Approximating Safety Feedback Without a Safety Oracle via Model Predictive Control

Safe decision-making algorithms for control of mobile robots often require the existence of feedback to verify the safety of proposed actions. This feedback is assumed to be directly available during the development or deployment of the control system. It can take the form of either an explicit constraint formulation or a set of hand-labeled safety data, both of which can be inaccurate or time consuming to produce. Many recently developed simulators can handle complex interactions and varied environments. These environments have implicit safety constraints that may be hard to model. By leveraging one of these simulators, we can construct a proxy for a safety function that bypasses the need for hand designed feedback in capturing these constraints. We present an algorithm that approximates safety by using reversibility and a positive-invariance assumption on the unsafe state space. This method employs the Model-Predictive Path Integral algorithm (MPPI) to establish this reversibility and verify a proposed action. First the action is projected via the simulator to a future state. Then if MPPI can find a path back to a previous state in the trajectory, that state is guaranteed to be outside the unsafe (positive invariant) set. Experimental results demonstrate that the proposed algorithm can approximate the performance of a safety oracle while avoiding classification of unsafe states as safe.

==> anc/IEEEtran.bst <==
%%
%% IEEEtran.bst
%% BibTeX Bibliography Style file for IEEE Journals and Conferences (unsorted)
%% Version 1.11 (2003/04/02)
%% 
%% Copyright (c) 2003 Michael Shell
%% 
%% Original starting code base and algorithms obtained from the output of
%% Patrick W. Daly's makebst package as well as from prior versions of
%% IEEE BibTeX styles:
%% 
%% 1. Howard Trickey and Oren Patashnik's ieeetr.bst  (1985/1988)
%% 2. Silvano Balemi and Richard H. Roy's IEEEbib.bst (1993)
%% 
%% 
%% See:
%% http://www.ctan.org/tex-archive/macros/latex/contrib/supported/IEEEtran/
%% for latest version and current contact information.
%% 
%% For use with BibTeX version 0.99a or later
%%
%% This is a numerical citation style.
%% 
%%**********************************************************************
%% Legal Notice:
%% This code is offered as-is without any warranty either expressed or
%% implied; without even the implied warranty of MERCHANTABILITY or
%% FITNESS FOR A PARTICULAR PURPOSE!
%% User assumes all risk.
%% In no event shall IEEE or any contributor to this code be liable for
%% any damages or losses, including, but not limited to, incidental,
%% consequential, or any other damages, resulting from the use or misuse
%% of any information contained here.
%%
%% This code is distributed under the Perl Artistic License 
%% ( http://language.perl.com/misc/Artistic.html ) 
%% and may be freely used, distributed and modified - subject to the
%% constraints therein.
%% Retain all contribution notices, credits and disclaimers.
%% 
%% All comments are the opinions of their respective authors and are not
%% necessarily endorsed by the IEEE.
%%**********************************************************************
%
%
% Changelog:
% 
% 1.00 (2002/08/13) Initial release
% 
% 1.10 (2002/09/27)
%  1. Corrected minor bug for improperly formed warning message when a
%     book was not given a title. Thanks to Ming Kin Lai for reporting this.
%  2. Added support for CTLname_format_string and CTLname_latex_cmd fields
%     in the BST control entry type.
% 
% 1.11 (2003/04/02)
%  1. Fixed bug with URLs containing underscores when using url.sty. Thanks
%     to Ming Kin Lai for reporting this.




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% DEFAULTS FOR THE CONTROLS OF THE BST STYLE %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% These are the defaults for the user adjustable controls. The values used
% here can be overridden by the user via IEEEtranBSTCTL entry type.

% NOTE: The recommended LaTeX command to invoke a control entry type is:
% 
%\makeatletter
%\def\bstctlcite#1{\@bsphack
%  \@for\@citeb:=#1\do{%
%    \edef\@citeb{\expandafter\@firstofone\@citeb}%
%    \if@filesw\immediate\write\@auxout{\string\citation{\@citeb}}\fi}%
%  \@esphack}
%\makeatother
%
% It is called at the start of the document, before the first \cite, like:
% \bstctlcite{IEEEexample:BSTcontrol}
%
% IEEEtran.cls V1.6 and later does provide this command.



% #0 turns off the display of the number for articles.
% #1 enables
FUNCTION {default.is.use.number.for.article} { #1 }


% #0 turns off the display of the paper and type fields in @inproceedings.
% #1 enables
FUNCTION {default.is.use.paper} { #1 }


% #0 turns off the forced use of "et al."
% #1 enables
FUNCTION {default.is.forced.et.al} { #0 }

% The maximum number of names that can be present beyond which an "et al."
% usage is forced. Be sure that num.names.shown.with.forced.et.al (below)
% is not greater than this value!
% Note: There are many instances of references in IEEE journals which have
% a very large number of authors as well as instances in which "et al." is
% used profusely.
FUNCTION {default.max.num.names.before.forced.et.al} { #10 }

% The number of names that will be shown with a forced "et al.".
% Must be less than or equal to max.num.names.before.forced.et.al
FUNCTION {default.num.names.shown.with.forced.et.al} { #1 }


% #0 turns off the alternate interword spacing for entries with URLs.
% #1 enables
FUNCTION {default.is.use.alt.interword.spacing} { #1 }

% If alternate interword spacing for entries with URLs is enabled, this is
% the interword spacing stretch factor that will be used. For example, the
% default "4" here means that the interword spacing in entries with URLs can
% stretch to four times normal. Does not have to be an integer. Note that
% the value specified here can be overridden by the user in their LaTeX
% code via a command such as: 
% "\providecommand\BIBentryALTinterwordstretchfactor{1.5}" in addition to
% that via the IEEEtranBSTCTL entry type.
FUNCTION {default.ALTinterwordstretchfactor} { "4" }


% #0 turns off the "dashification" of repeated (i.e., identical to those
% of the previous entry) names. IEEE normally does this.
% #1 enables
FUNCTION {default.is.dash.repeated.names} { #1 }


% The default name format control string.
FUNCTION {default.name.format.string}{ "{f.~}{vv~}{ll}{, jj}" }


% The default LaTeX font command for the names.
FUNCTION {default.name.latex.cmd}{ "" }


% Other controls that cannot be accessed via IEEEtranBSTCTL entry type.

% #0 turns off the terminal startup banner/completed message so as to
% operate more quietly.
% #1 enables
FUNCTION {is.print.banners.to.terminal} { #1 }




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% FILE VERSION AND BANNER %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

FUNCTION{bst.file.version} { "1.11" }
FUNCTION{bst.file.date} { "2003/04/02" }
FUNCTION{bst.file.website} { "http://www.ctan.org/tex-archive/macros/latex/contrib/supported/IEEEtran/" }

FUNCTION {banner.message}
{ is.print.banners.to.terminal
     { "-- IEEEtran.bst version" " " * bst.file.version *
       " (" * bst.file.date * ") " * "by Michael Shell." *
       top$
       "-- " bst.file.website *
       top$
       "-- See the " quote$ * "IEEEtran_bst_HOWTO.pdf" * quote$ * " manual for usage information." *
       top$
     }
     { skip$ }
   if$
}

FUNCTION {completed.message}
{ is.print.banners.to.terminal
     { ""
       top$
       "Done."
       top$
     }
     { skip$ }
   if$
}




%%%%%%%%%%%%%%%%%%%%%%
%% STRING CONSTANTS %%
%%%%%%%%%%%%%%%%%%%%%%

FUNCTION {bbl.and}{ "and" }
FUNCTION {bbl.etal}{ "et~al." }
FUNCTION {bbl.editors}{ "eds." }
FUNCTION {bbl.editor}{ "ed." }
FUNCTION {bbl.edition}{ "ed." }
FUNCTION {bbl.volume}{ "vol." }
FUNCTION {bbl.of}{ "of" }
FUNCTION {bbl.number}{ "no." }
FUNCTION {bbl.in}{ "in" }
FUNCTION {bbl.pages}{ "pp." }
FUNCTION {bbl.page}{ "p." }
FUNCTION {bbl.chapter}{ "ch." }
FUNCTION {bbl.paper}{ "paper" }
FUNCTION {bbl.part}{ "pt." }
FUNCTION {bbl.patent}{ "Patent" }
FUNCTION {bbl.patentUS}{ "U.S." }
FUNCTION {bbl.revision}{ "Rev." }
FUNCTION {bbl.series}{ "ser." }
FUNCTION {bbl.standard}{ "Std." }
FUNCTION {bbl.techrep}{ "Tech. Rep." }
FUNCTION {bbl.mthesis}{ "Master's thesis" }
FUNCTION {bbl.phdthesis}{ "Ph.D. dissertation" }
FUNCTION {bbl.urlprefix}{ "[Online]. Available:" }
FUNCTION {bbl.st}{ "st" }
FUNCTION {bbl.nd}{ "nd" }
FUNCTION {bbl.rd}{ "rd" }
FUNCTION {bbl.th}{ "th" }


% This is the LaTeX spacer that is used when a larger than normal space
% is called for (such as just before the address:publisher).
FUNCTION {large.space} { "\hskip 1em plus 0.5em minus 0.4em\relax " }

% The LaTeX code for dashes that are used to represent repeated names.
% Note: Some older IEEE journals used something like
% "\rule{0.275in}{0.5pt}\," which is fairly thick and runs right along
% the baseline. However, IEEE now uses a thinner, above baseline,
% six dash long sequence.
FUNCTION {repeated.name.dashes} { "------" }



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% PREDEFINED STRING MACROS %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

MACRO {jan} {"Jan."}
MACRO {feb} {"Feb."}
MACRO {mar} {"Mar."}
MACRO {apr} {"Apr."}
MACRO {may} {"May"}
MACRO {jun} {"June"}
MACRO {jul} {"July"}
MACRO {aug} {"Aug."}
MACRO {sep} {"Sept."}
MACRO {oct} {"Oct."}
MACRO {nov} {"Nov."}
MACRO {dec} {"Dec."}



%%%%%%%%%%%%%%%%%%
%% ENTRY FIELDS %%
%%%%%%%%%%%%%%%%%%

ENTRY
  { address
    assignee
    author
    booktitle
    chapter
    day
    dayfiled
    edition
    editor
    howpublished
    institution
    intype
    journal
    key
    language
    month
    monthfiled
    nationality
    note
    number
    organization
    pages
    paper
    publisher
    school
    series
    revision
    title
    type
    url
    volume
    year
    yearfiled
    CTLuse_article_number
    CTLuse_paper
    CTLuse_forced_etal
    CTLmax_names_forced_etal
    CTLnames_show_etal
    CTLuse_alt_spacing
    CTLalt_stretch_factor
    CTLdash_repeated_names
    CTLname_format_string
    CTLname_latex_cmd
  }
  {}
  { label }




%%%%%%%%%%%%%%%%%%%%%%%
%% INTEGER VARIABLES %%
%%%%%%%%%%%%%%%%%%%%%%%

INTEGERS { prev.status.punct this.status.punct punct.std
           punct.no punct.comma punct.period 
           prev.status.space this.status.space space.std
           space.no space.normal space.large
           prev.status.quote this.status.quote quote.std
           quote.no quote.close
           prev.status.nline this.status.nline nline.std
           nline.no nline.newblock 
           status.cap cap.std
           cap.no cap.yes}

INTEGERS { longest.label.width multiresult nameptr namesleft number.label numnames }

INTEGERS { is.use.number.for.article
           is.use.paper
           is.forced.et.al
           max.num.names.before.forced.et.al
           num.names.shown.with.forced.et.al
           is.use.alt.interword.spacing
           is.dash.repeated.names}


%%%%%%%%%%%%%%%%%%%%%%
%% STRING VARIABLES %%
%%%%%%%%%%%%%%%%%%%%%%

STRINGS { bibinfo
          longest.label
          oldname
          s
          t
          ALTinterwordstretchfactor
          name.format.string
          name.latex.cmd}




%%%%%%%%%%%%%%%%%%%%%%%%%
%% LOW LEVEL FUNCTIONS %%
%%%%%%%%%%%%%%%%%%%%%%%%%

FUNCTION {initialize.controls}
{ default.is.use.number.for.article 'is.use.number.for.article :=
  default.is.use.paper 'is.use.paper :=
  default.is.forced.et.al 'is.forced.et.al :=
  default.max.num.names.before.forced.et.al 'max.num.names.before.forced.et.al :=
  default.num.names.shown.with.forced.et.al 'num.names.shown.with.forced.et.al :=
  default.is.use.alt.interword.spacing 'is.use.alt.interword.spacing :=
  default.is.dash.repeated.names 'is.dash.repeated.names :=
  default.ALTinterwordstretchfactor 'ALTinterwordstretchfactor :=
  default.name.format.string 'name.format.string :=
  default.name.latex.cmd 'name.latex.cmd :=
}


% This IEEEtran.bst features a very powerful and flexible mechanism for
% controlling the capitalization, punctuation, spacing, quotation, and
% newlines of the formatted entry fields. (Note: IEEEtran.bst does not need
% or use the newline/newblock feature, but it has been implemented for
% possible future use.) The output states of IEEEtran.bst consist of
% multiple independent attributes and, as such, can be thought of as being
% vectors, rather than the simple scalar values ("before.all", 
% "mid.sentence", etc.) used in most other .bst files.
% 
% The more flexible and complex design used here was motivated in part by
% IEEE's rather unusual bibliography style. For example, IEEE ends the
% previous field item with a period and large space prior to the publisher
% address; the @electronic entry types use periods as inter-item punctuation
% rather than the commas used by the other entry types; and URLs are never
% followed by periods even though they are the last item in the entry.
% Although it is possible to accommodate these features with the conventional
% output state system, the seemingly endless exceptions make for convoluted,
% unreliable and difficult to maintain code.
%
% IEEEtran.bst's output state system can be easily understood via a simple
% illustration of two most recently formatted entry fields (on the stack):
%
%               CURRENT_ITEM
%               "PREVIOUS_ITEM
%
% which, in this example, is to eventually appear in the bibliography as:
% 
%               "PREVIOUS_ITEM," CURRENT_ITEM
%
% It is the job of the output routine to take the previous item off of the
% stack (while leaving the current item at the top of the stack), apply its
% trailing punctuation (including closing quote marks) and spacing, and then
% to write the result to BibTeX's output buffer:
% 
%               "PREVIOUS_ITEM," 
% 
% Punctuation (and spacing) between items is often determined by both of the
% items rather than just the first one. The presence of quotation marks
% further complicates the situation because, in standard English, trailing
% punctuation marks are supposed to be contained within the quotes.
% 
% IEEEtran.bst maintains two output state (aka "status") vectors which
% correspond to the previous and current (aka "this") items. Each vector
% consists of several independent attributes which track punctuation,
% spacing, quotation, and newlines. Capitalization status is handled by a
% separate scalar because the format routines, not the output routine,
% handle capitalization and, therefore, there is no need to maintain the
% capitalization attribute for both the "previous" and "this" items.
% 
% When a format routine adds a new item, it copies the current output status
% vector to the previous output status vector and (usually) resets the
% current (this) output status vector to a "standard status" vector. Using a
% "standard status" vector in this way allows us to redefine what we mean by
% "standard status" at the start of each entry handler and reuse the same
% format routines under the various inter-item separation schemes. For
% example, the standard status vector for the @book entry type may use
% commas for item separators, while the @electronic type may use periods,
% yet both entry handlers exploit many of the exact same format routines.
% 
% Because format routines have write access to the output status vector of
% the previous item, they can override the punctuation choices of the
% previous format routine! Therefore, it becomes trivial to implement rules
% such as "Always use a period and a large space before the publisher." By
% pushing the generation of the closing quote mark to the output routine, we
% avoid all the problems caused by having to close a quote before having all
% the information required to determine what the punctuation should be.
%
% The IEEEtran.bst output state system can easily be expanded if needed.
% For instance, it is easy to add a "space.tie" attribute value if the
% bibliography rules mandate that two items have to be joined with an
% unbreakable space. 

FUNCTION {initialize.status.constants}
{ #0 'punct.no :=
  #1 'punct.comma :=
  #2 'punct.period :=
  #0 'space.no := 
  #1 'space.normal :=
  #2 'space.large :=
  #0 'quote.no :=
  #1 'quote.close :=
  #0 'cap.no :=
  #1 'cap.yes :=
  #0 'nline.no :=
  #1 'nline.newblock :=
}

FUNCTION {std.status.using.comma}
{ punct.comma 'punct.std :=
  space.normal 'space.std :=
  quote.no 'quote.std :=
  nline.no 'nline.std :=
  cap.no 'cap.std :=
}

FUNCTION {std.status.using.period}
{ punct.period 'punct.std :=
  space.normal 'space.std :=
  quote.no 'quote.std :=
  nline.no 'nline.std :=
  cap.yes 'cap.std :=
}

FUNCTION {initialize.prev.this.status}
{ punct.no 'prev.status.punct :=
  space.no 'prev.status.space :=
  quote.no 'prev.status.quote :=
  nline.no 'prev.status.nline :=
  punct.no 'this.status.punct :=
  space.no 'this.status.space :=
  quote.no 'this.status.quote :=
  nline.no 'this.status.nline :=
  cap.yes 'status.cap :=
}

FUNCTION {this.status.std}
{ punct.std 'this.status.punct :=
  space.std 'this.status.space :=
  quote.std 'this.status.quote :=
  nline.std 'this.status.nline :=
}

FUNCTION {cap.status.std}{ cap.std 'status.cap := }

FUNCTION {this.to.prev.status}
{ this.status.punct 'prev.status.punct :=
  this.status.space 'prev.status.space :=
  this.status.quote 'prev.status.quote :=
  this.status.nline 'prev.status.nline :=
}


FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   { skip$ }
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    { skip$ }
  if$
}


% convert the strings "yes" or "no" to #1 or #0 respectively
FUNCTION {yes.no.to.int}
{ "l" change.case$ duplicate$
    "yes" =
    { pop$  #1 }
    { duplicate$ "no" =
        { pop$ #0 }
        { "unknown boolean " quote$ * swap$ * quote$ *
          " in " * cite$ * warning$
          #0
        }
      if$
    }
  if$
}


% pushes true if the single char string on the stack is in the
% range of "0" to "9"
FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

% multiplies the integer on the stack by a factor of 10
FUNCTION {bump.int.mag}
{ #0 'multiresult :=
    { duplicate$ #0 > }
    { #1 -
      multiresult #10 +
      'multiresult :=
    }
  while$
pop$
multiresult
}

% converts a single character string on the stack to an integer
FUNCTION {char.to.integer}
{ duplicate$ 
  is.num
    { chr.to.int$ "0" chr.to.int$ - }
    {"noninteger character " quote$ * swap$ * quote$ *
          " in integer field of " * cite$ * warning$
    #0
    }
  if$
}

% converts a string on the stack to an integer
FUNCTION {string.to.integer}
{ duplicate$ text.length$ 'namesleft :=
  #1 'nameptr :=
  #0 'numnames :=
    { nameptr namesleft > not }
    { duplicate$ nameptr #1 substring$
      char.to.integer numnames bump.int.mag +
      'numnames :=
      nameptr #1 +
      'nameptr :=
    }
  while$
pop$
numnames
}




% The output routines write out the *next* to the top (previous) item on the
% stack, adding punctuation and such as needed. Since IEEEtran.bst maintains
% the output status for the top two items on the stack, these output
% routines have to consider the previous output status (which corresponds to
% the item that is being output). Full independent control of punctuation,
% closing quote marks, spacing, and newblock is provided.
% 
% "output.nonnull" does not check for the presence of a previous empty
% item.
% 
% "output" does check for the presence of a previous empty item and will
% remove an empty item rather than outputing it.
% 
% "output.warn" is like "output", but will issue a warning if it detects
% an empty item.

FUNCTION {output.nonnull}
{ swap$
  prev.status.punct punct.comma =
     { "," * }
     { skip$ }
   if$
  prev.status.punct punct.period =
     { add.period$ }
     { skip$ }
   if$ 
  prev.status.quote quote.close =
     { "''" * }
     { skip$ }
   if$
  prev.status.space space.normal =
     { " " * }
     { skip$ }
   if$
  prev.status.space space.large =
     { large.space * }
     { skip$ }
   if$
  write$
  prev.status.nline nline.newblock =
     { newline$ "\newblock " write$ }
     { skip$ }
   if$
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.warn}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

% "fin.entry" is the output routine that handles the last item of the entry
% (which will be on the top of the stack when "fin.entry" is called).

FUNCTION {fin.entry}
{ this.status.punct punct.no =
     { skip$ }
     { add.period$ }
   if$
   this.status.quote quote.close =
     { "''" * }
     { skip$ }
   if$
write$
newline$
}


FUNCTION {is.last.char.not.punct}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

FUNCTION {is.multiple.pages}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {capitalize}{ "u" change.case$ "t" change.case$ }

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "\emph{" swap$ * "}" * }
  if$
}

FUNCTION {do.name.latex.cmd}
{ name.latex.cmd
  empty$
    { skip$ }
    { name.latex.cmd "{" * swap$ * "}" * }
  if$
}

% IEEEtran.bst uses its own \BIBforeignlanguage command which directly
% invokes the TeX hyphenation patterns without the need of the Babel
% package. Babel does a lot more than switch hyphenation patterns and
% its loading can cause unintended effects in many class files (such as
% IEEEtran.cls).
FUNCTION {select.language}
{ duplicate$ empty$ 'pop$
    { language empty$ 'skip$
        { "\BIBforeignlanguage{" language * "}{" * swap$ * "}" * }
      if$
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$ }

FUNCTION {space.word}{ " " swap$ * " " * }


% Field Conditioners, Converters, Checkers and External Interfaces

FUNCTION {empty.field.to.null.string}
{ duplicate$ empty$
    { pop$ "" }
    { skip$ }
  if$
}

FUNCTION {either.or.check}
{ empty$
    { pop$ }
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {empty.entry.warn}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$ url empty$
  and and and and and and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}


% The bibinfo system provides a way for the electronic parsing/acquisition
% of a bibliography's contents as is done by ReVTeX. For example, a field
% could be entered into the bibliography as:
% \bibinfo{volume}{2}
% Only the "2" would show up in the document, but the LaTeX \bibinfo command
% could do additional things with the information. IEEEtran.bst does provide
% a \bibinfo command via "\providecommand{\bibinfo}[2]{#2}". However, it is
% currently not used as the bogus bibinfo functions defined here output the
% entry values directly without the \bibinfo wrapper. The bibinfo functions
% themselves (and the calls to them) are retained for possible future use.
% 
% bibinfo.check avoids acting on missing fields while bibinfo.warn will
% issue a warning message if a missing field is detected. Prior to calling
% the bibinfo functions, the user should push the field value and then its
% name string, in that order.

FUNCTION {bibinfo.check}
{ swap$ duplicate$ missing$
    { pop$ pop$ "" }
    { duplicate$ empty$
        { swap$ pop$ }
        { swap$ pop$ }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$ duplicate$ missing$
    { swap$ "missing " swap$ * " in " * cite$ * warning$ pop$ "" }
    { duplicate$ empty$
        { swap$ "empty " swap$ * " in " * cite$ * warning$ }
        { swap$ pop$ }
      if$
    }
  if$
}


% IEEE separates large numbers with more than 4 digits into groups of
% three. IEEE uses a small space to separate these number groups. 
% Typical applications include patent and page numbers.

% number of consecutive digits required to trigger the group separation.
FUNCTION {large.number.trigger}{ #5 }

% For numbers longer than the trigger, this is the blocksize of the groups.
% The blocksize must be less than the trigger threshold, and 2 * blocksize
% must be greater than the trigger threshold (can't do more than one
% separation on the initial trigger).
FUNCTION {large.number.blocksize}{ #3 }

% What is actually inserted between the number groups.
FUNCTION {large.number.separator}{ "\," }

% So as to save on integer variables by reusing existing ones, numnames
% holds the current number of consecutive digits read and nameptr holds
% the number that will trigger an inserted space.
FUNCTION {large.number.separate}
{ 't :=
  ""
  #0 'numnames :=
  large.number.trigger 'nameptr :=
  { t empty$ not }
  { t #-1 #1 substring$ is.num
      { numnames #1 + 'numnames := }
      { #0 'numnames := 
        large.number.trigger 'nameptr :=
      }
    if$
    t #-1 #1 substring$ swap$ *
    t #-2 global.max$ substring$ 't :=
    numnames nameptr =
      { duplicate$ #1 nameptr large.number.blocksize - substring$ swap$
        nameptr large.number.blocksize - #1 + global.max$ substring$
        large.number.separator swap$ * *
        nameptr large.number.blocksize - 'numnames :=
        large.number.blocksize #1 + 'nameptr :=
      }
      { skip$ }
    if$
  }
  while$
}

% Converts all single dashes "-" to double dashes "--".
FUNCTION {n.dashify}
{ large.number.separate
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}


% This function detects entries with names that are identical to that of
% the previous entry and replaces the repeated names with dashes (if the
% "is.dash.repeated.names" user control is nonzero).
FUNCTION {name.or.dash}
{ 's :=
   oldname empty$
     { s 'oldname := s }
     { s oldname =
         { is.dash.repeated.names
              { repeated.name.dashes }
              { s 'oldname := s }
            if$
         }
         { s 'oldname := s }
       if$
     }
   if$
}

% Converts the number string on the top of the stack to
% "numerical ordinal form" (e.g., "7" to "7th"). There is
% no artificial limit to the upper bound of the numbers as the
% least significant digit always determines the ordinal form.
FUNCTION {num.to.ordinal}
{ duplicate$ #-1 #1 substring$ "1" =
     { bbl.st * }
     { duplicate$ #-1 #1 substring$ "2" =
         { bbl.nd * }
         { duplicate$ #-1 #1 substring$ "3" =
             { bbl.rd * }
             { bbl.th * }
           if$
         }
       if$
     }
   if$
}

% If the string on the top of the stack begins with a number,
% (e.g., 11th) then replace the string with the leading number
% it contains. Otherwise retain the string as-is. s holds the
% extracted number, t holds the part of the string that remains
% to be scanned.
FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

% Converts the word number string on the top of the stack to
% Arabic string form. Will be successful up to "tenth".
FUNCTION {word.to.num}
{ duplicate$ "l" change.case$ 's :=
  s "first" =
    { pop$ "1" }
    { skip$ }
  if$
  s "second" =
    { pop$ "2" }
    { skip$ }
  if$
  s "third" =
    { pop$ "3" }
    { skip$ }
  if$
  s "fourth" =
    { pop$ "4" }
    { skip$ }
  if$
  s "fifth" =
    { pop$ "5" }
    { skip$ }
  if$
  s "sixth" =
    { pop$ "6" }
    { skip$ }
  if$
  s "seventh" =
    { pop$ "7" }
    { skip$ }
  if$
  s "eighth" =
    { pop$ "8" }
    { skip$ }
  if$
  s "ninth" =
    { pop$ "9" }
    { skip$ }
  if$
  s "tenth" =
    { pop$ "10" }
    { skip$ }
  if$
}


% Converts the string on the top of the stack to numerical
% ordinal (e.g., "11th") form.
FUNCTION {convert.edition}
{ duplicate$ empty$ 'skip$
    { duplicate$ #1 #1 substring$ is.num
        { extract.num
          num.to.ordinal
        }
        { word.to.num
          duplicate$ #1 #1 substring$ is.num
            { num.to.ordinal }
            { "edition ordinal word " quote$ * edition * quote$ *
              " may be too high (or improper) for conversion" * " in " * cite$ * warning$
            }
          if$
        }
      if$
    }
  if$
}




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% LATEX BIBLIOGRAPHY CODE %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

FUNCTION {start.entry}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  initialize.prev.this.status
}

% Here we write out all the LaTeX code that we will need. The most involved
% code sequences are those that control the alternate interword spacing and
% foreign language hyphenation patterns. The heavy use of \providecommand
% gives users a way to override the defaults. Special thanks to Javier Bezos,
% Johannes Braams, Robin Fairburns, Heiko Oberdiek, Donald Arseneau and all
% the other gurus on comp.text.tex for their help and advice on the topic of
% \selectlanguage, Babel and BibTeX.
FUNCTION {begin.bib}
{ preamble$ empty$ 'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  write$ newline$
  "\providecommand{\url}[1]{#1}"
  write$ newline$
  "\csname url@rmstyle\endcsname"
  write$ newline$
  "\providecommand{\newblock}{\relax}"
  write$ newline$
  "\providecommand{\bibinfo}[2]{#2}"
  write$ newline$
  "\providecommand\BIBentrySTDinterwordspacing{\spaceskip=0pt\relax}"
  write$ newline$
  "\providecommand\BIBentryALTinterwordstretchfactor{"
  ALTinterwordstretchfactor * "}" *
  write$ newline$
  "\providecommand\BIBentryALTinterwordspacing{\spaceskip=\fontdimen2\font plus "
  write$ newline$
  "\BIBentryALTinterwordstretchfactor\fontdimen3\font minus \fontdimen4\font\relax}"
  write$ newline$
  "\providecommand\BIBforeignlanguage[2]{{%"
  write$ newline$
  "\expandafter\ifx\csname l@#1\endcsname\relax"
  write$ newline$
  "\typeout{** WARNING: IEEEtran.bst: No hyphenation pattern has been}%"
  write$ newline$
  "\typeout{** loaded for the language `#1'. Using the pattern for}%"
  write$ newline$
  "\typeout{** the default language instead.}%"
  write$ newline$
  "\else"
  write$ newline$
  "\language=\csname l@#1\endcsname"
  write$ newline$
  "\fi"
  write$ newline$
  "#2}}"
  write$ newline$
}

FUNCTION {end.bib}
{ newline$ "\end{thebibliography}" write$ newline$ }

FUNCTION {if.url.alt.interword.spacing}
{ is.use.alt.interword.spacing 
     {url empty$ 'skip$ {"\BIBentryALTinterwordspacing" write$ newline$} if$}
     { skip$ }
   if$
}

FUNCTION {if.url.std.interword.spacing}
{ is.use.alt.interword.spacing 
     {url empty$ 'skip$ {"\BIBentrySTDinterwordspacing" write$ newline$} if$}
     { skip$ }
   if$
}




%%%%%%%%%%%%%%%%%%%%%%%%
%% LONGEST LABEL PASS %%
%%%%%%%%%%%%%%%%%%%%%%%%

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}




%%%%%%%%%%%%%%%%%%%%%
%% FORMAT HANDLERS %%
%%%%%%%%%%%%%%%%%%%%%

%% Lower Level Formats (used by higher level formats)

FUNCTION {format.address.org.or.pub.date}
{ 't :=
  ""
  year empty$
    { "empty year in " cite$ * warning$ }
    { skip$ }
  if$
  address empty$ t empty$ and
  year empty$ and month empty$ and
    { skip$ }
    { this.to.prev.status
      this.status.std
      cap.status.std
      address "address" bibinfo.check *
      t empty$
        { skip$ }
        { punct.period 'prev.status.punct :=
          space.large 'prev.status.space :=
          address empty$
            { skip$ }
            { ": " * }
          if$
          t *
        }
      if$
      year empty$ month empty$ and
        { skip$ }
        { t empty$ address empty$ and
            { skip$ }
            { ", " * }
          if$
          month empty$
            { year empty$
                { skip$ }
                { year "year" bibinfo.check * }
              if$
            }
            { month "month" bibinfo.check *
              year empty$
                 { skip$ }
                 { " " * year "year" bibinfo.check * }
              if$
            }
          if$
        }
      if$
    }
  if$
}


FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ 'skip$ {
  this.to.prev.status
  this.status.std
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      name.format.string
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        { nameptr num.names.shown.with.forced.et.al #1 + =
          numnames max.num.names.before.forced.et.al >
          is.forced.et.al and and
            { "others" 't :=
              #1 'namesleft :=
            }
            { skip$ }
          if$
          namesleft #1 >
            { ", " * t do.name.latex.cmd * }
            {
              numnames #2 >
                { "," * }
                'skip$
              if$
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal emphasize *
                }
                {
                  bbl.and
                  space.word * t do.name.latex.cmd *
                }
              if$
            }
          if$
        }
        { t do.name.latex.cmd }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  cap.status.std
  } if$
}




%% Higher Level Formats

%% addresses/locations

FUNCTION {format.address}
{ address duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
    }
  if$
}



%% author/editor names

FUNCTION {format.authors}{ author "author" format.names }

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    { ", " *
      get.bbl.editor
      capitalize
      *
    }
  if$
}



%% date

FUNCTION {format.date}
{
  month "month" bibinfo.check duplicate$ empty$
  year  "year" bibinfo.check duplicate$ empty$
    { swap$ 'skip$
        { this.to.prev.status
          this.status.std
          cap.status.std
         "there's a month but no year in " cite$ * warning$ }
      if$
      *
    }
    { this.to.prev.status
      this.status.std
      cap.status.std
      swap$ 'skip$
        {
          swap$
          " " * swap$
        }
      if$
      *
    }
  if$
}

FUNCTION {format.date.electronic}
{ month "month" bibinfo.check duplicate$ empty$
  year  "year" bibinfo.check duplicate$ empty$
    { swap$ 
        { pop$ }
        { "there's a month but no year in " cite$ * warning$
        pop$ ")" * "(" swap$ *
        this.to.prev.status
        punct.no 'this.status.punct :=
        space.normal 'this.status.space :=
        quote.no 'this.status.quote :=
        cap.yes  'status.cap :=
        }
      if$
    }
    { swap$ 
        { swap$ pop$ ")" * "(" swap$ * }
        { "(" swap$ * ", " * swap$ * ")" * }
      if$
    this.to.prev.status
    punct.no 'this.status.punct :=
    space.normal 'this.status.space :=
    quote.no 'this.status.quote :=
    cap.yes  'status.cap :=
    }
  if$
}



%% edition/title

% Note: IEEE considers the edition to be closely associated with
% the title of a book. So, in IEEEtran.bst the edition is normally handled 
% within the formatting of the title. The format.edition function is 
% retained here for possible future use.
FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      convert.edition
      status.cap
        { "t" }
        { "l" }
      if$ change.case$
      "edition" bibinfo.check
      "~" * bbl.edition *
      cap.status.std
    }
  if$
}

% This is used to format the booktitle of a conference proceedings.
% Here we use the "intype" field to provide the user a way to 
% override the word "in" (e.g., with things like "presented at")
% Use of intype stops the emphasis of the booktitle to indicate that
% we no longer mean the written conference proceedings, but the
% conference itself.
FUNCTION {format.in.booktitle}
{ booktitle "booktitle" bibinfo.check duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      select.language
      intype missing$
        { emphasize
          bbl.in " " *
        }
        { intype " " * }
      if$
      swap$ *
      cap.status.std
    }
  if$
}

% This is used to format the booktitle of collection.
% Here the "intype" field is not supported, but "edition" is.
FUNCTION {format.in.booktitle.edition}
{ booktitle "booktitle" bibinfo.check duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      select.language
      emphasize
      edition empty$ 'skip$
        { ", " *
          edition
          convert.edition
          "l" change.case$
          * "~" * bbl.edition *
        }
      if$
      bbl.in " " * swap$ *
      cap.status.std
    }
  if$
}

FUNCTION {format.article.title}
{ title duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      "t" change.case$
    }
  if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    { quote.close 'this.status.quote :=
      is.last.char.not.punct
        { punct.std 'this.status.punct := }
        { punct.no 'this.status.punct := }
      if$
      select.language
      "``" swap$ *
      cap.status.std
    }
  if$
}

FUNCTION {format.article.title.electronic}
{ title duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
      "t" change.case$ 
    }
  if$
  "title" bibinfo.check
  duplicate$ empty$ 
    { skip$ } 
    { select.language }
  if$
}

FUNCTION {format.book.title.edition}
{ title "title" bibinfo.check
  duplicate$ empty$
    { "empty title in " cite$ * warning$ }
    { this.to.prev.status
      this.status.std
      select.language
      emphasize
      edition empty$ 'skip$
        { ", " *
          edition
          convert.edition
          status.cap
            { "t" }
            { "l" }
          if$
          change.case$
          * "~" * bbl.edition *
        }
      if$
      cap.status.std
    }
  if$
}

FUNCTION {format.book.title}
{ title "title" bibinfo.check
  duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
      select.language
      emphasize
    }
  if$
}



%% journal

FUNCTION {format.journal}
{ journal duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
      select.language
      emphasize
    }
  if$
}



%% how published

FUNCTION {format.howpublished}
{ howpublished duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
    }
  if$
}



%% institutions/organization/publishers/school

FUNCTION {format.institution}
{ institution duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
    }
  if$
}

FUNCTION {format.organization}
{ organization duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
    }
  if$
}

FUNCTION {format.address.publisher.date}
{ publisher "publisher" bibinfo.warn format.address.org.or.pub.date }

FUNCTION {format.address.publisher.date.nowarn}
{ publisher "publisher" bibinfo.check format.address.org.or.pub.date }

FUNCTION {format.address.organization.date}
{ organization "organization" bibinfo.check format.address.org.or.pub.date }

FUNCTION {format.school}
{ school duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      cap.status.std
    }
  if$
}



%% volume/number/series/chapter/pages

FUNCTION {format.volume}
{ volume empty.field.to.null.string
  duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      bbl.volume 
      status.cap
        { capitalize }
        { skip$ }
      if$
      swap$ tie.or.space.prefix
      "volume" bibinfo.check
      * *
      cap.status.std
    }
  if$
}

FUNCTION {format.number}
{ number empty.field.to.null.string
  duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      status.cap
         { bbl.number capitalize }
         { bbl.number }
       if$
      swap$ tie.or.space.prefix
      "number" bibinfo.check
      * *
      cap.status.std
    }
  if$
}

FUNCTION {format.number.if.use.for.article}
{ is.use.number.for.article 
     { format.number }
     { "" }
   if$
}

% IEEE does not seem to tie the series so closely with the volume
% and number as is done in other bibliography styles. Instead the
% series is treated somewhat like an extension of the title.
FUNCTION {format.series}
{ series empty$ 
   { "" }
   { this.to.prev.status
     this.status.std
     bbl.series " " *
     series "series" bibinfo.check *
     cap.status.std
   }
 if$
}


FUNCTION {format.chapter}
{ chapter empty$
    { "" }
    { this.to.prev.status
      this.status.std
      type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      cap.status.std
    }
  if$
}


% The intended use of format.paper is for paper numbers of inproceedings.
% The paper type can be overridden via the type field.
% We allow the type to be displayed even if the paper number is absent
% for things like "postdeadline paper"
FUNCTION {format.paper}
{ is.use.paper
     { paper empty$
        { type empty$
            { "" }
            { this.to.prev.status
              this.status.std
              type "type" bibinfo.check
              cap.status.std
            }
          if$
        }
        { this.to.prev.status
          this.status.std
          type empty$
            { bbl.paper }
            { type "type" bibinfo.check }
          if$
          " " * paper
          "paper" bibinfo.check
          *
          cap.status.std
        }
      if$
     }
     { "" } 
   if$
}


FUNCTION {format.pages}
{ pages duplicate$ empty$ 'skip$
    { this.to.prev.status
      this.status.std
      duplicate$ is.multiple.pages
        {
          bbl.pages swap$
          n.dashify
        }
        {
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
      cap.status.std
    }
  if$
}



%% technical report number

FUNCTION {format.tech.report.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ 
      this.to.prev.status
      this.status.std
      cap.status.std
      bbl.techrep
    }
    { skip$ }
  if$
  "type" bibinfo.check 
  swap$ duplicate$ empty$
    { pop$ }
    { this.to.prev.status
      this.status.std
      cap.status.std
      tie.or.space.prefix * * }
  if$
}



%% note

FUNCTION {format.note}
{ note empty$
    { "" }
    { this.to.prev.status
      this.status.std
      punct.period 'this.status.punct :=
      note #1 #1 substring$
      duplicate$ "{" =
        { skip$ }
        { status.cap
          { "u" }
          { "l" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
      cap.yes  'status.cap :=
    }
  if$
}



%% patent

FUNCTION {format.patent.date}
{ this.to.prev.status
  this.status.std
  year empty$
    { monthfiled duplicate$ empty$
        { "monthfiled" bibinfo.check pop$ "" }
        { "monthfiled" bibinfo.check }
      if$
      dayfiled duplicate$ empty$
        { "dayfiled" bibinfo.check pop$ "" * }
        { "dayfiled" bibinfo.check 
          monthfiled empty$ 
             { "dayfiled without a monthfiled in " cite$ * warning$
               * 
             }
             { " " swap$ * * }
           if$
        }
      if$
      yearfiled empty$
        { "no year or yearfiled in " cite$ * warning$ }
        { yearfiled "yearfiled" bibinfo.check 
          swap$
          duplicate$ empty$
             { pop$ }
             { ", " * swap$ * }
           if$
        }
      if$
    }
    { month duplicate$ empty$
        { "month" bibinfo.check pop$ "" }
        { "month" bibinfo.check }
      if$
      day duplicate$ empty$
        { "day" bibinfo.check pop$ "" * }
        { "day" bibinfo.check 
          month empty$ 
             { "day without a month in " cite$ * warning$
               * 
             }
             { " " swap$ * * }
           if$
        }
      if$
      year "year" bibinfo.check 
      swap$
      duplicate$ empty$
        { pop$ }
        { ", " * swap$ * }
      if$
    }
  if$
  cap.status.std
}

FUNCTION {format.patent.nationality.type.number}
{ this.to.prev.status
  this.status.std
  nationality duplicate$ empty$
    { "nationality" bibinfo.warn pop$ "" }
    { "nationality" bibinfo.check
      duplicate$ "l" change.case$ "united states" =
        { pop$ bbl.patentUS }
        { skip$ }
      if$
      " " *
    }
  if$
  type empty$
    { bbl.patent "type" bibinfo.check }
    { type "type" bibinfo.check }
  if$  
  *
  number duplicate$ empty$
    { "number" bibinfo.warn pop$ }
    { "number" bibinfo.check
      large.number.separate
      swap$ " " * swap$ *
    }
  if$ 
  cap.status.std
}



%% standard

FUNCTION {format.organization.institution.standard.type.number}
{ this.to.prev.status
  this.status.std
  organization duplicate$ empty$
    { pop$ 
      institution duplicate$ empty$
        { "institution" bibinfo.warn }
        { "institution" bibinfo.warn " " * }
      if$
    }
    { "organization" bibinfo.warn " " * }
  if$
  type empty$
    { bbl.standard "type" bibinfo.check }
    { type "type" bibinfo.check }
  if$  
  *
  number duplicate$ empty$
    { "number" bibinfo.check pop$ }
    { "number" bibinfo.check
      large.number.separate
      swap$ " " * swap$ *
    }
  if$ 
  cap.status.std
}

FUNCTION {format.revision}
{ revision empty$
    { "" }
    { this.to.prev.status
      this.status.std
      bbl.revision
      revision tie.or.space.prefix
      "revision" bibinfo.check
      * *
      cap.status.std
    }
  if$
}


%% thesis

FUNCTION {format.master.thesis.type}
{ this.to.prev.status
  this.status.std
  type empty$
    {
      bbl.mthesis
    }
    { 
      type "type" bibinfo.check
    }
  if$
cap.status.std
}

FUNCTION {format.phd.thesis.type}
{ this.to.prev.status
  this.status.std
  type empty$
    {
      bbl.phdthesis
    }
    { 
      type "type" bibinfo.check
    }
  if$
cap.status.std
}



%% URL

FUNCTION {format.url}
{ url empty$
    { "" }
    { this.to.prev.status
      this.status.std
      cap.yes 'status.cap :=
      bbl.urlprefix " " * 
      "\url{" * url * "}" *
      punct.no 'this.status.punct :=
      punct.period 'prev.status.punct :=
      space.normal 'this.status.space :=
      space.normal 'prev.status.space :=
      quote.no 'this.status.quote :=
    }
  if$
}




%%%%%%%%%%%%%%%%%%%%
%% ENTRY HANDLERS %%
%%%%%%%%%%%%%%%%%%%%


% Note: In many journals, IEEE (or the authors) tend not to show the number
% for articles, so the display of the number is controlled here by the
% switch "is.use.number.for.article"
FUNCTION {article}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.journal "journal" bibinfo.check "journal" output.warn
  format.volume output
  format.number.if.use.for.article output
  format.pages output
  format.date "year" output.warn
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {book}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  author empty$
    { format.editors "author and editor" output.warn }
    { format.authors output.nonnull }
  if$
  name.or.dash
  format.book.title.edition output
  format.series output
  author empty$
    { skip$ }
    { format.editors output }
  if$
  format.address.publisher.date output
  format.volume output
  format.number output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {booklet}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.article.title "title" output.warn
  format.howpublished "howpublished" bibinfo.check output
  format.organization "organization" bibinfo.check output
  format.address "address" bibinfo.check output
  format.date output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {electronic}
{ std.status.using.period
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.date.electronic output
  format.article.title.electronic output
  format.howpublished "howpublished" bibinfo.check output
  format.organization "organization" bibinfo.check output
  format.address "address" bibinfo.check output
  format.note output
  format.url output
  fin.entry
  empty.entry.warn
  if.url.std.interword.spacing
}

FUNCTION {inbook}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  author empty$
    { format.editors "author and editor" output.warn }
    { format.authors output.nonnull }
  if$
  name.or.dash
  format.book.title.edition output
  format.series output
  format.address.publisher.date output
  format.volume output
  format.number output
  format.chapter output
  format.pages output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {incollection}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.in.booktitle.edition "booktitle" output.warn
  format.series output
  format.editors output
  format.address.publisher.date.nowarn output
  format.volume output
  format.number output
  format.chapter output
  format.pages output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {inproceedings}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.in.booktitle "booktitle" output.warn
  format.series output
  format.editors output
  format.volume output
  format.number output
  publisher empty$
    { format.address.organization.date output }
    { format.organization "organization" bibinfo.check output
      format.address.publisher.date output
    }
  if$
  format.paper output
  format.pages output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {manual}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.book.title.edition "title" output.warn
  format.howpublished "howpublished" bibinfo.check output 
  format.organization "organization" bibinfo.check output
  format.address "address" bibinfo.check output
  format.date output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {mastersthesis}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.master.thesis.type output.nonnull
  format.school "school" bibinfo.warn output
  format.address "address" bibinfo.check output
  format.date "year" output.warn
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {misc}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.article.title output
  format.howpublished "howpublished" bibinfo.check output 
  format.organization "organization" bibinfo.check output
  format.address "address" bibinfo.check output
  format.pages output
  format.date output
  format.note output
  format.url output
  fin.entry
  empty.entry.warn
  if.url.std.interword.spacing
}

FUNCTION {patent}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.article.title output
  format.patent.nationality.type.number output
  format.patent.date output
  format.note output
  format.url output
  fin.entry
  empty.entry.warn
  if.url.std.interword.spacing
}

FUNCTION {periodical}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.editors output
  name.or.dash
  format.book.title "title" output.warn
  format.series output
  format.volume output
  format.number output
  format.organization "organization" bibinfo.check output
  format.date "year" output.warn
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {phdthesis}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.phd.thesis.type output.nonnull
  format.school "school" bibinfo.warn output
  format.address "address" bibinfo.check output
  format.date "year" output.warn
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {proceedings}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.editors output
  name.or.dash
  format.book.title "title" output.warn
  format.series output
  format.volume output
  format.number output
  publisher empty$
    { format.address.organization.date output }
    { format.organization "organization" bibinfo.check output
      format.address.publisher.date output
    }
  if$
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {standard}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors output
  name.or.dash
  format.book.title "title" output.warn
  format.howpublished "howpublished" bibinfo.check output 
  format.organization.institution.standard.type.number output
  format.revision output
  format.date output
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {techreport}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.howpublished "howpublished" bibinfo.check output 
  format.institution "institution" bibinfo.warn output
  format.address "address" bibinfo.check output
  format.tech.report.number output.nonnull
  format.date "year" output.warn
  format.note output
  format.url output
  fin.entry
  if.url.std.interword.spacing
}

FUNCTION {unpublished}
{ std.status.using.comma
  start.entry
  if.url.alt.interword.spacing
  format.authors "author" output.warn
  name.or.dash
  format.article.title "title" output.warn
  format.date output
  format.note "note" output.warn
  format.url output
  fin.entry
  if.url.std.interword.spacing
}


% The special entry type which provides the user interface to the
% BST controls
FUNCTION {IEEEtranBSTCTL}
{ is.print.banners.to.terminal
    { "** IEEEtran BST control entry " quote$ * cite$ * quote$ * " detected." *
      top$
    }
    { skip$ }
  if$
  CTLuse_article_number
  empty$
    { skip$ }
    { CTLuse_article_number
      yes.no.to.int
      'is.use.number.for.article :=
    }
  if$
  CTLuse_paper
  empty$
    { skip$ }
    { CTLuse_paper
      yes.no.to.int
      'is.use.paper :=
    }
  if$
  CTLuse_forced_etal
  empty$
    { skip$ }
    { CTLuse_forced_etal
      yes.no.to.int
      'is.forced.et.al :=
    }
  if$
  CTLmax_names_forced_etal
  empty$
    { skip$ }
    { CTLmax_names_forced_etal
      string.to.integer
      'max.num.names.before.forced.et.al :=
    }
  if$
  CTLnames_show_etal
  empty$
    { skip$ }
    { CTLnames_show_etal
      string.to.integer
      'num.names.shown.with.forced.et.al :=
    }
  if$
  CTLuse_alt_spacing
  empty$
    { skip$ }
    { CTLuse_alt_spacing
      yes.no.to.int
      'is.use.alt.interword.spacing :=
    }
  if$
  CTLalt_stretch_factor
  empty$
    { skip$ }
    { CTLalt_stretch_factor
      'ALTinterwordstretchfactor :=
      "\renewcommand\BIBentryALTinterwordstretchfactor{"
      ALTinterwordstretchfactor * "}" *
      write$ newline$
    }
  if$
  CTLdash_repeated_names
  empty$
    { skip$ }
    { CTLdash_repeated_names
      yes.no.to.int
      'is.dash.repeated.names :=
    }
  if$
  CTLname_format_string
  empty$
    { skip$ }
    { CTLname_format_string
      'name.format.string :=
    }
  if$
  CTLname_latex_cmd
  empty$
    { skip$ }
    { CTLname_latex_cmd
      'name.latex.cmd :=
    }
  if$
  
  
  num.names.shown.with.forced.et.al max.num.names.before.forced.et.al >
    { "CTLnames_show_etal cannot be greater than CTLmax_names_forced_etal in " cite$ * warning$ 
      max.num.names.before.forced.et.al 'num.names.shown.with.forced.et.al :=
    }
    { skip$ }
  if$
}


%%%%%%%%%%%%%%%%%%%
%% ENTRY ALIASES %%
%%%%%%%%%%%%%%%%%%%
FUNCTION {conference}{inproceedings}
FUNCTION {online}{electronic}
FUNCTION {internet}{electronic}
FUNCTION {webpage}{electronic}
FUNCTION {default.type}{misc}



%%%%%%%%%%%%%%%%%%
%% MAIN PROGRAM %%
%%%%%%%%%%%%%%%%%%

READ

EXECUTE {initialize.controls}
EXECUTE {initialize.status.constants}
EXECUTE {banner.message}

EXECUTE {initialize.longest.label}
ITERATE {longest.label.pass}

EXECUTE {begin.bib}
ITERATE {call.type$}
EXECUTE {end.bib}

EXECUTE{completed.message}


%% That's all folks, mds.


==> anc/cc_baseline_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,0.0,0.0,0.0,0.0
33.33333333333333,0.0,0.0,0.0,0.0
66.66666666666666,0.0,0.0,0.0,0.0
100.0,0.0,0.0,0.0,0.0
133.33333333333331,0.0,0.0,0.0,0.0
166.6666666666667,0.0,0.0,0.0,0.0
200.0,0.0,0.0,0.0,0.0
233.33333333333334,0.0,0.0,0.0,0.0
266.66666666666663,0.0,0.0,0.0,0.0
300.0,0.0,0.0,0.0,0.0
333.3333333333334,0.0,0.0,0.0,0.0
366.66666666666663,0.0,0.0,0.0,0.0
400.0,0.0,0.0,0.0,0.0
433.33333333333337,0.0,0.0,0.0,0.0
466.6666666666667,0.0,0.0,0.0,0.0
500.0000000000001,0.0,0.0,0.0,0.0
533.3333333333333,0.0,0.0,0.0,0.0
566.6666666666669,0.0,0.0,0.0,0.0
600.0,0.0,0.0,0.0,0.0
633.3333333333333,0.0,0.0,0.0,0.0
666.6666666666669,0.0,0.0,0.0,0.0
700.0,0.0,0.0,0.0,0.0
733.3333333333333,0.0,0.0,0.0,0.0
766.6666666666669,0.0,0.0,0.0,0.0
800.0,0.0,0.0,0.0,0.0
833.3333333333333,0.0,0.0,0.0,0.0
866.6666666666667,0.0,0.0,0.0,0.0
900.0000000000002,0.0,0.0,0.0,0.0
933.3333333333334,0.0,0.0,0.0,0.0
966.6666666666667,0.0,0.0,0.0,0.0
1000.0000000000002,0.0,0.0,0.0,0.0
1033.3333333333337,0.0,0.0,0.0,0.0
1066.6666666666665,0.0,0.0,0.0,0.0
1100.0,0.0,0.0,0.0,0.0
1133.3333333333337,0.0,0.0,0.0,0.0
1166.6666666666665,0.0,0.0,0.0,0.0
1200.0,0.0,0.0,0.0,0.0
1233.3333333333337,0.0,0.0,0.0,0.0
1266.6666666666665,0.0,0.0,0.0,0.0
1300.0,0.0,0.0,0.0,0.0
1333.3333333333337,0.0,0.0,0.0,0.0
1366.6666666666665,0.0,0.0,0.0,0.0
1400.0,0.0,0.0,0.0,0.0
1433.3333333333337,0.0,0.0,0.0,0.0
1466.6666666666665,0.0,0.0,0.0,0.0
1500.0,0.0,0.0,0.0,0.0
1533.3333333333337,0.0,0.0,0.0,0.0
1566.6666666666665,0.0,0.0,0.0,0.0
1600.0,0.0,0.0,0.0,0.0
1633.3333333333337,0.0,0.0,0.0,0.0
1666.6666666666665,0.0,0.0,0.0,0.0
1700.0000000000005,0.0,0.0,0.0,0.0
1733.3333333333335,0.0,0.0,0.0,0.0
1766.6666666666665,0.0,0.0,0.0,0.0
1800.0000000000005,0.0,0.0,0.0,0.0
1833.3333333333335,0.0,0.0,0.0,0.0
1866.6666666666667,0.0,0.0,0.0,0.0
1900.0000000000005,0.0,0.0,0.0,0.0
1933.3333333333335,0.0,0.0,0.0,0.0
1966.6666666666667,0.0,0.0,0.0,0.0
2000.0000000000005,0.0,0.0,0.0,0.0
2033.3333333333335,0.0,0.0,0.0,0.0
2066.6666666666674,0.0,0.0,0.0,0.0
2100.0,0.0,0.0,0.0,0.0
2133.333333333333,0.0,0.0,0.0,0.0
2166.6666666666674,0.0,0.0,0.0,0.0
2200.0,0.0,0.0,0.0,0.0
2233.333333333333,0.0,0.0,0.0,0.0
2266.6666666666674,0.0,0.0,0.0,0.0
2300.0,0.0,0.0,0.0,0.0
2333.333333333333,0.0,0.0,0.0,0.0
2366.6666666666674,0.0,0.0,0.0,0.0
2400.0,0.0,0.0,0.0,0.0
2433.333333333333,0.0,0.0,0.0,0.0
2466.6666666666674,0.0,0.0,0.0,0.0
2500.0,0.0,0.0,0.0,0.0
2533.333333333333,0.0,0.0,0.0,0.0
2566.6666666666674,0.0,0.0,0.0,0.0
2600.0,0.0,0.0,0.0,0.0
2633.333333333333,0.0,0.0,0.0,0.0
2666.6666666666674,0.0,0.0,0.0,0.0
2700.0,0.0,0.0,0.0,0.0
2733.333333333333,0.0,0.0,0.0,0.0
2766.6666666666674,0.0,0.0,0.0,0.0
2800.0,0.0,0.0,0.0,0.0
2833.333333333333,0.0,0.0,0.0,0.0
2866.6666666666674,0.0,0.0,0.0,0.0
2900.0,0.0,0.0,0.0,0.0
2933.333333333333,0.0,0.0,0.0,0.0
2966.6666666666674,0.0,0.0,0.0,0.0
3000.0,0.0,0.0,0.0,0.0
3033.333333333333,0.0,0.0,0.0,0.0
3066.6666666666674,0.0,0.0,0.0,0.0
3100.0,0.0,0.0,0.0,0.0
3133.333333333333,0.0,0.0,0.0,0.0
3166.6666666666674,0.0,0.0,0.0,0.0
3200.0,0.0,0.0,0.0,0.0
3233.333333333333,0.0,0.0,0.0,0.0
3266.6666666666674,0.0,0.0,0.0,0.0
3300.000000000001,0.0,0.0,0.0,0.0
3333.333333333333,0.0,0.0,0.0,0.0
3366.666666666667,0.0,0.0,0.0,0.0
3400.000000000001,0.0,0.0,0.0,0.0
3433.333333333333,0.0,0.0,0.0,0.0
3466.666666666667,0.0,0.0,0.0,0.0
3500.000000000001,0.0,0.0,0.0,0.0
3533.333333333333,0.0,0.0,0.0,0.0
3566.666666666667,0.0,0.0,0.0,0.0
3600.000000000001,0.0,0.0,0.0,0.0
3633.333333333333,0.0,0.0,0.0,0.0
3666.666666666667,0.0,0.0,0.0,0.0
3700.000000000001,0.0,0.0,0.0,0.0
3733.3333333333335,0.0,0.0,0.0,0.0
3766.666666666667,0.0,0.0,0.0,0.0
3800.000000000001,0.0,0.0,0.0,0.0
3833.3333333333335,0.0,0.0,0.0,0.0
3866.666666666667,0.0,0.0,0.0,0.0
3900.000000000001,0.0,0.0,0.0,0.0
3933.3333333333335,0.0,0.0,0.0,0.0
3966.666666666667,0.0,0.0,0.0,0.0
4000.000000000001,0.0,0.0,0.0,0.0
4033.3333333333335,0.0,0.0,0.0,0.0
4066.666666666667,0.0,0.0,0.0,0.0
4100.0,0.0,0.0,0.0,0.0
4133.333333333335,0.0,0.0,0.0,0.0
4166.666666666666,0.0,0.0,0.0,0.0
4200.0,0.0,0.0,0.0,0.0
4233.333333333335,0.0,0.0,0.0,0.0
4266.666666666666,0.0,0.0,0.0,0.0
4300.0,0.0,0.0,0.0,0.0
4333.333333333335,0.0,0.0,0.0,0.0
4366.666666666666,0.0,0.0,0.0,0.0
4400.0,0.0,0.0,0.0,0.0
4433.333333333335,0.0,0.0,0.0,0.0
4466.666666666666,0.0,0.0,0.0,0.0
4500.0,0.0,0.0,0.0,0.0
4533.333333333335,0.0,0.0,0.0,0.0
4566.666666666666,0.0,0.0,0.0,0.0
4600.0,0.0,0.0,0.0,0.0
4633.333333333335,0.0,0.0,0.0,0.0
4666.666666666666,0.0,0.0,0.0,0.0
4700.0,0.0,0.0,0.0,0.0
4733.333333333335,0.0,0.0,0.0,0.0
4766.666666666666,0.0,0.0,0.0,0.0
4800.0,0.0,0.0,0.0,0.0
4833.333333333335,0.0,0.0,0.0,0.0
4866.666666666666,0.0,0.0,0.0,0.0
4900.0,0.0,0.0,0.0,0.0
4933.333333333335,0.0,0.0,0.0,0.0
4966.666666666666,0.0,0.0,0.0,0.0
5000.0,0.0,0.0,0.0,0.0
5033.333333333335,0.0,0.0,0.0,0.0
5066.666666666666,0.0,0.0,0.0,0.0
5100.0,0.0,0.0,0.0,0.0
5133.333333333335,0.0,0.0,0.0,0.0
5166.666666666666,0.0,0.0,0.0,0.0
5200.0,0.0,0.0,0.0,0.0
5233.333333333335,0.0,0.0,0.0,0.0
5266.666666666666,0.0,0.0,0.0,0.0
5300.0,0.0,0.0,0.0,0.0
5333.333333333335,0.0,0.0,0.0,0.0
5366.666666666666,0.0,0.0,0.0,0.0
5400.0,0.0,0.0,0.0,0.0
5433.333333333335,0.0,0.0,0.0,0.0
5466.666666666666,0.0,0.0,0.0,0.0
5500.0,0.0,0.0,0.0,0.0
5533.333333333335,0.0,0.0,0.0,0.0
5566.666666666666,0.0,0.0,0.0,0.0
5600.0,0.0,0.0,0.0,0.0
5633.333333333335,0.0,0.0,0.0,0.0
5666.666666666666,0.0,0.0,0.0,0.0
5700.0,0.0,0.0,0.0,0.0
5733.333333333335,0.0,0.0,0.0,0.0
5766.666666666666,0.0,0.0,0.0,0.0
5800.0,0.0,0.0,0.0,0.0
5833.333333333335,0.0,0.0,0.0,0.0
5866.666666666666,0.0,0.0,0.0,0.0
5900.0,0.0,0.0,0.0,0.0
5933.333333333335,0.0,0.0,0.0,0.0
5966.666666666666,0.0,0.0,0.0,0.0
6000.0,0.0,0.0,0.0,0.0
6033.333333333335,0.0,0.0,0.0,0.0
6066.666666666666,0.0,0.0,0.0,0.0
6100.0,0.0,0.0,0.0,0.0
6133.333333333335,0.0,0.0,0.0,0.0
6166.666666666666,0.0,0.0,0.0,0.0
6200.0,0.0,0.0,0.0,0.0
6233.333333333335,0.0,0.0,0.0,0.0
6266.666666666666,0.0,0.0,0.0,0.0
6300.0,0.0,0.0,0.0,0.0
6333.333333333335,0.0,0.0,0.0,0.0
6366.666666666666,0.0,0.0,0.0,0.0
6400.0,0.0,0.0,0.0,0.0
6433.333333333335,0.0,0.0,0.0,0.0
6466.666666666666,0.0,0.0,0.0,0.0
6500.000000000001,0.0,0.0,0.0,0.0
6533.333333333335,0.0,0.0,0.0,0.0
6566.666666666666,0.0,0.0,0.0,0.0
6600.000000000002,0.0,0.0,0.0,0.0
6633.333333333334,0.0,0.0,0.0,0.0
6666.666666666666,0.0,0.0,0.0,0.0
6700.000000000002,0.0,0.0,0.0,0.0
6733.333333333334,0.0,0.0,0.0,0.0
6766.666666666666,0.0,0.0,0.0,0.0
6800.000000000002,0.0,0.0,0.0,0.0
6833.333333333334,0.0,0.0,0.0,0.0
6866.666666666666,0.0,0.0,0.0,0.0
6900.000000000002,0.0,0.0,0.0,0.0
6933.333333333334,0.0,0.0,0.0,0.0
6966.666666666666,0.0,0.0,0.0,0.0
7000.000000000002,0.0,0.0,0.0,0.0
7033.333333333334,0.0,0.0,0.0,0.0
7066.666666666666,0.0,0.0,0.0,0.0
7100.000000000002,0.0,0.0,0.0,0.0
7133.333333333334,0.0,0.0,0.0,0.0
7166.666666666666,0.0,0.0,0.0,0.0
7200.000000000002,0.0,0.0,0.0,0.0
7233.333333333334,0.0,0.0,0.0,0.0
7266.666666666666,0.0,0.0,0.0,0.0
7300.000000000002,0.0,0.0,0.0,0.0
7333.333333333334,0.0,0.0,0.0,0.0
7366.666666666667,0.0,0.0,0.0,0.0
7400.000000000002,0.0,0.0,0.0,0.0
7433.333333333334,0.0,0.0,0.0,0.0
7466.666666666667,0.0,0.0,0.0,0.0
7500.000000000002,0.0,0.0,0.0,0.0
7533.333333333334,0.0,0.0,0.0,0.0
7566.666666666667,0.0,0.0,0.0,0.0
7600.000000000002,0.0,0.0,0.0,0.0
7633.333333333334,0.0,0.0,0.0,0.0
7666.666666666667,0.0,0.0,0.0,0.0
7700.000000000002,0.0,0.0,0.0,0.0
7733.333333333334,0.0,0.0,0.0,0.0
7766.666666666667,0.0,0.0,0.0,0.0
7800.000000000002,0.0,0.0,0.0,0.0
7833.333333333334,0.0,0.0,0.0,0.0
7866.666666666667,0.0,0.0,0.0,0.0
7900.000000000002,0.0,0.0,0.0,0.0
7933.333333333334,0.0,0.0,0.0,0.0
7966.666666666667,0.0,0.0,0.0,0.0
8000.000000000002,0.0,0.0,0.0,0.0
8033.333333333334,0.0,0.0,0.0,0.0
8066.666666666667,0.0,0.0,0.0,0.0
8100.000000000002,0.0,0.0,0.0,0.0
8133.333333333334,0.0,0.0,0.0,0.0
8166.666666666667,0.0,0.0,0.0,0.0
8200.0,0.0,0.0,0.0,0.0
8233.333333333332,0.0,0.0,0.0,0.0
8266.66666666667,0.0,0.0,0.0,0.0
8300.0,0.0,0.0,0.0,0.0
8333.333333333332,0.0,0.0,0.0,0.0
8366.66666666667,0.0,0.0,0.0,0.0
8400.0,0.0,0.0,0.0,0.0
8433.333333333332,0.0,0.0,0.0,0.0
8466.66666666667,0.0,0.0,0.0,0.0
8500.0,0.0,0.0,0.0,0.0
8533.333333333332,0.0,0.0,0.0,0.0
8566.66666666667,0.0,0.0,0.0,0.0
8600.0,0.0,0.0,0.0,0.0
8633.333333333332,0.0,0.0,0.0,0.0
8666.66666666667,0.0,0.0,0.0,0.0
8700.0,0.0,0.0,0.0,0.0
8733.333333333332,0.0,0.0,0.0,0.0
8766.66666666667,0.0,0.0,0.0,0.0
8800.0,0.0,0.0,0.0,0.0
8833.333333333332,0.0,0.0,0.0,0.0
8866.66666666667,0.0,0.0,0.0,0.0
8900.0,0.0,0.0,0.0,0.0
8933.333333333332,0.0,0.0,0.0,0.0
8966.66666666667,0.0,0.0,0.0,0.0
9000.0,0.0,0.0,0.0,0.0
9033.333333333332,0.0,0.0,0.0,0.0
9066.66666666667,0.0,0.0,0.0,0.0
9100.0,0.0,0.0,0.0,0.0
9133.333333333332,0.0,0.0,0.0,0.0
9166.66666666667,0.0,0.0,0.0,0.0
9200.0,0.0,0.0,0.0,0.0
9233.333333333332,0.0,0.0,0.0,0.0
9266.66666666667,0.0,0.0,0.0,0.0
9300.0,0.0,0.0,0.0,0.0
9333.333333333332,0.0,0.0,0.0,0.0
9366.66666666667,0.0,0.0,0.0,0.0
9400.0,0.0,0.0,0.0,0.0
9433.333333333332,0.0,0.0,0.0,0.0
9466.66666666667,0.0,0.0,0.0,0.0
9500.0,0.0,0.0,0.0,0.0
9533.333333333332,0.0,0.0,0.0,0.0
9566.66666666667,0.0,0.0,0.0,0.0
9600.0,0.0,0.0,0.0,0.0
9633.333333333332,0.0,0.0,0.0,0.0
9666.66666666667,0.0,0.0,0.0,0.0
9700.0,0.0,0.0,0.0,0.0
9733.333333333332,0.0,0.0,0.0,0.0
9766.66666666667,0.0,0.0,0.0,0.0
9800.0,0.0,0.0,0.0,0.0
9833.333333333332,0.0,0.0,0.0,0.0
9866.66666666667,0.0,0.0,0.0,0.0
9900.0,0.0,0.0,0.0,0.0
9933.333333333332,0.0,0.0,0.0,0.0
9966.66666666667,0.0,0.0,0.0,0.0
10000.0,0.0,0.0,0.0,0.0
10033.333333333332,0.0,0.0,0.0,0.0
10066.66666666667,0.0,0.0,0.0,0.0
10100.0,0.0,0.0,0.0,0.0
10133.333333333332,0.0,0.0,0.0,0.0
10166.66666666667,0.0,0.0,0.0,0.0
10200.0,0.0,0.0,0.0,0.0
10233.333333333332,0.0,0.0,0.0,0.0
10266.66666666667,0.0,0.0,0.0,0.0
10300.0,0.0,0.0,0.0,0.0
10333.333333333332,0.0,0.0,0.0,0.0
10366.66666666667,0.0,0.0,0.0,0.0
10400.0,0.0,0.0,0.0,0.0
10433.333333333332,0.0,0.0,0.0,0.0
10466.66666666667,0.0,0.0,0.0,0.0
10500.0,0.0,0.0,0.0,0.0
10533.333333333332,0.0,0.0,0.0,0.0
10566.66666666667,0.0,0.0,0.0,0.0
10600.0,0.0,0.0,0.0,0.0
10633.333333333332,0.0,0.0,0.0,0.0
10666.66666666667,0.0,0.0,0.0,0.0
10700.0,0.0,0.0,0.0,0.0
10733.333333333332,0.0,0.0,0.0,0.0
10766.66666666667,0.0,0.0,0.0,0.0
10800.0,0.0,0.0,0.0,0.0
10833.333333333332,0.0,0.0,0.0,0.0
10866.66666666667,0.0,0.0,0.0,0.0
10900.0,0.0,0.0,0.0,0.0
10933.333333333332,0.0,0.0,0.0,0.0
10966.66666666667,0.0,0.0,0.0,0.0
11000.0,0.0,0.0,0.0,0.0
11033.333333333332,0.0,0.0,0.0,0.0
11066.66666666667,0.0,0.0,0.0,0.0
11100.0,0.0,0.0,0.0,0.0
11133.333333333332,0.0,0.0,0.0,0.0
11166.66666666667,0.0,0.0,0.0,0.0
11200.0,0.0,0.0,0.0,0.0
11233.333333333332,0.0,0.0,0.0,0.0
11266.66666666667,0.0,0.0,0.0,0.0
11300.0,0.0,0.0,0.0,0.0
11333.333333333332,0.0,0.0,0.0,0.0
11366.66666666667,0.0,0.0,0.0,0.0
11400.0,0.0,0.0,0.0,0.0
11433.333333333332,0.0,0.0,0.0,0.0
11466.66666666667,0.0,0.0,0.0,0.0
11500.0,0.0,0.0,0.0,0.0
11533.333333333332,0.0,0.0,0.0,0.0
11566.66666666667,0.0,0.0,0.0,0.0
11600.0,0.0,0.0,0.0,0.0
11633.333333333332,0.0,0.0,0.0,0.0
11666.66666666667,0.0,0.0,0.0,0.0
11700.0,0.0,0.0,0.0,0.0
11733.333333333332,0.0,0.0,0.0,0.0
11766.66666666667,0.0,0.0,0.0,0.0
11800.0,0.0,0.0,0.0,0.0
11833.333333333332,0.0,0.0,0.0,0.0
11866.66666666667,0.0,0.0,0.0,0.0
11900.0,0.0,0.0,0.0,0.0
11933.333333333332,0.0,0.0,0.0,0.0
11966.66666666667,0.0,0.0,0.0,0.0
12000.0,0.0,0.0,0.0,0.0
12033.333333333332,0.0,0.0,0.0,0.0
12066.66666666667,0.0,0.0,0.0,0.0
12100.0,0.0,0.0,0.0,0.0
12133.333333333332,0.0,0.0,0.0,0.0
12166.66666666667,0.0,0.0,0.0,0.0
12200.0,0.0,0.0,0.0,0.0
12233.333333333332,0.0,0.0,0.0,0.0
12266.66666666667,0.0,0.0,0.0,0.0
12300.0,0.0,0.0,0.0,0.0
12333.333333333332,0.0,0.0,0.0,0.0
12366.66666666667,0.0,0.0,0.0,0.0
12400.0,0.0,0.0,0.0,0.0
12433.333333333332,0.0,0.0,0.0,0.0
12466.66666666667,0.0,0.0,0.0,0.0
12500.0,0.0,0.0,0.0,0.0
12533.333333333332,0.0,0.0,0.0,0.0
12566.66666666667,0.0,0.0,0.0,0.0
12600.0,0.0,0.0,0.0,0.0
12633.333333333332,0.0,0.0,0.0,0.0
12666.66666666667,0.0,0.0,0.0,0.0
12700.0,0.0,0.0,0.0,0.0
12733.333333333332,0.0,0.0,0.0,0.0
12766.66666666667,0.0,0.0,0.0,0.0
12800.0,0.0,0.0,0.0,0.0
12833.333333333332,0.0,0.0,0.0,0.0
12866.66666666667,0.0,0.0,0.0,0.0
12900.000000000002,0.0,0.0,0.0,0.0
12933.333333333332,0.0,0.0,0.0,0.0
12966.66666666667,0.0,0.0,0.0,0.0
13000.000000000002,0.0,0.0,0.0,0.0
13033.333333333332,0.0,0.0,0.0,0.0
13066.66666666667,0.0,0.0,0.0,0.0
13100.000000000002,0.0,0.0,0.0,0.0
13133.333333333332,0.0,0.0,0.0,0.0
13166.666666666668,0.0,0.0,0.0,0.0
13200.000000000004,0.0,0.0,0.0,0.0
13233.333333333332,0.0,0.0,0.0,0.0
13266.666666666668,0.0,0.0,0.0,0.0
13300.000000000004,0.0,0.0,0.0,0.0
13333.333333333332,0.0,0.0,0.0,0.0
13366.666666666668,0.0,0.0,0.0,0.0
13400.000000000004,0.0,0.0,0.0,0.0
13433.333333333332,0.0,0.0,0.0,0.0
13466.666666666668,0.0,0.0,0.0,0.0
13500.000000000004,0.0,0.0,0.0,0.0
13533.333333333332,0.0,0.0,0.0,0.0
13566.666666666668,0.0,0.0,0.0,0.0
13600.000000000004,0.0,0.0,0.0,0.0
13633.333333333332,0.0,0.0,0.0,0.0
13666.666666666668,0.0,0.0,0.0,0.0
13700.000000000004,0.0,0.0,0.0,0.0
13733.333333333332,0.0,0.0,0.0,0.0
13766.666666666668,0.0,0.0,0.0,0.0
13800.000000000004,0.0,0.0,0.0,0.0
13833.333333333332,0.0,0.0,0.0,0.0
13866.666666666668,0.0,0.0,0.0,0.0
13900.000000000004,0.0,0.0,0.0,0.0
13933.333333333332,0.0,0.0,0.0,0.0
13966.666666666668,0.0,0.0,0.0,0.0
14000.000000000004,0.0,0.0,0.0,0.0
14033.333333333332,0.0,0.0,0.0,0.0
14066.666666666668,0.0,0.0,0.0,0.0
14100.000000000004,0.0,0.0,0.0,0.0
14133.333333333332,0.0,0.0,0.0,0.0
14166.666666666668,0.0,0.0,0.0,0.0
14200.000000000004,0.0,0.0,0.0,0.0
14233.333333333332,0.0,0.0,0.0,0.0
14266.666666666668,0.0,0.0,0.0,0.0
14300.000000000004,0.0,0.0,0.0,0.0
14333.333333333332,0.0,0.0,0.0,0.0
14366.666666666668,0.0,0.0,0.0,0.0
14400.000000000004,0.0,0.0,0.0,0.0
14433.333333333332,0.0,0.0,0.0,0.0
14466.666666666668,0.0,0.0,0.0,0.0
14500.000000000004,0.0,0.0,0.0,0.0
14533.333333333332,0.0,0.0,0.0,0.0
14566.666666666668,0.0,0.0,0.0,0.0
14600.000000000004,0.0,0.0,0.0,0.0
14633.333333333334,0.0,0.0,0.0,0.0
14666.666666666668,0.0,0.0,0.0,0.0
14700.000000000004,0.0,0.0,0.0,0.0
14733.333333333334,0.0,0.0,0.0,0.0
14766.666666666668,0.0,0.0,0.0,0.0
14800.000000000004,0.0,0.0,0.0,0.0
14833.333333333334,0.0,0.0,0.0,0.0
14866.666666666668,0.0,0.0,0.0,0.0
14900.000000000004,0.0,0.0,0.0,0.0
14933.333333333334,0.0,0.0,0.0,0.0
14966.666666666668,0.0,0.0,0.0,0.0
15000.000000000004,0.0,0.0,0.0,0.0
15033.333333333334,0.0,0.0,0.0,0.0
15066.666666666668,0.0,0.0,0.0,0.0
15100.000000000004,0.0,0.0,0.0,0.0
15133.333333333334,0.0,0.0,0.0,0.0
15166.666666666668,0.0,0.0,0.0,0.0
15200.000000000004,0.0,0.0,0.0,0.0
15233.333333333334,0.0,0.0,0.0,0.0
15266.666666666668,0.0,0.0,0.0,0.0
15300.000000000004,0.0,0.0,0.0,0.0
15333.333333333334,0.0,0.0,0.0,0.0
15366.666666666668,0.0,0.0,0.0,0.0
15400.000000000004,0.0,0.0,0.0,0.0
15433.333333333334,0.0,0.0,0.0,0.0
15466.666666666668,0.0,0.0,0.0,0.0
15500.000000000004,0.0,0.0,0.0,0.0
15533.333333333334,0.0,0.0,0.0,0.0
15566.666666666668,0.0,0.0,0.0,0.0
15600.000000000004,0.0,0.0,0.0,0.0
15633.333333333334,0.0,0.0,0.0,0.0
15666.666666666668,0.0,0.0,0.0,0.0
15700.000000000004,0.0,0.0,0.0,0.0
15733.333333333334,0.0,0.0,0.0,0.0
15766.666666666668,0.0,0.0,0.0,0.0
15800.000000000004,0.0,0.0,0.0,0.0
15833.333333333334,0.0,0.0,0.0,0.0
15866.666666666668,0.0,0.0,0.0,0.0
15900.000000000004,0.0,0.0,0.0,0.0
15933.333333333334,0.0,0.0,0.0,0.0
15966.666666666668,0.0,0.0,0.0,0.0
16000.000000000004,0.0,0.0,0.0,0.0
16033.333333333334,0.0,0.0,0.0,0.0
16066.666666666668,0.0,0.0,0.0,0.0
16100.000000000004,0.0,0.0,0.0,0.0
16133.333333333334,0.0,0.0,0.0,0.0
16166.666666666668,0.0,0.0,0.0,0.0
16200.000000000004,0.0,0.0,0.0,0.0
16233.333333333334,0.0,0.0,0.0,0.0
16266.666666666668,0.0,0.0,0.0,0.0
16300.000000000004,0.0,0.0,0.0,0.0
16333.333333333334,0.0,0.0,0.0,0.0
16366.666666666668,0.0,0.0,0.0,0.0
16400.0,0.0,0.0,0.0,0.0
16433.33333333334,0.0,0.0,0.0,0.0
16466.666666666664,0.0,0.0,0.0,0.0
16500.0,0.0,0.0,0.0,0.0
16533.33333333334,0.0,0.0,0.0,0.0
16566.666666666664,0.0,0.0,0.0,0.0
16600.0,0.0,0.0,0.0,0.0
16633.33333333334,0.0,0.0,0.0,0.0
16666.666666666664,0.0,0.0,0.0,0.0
16700.0,0.0,0.0,0.0,0.0
16733.33333333334,0.0,0.0,0.0,0.0
16766.666666666664,0.0,0.0,0.0,0.0
16800.0,0.0,0.0,0.0,0.0
16833.33333333334,0.0,0.0,0.0,0.0
16866.666666666664,0.0,0.0,0.0,0.0
16900.0,0.0,0.0,0.0,0.0
16933.33333333334,0.0,0.0,0.0,0.0
16966.666666666664,0.0,0.0,0.0,0.0
17000.0,0.0,0.0,0.0,0.0
17033.33333333334,0.0,0.0,0.0,0.0
17066.666666666664,0.0,0.0,0.0,0.0
17100.0,0.0,0.0,0.0,0.0
17133.33333333334,0.0,0.0,0.0,0.0
17166.666666666664,0.0,0.0,0.0,0.0
17200.0,0.0,0.0,0.0,0.0
17233.33333333334,0.0,0.0,0.0,0.0
17266.666666666664,0.0,0.0,0.0,0.0
17300.0,0.0,0.0,0.0,0.0
17333.33333333334,0.0,0.0,0.0,0.0
17366.666666666664,0.0,0.0,0.0,0.0
17400.0,0.0,0.0,0.0,0.0
17433.33333333334,0.0,0.0,0.0,0.0
17466.666666666664,0.0,0.0,0.0,0.0
17500.0,0.0,0.0,0.0,0.0
17533.33333333334,0.0,0.0,0.0,0.0
17566.666666666664,0.0,0.0,0.0,0.0
17600.0,0.0,0.0,0.0,0.0
17633.33333333334,0.0,0.0,0.0,0.0
17666.666666666664,0.0,0.0,0.0,0.0
17700.0,0.0,0.0,0.0,0.0
17733.33333333334,0.0,0.0,0.0,0.0
17766.666666666664,0.0,0.0,0.0,0.0
17800.0,0.0,0.0,0.0,0.0
17833.33333333334,0.0,0.0,0.0,0.0
17866.666666666664,0.0,0.0,0.0,0.0
17900.0,0.0,0.0,0.0,0.0
17933.33333333334,0.0,0.0,0.0,0.0
17966.666666666664,0.0,0.0,0.0,0.0
18000.0,0.0,0.0,0.0,0.0
18033.33333333334,0.0,0.0,0.0,0.0
18066.666666666664,0.0,0.0,0.0,0.0
18100.0,0.0,0.0,0.0,0.0
18133.33333333334,0.0,0.0,0.0,0.0
18166.666666666664,0.0,0.0,0.0,0.0
18200.0,0.0,0.0,0.0,0.0
18233.33333333334,0.0,0.0,0.0,0.0
18266.666666666664,0.0,0.0,0.0,0.0
18300.0,0.0,0.0,0.0,0.0
18333.33333333334,0.0,0.0,0.0,0.0
18366.666666666664,0.0,0.0,0.0,0.0
18400.0,0.0,0.0,0.0,0.0
18433.33333333334,0.0,0.0,0.0,0.0
18466.666666666664,0.0,0.0,0.0,0.0
18500.0,0.0,0.0,0.0,0.0
18533.33333333334,0.0,0.0,0.0,0.0
18566.666666666664,0.0,0.0,0.0,0.0
18600.0,0.0,0.0,0.0,0.0
18633.33333333334,0.0,0.0,0.0,0.0
18666.666666666664,0.0,0.0,0.0,0.0
18700.0,0.0,0.0,0.0,0.0
18733.33333333334,0.0,0.0,0.0,0.0
18766.666666666664,0.0,0.0,0.0,0.0
18800.0,0.0,0.0,0.0,0.0
18833.33333333334,0.0,0.0,0.0,0.0
18866.666666666664,0.0,0.0,0.0,0.0
18900.0,0.0,0.0,0.0,0.0
18933.33333333334,0.0,0.0,0.0,0.0
18966.666666666664,0.0,0.0,0.0,0.0
19000.0,0.0,0.0,0.0,0.0
19033.33333333334,0.0,0.0,0.0,0.0
19066.666666666664,0.0,0.0,0.0,0.0
19100.0,0.0,0.0,0.0,0.0
19133.33333333334,0.0,0.0,0.0,0.0
19166.666666666664,0.0,0.0,0.0,0.0
19200.0,0.0,0.0,0.0,0.0
19233.33333333334,0.0,0.0,0.0,0.0
19266.666666666664,0.0,0.0,0.0,0.0
19300.0,0.0,0.0,0.0,0.0
19333.33333333334,0.0,0.0,0.0,0.0
19366.666666666664,0.0,0.0,0.0,0.0
19400.0,0.0,0.0,0.0,0.0
19433.33333333334,0.0,0.0,0.0,0.0
19466.666666666664,0.0,0.0,0.0,0.0
19500.0,0.0,0.0,0.0,0.0
19533.33333333334,0.0,0.0,0.0,0.0
19566.666666666664,0.0,0.0,0.0,0.0
19600.0,0.0,0.0,0.0,0.0
19633.33333333334,0.0,0.0,0.0,0.0
19666.666666666664,0.0,0.0,0.0,0.0
19700.0,0.0,0.0,0.0,0.0
19733.33333333334,0.0,0.0,0.0,0.0
19766.666666666664,0.0,0.0,0.0,0.0
19800.0,0.0,0.0,0.0,0.0
19833.33333333334,0.0,0.0,0.0,0.0
19866.666666666664,0.0,0.0,0.0,0.0
19900.0,0.0,0.0,0.0,0.0
19933.33333333334,0.0,0.0,0.0,0.0
19966.666666666664,0.0,0.0,0.0,0.0
20000.0,0.0,0.0,0.0,0.0
20033.33333333334,0.0,0.0,0.0,0.0
20066.666666666664,0.0,0.0,0.0,0.0
20100.0,0.0,0.0,0.0,0.0
20133.33333333334,0.0,0.0,0.0,0.0
20166.666666666664,0.0,0.0,0.0,0.0
20200.0,0.0,0.0,0.0,0.0
20233.33333333334,0.0,0.0,0.0,0.0
20266.666666666664,0.0,0.0,0.0,0.0
20300.0,0.0,0.0,0.0,0.0
20333.33333333334,0.0,0.0,0.0,0.0
20366.666666666664,0.0,0.0,0.0,0.0
20400.0,0.0,0.0,0.0,0.0
20433.33333333334,0.0,0.0,0.0,0.0
20466.666666666664,0.0,0.0,0.0,0.0
20500.0,0.0,0.0,0.0,0.0
20533.33333333334,0.0,0.0,0.0,0.0
20566.666666666664,0.0,0.0,0.0,0.0
20600.0,0.0,0.0,0.0,0.0
20633.33333333334,0.0,0.0,0.0,0.0
20666.666666666664,0.0,0.0,0.0,0.0
20700.0,0.0,0.0,0.0,0.0
20733.33333333334,0.0,0.0,0.0,0.0
20766.666666666664,0.0,0.0,0.0,0.0
20800.0,0.0,0.0,0.0,0.0
20833.33333333334,0.0,0.0,0.0,0.0
20866.666666666664,0.0,0.0,0.0,0.0
20900.0,0.0,0.0,0.0,0.0
20933.33333333334,0.0,0.0,0.0,0.0
20966.666666666664,0.0,0.0,0.0,0.0
21000.0,0.0,0.0,0.0,0.0
21033.33333333334,0.0,0.0,0.0,0.0
21066.666666666664,0.0,0.0,0.0,0.0
21100.0,0.0,0.0,0.0,0.0
21133.33333333334,0.0,0.0,0.0,0.0
21166.666666666664,0.0,0.0,0.0,0.0
21200.0,0.0,0.0,0.0,0.0
21233.33333333334,0.0,0.0,0.0,0.0
21266.666666666664,0.0,0.0,0.0,0.0
21300.0,0.0,0.0,0.0,0.0
21333.33333333334,0.0,0.0,0.0,0.0
21366.666666666664,0.0,0.0,0.0,0.0
21400.0,0.0,0.0,0.0,0.0
21433.33333333334,0.0,0.0,0.0,0.0
21466.666666666664,0.0,0.0,0.0,0.0
21500.0,0.0,0.0,0.0,0.0
21533.33333333334,0.0,0.0,0.0,0.0
21566.666666666664,0.0,0.0,0.0,0.0
21600.0,0.0,0.0,0.0,0.0
21633.33333333334,0.0,0.0,0.0,0.0
21666.666666666664,0.0,0.0,0.0,0.0
21700.0,0.0,0.0,0.0,0.0
21733.33333333334,0.0,0.0,0.0,0.0
21766.666666666664,0.0,0.0,0.0,0.0
21800.0,0.0,0.0,0.0,0.0
21833.33333333334,0.0,0.0,0.0,0.0
21866.666666666664,0.0,0.0,0.0,0.0
21900.0,0.0,0.0,0.0,0.0
21933.33333333334,0.0,0.0,0.0,0.0
21966.666666666664,0.0,0.0,0.0,0.0
22000.0,0.0,0.0,0.0,0.0
22033.33333333334,0.0,0.0,0.0,0.0
22066.666666666664,0.0,0.0,0.0,0.0
22100.0,0.0,0.0,0.0,0.0
22133.33333333334,0.0,0.0,0.0,0.0
22166.666666666664,0.0,0.0,0.0,0.0
22200.0,0.0,0.0,0.0,0.0
22233.33333333334,0.0,0.0,0.0,0.0
22266.666666666664,0.0,0.0,0.0,0.0
22300.0,0.0,0.0,0.0,0.0
22333.33333333334,0.0,0.0,0.0,0.0
22366.666666666664,0.0,0.0,0.0,0.0
22400.0,0.0,0.0,0.0,0.0
22433.33333333334,0.0,0.0,0.0,0.0
22466.666666666664,0.0,0.0,0.0,0.0
22500.0,0.0,0.0,0.0,0.0
22533.33333333334,0.0,0.0,0.0,0.0
22566.666666666664,0.0,0.0,0.0,0.0
22600.0,0.0,0.0,0.0,0.0
22633.33333333334,0.0,0.0,0.0,0.0
22666.666666666664,0.0,0.0,0.0,0.0
22700.0,0.0,0.0,0.0,0.0
22733.33333333334,0.0,0.0,0.0,0.0
22766.666666666664,0.0,0.0,0.0,0.0
22800.0,0.0,0.0,0.0,0.0
22833.33333333334,0.0,0.0,0.0,0.0
22866.666666666664,0.0,0.0,0.0,0.0
22900.0,0.0,0.0,0.0,0.0
22933.33333333334,0.0,0.0,0.0,0.0
22966.666666666664,0.0,0.0,0.0,0.0
23000.0,0.0,0.0,0.0,0.0
23033.33333333334,0.0,0.0,0.0,0.0
23066.666666666664,0.0,0.0,0.0,0.0
23100.0,0.0,0.0,0.0,0.0
23133.33333333334,0.0,0.0,0.0,0.0
23166.666666666664,0.0,0.0,0.0,0.0
23200.0,0.0,0.0,0.0,0.0
23233.33333333334,0.0,0.0,0.0,0.0
23266.666666666664,0.0,0.0,0.0,0.0
23300.0,0.0,0.0,0.0,0.0
23333.33333333334,0.0,0.0,0.0,0.0
23366.666666666664,0.0,0.0,0.0,0.0
23400.0,0.0,0.0,0.0,0.0
23433.33333333334,0.0,0.0,0.0,0.0
23466.666666666664,0.0,0.0,0.0,0.0
23500.0,0.0,0.0,0.0,0.0
23533.33333333334,0.0,0.0,0.0,0.0
23566.666666666664,0.0,0.0,0.0,0.0
23600.0,0.0,0.0,0.0,0.0
23633.33333333334,0.0,0.0,0.0,0.0
23666.666666666664,0.0,0.0,0.0,0.0
23700.0,0.0,0.0,0.0,0.0
23733.33333333334,0.0,0.0,0.0,0.0
23766.666666666664,0.0,0.0,0.0,0.0
23800.0,0.0,0.0,0.0,0.0
23833.33333333334,0.0,0.0,0.0,0.0
23866.666666666664,0.0,0.0,0.0,0.0
23900.0,0.0,0.0,0.0,0.0
23933.33333333334,0.0,0.0,0.0,0.0
23966.666666666664,0.0,0.0,0.0,0.0
24000.0,0.0,0.0,0.0,0.0
24033.33333333334,0.0,0.0,0.0,0.0
24066.666666666664,0.0,0.0,0.0,0.0
24100.0,0.0,0.0,0.0,0.0
24133.33333333334,0.0,0.0,0.0,0.0
24166.666666666664,0.0,0.0,0.0,0.0
24200.0,0.0,0.0,0.0,0.0
24233.33333333334,0.0,0.0,0.0,0.0
24266.666666666664,0.0,0.0,0.0,0.0
24300.0,0.0,0.0,0.0,0.0
24333.33333333334,0.0,0.0,0.0,0.0
24366.666666666664,0.0,0.0,0.0,0.0
24400.0,0.0,0.0,0.0,0.0
24433.33333333334,0.0,0.0,0.0,0.0
24466.666666666664,0.0,0.0,0.0,0.0
24500.0,0.0,0.0,0.0,0.0
24533.33333333334,0.0,0.0,0.0,0.0
24566.666666666664,0.0,0.0,0.0,0.0
24600.0,0.0,0.0,0.0,0.0
24633.33333333334,0.0,0.0,0.0,0.0
24666.666666666664,0.0,0.0,0.0,0.0
24700.0,0.0,0.0,0.0,0.0
24733.33333333334,0.0,0.0,0.0,0.0
24766.666666666664,0.0,0.0,0.0,0.0
24800.0,0.0,0.0,0.0,0.0
24833.33333333334,0.0,0.0,0.0,0.0
24866.666666666664,0.0,0.0,0.0,0.0
24900.0,0.0,0.0,0.0,0.0
24933.33333333334,0.0,0.0,0.0,0.0
24966.666666666664,0.0,0.0,0.0,0.0
25000.0,0.0,0.0,0.0,0.0
25033.33333333334,0.0,0.0,0.0,0.0
25066.666666666664,0.0,0.0,0.0,0.0
25100.0,0.0,0.0,0.0,0.0
25133.33333333334,0.0,0.0,0.0,0.0
25166.666666666664,0.0,0.0,0.0,0.0
25200.0,0.0,0.0,0.0,0.0
25233.33333333334,0.0,0.0,0.0,0.0
25266.666666666664,0.0,0.0,0.0,0.0
25300.0,0.0,0.0,0.0,0.0
25333.33333333334,0.0,0.0,0.0,0.0
25366.666666666664,0.0,0.0,0.0,0.0
25400.0,0.0,0.0,0.0,0.0
25433.33333333334,0.0,0.0,0.0,0.0
25466.666666666664,0.0,0.0,0.0,0.0
25500.0,0.0,0.0,0.0,0.0
25533.33333333334,0.0,0.0,0.0,0.0
25566.666666666664,0.0,0.0,0.0,0.0
25600.0,0.0,0.0,0.0,0.0
25633.33333333334,0.0,0.0,0.0,0.0
25666.666666666664,0.0,0.0,0.0,0.0
25700.000000000004,0.0,0.0,0.0,0.0
25733.33333333334,0.0,0.0,0.0,0.0
25766.666666666664,0.0,0.0,0.0,0.0
25800.000000000004,0.0,0.0,0.0,0.0
25833.33333333334,0.0,0.0,0.0,0.0
25866.666666666664,0.0,0.0,0.0,0.0
25900.000000000004,0.0,0.0,0.0,0.0
25933.33333333334,0.0,0.0,0.0,0.0
25966.666666666664,0.0,0.0,0.0,0.0
26000.000000000004,0.0,0.0,0.0,0.0
26033.33333333334,0.0,0.0,0.0,0.0
26066.666666666664,0.0,0.0,0.0,0.0
26100.000000000004,0.0,0.0,0.0,0.0
26133.33333333334,0.0,0.0,0.0,0.0
26166.666666666664,0.0,0.0,0.0,0.0
26200.000000000004,0.0,0.0,0.0,0.0
26233.333333333336,0.0,0.0,0.0,0.0
26266.666666666664,0.0,0.0,0.0,0.0
26300.000000000007,0.0,0.0,0.0,0.0
26333.333333333336,0.0,0.0,0.0,0.0
26366.666666666664,0.0,0.0,0.0,0.0
26400.000000000007,0.0,0.0,0.0,0.0
26433.333333333336,0.0,0.0,0.0,0.0
26466.666666666664,0.0,0.0,0.0,0.0
26500.000000000007,0.0,0.0,0.0,0.0
26533.333333333336,0.0,0.0,0.0,0.0
26566.666666666664,0.0,0.0,0.0,0.0
26600.000000000007,0.0,0.0,0.0,0.0
26633.333333333336,0.0,0.0,0.0,0.0
26666.666666666664,0.0,0.0,0.0,0.0
26700.000000000007,0.0,0.0,0.0,0.0
26733.333333333336,0.0,0.0,0.0,0.0
26766.666666666664,0.0,0.0,0.0,0.0
26800.000000000007,0.0,0.0,0.0,0.0
26833.333333333336,0.0,0.0,0.0,0.0
26866.666666666664,0.0,0.0,0.0,0.0
26900.000000000007,0.0,0.0,0.0,0.0
26933.333333333336,0.0,0.0,0.0,0.0
26966.666666666664,0.0,0.0,0.0,0.0
27000.000000000007,0.0,0.0,0.0,0.0
27033.333333333336,0.0,0.0,0.0,0.0
27066.666666666664,0.0,0.0,0.0,0.0
27100.000000000007,0.0,0.0,0.0,0.0
27133.333333333336,0.0,0.0,0.0,0.0
27166.666666666664,0.0,0.0,0.0,0.0
27200.000000000007,0.0,0.0,0.0,0.0
27233.333333333336,0.0,0.0,0.0,0.0
27266.666666666664,0.0,0.0,0.0,0.0
27300.000000000007,0.0,0.0,0.0,0.0
27333.333333333336,0.0,0.0,0.0,0.0
27366.666666666664,0.0,0.0,0.0,0.0
27400.000000000007,0.0,0.0,0.0,0.0
27433.333333333336,0.0,0.0,0.0,0.0
27466.666666666664,0.0,0.0,0.0,0.0
27500.000000000007,0.0,0.0,0.0,0.0
27533.333333333336,0.0,0.0,0.0,0.0
27566.666666666664,0.0,0.0,0.0,0.0
27600.000000000007,0.0,0.0,0.0,0.0
27633.333333333336,0.0,0.0,0.0,0.0
27666.666666666664,0.0,0.0,0.0,0.0
27700.000000000007,0.0,0.0,0.0,0.0
27733.333333333336,0.0,0.0,0.0,0.0
27766.666666666664,0.0,0.0,0.0,0.0
27800.000000000007,0.0,0.0,0.0,0.0
27833.333333333336,0.0,0.0,0.0,0.0
27866.666666666664,0.0,0.0,0.0,0.0
27900.000000000007,0.0,0.0,0.0,0.0
27933.333333333336,0.0,0.0,0.0,0.0
27966.666666666664,0.0,0.0,0.0,0.0
28000.000000000007,0.0,0.0,0.0,0.0
28033.333333333336,0.0,0.0,0.0,0.0
28066.666666666664,0.0,0.0,0.0,0.0
28100.000000000007,0.0,0.0,0.0,0.0
28133.333333333336,0.0,0.0,0.0,0.0
28166.666666666664,0.0,0.0,0.0,0.0
28200.000000000007,0.0,0.0,0.0,0.0
28233.333333333336,0.0,0.0,0.0,0.0
28266.666666666664,0.0,0.0,0.0,0.0
28300.000000000007,0.0,0.0,0.0,0.0
28333.333333333336,0.0,0.0,0.0,0.0
28366.666666666664,0.0,0.0,0.0,0.0
28400.000000000007,0.0,0.0,0.0,0.0
28433.333333333336,0.0,0.0,0.0,0.0
28466.666666666664,0.0,0.0,0.0,0.0
28500.000000000007,0.0,0.0,0.0,0.0
28533.333333333336,0.0,0.0,0.0,0.0
28566.666666666664,0.0,0.0,0.0,0.0
28600.000000000007,0.0,0.0,0.0,0.0
28633.333333333336,0.0,0.0,0.0,0.0
28666.666666666664,0.0,0.0,0.0,0.0
28700.000000000007,0.0,0.0,0.0,0.0
28733.333333333336,0.0,0.0,0.0,0.0
28766.666666666664,0.0,0.0,0.0,0.0
28800.000000000007,0.0,0.0,0.0,0.0
28833.333333333336,0.0,0.0,0.0,0.0
28866.666666666664,0.0,0.0,0.0,0.0
28900.000000000007,0.0,0.0,0.0,0.0
28933.333333333336,0.0,0.0,0.0,0.0
28966.666666666664,0.0,0.0,0.0,0.0
29000.000000000007,0.0,0.0,0.0,0.0
29033.333333333336,0.0,0.0,0.0,0.0
29066.666666666664,0.0,0.0,0.0,0.0
29100.000000000007,0.0,0.0,0.0,0.0
29133.333333333336,0.0,0.0,0.0,0.0
29166.666666666668,0.0,0.0,0.0,0.0
29200.000000000007,0.0,0.0,0.0,0.0
29233.333333333336,0.0,0.0,0.0,0.0
29266.666666666668,0.0,0.0,0.0,0.0
29300.000000000007,0.0,0.0,0.0,0.0
29333.333333333336,0.0,0.0,0.0,0.0
29366.666666666668,0.0,0.0,0.0,0.0
29400.000000000007,0.0,0.0,0.0,0.0
29433.333333333336,0.0,0.0,0.0,0.0
29466.666666666668,0.0,0.0,0.0,0.0
29500.000000000007,0.0,0.0,0.0,0.0
29533.333333333336,0.0,0.0,0.0,0.0
29566.666666666668,0.0,0.0,0.0,0.0
29600.000000000007,0.0,0.0,0.0,0.0
29633.333333333336,0.0,0.0,0.0,0.0
29666.666666666668,0.0,0.0,0.0,0.0
29700.000000000007,0.0,0.0,0.0,0.0
29733.333333333336,0.0,0.0,0.0,0.0
29766.666666666668,0.0,0.0,0.0,0.0
29800.000000000007,0.0,0.0,0.0,0.0
29833.333333333336,0.0,0.0,0.0,0.0
29866.666666666668,0.0,0.0,0.0,0.0
29900.000000000007,0.0,0.0,0.0,0.0
29933.333333333336,0.0,0.0,0.0,0.0
29966.666666666668,0.0,0.0,0.0,0.0
30000.000000000007,0.0,0.0,0.0,0.0
30033.333333333336,0.0,0.0,0.0,0.0
30066.666666666668,0.0,0.0,0.0,0.0
30100.000000000007,0.0,0.0,0.0,0.0
30133.333333333336,0.0,0.0,0.0,0.0
30166.666666666668,0.0,0.0,0.0,0.0
30200.000000000007,0.0,0.0,0.0,0.0
30233.333333333336,0.0,0.0,0.0,0.0
30266.666666666668,0.0,0.0,0.0,0.0
30300.000000000007,0.0,0.0,0.0,0.0
30333.333333333336,0.0,0.0,0.0,0.0
30366.666666666668,0.0,0.0,0.0,0.0
30400.000000000007,0.0,0.0,0.0,0.0
30433.333333333336,0.0,0.0,0.0,0.0
30466.666666666668,0.0,0.0,0.0,0.0
30500.000000000007,0.0,0.0,0.0,0.0
30533.333333333336,0.0,0.0,0.0,0.0
30566.666666666668,0.0,0.0,0.0,0.0
30600.000000000007,0.0,0.0,0.0,0.0
30633.333333333336,0.0,0.0,0.0,0.0
30666.666666666668,0.0,0.0,0.0,0.0
30700.000000000007,0.0,0.0,0.0,0.0
30733.333333333336,0.0,0.0,0.0,0.0
30766.666666666668,0.0,0.0,0.0,0.0
30800.000000000007,0.0,0.0,0.0,0.0
30833.333333333336,0.0,0.0,0.0,0.0
30866.666666666668,0.0,0.0,0.0,0.0
30900.000000000007,0.0,0.0,0.0,0.0
30933.333333333336,0.0,0.0,0.0,0.0
30966.666666666668,0.0,0.0,0.0,0.0
31000.000000000007,0.0,0.0,0.0,0.0
31033.333333333336,0.0,0.0,0.0,0.0
31066.666666666668,0.0,0.0,0.0,0.0
31100.000000000007,0.0,0.0,0.0,0.0
31133.333333333336,0.0,0.0,0.0,0.0
31166.666666666668,0.0,0.0,0.0,0.0
31200.000000000007,0.0,0.0,0.0,0.0
31233.333333333336,0.0,0.0,0.0,0.0
31266.666666666668,0.0,0.0,0.0,0.0
31300.000000000007,0.0,0.0,0.0,0.0
31333.333333333336,0.0,0.0,0.0,0.0
31366.666666666668,0.0,0.0,0.0,0.0
31400.000000000007,0.0,0.0,0.0,0.0
31433.333333333336,0.0,0.0,0.0,0.0
31466.666666666668,0.0,0.0,0.0,0.0
31500.000000000007,0.0,0.0,0.0,0.0
31533.333333333336,0.0,0.0,0.0,0.0
31566.666666666668,0.0,0.0,0.0,0.0
31600.000000000007,0.0,0.0,0.0,0.0
31633.333333333336,0.0,0.0,0.0,0.0
31666.666666666668,0.0,0.0,0.0,0.0
31700.000000000007,0.0,0.0,0.0,0.0
31733.333333333336,0.0,0.0,0.0,0.0
31766.666666666668,0.0,0.0,0.0,0.0
31800.000000000007,0.0,0.0,0.0,0.0
31833.333333333336,0.0,0.0,0.0,0.0
31866.666666666668,0.0,0.0,0.0,0.0
31900.000000000007,0.0,0.0,0.0,0.0
31933.333333333336,0.0,0.0,0.0,0.0
31966.666666666668,0.0,0.0,0.0,0.0
32000.000000000007,0.0,0.0,0.0,0.0
32033.333333333336,0.0,0.0,0.0,0.0
32066.666666666668,0.0,0.0,0.0,0.0
32100.000000000007,0.0,0.0,0.0,0.0
32133.333333333336,0.0,0.0,0.0,0.0
32166.666666666668,0.0,0.0,0.0,0.0
32200.000000000007,0.0,0.0,0.0,0.0
32233.333333333336,0.0,0.0,0.0,0.0
32266.666666666668,0.0,0.0,0.0,0.0
32300.000000000007,0.0,0.0,0.0,0.0
32333.333333333336,0.0,0.0,0.0,0.0
32366.666666666668,0.0,0.0,0.0,0.0
32400.000000000007,0.0,0.0,0.0,0.0
32433.333333333336,0.0,0.0,0.0,0.0
32466.666666666668,0.0,0.0,0.0,0.0
32500.000000000007,0.0,0.0,0.0,0.0
32533.333333333336,0.0,0.0,0.0,0.0
32566.666666666668,0.0,0.0,0.0,0.0
32600.000000000007,0.0,0.0,0.0,0.0
32633.333333333336,0.0,0.0,0.0,0.0
32666.666666666668,0.0,0.0,0.0,0.0
32700.000000000007,0.0,0.0,0.0,0.0
32733.333333333336,0.0,0.0,0.0,0.0
32766.666666666668,0.0,0.0,0.0,0.0
32800.0,0.0,0.0,0.0,0.0
32833.33333333333,0.0,0.0,0.0,0.0
32866.66666666668,0.0,0.0,0.0,0.0
32900.0,0.0,0.0,0.0,0.0
32933.33333333333,0.0,0.0,0.0,0.0
32966.66666666668,0.0,0.0,0.0,0.0
33000.0,0.0,0.0,0.0,0.0
33033.33333333333,0.0,0.0,0.0,0.0
33066.66666666668,0.0,0.0,0.0,0.0
33100.0,0.0,0.0,0.0,0.0
33133.33333333333,0.0,0.0,0.0,0.0
33166.66666666668,0.0,0.0,0.0,0.0
33200.0,0.0,0.0,0.0,0.0
33233.33333333333,0.0,0.0,0.0,0.0
33266.66666666668,0.0,0.0,0.0,0.0
33300.0,0.0,0.0,0.0,0.0
33333.33333333333,0.0,0.0,0.0,0.0
33366.66666666668,0.0,0.0,0.0,0.0
33400.0,0.0,0.0,0.0,0.0
33433.33333333333,0.0,0.0,0.0,0.0
33466.66666666668,0.0,0.0,0.0,0.0
33500.0,0.0,0.0,0.0,0.0
33533.33333333333,0.0,0.0,0.0,0.0
33566.66666666668,0.0,0.0,0.0,0.0
33600.0,0.0,0.0,0.0,0.0
33633.33333333333,0.0,0.0,0.0,0.0
33666.66666666668,0.0,0.0,0.0,0.0
33700.0,0.0,0.0,0.0,0.0
33733.33333333333,0.0,0.0,0.0,0.0
33766.66666666668,0.0,0.0,0.0,0.0
33800.0,0.0,0.0,0.0,0.0
33833.33333333333,0.0,0.0,0.0,0.0
33866.66666666668,0.0,0.0,0.0,0.0
33900.0,0.0,0.0,0.0,0.0
33933.33333333333,0.0,0.0,0.0,0.0
33966.66666666668,0.0,0.0,0.0,0.0
34000.0,0.0,0.0,0.0,0.0
34033.33333333333,0.0,0.0,0.0,0.0
34066.66666666668,0.0,0.0,0.0,0.0
34100.0,0.0,0.0,0.0,0.0
34133.33333333333,0.0,0.0,0.0,0.0
34166.66666666668,0.0,0.0,0.0,0.0
34200.0,0.0,0.0,0.0,0.0
34233.33333333333,0.0,0.0,0.0,0.0
34266.66666666668,0.0,0.0,0.0,0.0
34300.0,0.0,0.0,0.0,0.0
34333.33333333333,0.0,0.0,0.0,0.0
34366.66666666668,0.0,0.0,0.0,0.0
34400.0,0.0,0.0,0.0,0.0
34433.33333333333,0.0,0.0,0.0,0.0
34466.66666666668,0.0,0.0,0.0,0.0
34500.0,0.0,0.0,0.0,0.0
34533.33333333333,0.0,0.0,0.0,0.0
34566.66666666668,0.0,0.0,0.0,0.0
34600.0,0.0,0.0,0.0,0.0
34633.33333333333,0.0,0.0,0.0,0.0
34666.66666666668,0.0,0.0,0.0,0.0
34700.0,0.0,0.0,0.0,0.0
34733.33333333333,0.0,0.0,0.0,0.0
34766.66666666668,0.0,0.0,0.0,0.0
34800.0,0.0,0.0,0.0,0.0
34833.33333333333,0.0,0.0,0.0,0.0
34866.66666666668,0.0,0.0,0.0,0.0
34900.0,0.0,0.0,0.0,0.0
34933.33333333333,0.0,0.0,0.0,0.0
34966.66666666668,0.0,0.0,0.0,0.0
35000.0,0.0,0.0,0.0,0.0
35033.33333333333,0.0,0.0,0.0,0.0
35066.66666666668,0.0,0.0,0.0,0.0
35100.0,0.0,0.0,0.0,0.0
35133.33333333333,0.0,0.0,0.0,0.0
35166.66666666668,0.0,0.0,0.0,0.0
35200.0,0.0,0.0,0.0,0.0
35233.33333333333,0.0,0.0,0.0,0.0
35266.66666666668,0.0,0.0,0.0,0.0
35300.0,0.0,0.0,0.0,0.0
35333.33333333333,0.0,0.0,0.0,0.0
35366.66666666668,0.0,0.0,0.0,0.0
35400.0,0.0,0.0,0.0,0.0
35433.33333333333,0.0,0.0,0.0,0.0
35466.66666666668,0.0,0.0,0.0,0.0
35500.0,0.0,0.0,0.0,0.0
35533.33333333333,0.0,0.0,0.0,0.0
35566.66666666668,0.0,0.0,0.0,0.0
35600.0,0.0,0.0,0.0,0.0
35633.33333333333,0.0,0.0,0.0,0.0
35666.66666666668,0.0,0.0,0.0,0.0
35700.0,0.0,0.0,0.0,0.0
35733.33333333333,0.0,0.0,0.0,0.0
35766.66666666668,0.0,0.0,0.0,0.0
35800.0,0.0,0.0,0.0,0.0
35833.33333333333,0.0,0.0,0.0,0.0
35866.66666666668,0.0,0.0,0.0,0.0
35900.0,0.0,0.0,0.0,0.0
35933.33333333333,0.0,0.0,0.0,0.0
35966.66666666668,0.0,0.0,0.0,0.0
36000.0,0.0,0.0,0.0,0.0
36033.33333333333,0.0,0.0,0.0,0.0
36066.66666666668,0.0,0.0,0.0,0.0
36100.0,0.0,0.0,0.0,0.0
36133.33333333333,0.0,0.0,0.0,0.0
36166.66666666668,0.0,0.0,0.0,0.0
36200.0,0.0,0.0,0.0,0.0
36233.33333333333,0.0,0.0,0.0,0.0
36266.66666666668,0.0,0.0,0.0,0.0
36300.0,0.0,0.0,0.0,0.0
36333.33333333333,0.0,0.0,0.0,0.0
36366.66666666668,0.0,0.0,0.0,0.0
36400.0,0.0,0.0,0.0,0.0
36433.33333333333,0.0,0.0,0.0,0.0
36466.66666666668,0.0,0.0,0.0,0.0
36500.0,0.0,0.0,0.0,0.0
36533.33333333333,0.0,0.0,0.0,0.0
36566.66666666668,0.0,0.0,0.0,0.0
36600.0,0.0,0.0,0.0,0.0
36633.33333333333,0.0,0.0,0.0,0.0
36666.66666666668,0.0,0.0,0.0,0.0
36700.0,0.0,0.0,0.0,0.0
36733.33333333333,0.0,0.0,0.0,0.0
36766.66666666668,0.0,0.0,0.0,0.0
36800.0,0.0,0.0,0.0,0.0
36833.33333333333,0.0,0.0,0.0,0.0
36866.66666666668,0.0,0.0,0.0,0.0
36900.0,0.0,0.0,0.0,0.0
36933.33333333333,0.0,0.0,0.0,0.0
36966.66666666668,0.0,0.0,0.0,0.0
37000.0,0.0,0.0,0.0,0.0
37033.33333333333,0.0,0.0,0.0,0.0
37066.66666666668,0.0,0.0,0.0,0.0
37100.0,0.0,0.0,0.0,0.0
37133.33333333333,0.0,0.0,0.0,0.0
37166.66666666668,0.0,0.0,0.0,0.0
37200.0,0.0,0.0,0.0,0.0
37233.33333333333,0.0,0.0,0.0,0.0
37266.66666666668,0.0,0.0,0.0,0.0
37300.0,0.0,0.0,0.0,0.0
37333.33333333333,0.0,0.0,0.0,0.0
37366.66666666668,0.0,0.0,0.0,0.0
37400.0,0.0,0.0,0.0,0.0
37433.33333333333,0.0,0.0,0.0,0.0
37466.66666666668,0.0,0.0,0.0,0.0
37500.0,0.0,0.0,0.0,0.0
37533.33333333333,0.0,0.0,0.0,0.0
37566.66666666668,0.0,0.0,0.0,0.0
37600.0,0.0,0.0,0.0,0.0
37633.33333333333,0.0,0.0,0.0,0.0
37666.66666666668,0.0,0.0,0.0,0.0
37700.0,0.0,0.0,0.0,0.0
37733.33333333333,0.0,0.0,0.0,0.0
37766.66666666668,0.0,0.0,0.0,0.0
37800.0,0.0,0.0,0.0,0.0
37833.33333333333,0.0,0.0,0.0,0.0
37866.66666666668,0.0,0.0,0.0,0.0
37900.0,0.0,0.0,0.0,0.0
37933.33333333333,0.0,0.0,0.0,0.0
37966.66666666668,0.0,0.0,0.0,0.0
38000.0,0.0,0.0,0.0,0.0
38033.33333333333,0.0,0.0,0.0,0.0
38066.66666666668,0.0,0.0,0.0,0.0
38100.0,0.0,0.0,0.0,0.0
38133.33333333333,0.0,0.0,0.0,0.0
38166.66666666668,0.0,0.0,0.0,0.0
38200.0,0.0,0.0,0.0,0.0
38233.33333333333,0.0,0.0,0.0,0.0
38266.66666666668,0.0,0.0,0.0,0.0
38300.0,0.0,0.0,0.0,0.0
38333.33333333333,0.0,0.0,0.0,0.0
38366.66666666668,0.0,0.0,0.0,0.0
38400.0,0.0,0.0,0.0,0.0
38433.33333333333,0.0,0.0,0.0,0.0
38466.66666666668,0.0,0.0,0.0,0.0
38500.0,0.0,0.0,0.0,0.0
38533.33333333333,0.0,0.0,0.0,0.0
38566.66666666668,0.0,0.0,0.0,0.0
38600.0,0.0,0.0,0.0,0.0
38633.33333333333,0.0,0.0,0.0,0.0
38666.66666666668,0.0,0.0,0.0,0.0
38700.0,0.0,0.0,0.0,0.0
38733.33333333333,0.0,0.0,0.0,0.0
38766.66666666668,0.0,0.0,0.0,0.0
38800.0,0.0,0.0,0.0,0.0
38833.33333333333,0.0,0.0,0.0,0.0
38866.66666666668,0.0,0.0,0.0,0.0
38900.0,0.0,0.0,0.0,0.0
38933.33333333333,0.0,0.0,0.0,0.0
38966.66666666668,0.0,0.0,0.0,0.0
39000.0,0.0,0.0,0.0,0.0
39033.33333333333,0.0,0.0,0.0,0.0
39066.66666666668,0.0,0.0,0.0,0.0
39100.0,0.0,0.0,0.0,0.0
39133.33333333333,0.0,0.0,0.0,0.0
39166.66666666668,0.0,0.0,0.0,0.0
39200.0,0.0,0.0,0.0,0.0
39233.33333333333,0.0,0.0,0.0,0.0
39266.66666666668,0.0,0.0,0.0,0.0
39300.0,0.0,0.0,0.0,0.0
39333.33333333333,0.0,0.0,0.0,0.0
39366.66666666668,0.0,0.0,0.0,0.0
39400.0,0.0,0.0,0.0,0.0
39433.33333333333,0.0,0.0,0.0,0.0
39466.66666666668,0.0,0.0,0.0,0.0
39500.0,0.0,0.0,0.0,0.0
39533.33333333333,0.0,0.0,0.0,0.0
39566.66666666668,0.0,0.0,0.0,0.0
39600.0,0.0,0.0,0.0,0.0
39633.33333333333,0.0,0.0,0.0,0.0
39666.66666666668,0.0,0.0,0.0,0.0
39700.0,0.0,0.0,0.0,0.0
39733.33333333333,0.0,0.0,0.0,0.0
39766.66666666668,0.0,0.0,0.0,0.0
39800.0,0.0,0.0,0.0,0.0
39833.33333333333,0.0,0.0,0.0,0.0
39866.66666666668,0.0,0.0,0.0,0.0
39900.0,0.0,0.0,0.0,0.0
39933.33333333333,0.0,0.0,0.0,0.0
39966.66666666668,0.0,0.0,0.0,0.0
40000.0,0.0,0.0,0.0,0.0
40033.33333333333,0.0,0.0,0.0,0.0
40066.66666666668,0.0,0.0,0.0,0.0
40100.0,0.0,0.0,0.0,0.0
40133.33333333333,0.0,0.0,0.0,0.0
40166.66666666668,0.0,0.0,0.0,0.0
40200.0,0.0,0.0,0.0,0.0
40233.33333333333,0.0,0.0,0.0,0.0
40266.66666666668,0.0,0.0,0.0,0.0
40300.0,0.0,0.0,0.0,0.0
40333.33333333333,0.0,0.0,0.0,0.0
40366.66666666668,0.0,0.0,0.0,0.0
40400.0,0.0,0.0,0.0,0.0
40433.33333333333,0.0,0.0,0.0,0.0
40466.66666666668,0.0,0.0,0.0,0.0
40500.0,0.0,0.0,0.0,0.0
40533.33333333333,0.0,0.0,0.0,0.0
40566.66666666668,0.0,0.0,0.0,0.0
40600.0,0.0,0.0,0.0,0.0
40633.33333333333,0.0,0.0,0.0,0.0
40666.66666666668,0.0,0.0,0.0,0.0
40700.0,0.0,0.0,0.0,0.0
40733.33333333333,0.0,0.0,0.0,0.0
40766.66666666668,0.0,0.0,0.0,0.0
40800.0,0.0,0.0,0.0,0.0
40833.33333333333,0.0,0.0,0.0,0.0
40866.66666666668,0.0,0.0,0.0,0.0
40900.0,0.0,0.0,0.0,0.0
40933.33333333333,0.0,0.0,0.0,0.0
40966.66666666668,0.0,0.0,0.0,0.0
41000.0,0.0,0.0,0.0,0.0
41033.33333333333,0.0,0.0,0.0,0.0
41066.66666666668,0.0,0.0,0.0,0.0
41100.0,0.0,0.0,0.0,0.0
41133.33333333333,0.0,0.0,0.0,0.0
41166.66666666668,0.0,0.0,0.0,0.0
41200.0,0.0,0.0,0.0,0.0
41233.33333333333,0.0,0.0,0.0,0.0
41266.66666666668,0.0,0.0,0.0,0.0
41300.0,0.0,0.0,0.0,0.0
41333.33333333333,0.0,0.0,0.0,0.0
41366.66666666668,0.0,0.0,0.0,0.0
41400.0,0.0,0.0,0.0,0.0
41433.33333333333,0.0,0.0,0.0,0.0
41466.66666666668,0.0,0.0,0.0,0.0
41500.0,0.0,0.0,0.0,0.0
41533.33333333333,0.0,0.0,0.0,0.0
41566.66666666668,0.0,0.0,0.0,0.0
41600.0,0.0,0.0,0.0,0.0
41633.33333333333,0.0,0.0,0.0,0.0
41666.66666666668,0.0,0.0,0.0,0.0
41700.0,0.0,0.0,0.0,0.0
41733.33333333333,0.0,0.0,0.0,0.0
41766.66666666668,0.0,0.0,0.0,0.0
41800.0,0.0,0.0,0.0,0.0
41833.33333333333,0.0,0.0,0.0,0.0
41866.66666666668,0.0,0.0,0.0,0.0
41900.0,0.0,0.0,0.0,0.0
41933.33333333333,0.0,0.0,0.0,0.0
41966.66666666668,0.0,0.0,0.0,0.0
42000.0,0.0,0.0,0.0,0.0
42033.33333333333,0.0,0.0,0.0,0.0
42066.66666666668,0.0,0.0,0.0,0.0
42100.0,0.0,0.0,0.0,0.0
42133.33333333333,0.0,0.0,0.0,0.0
42166.66666666668,0.0,0.0,0.0,0.0
42200.0,0.0,0.0,0.0,0.0
42233.33333333333,0.0,0.0,0.0,0.0
42266.66666666668,0.0,0.0,0.0,0.0
42300.0,0.0,0.0,0.0,0.0
42333.33333333333,0.0,0.0,0.0,0.0
42366.66666666668,0.0,0.0,0.0,0.0
42400.0,0.0,0.0,0.0,0.0
42433.33333333333,0.0,0.0,0.0,0.0
42466.66666666668,0.0,0.0,0.0,0.0
42500.0,0.0,0.0,0.0,0.0
42533.33333333333,0.0,0.0,0.0,0.0
42566.66666666668,0.0,0.0,0.0,0.0
42600.0,0.0,0.0,0.0,0.0
42633.33333333333,0.0,0.0,0.0,0.0
42666.66666666668,0.0,0.0,0.0,0.0
42700.0,0.0,0.0,0.0,0.0
42733.33333333333,0.0,0.0,0.0,0.0
42766.66666666668,0.0,0.0,0.0,0.0
42800.0,0.0,0.0,0.0,0.0
42833.33333333333,0.0,0.0,0.0,0.0
42866.66666666668,0.0,0.0,0.0,0.0
42900.0,0.0,0.0,0.0,0.0
42933.33333333333,0.0,0.0,0.0,0.0
42966.66666666668,0.0,0.0,0.0,0.0
43000.0,0.0,0.0,0.0,0.0
43033.33333333333,0.0,0.0,0.0,0.0
43066.66666666668,0.0,0.0,0.0,0.0
43100.0,0.0,0.0,0.0,0.0
43133.33333333333,0.0,0.0,0.0,0.0
43166.66666666668,0.0,0.0,0.0,0.0
43200.0,0.0,0.0,0.0,0.0
43233.33333333333,0.0,0.0,0.0,0.0
43266.66666666668,0.0,0.0,0.0,0.0
43300.0,0.0,0.0,0.0,0.0
43333.33333333333,0.0,0.0,0.0,0.0
43366.66666666668,0.0,0.0,0.0,0.0
43400.0,0.0,0.0,0.0,0.0
43433.33333333333,0.0,0.0,0.0,0.0
43466.66666666668,0.0,0.0,0.0,0.0
43500.0,0.0,0.0,0.0,0.0
43533.33333333333,0.0,0.0,0.0,0.0
43566.66666666668,0.0,0.0,0.0,0.0
43600.0,0.0,0.0,0.0,0.0
43633.33333333333,0.0,0.0,0.0,0.0
43666.66666666668,0.0,0.0,0.0,0.0
43700.0,0.0,0.0,0.0,0.0
43733.33333333333,0.0,0.0,0.0,0.0
43766.66666666668,0.0,0.0,0.0,0.0
43800.0,0.0,0.0,0.0,0.0
43833.33333333333,0.0,0.0,0.0,0.0
43866.66666666668,0.0,0.0,0.0,0.0
43900.0,0.0,0.0,0.0,0.0
43933.33333333333,0.0,0.0,0.0,0.0
43966.66666666668,0.0,0.0,0.0,0.0
44000.0,0.0,0.0,0.0,0.0
44033.33333333333,0.0,0.0,0.0,0.0
44066.66666666668,0.0,0.0,0.0,0.0
44100.0,0.0,0.0,0.0,0.0
44133.33333333333,0.0,0.0,0.0,0.0
44166.66666666668,0.0,0.0,0.0,0.0
44200.0,0.0,0.0,0.0,0.0
44233.33333333333,0.0,0.0,0.0,0.0
44266.66666666668,0.0,0.0,0.0,0.0
44300.0,0.0,0.0,0.0,0.0
44333.33333333333,0.0,0.0,0.0,0.0
44366.66666666668,0.0,0.0,0.0,0.0
44400.0,0.0,0.0,0.0,0.0
44433.33333333333,0.0,0.0,0.0,0.0
44466.66666666668,0.0,0.0,0.0,0.0
44500.0,0.0,0.0,0.0,0.0
44533.33333333333,0.0,0.0,0.0,0.0
44566.66666666668,0.0,0.0,0.0,0.0
44600.0,0.0,0.0,0.0,0.0
44633.33333333333,0.0,0.0,0.0,0.0
44666.66666666668,0.0,0.0,0.0,0.0
44700.0,0.0,0.0,0.0,0.0
44733.33333333333,0.0,0.0,0.0,0.0
44766.66666666668,0.0,0.0,0.0,0.0
44800.0,0.0,0.0,0.0,0.0
44833.33333333333,0.0,0.0,0.0,0.0
44866.66666666668,0.0,0.0,0.0,0.0
44900.0,0.0,0.0,0.0,0.0
44933.33333333333,0.0,0.0,0.0,0.0
44966.66666666668,0.0,0.0,0.0,0.0
45000.0,0.0,0.0,0.0,0.0
45033.33333333333,0.0,0.0,0.0,0.0
45066.66666666668,0.0,0.0,0.0,0.0
45100.0,0.0,0.0,0.0,0.0
45133.33333333333,0.0,0.0,0.0,0.0
45166.66666666668,0.0,0.0,0.0,0.0
45200.0,0.0,0.0,0.0,0.0
45233.33333333333,0.0,0.0,0.0,0.0
45266.66666666668,0.0,0.0,0.0,0.0
45300.0,0.0,0.0,0.0,0.0
45333.33333333333,0.0,0.0,0.0,0.0
45366.66666666668,0.0,0.0,0.0,0.0
45400.0,0.0,0.0,0.0,0.0
45433.33333333333,0.0,0.0,0.0,0.0
45466.66666666668,0.0,0.0,0.0,0.0
45500.0,0.0,0.0,0.0,0.0
45533.33333333333,0.0,0.0,0.0,0.0
45566.66666666668,0.0,0.0,0.0,0.0
45600.0,0.0,0.0,0.0,0.0
45633.33333333333,0.0,0.0,0.0,0.0
45666.66666666668,0.0,0.0,0.0,0.0
45700.0,0.0,0.0,0.0,0.0
45733.33333333333,0.0,0.0,0.0,0.0
45766.66666666668,0.0,0.0,0.0,0.0
45800.0,0.0,0.0,0.0,0.0
45833.33333333333,0.0,0.0,0.0,0.0
45866.66666666668,0.0,0.0,0.0,0.0
45900.0,0.0,0.0,0.0,0.0
45933.33333333333,0.0,0.0,0.0,0.0
45966.66666666668,0.0,0.0,0.0,0.0
46000.0,0.0,0.0,0.0,0.0
46033.33333333333,0.0,0.0,0.0,0.0
46066.66666666668,0.0,0.0,0.0,0.0
46100.0,0.0,0.0,0.0,0.0
46133.33333333333,0.0,0.0,0.0,0.0
46166.66666666668,0.0,0.0,0.0,0.0
46200.0,0.0,0.0,0.0,0.0
46233.33333333333,0.0,0.0,0.0,0.0
46266.66666666668,0.0,0.0,0.0,0.0
46300.0,0.0,0.0,0.0,0.0
46333.33333333333,0.0,0.0,0.0,0.0
46366.66666666668,0.0,0.0,0.0,0.0
46400.0,0.0,0.0,0.0,0.0
46433.33333333333,0.0,0.0,0.0,0.0
46466.66666666668,0.0,0.0,0.0,0.0
46500.0,0.0,0.0,0.0,0.0
46533.33333333333,0.0,0.0,0.0,0.0
46566.66666666668,0.0,0.0,0.0,0.0
46600.0,0.0,0.0,0.0,0.0
46633.33333333333,0.0,0.0,0.0,0.0
46666.66666666668,0.0,0.0,0.0,0.0
46700.0,0.0,0.0,0.0,0.0
46733.33333333333,0.0,0.0,0.0,0.0
46766.66666666668,0.0,0.0,0.0,0.0
46800.0,0.0,0.0,0.0,0.0
46833.33333333333,0.0,0.0,0.0,0.0
46866.66666666668,0.0,0.0,0.0,0.0
46900.0,0.0,0.0,0.0,0.0
46933.33333333333,0.0,0.0,0.0,0.0
46966.66666666668,0.0,0.0,0.0,0.0
47000.0,0.0,0.0,0.0,0.0
47033.33333333333,0.0,0.0,0.0,0.0
47066.66666666668,0.0,0.0,0.0,0.0
47100.0,0.0,0.0,0.0,0.0
47133.33333333333,0.0,0.0,0.0,0.0
47166.66666666668,0.0,0.0,0.0,0.0
47200.0,0.0,0.0,0.0,0.0
47233.33333333333,0.0,0.0,0.0,0.0
47266.66666666668,0.0,0.0,0.0,0.0
47300.0,0.0,0.0,0.0,0.0
47333.33333333333,0.0,0.0,0.0,0.0
47366.66666666668,0.0,0.0,0.0,0.0
47400.0,0.0,0.0,0.0,0.0
47433.33333333333,0.0,0.0,0.0,0.0
47466.66666666668,0.0,0.0,0.0,0.0
47500.0,0.0,0.0,0.0,0.0
47533.33333333333,0.0,0.0,0.0,0.0
47566.66666666668,0.0,0.0,0.0,0.0
47600.0,0.0,0.0,0.0,0.0
47633.33333333333,0.0,0.0,0.0,0.0
47666.66666666668,0.0,0.0,0.0,0.0
47700.0,0.0,0.0,0.0,0.0
47733.33333333333,0.0,0.0,0.0,0.0
47766.66666666668,0.0,0.0,0.0,0.0
47800.0,0.0,0.0,0.0,0.0
47833.33333333333,0.0,0.0,0.0,0.0
47866.66666666668,0.0,0.0,0.0,0.0
47900.0,0.0,0.0,0.0,0.0
47933.33333333333,0.0,0.0,0.0,0.0
47966.66666666668,0.0,0.0,0.0,0.0
48000.0,0.0,0.0,0.0,0.0
48033.33333333333,0.0,0.0,0.0,0.0
48066.66666666668,0.0,0.0,0.0,0.0
48100.0,0.0,0.0,0.0,0.0
48133.33333333333,0.0,0.0,0.0,0.0
48166.66666666668,0.0,0.0,0.0,0.0
48200.0,0.0,0.0,0.0,0.0
48233.33333333333,0.0,0.0,0.0,0.0
48266.66666666668,0.0,0.0,0.0,0.0
48300.0,0.0,0.0,0.0,0.0
48333.33333333333,0.0,0.0,0.0,0.0
48366.66666666668,0.0,0.0,0.0,0.0
48400.0,0.0,0.0,0.0,0.0
48433.33333333333,0.0,0.0,0.0,0.0
48466.66666666668,0.0,0.0,0.0,0.0
48500.0,0.0,0.0,0.0,0.0
48533.33333333333,0.0,0.0,0.0,0.0
48566.66666666668,0.0,0.0,0.0,0.0
48600.0,0.0,0.0,0.0,0.0
48633.33333333333,0.0,0.0,0.0,0.0
48666.66666666668,0.0,0.0,0.0,0.0
48700.0,0.0,0.0,0.0,0.0
48733.33333333333,0.0,0.0,0.0,0.0
48766.66666666668,0.0,0.0,0.0,0.0
48800.0,0.0,0.0,0.0,0.0
48833.33333333333,0.0,0.0,0.0,0.0
48866.66666666668,0.0,0.0,0.0,0.0
48900.0,0.0,0.0,0.0,0.0
48933.33333333333,0.0,0.0,0.0,0.0
48966.66666666668,0.0,0.0,0.0,0.0
49000.0,0.0,0.0,0.0,0.0
49033.33333333333,0.0,0.0,0.0,0.0
49066.66666666668,0.0,0.0,0.0,0.0
49100.0,0.0,0.0,0.0,0.0
49133.33333333333,0.0,0.0,0.0,0.0
49166.66666666668,0.0,0.0,0.0,0.0
49200.0,0.0,0.0,0.0,0.0
49233.33333333333,0.0,0.0,0.0,0.0
49266.66666666668,0.0,0.0,0.0,0.0
49300.0,0.0,0.0,0.0,0.0
49333.33333333333,0.0,0.0,0.0,0.0
49366.66666666668,0.0,0.0,0.0,0.0
49400.0,0.0,0.0,0.0,0.0
49433.33333333333,0.0,0.0,0.0,0.0
49466.66666666668,0.0,0.0,0.0,0.0
49500.0,0.0,0.0,0.0,0.0
49533.33333333333,0.0,0.0,0.0,0.0
49566.66666666668,0.0,0.0,0.0,0.0
49600.0,0.0,0.0,0.0,0.0
49633.33333333333,0.0,0.0,0.0,0.0
49666.66666666668,0.0,0.0,0.0,0.0
49700.0,0.0,0.0,0.0,0.0
49733.33333333333,0.0,0.0,0.0,0.0
49766.66666666668,0.0,0.0,0.0,0.0
49800.0,0.0,0.0,0.0,0.0
49833.33333333333,0.0,0.0,0.0,0.0
49866.66666666668,0.0,0.0,0.0,0.0
49900.0,0.0,0.0,0.0,0.0
49933.33333333333,0.0,0.0,0.0,0.0
49966.66666666668,0.0,0.0,0.0,0.0
50000.0,0.0,0.0,0.0,0.0
50033.33333333333,0.0,0.0,0.0,0.0
50066.66666666668,0.0,0.0,0.0,0.0
50100.0,0.0,0.0,0.0,0.0
50133.33333333333,0.0,0.0,0.0,0.0
50166.66666666668,0.0,0.0,0.0,0.0
50200.0,0.0,0.0,0.0,0.0
50233.33333333333,0.0,0.0,0.0,0.0
50266.66666666668,0.0,0.0,0.0,0.0
50300.0,0.0,0.0,0.0,0.0
50333.33333333333,0.0,0.0,0.0,0.0
50366.66666666668,0.0,0.0,0.0,0.0
50400.0,0.0,0.0,0.0,0.0
50433.33333333333,0.0,0.0,0.0,0.0
50466.66666666668,0.0,0.0,0.0,0.0
50500.0,0.0,0.0,0.0,0.0
50533.33333333333,0.0,0.0,0.0,0.0
50566.66666666668,0.0,0.0,0.0,0.0
50600.0,0.0,0.0,0.0,0.0
50633.33333333333,0.0,0.0,0.0,0.0
50666.66666666668,0.0,0.0,0.0,0.0
50700.0,0.0,0.0,0.0,0.0
50733.33333333333,0.0,0.0,0.0,0.0
50766.66666666668,0.0,0.0,0.0,0.0
50800.0,0.0,0.0,0.0,0.0
50833.33333333333,0.0,0.0,0.0,0.0
50866.66666666668,0.0,0.0,0.0,0.0
50900.0,0.0,0.0,0.0,0.0
50933.33333333333,0.0,0.0,0.0,0.0
50966.66666666668,0.0,0.0,0.0,0.0
51000.0,0.0,0.0,0.0,0.0
51033.33333333333,0.0,0.0,0.0,0.0
51066.66666666668,0.0,0.0,0.0,0.0
51100.0,0.0,0.0,0.0,0.0
51133.33333333333,0.0,0.0,0.0,0.0
51166.66666666668,0.0,0.0,0.0,0.0
51200.0,0.0,0.0,0.0,0.0
51233.33333333333,0.0,0.0,0.0,0.0
51266.66666666668,0.0,0.0,0.0,0.0
51300.00000000001,0.0,0.0,0.0,0.0
51333.33333333333,0.0,0.0,0.0,0.0
51366.66666666668,0.0,0.0,0.0,0.0
51400.00000000001,0.0,0.0,0.0,0.0
51433.33333333333,0.0,0.0,0.0,0.0
51466.66666666668,0.0,0.0,0.0,0.0
51500.00000000001,0.0,0.0,0.0,0.0
51533.33333333333,0.0,0.0,0.0,0.0
51566.66666666668,0.0,0.0,0.0,0.0
51600.00000000001,0.0,0.0,0.0,0.0
51633.33333333333,0.0,0.0,0.0,0.0
51666.66666666668,0.0,0.0,0.0,0.0
51700.00000000001,0.0,0.0,0.0,0.0
51733.33333333333,0.0,0.0,0.0,0.0
51766.66666666668,0.0,0.0,0.0,0.0
51800.00000000001,0.0,0.0,0.0,0.0
51833.33333333333,0.0,0.0,0.0,0.0
51866.66666666668,0.0,0.0,0.0,0.0
51900.00000000001,0.0,0.0,0.0,0.0
51933.33333333333,0.0,0.0,0.0,0.0
51966.66666666668,0.0,0.0,0.0,0.0
52000.00000000001,0.0,0.0,0.0,0.0
52033.33333333333,0.0,0.0,0.0,0.0
52066.66666666668,0.0,0.0,0.0,0.0
52100.00000000001,0.0,0.0,0.0,0.0
52133.33333333333,0.0,0.0,0.0,0.0
52166.66666666668,0.0,0.0,0.0,0.0
52200.00000000001,0.0,0.0,0.0,0.0
52233.33333333333,0.0,0.0,0.0,0.0
52266.66666666668,0.0,0.0,0.0,0.0
52300.00000000001,0.0,0.0,0.0,0.0
52333.33333333333,0.0,0.0,0.0,0.0
52366.66666666668,0.0,0.0,0.0,0.0
52400.00000000001,0.0,0.0,0.0,0.0
52433.33333333333,0.0,0.0,0.0,0.0
52466.66666666667,0.0,0.0,0.0,0.0
52500.000000000015,0.0,0.0,0.0,0.0
52533.33333333333,0.0,0.0,0.0,0.0
52566.66666666667,0.0,0.0,0.0,0.0
52600.000000000015,0.0,0.0,0.0,0.0
52633.33333333333,0.0,0.0,0.0,0.0
52666.66666666667,0.0,0.0,0.0,0.0
52700.000000000015,0.0,0.0,0.0,0.0
52733.33333333333,0.0,0.0,0.0,0.0
52766.66666666667,0.0,0.0,0.0,0.0
52800.000000000015,0.0,0.0,0.0,0.0
52833.33333333333,0.0,0.0,0.0,0.0
52866.66666666667,0.0,0.0,0.0,0.0
52900.000000000015,0.0,0.0,0.0,0.0
52933.33333333333,0.0,0.0,0.0,0.0
52966.66666666667,0.0,0.0,0.0,0.0
53000.000000000015,0.0,0.0,0.0,0.0
53033.33333333333,0.0,0.0,0.0,0.0
53066.66666666667,0.0,0.0,0.0,0.0
53100.000000000015,0.0,0.0,0.0,0.0
53133.33333333333,0.0,0.0,0.0,0.0
53166.66666666667,0.0,0.0,0.0,0.0
53200.000000000015,0.0,0.0,0.0,0.0
53233.33333333333,0.0,0.0,0.0,0.0
53266.66666666667,0.0,0.0,0.0,0.0
53300.000000000015,0.0,0.0,0.0,0.0
53333.33333333333,0.0,0.0,0.0,0.0
53366.66666666667,0.0,0.0,0.0,0.0
53400.000000000015,0.0,0.0,0.0,0.0
53433.33333333333,0.0,0.0,0.0,0.0
53466.66666666667,0.0,0.0,0.0,0.0
53500.000000000015,0.0,0.0,0.0,0.0
53533.33333333333,0.0,0.0,0.0,0.0
53566.66666666667,0.0,0.0,0.0,0.0
53600.000000000015,0.0,0.0,0.0,0.0
53633.33333333333,0.0,0.0,0.0,0.0
53666.66666666667,0.0,0.0,0.0,0.0
53700.000000000015,0.0,0.0,0.0,0.0
53733.33333333333,0.0,0.0,0.0,0.0
53766.66666666667,0.0,0.0,0.0,0.0
53800.000000000015,0.0,0.0,0.0,0.0
53833.33333333333,0.0,0.0,0.0,0.0
53866.66666666667,0.0,0.0,0.0,0.0
53900.000000000015,0.0,0.0,0.0,0.0
53933.33333333333,0.0,0.0,0.0,0.0
53966.66666666667,0.0,0.0,0.0,0.0
54000.000000000015,0.0,0.0,0.0,0.0
54033.33333333333,0.0,0.0,0.0,0.0
54066.66666666667,0.0,0.0,0.0,0.0
54100.000000000015,0.0,0.0,0.0,0.0
54133.33333333333,0.0,0.0,0.0,0.0
54166.66666666667,0.0,0.0,0.0,0.0
54200.000000000015,0.0,0.0,0.0,0.0
54233.33333333333,0.0,0.0,0.0,0.0
54266.66666666667,0.0,0.0,0.0,0.0
54300.000000000015,0.0,0.0,0.0,0.0
54333.33333333333,0.0,0.0,0.0,0.0
54366.66666666667,0.0,0.0,0.0,0.0
54400.000000000015,0.0,0.0,0.0,0.0
54433.33333333333,0.0,0.0,0.0,0.0
54466.66666666667,0.0,0.0,0.0,0.0
54500.000000000015,0.0,0.0,0.0,0.0
54533.33333333333,0.0,0.0,0.0,0.0
54566.66666666667,0.0,0.0,0.0,0.0
54600.000000000015,0.0,0.0,0.0,0.0
54633.33333333333,0.0,0.0,0.0,0.0
54666.66666666667,0.0,0.0,0.0,0.0
54700.000000000015,0.0,0.0,0.0,0.0
54733.33333333333,0.0,0.0,0.0,0.0
54766.66666666667,0.0,0.0,0.0,0.0
54800.000000000015,0.0,0.0,0.0,0.0
54833.33333333333,0.0,0.0,0.0,0.0
54866.66666666667,0.0,0.0,0.0,0.0
54900.000000000015,0.0,0.0,0.0,0.0
54933.33333333333,0.0,0.0,0.0,0.0
54966.66666666667,0.0,0.0,0.0,0.0
55000.000000000015,0.0,0.0,0.0,0.0
55033.33333333333,0.0,0.0,0.0,0.0
55066.66666666667,0.0,0.0,0.0,0.0
55100.000000000015,0.0,0.0,0.0,0.0
55133.33333333333,0.0,0.0,0.0,0.0
55166.66666666667,0.0,0.0,0.0,0.0
55200.000000000015,0.0,0.0,0.0,0.0
55233.33333333333,0.0,0.0,0.0,0.0
55266.66666666667,0.0,0.0,0.0,0.0
55300.000000000015,0.0,0.0,0.0,0.0
55333.33333333333,0.0,0.0,0.0,0.0
55366.66666666667,0.0,0.0,0.0,0.0
55400.000000000015,0.0,0.0,0.0,0.0
55433.33333333333,0.0,0.0,0.0,0.0
55466.66666666667,0.0,0.0,0.0,0.0
55500.000000000015,0.0,0.0,0.0,0.0
55533.33333333333,0.0,0.0,0.0,0.0
55566.66666666667,0.0,0.0,0.0,0.0
55600.000000000015,0.0,0.0,0.0,0.0
55633.33333333333,0.0,0.0,0.0,0.0
55666.66666666667,0.0,0.0,0.0,0.0
55700.000000000015,0.0,0.0,0.0,0.0
55733.33333333333,0.0,0.0,0.0,0.0
55766.66666666667,0.0,0.0,0.0,0.0
55800.000000000015,0.0,0.0,0.0,0.0
55833.33333333333,0.0,0.0,0.0,0.0
55866.66666666667,0.0,0.0,0.0,0.0
55900.000000000015,0.0,0.0,0.0,0.0
55933.33333333333,0.0,0.0,0.0,0.0
55966.66666666667,0.0,0.0,0.0,0.0
56000.000000000015,0.0,0.0,0.0,0.0
56033.33333333333,0.0,0.0,0.0,0.0
56066.66666666667,0.0,0.0,0.0,0.0
56100.000000000015,0.0,0.0,0.0,0.0
56133.33333333333,0.0,0.0,0.0,0.0
56166.66666666667,0.0,0.0,0.0,0.0
56200.000000000015,0.0,0.0,0.0,0.0
56233.33333333333,0.0,0.0,0.0,0.0
56266.66666666667,0.0,0.0,0.0,0.0
56300.000000000015,0.0,0.0,0.0,0.0
56333.33333333333,0.0,0.0,0.0,0.0
56366.66666666667,0.0,0.0,0.0,0.0
56400.000000000015,0.0,0.0,0.0,0.0
56433.33333333333,0.0,0.0,0.0,0.0
56466.66666666667,0.0,0.0,0.0,0.0
56500.000000000015,0.0,0.0,0.0,0.0
56533.33333333333,0.0,0.0,0.0,0.0
56566.66666666667,0.0,0.0,0.0,0.0
56600.000000000015,0.0,0.0,0.0,0.0
56633.33333333333,0.0,0.0,0.0,0.0
56666.66666666667,0.0,0.0,0.0,0.0
56700.000000000015,0.0,0.0,0.0,0.0
56733.33333333333,0.0,0.0,0.0,0.0
56766.66666666667,0.0,0.0,0.0,0.0
56800.000000000015,0.0,0.0,0.0,0.0
56833.33333333333,0.0,0.0,0.0,0.0
56866.66666666667,0.0,0.0,0.0,0.0
56900.000000000015,0.0,0.0,0.0,0.0
56933.33333333333,0.0,0.0,0.0,0.0
56966.66666666667,0.0,0.0,0.0,0.0
57000.000000000015,0.0,0.0,0.0,0.0
57033.33333333333,0.0,0.0,0.0,0.0
57066.66666666667,0.0,0.0,0.0,0.0
57100.000000000015,0.0,0.0,0.0,0.0
57133.33333333333,0.0,0.0,0.0,0.0
57166.66666666667,0.0,0.0,0.0,0.0
57200.000000000015,0.0,0.0,0.0,0.0
57233.33333333333,0.0,0.0,0.0,0.0
57266.66666666667,0.0,0.0,0.0,0.0
57300.000000000015,0.0,0.0,0.0,0.0
57333.33333333333,0.0,0.0,0.0,0.0
57366.66666666667,0.0,0.0,0.0,0.0
57400.000000000015,0.0,0.0,0.0,0.0
57433.33333333333,0.0,0.0,0.0,0.0
57466.66666666667,0.0,0.0,0.0,0.0
57500.000000000015,0.0,0.0,0.0,0.0
57533.33333333333,0.0,0.0,0.0,0.0
57566.66666666667,0.0,0.0,0.0,0.0
57600.000000000015,0.0,0.0,0.0,0.0
57633.33333333333,0.0,0.0,0.0,0.0
57666.66666666667,0.0,0.0,0.0,0.0
57700.000000000015,0.0,0.0,0.0,0.0
57733.33333333333,0.0,0.0,0.0,0.0
57766.66666666667,0.0,0.0,0.0,0.0
57800.000000000015,0.0,0.0,0.0,0.0
57833.33333333333,0.0,0.0,0.0,0.0
57866.66666666667,0.0,0.0,0.0,0.0
57900.000000000015,0.0,0.0,0.0,0.0
57933.33333333333,0.0,0.0,0.0,0.0
57966.66666666667,0.0,0.0,0.0,0.0
58000.000000000015,0.0,0.0,0.0,0.0
58033.33333333333,0.0,0.0,0.0,0.0
58066.66666666667,0.0,0.0,0.0,0.0
58100.000000000015,0.0,0.0,0.0,0.0
58133.33333333333,0.0,0.0,0.0,0.0
58166.66666666667,0.0,0.0,0.0,0.0
58200.000000000015,0.0,0.0,0.0,0.0
58233.33333333333,0.0,0.0,0.0,0.0
58266.66666666667,0.0,0.0,0.0,0.0
58300.000000000015,0.0,0.0,0.0,0.0
58333.333333333336,0.0,0.0,0.0,0.0
58366.66666666667,0.0,0.0,0.0,0.0
58400.000000000015,0.0,0.0,0.0,0.0
58433.333333333336,0.0,0.0,0.0,0.0
58466.66666666667,0.0,0.0,0.0,0.0
58500.000000000015,0.0,0.0,0.0,0.0
58533.333333333336,0.0,0.0,0.0,0.0
58566.66666666667,0.0,0.0,0.0,0.0
58600.000000000015,0.0,0.0,0.0,0.0
58633.333333333336,0.0,0.0,0.0,0.0
58666.66666666667,0.0,0.0,0.0,0.0
58700.000000000015,0.0,0.0,0.0,0.0
58733.333333333336,0.0,0.0,0.0,0.0
58766.66666666667,0.0,0.0,0.0,0.0
58800.000000000015,0.0,0.0,0.0,0.0
58833.333333333336,0.0,0.0,0.0,0.0
58866.66666666667,0.0,0.0,0.0,0.0
58900.000000000015,0.0,0.0,0.0,0.0
58933.333333333336,0.0,0.0,0.0,0.0
58966.66666666667,0.0,0.0,0.0,0.0
59000.000000000015,0.0,0.0,0.0,0.0
59033.333333333336,0.0,0.0,0.0,0.0
59066.66666666667,0.0,0.0,0.0,0.0
59100.000000000015,0.0,0.0,0.0,0.0
59133.333333333336,0.0,0.0,0.0,0.0
59166.66666666667,0.0,0.0,0.0,0.0
59200.000000000015,0.0,0.0,0.0,0.0
59233.333333333336,0.0,0.0,0.0,0.0
59266.66666666667,0.0,0.0,0.0,0.0
59300.000000000015,0.0,0.0,0.0,0.0
59333.333333333336,0.0,0.0,0.0,0.0
59366.66666666667,0.0,0.0,0.0,0.0
59400.000000000015,0.0,0.0,0.0,0.0
59433.333333333336,0.0,0.0,0.0,0.0
59466.66666666667,0.0,0.0,0.0,0.0
59500.000000000015,0.0,0.0,0.0,0.0
59533.333333333336,0.0,0.0,0.0,0.0
59566.66666666667,0.0,0.0,0.0,0.0
59600.000000000015,0.0,0.0,0.0,0.0
59633.333333333336,0.0,0.0,0.0,0.0
59666.66666666667,0.0,0.0,0.0,0.0
59700.000000000015,0.0,0.0,0.0,0.0
59733.333333333336,0.0,0.0,0.0,0.0
59766.66666666667,0.0,0.0,0.0,0.0
59800.000000000015,0.0,0.0,0.0,0.0
59833.333333333336,0.0,0.0,0.0,0.0
59866.66666666667,0.0,0.0,0.0,0.0
59900.000000000015,0.0,0.0,0.0,0.0
59933.333333333336,0.0,0.0,0.0,0.0
59966.66666666667,0.0,0.0,0.0,0.0
60000.000000000015,0.0,0.0,0.0,0.0
60033.333333333336,0.0,0.0,0.0,0.0
60066.66666666667,0.0,0.0,0.0,0.0
60100.000000000015,0.0,0.0,0.0,0.0
60133.333333333336,0.0,0.0,0.0,0.0
60166.66666666667,0.0,0.0,0.0,0.0
60200.000000000015,0.0,0.0,0.0,0.0
60233.333333333336,0.0,0.0,0.0,0.0
60266.66666666667,0.0,0.0,0.0,0.0
60300.000000000015,0.0,0.0,0.0,0.0
60333.333333333336,0.0,0.0,0.0,0.0
60366.66666666667,0.0,0.0,0.0,0.0
60400.000000000015,0.0,0.0,0.0,0.0
60433.333333333336,0.0,0.0,0.0,0.0
60466.66666666667,0.0,0.0,0.0,0.0
60500.000000000015,0.0,0.0,0.0,0.0
60533.333333333336,0.0,0.0,0.0,0.0
60566.66666666667,0.0,0.0,0.0,0.0
60600.000000000015,0.0,0.0,0.0,0.0
60633.333333333336,0.0,0.0,0.0,0.0
60666.66666666667,0.0,0.0,0.0,0.0
60700.000000000015,0.0,0.0,0.0,0.0
60733.333333333336,0.0,0.0,0.0,0.0
60766.66666666667,0.0,0.0,0.0,0.0
60800.000000000015,0.0,0.0,0.0,0.0
60833.333333333336,0.0,0.0,0.0,0.0
60866.66666666667,0.0,0.0,0.0,0.0
60900.000000000015,0.0,0.0,0.0,0.0
60933.333333333336,0.0,0.0,0.0,0.0
60966.66666666667,0.0,0.0,0.0,0.0
61000.000000000015,0.0,0.0,0.0,0.0
61033.333333333336,0.0,0.0,0.0,0.0
61066.66666666667,0.0,0.0,0.0,0.0
61100.000000000015,0.0,0.0,0.0,0.0
61133.333333333336,0.0,0.0,0.0,0.0
61166.66666666667,0.0,0.0,0.0,0.0
61200.000000000015,0.0,0.0,0.0,0.0
61233.333333333336,0.0,0.0,0.0,0.0
61266.66666666667,0.0,0.0,0.0,0.0
61300.000000000015,0.0,0.0,0.0,0.0
61333.333333333336,0.0,0.0,0.0,0.0
61366.66666666667,0.0,0.0,0.0,0.0
61400.000000000015,0.0,0.0,0.0,0.0
61433.333333333336,0.0,0.0,0.0,0.0
61466.66666666667,0.0,0.0,0.0,0.0
61500.000000000015,0.0,0.0,0.0,0.0
61533.333333333336,0.0,0.0,0.0,0.0
61566.66666666667,0.0,0.0,0.0,0.0
61600.000000000015,0.0,0.0,0.0,0.0
61633.333333333336,0.0,0.0,0.0,0.0
61666.66666666667,0.0,0.0,0.0,0.0
61700.000000000015,0.0,0.0,0.0,0.0
61733.333333333336,0.0,0.0,0.0,0.0
61766.66666666667,0.0,0.0,0.0,0.0
61800.000000000015,0.0,0.0,0.0,0.0
61833.333333333336,0.0,0.0,0.0,0.0
61866.66666666667,0.0,0.0,0.0,0.0
61900.000000000015,0.0,0.0,0.0,0.0
61933.333333333336,0.0,0.0,0.0,0.0
61966.66666666667,0.0,0.0,0.0,0.0
62000.000000000015,0.0,0.0,0.0,0.0
62033.333333333336,0.0,0.0,0.0,0.0
62066.66666666667,0.0,0.0,0.0,0.0
62100.000000000015,0.0,0.0,0.0,0.0
62133.333333333336,0.0,0.0,0.0,0.0
62166.66666666667,0.0,0.0,0.0,0.0
62200.000000000015,0.0,0.0,0.0,0.0
62233.333333333336,0.0,0.0,0.0,0.0
62266.66666666667,0.0,0.0,0.0,0.0
62300.000000000015,0.0,0.0,0.0,0.0
62333.333333333336,0.0,0.0,0.0,0.0
62366.66666666667,0.0,0.0,0.0,0.0
62400.000000000015,0.0,0.0,0.0,0.0
62433.333333333336,0.0,0.0,0.0,0.0
62466.66666666667,0.0,0.0,0.0,0.0
62500.000000000015,0.0,0.0,0.0,0.0
62533.333333333336,0.0,0.0,0.0,0.0
62566.66666666667,0.0,0.0,0.0,0.0
62600.000000000015,0.0,0.0,0.0,0.0
62633.333333333336,0.0,0.0,0.0,0.0
62666.66666666667,0.0,0.0,0.0,0.0
62700.000000000015,0.0,0.0,0.0,0.0
62733.333333333336,0.0,0.0,0.0,0.0
62766.66666666667,0.0,0.0,0.0,0.0
62800.000000000015,0.0,0.0,0.0,0.0
62833.333333333336,0.0,0.0,0.0,0.0
62866.66666666667,0.0,0.0,0.0,0.0
62900.000000000015,0.0,0.0,0.0,0.0
62933.333333333336,0.0,0.0,0.0,0.0
62966.66666666667,0.0,0.0,0.0,0.0
63000.000000000015,0.0,0.0,0.0,0.0
63033.333333333336,0.0,0.0,0.0,0.0
63066.66666666667,0.0,0.0,0.0,0.0
63100.000000000015,0.0,0.0,0.0,0.0
63133.333333333336,0.0,0.0,0.0,0.0
63166.66666666667,0.0,0.0,0.0,0.0
63200.000000000015,0.0,0.0,0.0,0.0
63233.333333333336,0.0,0.0,0.0,0.0
63266.66666666667,0.0,0.0,0.0,0.0
63300.000000000015,0.0,0.0,0.0,0.0
63333.333333333336,0.0,0.0,0.0,0.0
63366.66666666667,0.0,0.0,0.0,0.0
63400.000000000015,0.0,0.0,0.0,0.0
63433.333333333336,0.0,0.0,0.0,0.0
63466.66666666667,0.0,0.0,0.0,0.0
63500.000000000015,0.0,0.0,0.0,0.0
63533.333333333336,0.0,0.0,0.0,0.0
63566.66666666667,0.0,0.0,0.0,0.0
63600.000000000015,0.0,0.0,0.0,0.0
63633.333333333336,0.0,0.0,0.0,0.0
63666.66666666667,0.0,0.0,0.0,0.0
63700.000000000015,0.0,0.0,0.0,0.0
63733.333333333336,0.0,0.0,0.0,0.0
63766.66666666667,0.0,0.0,0.0,0.0
63800.000000000015,0.0,0.0,0.0,0.0
63833.333333333336,0.0,0.0,0.0,0.0
63866.66666666667,0.0,0.0,0.0,0.0
63900.000000000015,0.0,0.0,0.0,0.0
63933.333333333336,0.0,0.0,0.0,0.0
63966.66666666667,0.0,0.0,0.0,0.0
64000.000000000015,0.0,0.0,0.0,0.0
64033.333333333336,0.0,0.0,0.0,0.0
64066.66666666667,0.0,0.0,0.0,0.0
64100.000000000015,0.0,0.0,0.0,0.0
64133.333333333336,0.0,0.0,0.0,0.0
64166.66666666667,0.0,0.0,0.0,0.0
64200.000000000015,0.0,0.0,0.0,0.0
64233.333333333336,0.0,0.0,0.0,0.0
64266.66666666667,0.0,0.0,0.0,0.0
64300.000000000015,0.0,0.0,0.0,0.0
64333.333333333336,0.0,0.0,0.0,0.0
64366.66666666667,0.0,0.0,0.0,0.0
64400.000000000015,0.0,0.0,0.0,0.0
64433.333333333336,0.0,0.0,0.0,0.0
64466.66666666667,0.0,0.0,0.0,0.0
64500.000000000015,0.0,0.0,0.0,0.0
64533.333333333336,0.0,0.0,0.0,0.0
64566.66666666667,0.0,0.0,0.0,0.0
64600.000000000015,0.0,0.0,0.0,0.0
64633.333333333336,0.0,0.0,0.0,0.0
64666.66666666667,0.0,0.0,0.0,0.0
64700.000000000015,0.0,0.0,0.0,0.0
64733.333333333336,0.0,0.0,0.0,0.0
64766.66666666667,0.0,0.0,0.0,0.0
64800.000000000015,0.0,0.0,0.0,0.0
64833.333333333336,0.0,0.0,0.0,0.0
64866.66666666667,0.0,0.0,0.0,0.0
64900.000000000015,0.0,0.0,0.0,0.0
64933.333333333336,0.0,0.0,0.0,0.0
64966.66666666667,0.0,0.0,0.0,0.0
65000.000000000015,0.0,0.0,0.0,0.0
65033.333333333336,0.0,0.0,0.0,0.0
65066.66666666667,0.0,0.0,0.0,0.0
65100.000000000015,0.0,0.0,0.0,0.0
65133.333333333336,0.0,0.0,0.0,0.0
65166.66666666667,0.0,0.0,0.0,0.0
65200.000000000015,0.0,0.0,0.0,0.0
65233.333333333336,0.0,0.0,0.0,0.0
65266.66666666667,0.0,0.0,0.0,0.0
65300.000000000015,0.0,0.0,0.0,0.0
65333.333333333336,0.0,0.0,0.0,0.0
65366.66666666667,0.0,0.0,0.0,0.0
65400.000000000015,0.0,0.0,0.0,0.0
65433.333333333336,0.0,0.0,0.0,0.0
65466.66666666667,0.0,0.0,0.0,0.0
65500.000000000015,0.0,0.0,0.0,0.0
65533.333333333336,0.0,0.0,0.0,0.0
65566.66666666666,0.0,0.0,0.0,0.0
65600.0,0.0,0.0,0.0,0.0
65633.33333333336,0.0,0.0,0.0,0.0
65666.66666666666,0.0,0.0,0.0,0.0
65700.0,0.0,0.0,0.0,0.0
65733.33333333336,0.0,0.0,0.0,0.0
65766.66666666666,0.0,0.0,0.0,0.0
65800.0,0.0,0.0,0.0,0.0
65833.33333333336,0.0,0.0,0.0,0.0
65866.66666666666,0.0,0.0,0.0,0.0
65900.0,0.0,0.0,0.0,0.0
65933.33333333336,0.0,0.0,0.0,0.0
65966.66666666666,0.0,0.0,0.0,0.0
66000.0,0.0,0.0,0.0,0.0
66033.33333333336,0.0,0.0,0.0,0.0
66066.66666666666,0.0,0.0,0.0,0.0
66100.0,0.0,0.0,0.0,0.0
66133.33333333336,0.0,0.0,0.0,0.0
66166.66666666666,0.0,0.0,0.0,0.0
66200.0,0.0,0.0,0.0,0.0
66233.33333333336,0.0,0.0,0.0,0.0
66266.66666666666,0.0,0.0,0.0,0.0
66300.0,0.0,0.0,0.0,0.0
66333.33333333336,0.0,0.0,0.0,0.0
66366.66666666666,0.0,0.0,0.0,0.0
66400.0,0.0,0.0,0.0,0.0
66433.33333333336,0.0,0.0,0.0,0.0
66466.66666666666,0.0,0.0,0.0,0.0
66500.0,0.0,0.0,0.0,0.0
66533.33333333336,0.0,0.0,0.0,0.0
66566.66666666666,0.0,0.0,0.0,0.0
66600.0,0.0,0.0,0.0,0.0
66633.33333333336,0.0,0.0,0.0,0.0
66666.66666666666,0.0,0.0,0.0,0.0
66700.0,0.0,0.0,0.0,0.0
66733.33333333336,0.0,0.0,0.0,0.0
66766.66666666666,0.0,0.0,0.0,0.0
66800.0,0.0,0.0,0.0,0.0
66833.33333333336,0.0,0.0,0.0,0.0
66866.66666666666,0.0,0.0,0.0,0.0
66900.0,0.0,0.0,0.0,0.0
66933.33333333336,0.0,0.0,0.0,0.0
66966.66666666666,0.0,0.0,0.0,0.0
67000.0,0.0,0.0,0.0,0.0
67033.33333333336,0.0,0.0,0.0,0.0
67066.66666666666,0.0,0.0,0.0,0.0
67100.0,0.0,0.0,0.0,0.0
67133.33333333336,0.0,0.0,0.0,0.0
67166.66666666666,0.0,0.0,0.0,0.0
67200.0,0.0,0.0,0.0,0.0
67233.33333333336,0.0,0.0,0.0,0.0
67266.66666666666,0.0,0.0,0.0,0.0
67300.0,0.0,0.0,0.0,0.0
67333.33333333336,0.0,0.0,0.0,0.0
67366.66666666666,0.0,0.0,0.0,0.0
67400.0,0.0,0.0,0.0,0.0
67433.33333333336,0.0,0.0,0.0,0.0
67466.66666666666,0.0,0.0,0.0,0.0
67500.0,0.0,0.0,0.0,0.0
67533.33333333336,0.0,0.0,0.0,0.0
67566.66666666666,0.0,0.0,0.0,0.0
67600.0,0.0,0.0,0.0,0.0
67633.33333333336,0.0,0.0,0.0,0.0
67666.66666666666,0.0,0.0,0.0,0.0
67700.0,0.0,0.0,0.0,0.0
67733.33333333336,0.0,0.0,0.0,0.0
67766.66666666666,0.0,0.0,0.0,0.0
67800.0,0.0,0.0,0.0,0.0
67833.33333333336,0.0,0.0,0.0,0.0
67866.66666666666,0.0,0.0,0.0,0.0
67900.0,0.0,0.0,0.0,0.0
67933.33333333336,0.0,0.0,0.0,0.0
67966.66666666666,0.0,0.0,0.0,0.0
68000.0,0.0,0.0,0.0,0.0
68033.33333333336,0.0,0.0,0.0,0.0
68066.66666666666,0.0,0.0,0.0,0.0
68100.0,0.0,0.0,0.0,0.0
68133.33333333336,0.0,0.0,0.0,0.0
68166.66666666666,0.0,0.0,0.0,0.0
68200.0,0.0,0.0,0.0,0.0
68233.33333333336,0.0,0.0,0.0,0.0
68266.66666666666,0.0,0.0,0.0,0.0
68300.0,0.0,0.0,0.0,0.0
68333.33333333336,0.0,0.0,0.0,0.0
68366.66666666666,0.0,0.0,0.0,0.0
68400.0,0.0,0.0,0.0,0.0
68433.33333333336,0.0,0.0,0.0,0.0
68466.66666666666,0.0,0.0,0.0,0.0
68500.0,0.0,0.0,0.0,0.0
68533.33333333336,0.0,0.0,0.0,0.0
68566.66666666666,0.0,0.0,0.0,0.0
68600.0,0.0,0.0,0.0,0.0
68633.33333333336,0.0,0.0,0.0,0.0
68666.66666666666,0.0,0.0,0.0,0.0
68700.0,0.0,0.0,0.0,0.0
68733.33333333336,0.0,0.0,0.0,0.0
68766.66666666666,0.0,0.0,0.0,0.0
68800.0,0.0,0.0,0.0,0.0
68833.33333333336,0.0,0.0,0.0,0.0
68866.66666666666,0.0,0.0,0.0,0.0
68900.0,0.0,0.0,0.0,0.0
68933.33333333336,0.0,0.0,0.0,0.0
68966.66666666666,0.0,0.0,0.0,0.0
69000.0,0.0,0.0,0.0,0.0
69033.33333333336,0.0,0.0,0.0,0.0
69066.66666666666,0.0,0.0,0.0,0.0
69100.0,0.0,0.0,0.0,0.0
69133.33333333336,0.0,0.0,0.0,0.0
69166.66666666666,0.0,0.0,0.0,0.0
69200.0,0.0,0.0,0.0,0.0
69233.33333333336,0.0,0.0,0.0,0.0
69266.66666666666,0.0,0.0,0.0,0.0
69300.0,0.0,0.0,0.0,0.0
69333.33333333336,0.0,0.0,0.0,0.0
69366.66666666666,0.0,0.0,0.0,0.0
69400.0,0.0,0.0,0.0,0.0
69433.33333333336,0.0,0.0,0.0,0.0
69466.66666666666,0.0,0.0,0.0,0.0
69500.0,0.0,0.0,0.0,0.0
69533.33333333336,0.0,0.0,0.0,0.0
69566.66666666666,0.0,0.0,0.0,0.0
69600.0,0.0,0.0,0.0,0.0
69633.33333333336,0.0,0.0,0.0,0.0
69666.66666666666,0.0,0.0,0.0,0.0
69700.0,0.0,0.0,0.0,0.0
69733.33333333336,0.0,0.0,0.0,0.0
69766.66666666666,0.0,0.0,0.0,0.0
69800.0,0.0,0.0,0.0,0.0
69833.33333333336,0.0,0.0,0.0,0.0
69866.66666666666,0.0,0.0,0.0,0.0
69900.0,0.0,0.0,0.0,0.0
69933.33333333336,0.0,0.0,0.0,0.0
69966.66666666666,0.0,0.0,0.0,0.0
70000.0,0.0,0.0,0.0,0.0
70033.33333333336,0.0,0.0,0.0,0.0
70066.66666666666,0.0,0.0,0.0,0.0
70100.0,0.0,0.0,0.0,0.0
70133.33333333336,0.0,0.0,0.0,0.0
70166.66666666666,0.0,0.0,0.0,0.0
70200.0,0.0,0.0,0.0,0.0
70233.33333333336,0.0,0.0,0.0,0.0
70266.66666666666,0.0,0.0,0.0,0.0
70300.0,0.0,0.0,0.0,0.0
70333.33333333336,0.0,0.0,0.0,0.0
70366.66666666666,0.0,0.0,0.0,0.0
70400.0,0.0,0.0,0.0,0.0
70433.33333333336,0.0,0.0,0.0,0.0
70466.66666666666,0.0,0.0,0.0,0.0
70500.0,0.0,0.0,0.0,0.0
70533.33333333336,0.0,0.0,0.0,0.0
70566.66666666666,0.0,0.0,0.0,0.0
70600.0,0.0,0.0,0.0,0.0
70633.33333333336,0.0,0.0,0.0,0.0
70666.66666666666,0.0,0.0,0.0,0.0
70700.0,0.0,0.0,0.0,0.0
70733.33333333336,0.0,0.0,0.0,0.0
70766.66666666666,0.0,0.0,0.0,0.0
70800.0,0.0,0.0,0.0,0.0
70833.33333333336,0.0,0.0,0.0,0.0
70866.66666666666,0.0,0.0,0.0,0.0
70900.0,0.0,0.0,0.0,0.0
70933.33333333336,0.0,0.0,0.0,0.0
70966.66666666666,0.0,0.0,0.0,0.0
71000.0,0.0,0.0,0.0,0.0
71033.33333333336,0.0,0.0,0.0,0.0
71066.66666666666,0.0,0.0,0.0,0.0
71100.0,0.0,0.0,0.0,0.0
71133.33333333336,0.0,0.0,0.0,0.0
71166.66666666666,0.0,0.0,0.0,0.0
71200.0,0.0,0.0,0.0,0.0
71233.33333333336,0.0,0.0,0.0,0.0
71266.66666666666,0.0,0.0,0.0,0.0
71300.0,0.0,0.0,0.0,0.0
71333.33333333336,0.0,0.0,0.0,0.0
71366.66666666666,0.0,0.0,0.0,0.0
71400.0,0.0,0.0,0.0,0.0
71433.33333333336,0.0,0.0,0.0,0.0
71466.66666666666,0.0,0.0,0.0,0.0
71500.0,0.0,0.0,0.0,0.0
71533.33333333336,0.0,0.0,0.0,0.0
71566.66666666666,0.0,0.0,0.0,0.0
71600.0,0.0,0.0,0.0,0.0
71633.33333333336,0.0,0.0,0.0,0.0
71666.66666666666,0.0,0.0,0.0,0.0
71700.0,0.0,0.0,0.0,0.0
71733.33333333336,0.0,0.0,0.0,0.0
71766.66666666666,0.0,0.0,0.0,0.0
71800.0,0.0,0.0,0.0,0.0
71833.33333333336,0.0,0.0,0.0,0.0
71866.66666666666,0.0,0.0,0.0,0.0
71900.0,0.0,0.0,0.0,0.0
71933.33333333336,0.0,0.0,0.0,0.0
71966.66666666666,0.0,0.0,0.0,0.0
72000.0,0.0,0.0,0.0,0.0
72033.33333333336,0.0,0.0,0.0,0.0
72066.66666666666,0.0,0.0,0.0,0.0
72100.0,0.0,0.0,0.0,0.0
72133.33333333336,0.0,0.0,0.0,0.0
72166.66666666666,0.0,0.0,0.0,0.0
72200.0,0.0,0.0,0.0,0.0
72233.33333333336,0.0,0.0,0.0,0.0
72266.66666666666,0.0,0.0,0.0,0.0
72300.0,0.0,0.0,0.0,0.0
72333.33333333336,0.0,0.0,0.0,0.0
72366.66666666666,0.0,0.0,0.0,0.0
72400.0,0.0,0.0,0.0,0.0
72433.33333333336,0.0,0.0,0.0,0.0
72466.66666666666,0.0,0.0,0.0,0.0
72500.0,0.0,0.0,0.0,0.0
72533.33333333336,0.0,0.0,0.0,0.0
72566.66666666666,0.0,0.0,0.0,0.0
72600.0,0.0,0.0,0.0,0.0
72633.33333333336,0.0,0.0,0.0,0.0
72666.66666666666,0.0,0.0,0.0,0.0
72700.0,0.0,0.0,0.0,0.0
72733.33333333336,0.0,0.0,0.0,0.0
72766.66666666666,0.0,0.0,0.0,0.0
72800.0,0.0,0.0,0.0,0.0
72833.33333333336,0.0,0.0,0.0,0.0
72866.66666666666,0.0,0.0,0.0,0.0
72900.0,0.0,0.0,0.0,0.0
72933.33333333336,0.0,0.0,0.0,0.0
72966.66666666666,0.0,0.0,0.0,0.0
73000.0,0.0,0.0,0.0,0.0
73033.33333333336,0.0,0.0,0.0,0.0
73066.66666666666,0.0,0.0,0.0,0.0
73100.0,0.0,0.0,0.0,0.0
73133.33333333336,0.0,0.0,0.0,0.0
73166.66666666666,0.0,0.0,0.0,0.0
73200.0,0.0,0.0,0.0,0.0
73233.33333333336,0.0,0.0,0.0,0.0
73266.66666666666,0.0,0.0,0.0,0.0
73300.0,0.0,0.0,0.0,0.0
73333.33333333336,0.0,0.0,0.0,0.0
73366.66666666666,0.0,0.0,0.0,0.0
73400.0,0.0,0.0,0.0,0.0
73433.33333333336,0.0,0.0,0.0,0.0
73466.66666666666,0.0,0.0,0.0,0.0
73500.0,0.0,0.0,0.0,0.0
73533.33333333336,0.0,0.0,0.0,0.0
73566.66666666666,0.0,0.0,0.0,0.0
73600.0,0.0,0.0,0.0,0.0
73633.33333333336,0.0,0.0,0.0,0.0
73666.66666666666,0.0,0.0,0.0,0.0
73700.0,0.0,0.0,0.0,0.0
73733.33333333336,0.0,0.0,0.0,0.0
73766.66666666666,0.0,0.0,0.0,0.0
73800.0,0.0,0.0,0.0,0.0
73833.33333333336,0.0,0.0,0.0,0.0
73866.66666666666,0.0,0.0,0.0,0.0
73900.0,0.0,0.0,0.0,0.0
73933.33333333336,0.0,0.0,0.0,0.0
73966.66666666666,0.0,0.0,0.0,0.0
74000.0,0.0,0.0,0.0,0.0
74033.33333333336,0.0,0.0,0.0,0.0
74066.66666666666,0.0,0.0,0.0,0.0
74100.0,0.0,0.0,0.0,0.0
74133.33333333336,0.0,0.0,0.0,0.0
74166.66666666666,0.0,0.0,0.0,0.0
74200.0,0.0,0.0,0.0,0.0
74233.33333333336,0.0,0.0,0.0,0.0
74266.66666666666,0.0,0.0,0.0,0.0
74300.0,0.0,0.0,0.0,0.0
74333.33333333336,0.0,0.0,0.0,0.0
74366.66666666666,0.0,0.0,0.0,0.0
74400.0,0.0,0.0,0.0,0.0
74433.33333333336,0.0,0.0,0.0,0.0
74466.66666666666,0.0,0.0,0.0,0.0
74500.0,0.0,0.0,0.0,0.0
74533.33333333336,0.0,0.0,0.0,0.0
74566.66666666666,0.0,0.0,0.0,0.0
74600.0,0.0,0.0,0.0,0.0
74633.33333333336,0.0,0.0,0.0,0.0
74666.66666666666,0.0,0.0,0.0,0.0
74700.0,0.0,0.0,0.0,0.0
74733.33333333336,0.0,0.0,0.0,0.0
74766.66666666666,0.0,0.0,0.0,0.0
74800.0,0.0,0.0,0.0,0.0
74833.33333333336,0.0,0.0,0.0,0.0
74866.66666666666,0.0,0.0,0.0,0.0
74900.0,0.0,0.0,0.0,0.0
74933.33333333336,0.0,0.0,0.0,0.0
74966.66666666666,0.0,0.0,0.0,0.0
75000.0,0.0,0.0,0.0,0.0
75033.33333333336,0.0,0.0,0.0,0.0
75066.66666666666,0.0,0.0,0.0,0.0
75100.0,0.0,0.0,0.0,0.0
75133.33333333336,0.0,0.0,0.0,0.0
75166.66666666666,0.0,0.0,0.0,0.0
75200.0,0.0,0.0,0.0,0.0
75233.33333333336,0.0,0.0,0.0,0.0
75266.66666666666,0.0,0.0,0.0,0.0
75300.0,0.0,0.0,0.0,0.0
75333.33333333336,0.0,0.0,0.0,0.0
75366.66666666666,0.0,0.0,0.0,0.0
75400.0,0.0,0.0,0.0,0.0
75433.33333333336,0.0,0.0,0.0,0.0
75466.66666666666,0.0,0.0,0.0,0.0
75500.0,0.0,0.0,0.0,0.0
75533.33333333336,0.0,0.0,0.0,0.0
75566.66666666666,0.0,0.0,0.0,0.0
75600.0,0.0,0.0,0.0,0.0
75633.33333333336,0.0,0.0,0.0,0.0
75666.66666666666,0.0,0.0,0.0,0.0
75700.0,0.0,0.0,0.0,0.0
75733.33333333336,0.0,0.0,0.0,0.0
75766.66666666666,0.0,0.0,0.0,0.0
75800.0,0.0,0.0,0.0,0.0
75833.33333333336,0.0,0.0,0.0,0.0
75866.66666666666,0.0,0.0,0.0,0.0
75900.0,0.0,0.0,0.0,0.0
75933.33333333336,0.0,0.0,0.0,0.0
75966.66666666666,0.0,0.0,0.0,0.0
76000.0,0.0,0.0,0.0,0.0
76033.33333333336,0.0,0.0,0.0,0.0
76066.66666666666,0.0,0.0,0.0,0.0
76100.0,0.0,0.0,0.0,0.0
76133.33333333336,0.0,0.0,0.0,0.0
76166.66666666666,0.0,0.0,0.0,0.0
76200.0,0.0,0.0,0.0,0.0
76233.33333333336,0.0,0.0,0.0,0.0
76266.66666666666,0.0,0.0,0.0,0.0
76300.0,0.0,0.0,0.0,0.0
76333.33333333336,0.0,0.0,0.0,0.0
76366.66666666666,0.0,0.0,0.0,0.0
76400.0,0.0,0.0,0.0,0.0
76433.33333333336,0.0,0.0,0.0,0.0
76466.66666666666,0.0,0.0,0.0,0.0
76500.0,0.0,0.0,0.0,0.0
76533.33333333336,0.0,0.0,0.0,0.0
76566.66666666666,0.0,0.0,0.0,0.0
76600.0,0.0,0.0,0.0,0.0
76633.33333333336,0.0,0.0,0.0,0.0
76666.66666666666,0.0,0.0,0.0,0.0
76700.0,0.0,0.0,0.0,0.0
76733.33333333336,0.0,0.0,0.0,0.0
76766.66666666666,0.0,0.0,0.0,0.0
76800.0,0.0,0.0,0.0,0.0
76833.33333333336,0.0,0.0,0.0,0.0
76866.66666666666,0.0,0.0,0.0,0.0
76900.0,0.0,0.0,0.0,0.0
76933.33333333336,0.0,0.0,0.0,0.0
76966.66666666666,0.0,0.0,0.0,0.0
77000.0,0.0,0.0,0.0,0.0
77033.33333333336,0.0,0.0,0.0,0.0
77066.66666666666,0.0,0.0,0.0,0.0
77100.0,0.0,0.0,0.0,0.0
77133.33333333336,0.0,0.0,0.0,0.0
77166.66666666666,0.0,0.0,0.0,0.0
77200.0,0.0,0.0,0.0,0.0
77233.33333333336,0.0,0.0,0.0,0.0
77266.66666666666,0.0,0.0,0.0,0.0
77300.0,0.0,0.0,0.0,0.0
77333.33333333336,0.0,0.0,0.0,0.0
77366.66666666666,0.0,0.0,0.0,0.0
77400.0,0.0,0.0,0.0,0.0
77433.33333333336,0.0,0.0,0.0,0.0
77466.66666666666,0.0,0.0,0.0,0.0
77500.0,0.0,0.0,0.0,0.0
77533.33333333336,0.0,0.0,0.0,0.0
77566.66666666666,0.0,0.0,0.0,0.0
77600.0,0.0,0.0,0.0,0.0
77633.33333333336,0.0,0.0,0.0,0.0
77666.66666666666,0.0,0.0,0.0,0.0
77700.0,0.0,0.0,0.0,0.0
77733.33333333336,0.0,0.0,0.0,0.0
77766.66666666666,0.0,0.0,0.0,0.0
77800.0,0.0,0.0,0.0,0.0
77833.33333333336,0.0,0.0,0.0,0.0
77866.66666666666,0.0,0.0,0.0,0.0
77900.0,0.0,0.0,0.0,0.0
77933.33333333336,0.0,0.0,0.0,0.0
77966.66666666666,0.0,0.0,0.0,0.0
78000.0,0.0,0.0,0.0,0.0
78033.33333333336,0.0,0.0,0.0,0.0
78066.66666666666,0.0,0.0,0.0,0.0
78100.0,0.0,0.0,0.0,0.0
78133.33333333336,0.0,0.0,0.0,0.0
78166.66666666666,0.0,0.0,0.0,0.0
78200.0,0.0,0.0,0.0,0.0
78233.33333333336,0.0,0.0,0.0,0.0
78266.66666666666,0.0,0.0,0.0,0.0
78300.0,0.0,0.0,0.0,0.0
78333.33333333336,0.0,0.0,0.0,0.0
78366.66666666666,0.0,0.0,0.0,0.0
78400.0,0.0,0.0,0.0,0.0
78433.33333333336,0.0,0.0,0.0,0.0
78466.66666666666,0.0,0.0,0.0,0.0
78500.0,0.0,0.0,0.0,0.0
78533.33333333336,0.0,0.0,0.0,0.0
78566.66666666666,0.0,0.0,0.0,0.0
78600.0,0.0,0.0,0.0,0.0
78633.33333333336,0.0,0.0,0.0,0.0
78666.66666666666,0.0,0.0,0.0,0.0
78700.0,0.0,0.0,0.0,0.0
78733.33333333336,0.0,0.0,0.0,0.0
78766.66666666666,0.0,0.0,0.0,0.0
78800.0,0.0,0.0,0.0,0.0
78833.33333333336,0.0,0.0,0.0,0.0
78866.66666666666,0.0,0.0,0.0,0.0
78900.0,0.0,0.0,0.0,0.0
78933.33333333336,0.0,0.0,0.0,0.0
78966.66666666666,0.0,0.0,0.0,0.0
79000.0,0.0,0.0,0.0,0.0
79033.33333333336,0.0,0.0,0.0,0.0
79066.66666666666,0.0,0.0,0.0,0.0
79100.0,0.0,0.0,0.0,0.0
79133.33333333336,0.0,0.0,0.0,0.0
79166.66666666666,0.0,0.0,0.0,0.0
79200.0,0.0,0.0,0.0,0.0
79233.33333333336,0.0,0.0,0.0,0.0
79266.66666666666,0.0,0.0,0.0,0.0
79300.0,0.0,0.0,0.0,0.0
79333.33333333336,0.0,0.0,0.0,0.0
79366.66666666666,0.0,0.0,0.0,0.0
79400.0,0.0,0.0,0.0,0.0
79433.33333333336,0.0,0.0,0.0,0.0
79466.66666666666,0.0,0.0,0.0,0.0
79500.0,0.0,0.0,0.0,0.0
79533.33333333336,0.0,0.0,0.0,0.0
79566.66666666666,0.0,0.0,0.0,0.0
79600.0,0.0,0.0,0.0,0.0
79633.33333333336,0.0,0.0,0.0,0.0
79666.66666666666,0.0,0.0,0.0,0.0
79700.0,0.0,0.0,0.0,0.0
79733.33333333336,0.0,0.0,0.0,0.0
79766.66666666666,0.0,0.0,0.0,0.0
79800.0,0.0,0.0,0.0,0.0
79833.33333333336,0.0,0.0,0.0,0.0
79866.66666666666,0.0,0.0,0.0,0.0
79900.0,0.0,0.0,0.0,0.0
79933.33333333336,0.0,0.0,0.0,0.0
79966.66666666666,0.0,0.0,0.0,0.0
80000.0,0.0,0.0,0.0,0.0
80033.33333333336,0.0,0.0,0.0,0.0
80066.66666666666,0.0,0.0,0.0,0.0
80100.0,0.0,0.0,0.0,0.0
80133.33333333336,0.0,0.0,0.0,0.0
80166.66666666666,0.0,0.0,0.0,0.0
80200.0,0.0,0.0,0.0,0.0
80233.33333333336,0.0,0.0,0.0,0.0
80266.66666666666,0.0,0.0,0.0,0.0
80300.0,0.0,0.0,0.0,0.0
80333.33333333336,0.0,0.0,0.0,0.0
80366.66666666666,0.0,0.0,0.0,0.0
80400.0,0.0,0.0,0.0,0.0
80433.33333333336,0.0,0.0,0.0,0.0
80466.66666666666,0.0,0.0,0.0,0.0
80500.0,0.0,0.0,0.0,0.0
80533.33333333336,0.0,0.0,0.0,0.0
80566.66666666666,0.0,0.0,0.0,0.0
80600.0,0.0,0.0,0.0,0.0
80633.33333333336,0.0,0.0,0.0,0.0
80666.66666666666,0.0,0.0,0.0,0.0
80700.0,0.0,0.0,0.0,0.0
80733.33333333336,0.0,0.0,0.0,0.0
80766.66666666666,0.0,0.0,0.0,0.0
80800.0,0.0,0.0,0.0,0.0
80833.33333333336,0.0,0.0,0.0,0.0
80866.66666666666,0.0,0.0,0.0,0.0
80900.0,0.0,0.0,0.0,0.0
80933.33333333336,0.0,0.0,0.0,0.0
80966.66666666666,0.0,0.0,0.0,0.0
81000.0,0.0,0.0,0.0,0.0
81033.33333333336,0.0,0.0,0.0,0.0
81066.66666666666,0.0,0.0,0.0,0.0
81100.0,0.0,0.0,0.0,0.0
81133.33333333336,0.0,0.0,0.0,0.0
81166.66666666666,0.0,0.0,0.0,0.0
81200.0,0.0,0.0,0.0,0.0
81233.33333333336,0.0,0.0,0.0,0.0
81266.66666666666,0.0,0.0,0.0,0.0
81300.0,0.0,0.0,0.0,0.0
81333.33333333336,0.0,0.0,0.0,0.0
81366.66666666666,0.0,0.0,0.0,0.0
81400.0,0.0,0.0,0.0,0.0
81433.33333333336,0.0,0.0,0.0,0.0
81466.66666666666,0.0,0.0,0.0,0.0
81500.0,0.0,0.0,0.0,0.0
81533.33333333336,0.0,0.0,0.0,0.0
81566.66666666666,0.0,0.0,0.0,0.0
81600.0,0.0,0.0,0.0,0.0
81633.33333333336,0.0,0.0,0.0,0.0
81666.66666666666,0.0,0.0,0.0,0.0
81700.0,0.0,0.0,0.0,0.0
81733.33333333336,0.0,0.0,0.0,0.0
81766.66666666666,0.0,0.0,0.0,0.0
81800.0,0.0,0.0,0.0,0.0
81833.33333333336,0.0,0.0,0.0,0.0
81866.66666666666,0.0,0.0,0.0,0.0
81900.0,0.0,0.0,0.0,0.0
81933.33333333336,0.0,0.0,0.0,0.0
81966.66666666666,0.0,0.0,0.0,0.0
82000.0,0.0,0.0,0.0,0.0
82033.33333333336,0.0,0.0,0.0,0.0
82066.66666666666,0.0,0.0,0.0,0.0
82100.0,0.0,0.0,0.0,0.0
82133.33333333336,0.0,0.0,0.0,0.0
82166.66666666666,0.0,0.0,0.0,0.0
82200.0,0.0,0.0,0.0,0.0
82233.33333333336,0.0,0.0,0.0,0.0
82266.66666666666,0.0,0.0,0.0,0.0
82300.0,0.0,0.0,0.0,0.0
82333.33333333336,0.0,0.0,0.0,0.0
82366.66666666666,0.0,0.0,0.0,0.0
82400.0,0.0,0.0,0.0,0.0
82433.33333333336,0.0,0.0,0.0,0.0
82466.66666666666,0.0,0.0,0.0,0.0
82500.0,0.0,0.0,0.0,0.0
82533.33333333336,0.0,0.0,0.0,0.0
82566.66666666666,0.0,0.0,0.0,0.0
82600.0,0.0,0.0,0.0,0.0
82633.33333333336,0.0,0.0,0.0,0.0
82666.66666666666,0.0,0.0,0.0,0.0
82700.0,0.0,0.0,0.0,0.0
82733.33333333336,0.0,0.0,0.0,0.0
82766.66666666666,0.0,0.0,0.0,0.0
82800.0,0.0,0.0,0.0,0.0
82833.33333333336,0.0,0.0,0.0,0.0
82866.66666666666,0.0,0.0,0.0,0.0
82900.0,0.0,0.0,0.0,0.0
82933.33333333336,0.0,0.0,0.0,0.0
82966.66666666666,0.0,0.0,0.0,0.0
83000.0,0.0,0.0,0.0,0.0
83033.33333333336,0.0,0.0,0.0,0.0
83066.66666666666,0.0,0.0,0.0,0.0
83100.0,0.0,0.0,0.0,0.0
83133.33333333336,0.0,0.0,0.0,0.0
83166.66666666666,0.0,0.0,0.0,0.0
83200.0,0.0,0.0,0.0,0.0
83233.33333333336,0.0,0.0,0.0,0.0
83266.66666666666,0.0,0.0,0.0,0.0
83300.0,0.0,0.0,0.0,0.0
83333.33333333336,0.0,0.0,0.0,0.0
83366.66666666666,0.0,0.0,0.0,0.0
83400.0,0.0,0.0,0.0,0.0
83433.33333333336,0.0,0.0,0.0,0.0
83466.66666666666,0.0,0.0,0.0,0.0
83500.0,0.0,0.0,0.0,0.0
83533.33333333336,0.0,0.0,0.0,0.0
83566.66666666666,0.0,0.0,0.0,0.0
83600.0,0.0,0.0,0.0,0.0
83633.33333333336,0.0,0.0,0.0,0.0
83666.66666666666,0.0,0.0,0.0,0.0
83700.0,0.0,0.0,0.0,0.0
83733.33333333336,0.0,0.0,0.0,0.0
83766.66666666666,0.0,0.0,0.0,0.0
83800.0,0.0,0.0,0.0,0.0
83833.33333333336,0.0,0.0,0.0,0.0
83866.66666666666,0.0,0.0,0.0,0.0
83900.0,0.0,0.0,0.0,0.0
83933.33333333336,0.0,0.0,0.0,0.0
83966.66666666666,0.0,0.0,0.0,0.0
84000.0,0.0,0.0,0.0,0.0
84033.33333333336,0.0,0.0,0.0,0.0
84066.66666666666,0.0,0.0,0.0,0.0
84100.0,0.0,0.0,0.0,0.0
84133.33333333336,0.0,0.0,0.0,0.0
84166.66666666666,0.0,0.0,0.0,0.0
84200.0,0.0,0.0,0.0,0.0
84233.33333333336,0.0,0.0,0.0,0.0
84266.66666666666,0.0,0.0,0.0,0.0
84300.0,0.0,0.0,0.0,0.0
84333.33333333336,0.0,0.0,0.0,0.0
84366.66666666666,0.0,0.0,0.0,0.0
84400.0,0.0,0.0,0.0,0.0
84433.33333333336,0.0,0.0,0.0,0.0
84466.66666666666,0.0,0.0,0.0,0.0
84500.0,0.0,0.0,0.0,0.0
84533.33333333336,0.0,0.0,0.0,0.0
84566.66666666666,0.0,0.0,0.0,0.0
84600.0,0.0,0.0,0.0,0.0
84633.33333333336,0.0,0.0,0.0,0.0
84666.66666666666,0.0,0.0,0.0,0.0
84700.0,0.0,0.0,0.0,0.0
84733.33333333336,0.0,0.0,0.0,0.0
84766.66666666666,0.0,0.0,0.0,0.0
84800.0,0.0,0.0,0.0,0.0
84833.33333333336,0.0,0.0,0.0,0.0
84866.66666666666,0.0,0.0,0.0,0.0
84900.0,0.0,0.0,0.0,0.0
84933.33333333336,0.0,0.0,0.0,0.0
84966.66666666666,0.0,0.0,0.0,0.0
85000.0,0.0,0.0,0.0,0.0
85033.33333333336,0.0,0.0,0.0,0.0
85066.66666666666,0.0,0.0,0.0,0.0
85100.0,0.0,0.0,0.0,0.0
85133.33333333336,0.0,0.0,0.0,0.0
85166.66666666666,0.0,0.0,0.0,0.0
85200.0,0.0,0.0,0.0,0.0
85233.33333333336,0.0,0.0,0.0,0.0
85266.66666666666,0.0,0.0,0.0,0.0
85300.0,0.0,0.0,0.0,0.0
85333.33333333336,0.0,0.0,0.0,0.0
85366.66666666666,0.0,0.0,0.0,0.0
85400.0,0.0,0.0,0.0,0.0
85433.33333333336,0.0,0.0,0.0,0.0
85466.66666666666,0.0,0.0,0.0,0.0
85500.0,0.0,0.0,0.0,0.0
85533.33333333336,0.0,0.0,0.0,0.0
85566.66666666666,0.0,0.0,0.0,0.0
85600.0,0.0,0.0,0.0,0.0
85633.33333333336,0.0,0.0,0.0,0.0
85666.66666666666,0.0,0.0,0.0,0.0
85700.0,0.0,0.0,0.0,0.0
85733.33333333336,0.0,0.0,0.0,0.0
85766.66666666666,0.0,0.0,0.0,0.0
85800.0,0.0,0.0,0.0,0.0
85833.33333333336,0.0,0.0,0.0,0.0
85866.66666666666,0.0,0.0,0.0,0.0
85900.0,0.0,0.0,0.0,0.0
85933.33333333336,0.0,0.0,0.0,0.0
85966.66666666666,0.0,0.0,0.0,0.0
86000.0,0.0,0.0,0.0,0.0
86033.33333333336,0.0,0.0,0.0,0.0
86066.66666666666,0.0,0.0,0.0,0.0
86100.0,0.0,0.0,0.0,0.0
86133.33333333336,0.0,0.0,0.0,0.0
86166.66666666666,0.0,0.0,0.0,0.0
86200.0,0.0,0.0,0.0,0.0
86233.33333333336,0.0,0.0,0.0,0.0
86266.66666666666,0.0,0.0,0.0,0.0
86300.0,0.0,0.0,0.0,0.0
86333.33333333336,0.0,0.0,0.0,0.0
86366.66666666666,0.0,0.0,0.0,0.0
86400.0,0.0,0.0,0.0,0.0
86433.33333333336,0.0,0.0,0.0,0.0
86466.66666666666,0.0,0.0,0.0,0.0
86500.0,0.0,0.0,0.0,0.0
86533.33333333336,0.0,0.0,0.0,0.0
86566.66666666666,0.0,0.0,0.0,0.0
86600.0,0.0,0.0,0.0,0.0
86633.33333333336,0.0,0.0,0.0,0.0
86666.66666666666,0.0,0.0,0.0,0.0
86700.0,0.0,0.0,0.0,0.0
86733.33333333336,0.0,0.0,0.0,0.0
86766.66666666666,0.0,0.0,0.0,0.0
86800.0,0.0,0.0,0.0,0.0
86833.33333333336,0.0,0.0,0.0,0.0
86866.66666666666,0.0,0.0,0.0,0.0
86900.0,0.0,0.0,0.0,0.0
86933.33333333336,0.0,0.0,0.0,0.0
86966.66666666666,0.0,0.0,0.0,0.0
87000.0,0.0,0.0,0.0,0.0
87033.33333333336,0.0,0.0,0.0,0.0
87066.66666666666,0.0,0.0,0.0,0.0
87100.0,0.0,0.0,0.0,0.0
87133.33333333336,0.0,0.0,0.0,0.0
87166.66666666666,0.0,0.0,0.0,0.0
87200.0,0.0,0.0,0.0,0.0
87233.33333333336,0.0,0.0,0.0,0.0
87266.66666666666,0.0,0.0,0.0,0.0
87300.0,0.0,0.0,0.0,0.0
87333.33333333336,0.0,0.0,0.0,0.0
87366.66666666666,0.0,0.0,0.0,0.0
87400.0,0.0,0.0,0.0,0.0
87433.33333333336,0.0,0.0,0.0,0.0
87466.66666666666,0.0,0.0,0.0,0.0
87500.0,0.0,0.0,0.0,0.0
87533.33333333336,0.0,0.0,0.0,0.0
87566.66666666666,0.0,0.0,0.0,0.0
87600.0,0.0,0.0,0.0,0.0
87633.33333333336,0.0,0.0,0.0,0.0
87666.66666666666,0.0,0.0,0.0,0.0
87700.0,0.0,0.0,0.0,0.0
87733.33333333336,0.0,0.0,0.0,0.0
87766.66666666666,0.0,0.0,0.0,0.0
87800.0,0.0,0.0,0.0,0.0
87833.33333333336,0.0,0.0,0.0,0.0
87866.66666666666,0.0,0.0,0.0,0.0
87900.0,0.0,0.0,0.0,0.0
87933.33333333336,0.0,0.0,0.0,0.0
87966.66666666666,0.0,0.0,0.0,0.0
88000.0,0.0,0.0,0.0,0.0
88033.33333333336,0.0,0.0,0.0,0.0
88066.66666666666,0.0,0.0,0.0,0.0
88100.0,0.0,0.0,0.0,0.0
88133.33333333336,0.0,0.0,0.0,0.0
88166.66666666666,0.0,0.0,0.0,0.0
88200.0,0.0,0.0,0.0,0.0
88233.33333333336,0.0,0.0,0.0,0.0
88266.66666666666,0.0,0.0,0.0,0.0
88300.0,0.0,0.0,0.0,0.0
88333.33333333336,0.0,0.0,0.0,0.0
88366.66666666666,0.0,0.0,0.0,0.0
88400.0,0.0,0.0,0.0,0.0
88433.33333333336,0.0,0.0,0.0,0.0
88466.66666666666,0.0,0.0,0.0,0.0
88500.0,0.0,0.0,0.0,0.0
88533.33333333336,0.0,0.0,0.0,0.0
88566.66666666666,0.0,0.0,0.0,0.0
88600.0,0.0,0.0,0.0,0.0
88633.33333333336,0.0,0.0,0.0,0.0
88666.66666666666,0.0,0.0,0.0,0.0
88700.0,0.0,0.0,0.0,0.0
88733.33333333336,0.0,0.0,0.0,0.0
88766.66666666666,0.0,0.0,0.0,0.0
88800.0,0.0,0.0,0.0,0.0
88833.33333333336,0.0,0.0,0.0,0.0
88866.66666666666,0.0,0.0,0.0,0.0
88900.0,0.0,0.0,0.0,0.0
88933.33333333336,0.0,0.0,0.0,0.0
88966.66666666666,0.0,0.0,0.0,0.0
89000.0,0.0,0.0,0.0,0.0
89033.33333333336,0.0,0.0,0.0,0.0
89066.66666666666,0.0,0.0,0.0,0.0
89100.0,0.0,0.0,0.0,0.0
89133.33333333336,0.0,0.0,0.0,0.0
89166.66666666666,0.0,0.0,0.0,0.0
89200.0,0.0,0.0,0.0,0.0
89233.33333333336,0.0,0.0,0.0,0.0
89266.66666666666,0.0,0.0,0.0,0.0
89300.0,0.0,0.0,0.0,0.0
89333.33333333336,0.0,0.0,0.0,0.0
89366.66666666666,0.0,0.0,0.0,0.0
89400.0,0.0,0.0,0.0,0.0
89433.33333333336,0.0,0.0,0.0,0.0
89466.66666666666,0.0,0.0,0.0,0.0
89500.0,0.0,0.0,0.0,0.0
89533.33333333336,0.0,0.0,0.0,0.0
89566.66666666666,0.0,0.0,0.0,0.0
89600.0,0.0,0.0,0.0,0.0
89633.33333333336,0.0,0.0,0.0,0.0
89666.66666666666,0.0,0.0,0.0,0.0
89700.0,0.0,0.0,0.0,0.0
89733.33333333336,0.0,0.0,0.0,0.0
89766.66666666666,0.0,0.0,0.0,0.0
89800.0,0.0,0.0,0.0,0.0
89833.33333333336,0.0,0.0,0.0,0.0
89866.66666666666,0.0,0.0,0.0,0.0
89900.0,0.0,0.0,0.0,0.0
89933.33333333336,0.0,0.0,0.0,0.0
89966.66666666666,0.0,0.0,0.0,0.0
90000.0,0.0,0.0,0.0,0.0
90033.33333333336,0.0,0.0,0.0,0.0
90066.66666666666,0.0,0.0,0.0,0.0
90100.0,0.0,0.0,0.0,0.0
90133.33333333336,0.0,0.0,0.0,0.0
90166.66666666666,0.0,0.0,0.0,0.0
90200.0,0.0,0.0,0.0,0.0
90233.33333333336,0.0,0.0,0.0,0.0
90266.66666666666,0.0,0.0,0.0,0.0
90300.0,0.0,0.0,0.0,0.0
90333.33333333336,0.0,0.0,0.0,0.0
90366.66666666666,0.0,0.0,0.0,0.0
90400.0,0.0,0.0,0.0,0.0
90433.33333333336,0.0,0.0,0.0,0.0
90466.66666666666,0.0,0.0,0.0,0.0
90500.0,0.0,0.0,0.0,0.0
90533.33333333336,0.0,0.0,0.0,0.0
90566.66666666666,0.0,0.0,0.0,0.0
90600.0,0.0,0.0,0.0,0.0
90633.33333333336,0.0,0.0,0.0,0.0
90666.66666666666,0.0,0.0,0.0,0.0
90700.0,0.0,0.0,0.0,0.0
90733.33333333336,0.0,0.0,0.0,0.0
90766.66666666666,0.0,0.0,0.0,0.0
90800.0,0.0,0.0,0.0,0.0
90833.33333333336,0.0,0.0,0.0,0.0
90866.66666666666,0.0,0.0,0.0,0.0
90900.0,0.0,0.0,0.0,0.0
90933.33333333336,0.0,0.0,0.0,0.0
90966.66666666666,0.0,0.0,0.0,0.0
91000.0,0.0,0.0,0.0,0.0
91033.33333333336,0.0,0.0,0.0,0.0
91066.66666666666,0.0,0.0,0.0,0.0
91100.0,0.0,0.0,0.0,0.0
91133.33333333336,0.0,0.0,0.0,0.0
91166.66666666666,0.0,0.0,0.0,0.0
91200.0,0.0,0.0,0.0,0.0
91233.33333333336,0.0,0.0,0.0,0.0
91266.66666666666,0.0,0.0,0.0,0.0
91300.0,0.0,0.0,0.0,0.0
91333.33333333336,0.0,0.0,0.0,0.0
91366.66666666666,0.0,0.0,0.0,0.0
91400.0,0.0,0.0,0.0,0.0
91433.33333333336,0.0,0.0,0.0,0.0
91466.66666666666,0.0,0.0,0.0,0.0
91500.0,0.0,0.0,0.0,0.0
91533.33333333336,0.0,0.0,0.0,0.0
91566.66666666666,0.0,0.0,0.0,0.0
91600.0,0.0,0.0,0.0,0.0
91633.33333333336,0.0,0.0,0.0,0.0
91666.66666666666,0.0,0.0,0.0,0.0
91700.0,0.0,0.0,0.0,0.0
91733.33333333336,0.0,0.0,0.0,0.0
91766.66666666666,0.0,0.0,0.0,0.0
91800.0,0.0,0.0,0.0,0.0
91833.33333333336,0.0,0.0,0.0,0.0
91866.66666666666,0.0,0.0,0.0,0.0
91900.0,0.0,0.0,0.0,0.0
91933.33333333336,0.0,0.0,0.0,0.0
91966.66666666666,0.0,0.0,0.0,0.0
92000.0,0.0,0.0,0.0,0.0
92033.33333333336,0.0,0.0,0.0,0.0
92066.66666666666,0.0,0.0,0.0,0.0
92100.0,0.0,0.0,0.0,0.0
92133.33333333336,0.0,0.0,0.0,0.0
92166.66666666666,0.0,0.0,0.0,0.0
92200.0,0.0,0.0,0.0,0.0
92233.33333333336,0.0,0.0,0.0,0.0
92266.66666666666,0.0,0.0,0.0,0.0
92300.0,0.0,0.0,0.0,0.0
92333.33333333336,0.0,0.0,0.0,0.0
92366.66666666666,0.0,0.0,0.0,0.0
92400.0,0.0,0.0,0.0,0.0
92433.33333333336,0.0,0.0,0.0,0.0
92466.66666666666,0.0,0.0,0.0,0.0
92500.0,0.0,0.0,0.0,0.0
92533.33333333336,0.0,0.0,0.0,0.0
92566.66666666666,0.0,0.0,0.0,0.0
92600.0,0.0,0.0,0.0,0.0
92633.33333333336,0.0,0.0,0.0,0.0
92666.66666666666,0.0,0.0,0.0,0.0
92700.0,0.0,0.0,0.0,0.0
92733.33333333336,0.0,0.0,0.0,0.0
92766.66666666666,0.0,0.0,0.0,0.0
92800.0,0.0,0.0,0.0,0.0
92833.33333333336,0.0,0.0,0.0,0.0
92866.66666666666,0.0,0.0,0.0,0.0
92900.0,0.0,0.0,0.0,0.0
92933.33333333336,0.0,0.0,0.0,0.0
92966.66666666666,0.0,0.0,0.0,0.0
93000.0,0.0,0.0,0.0,0.0
93033.33333333336,0.0,0.0,0.0,0.0
93066.66666666666,0.0,0.0,0.0,0.0
93100.0,0.0,0.0,0.0,0.0
93133.33333333336,0.0,0.0,0.0,0.0
93166.66666666666,0.0,0.0,0.0,0.0
93200.0,0.0,0.0,0.0,0.0
93233.33333333336,0.0,0.0,0.0,0.0
93266.66666666666,0.0,0.0,0.0,0.0
93300.0,0.0,0.0,0.0,0.0
93333.33333333336,0.0,0.0,0.0,0.0
93366.66666666666,0.0,0.0,0.0,0.0
93400.0,0.0,0.0,0.0,0.0
93433.33333333336,0.0,0.0,0.0,0.0
93466.66666666666,0.0,0.0,0.0,0.0
93500.0,0.0,0.0,0.0,0.0
93533.33333333336,0.0,0.0,0.0,0.0
93566.66666666666,0.0,0.0,0.0,0.0
93600.0,0.0,0.0,0.0,0.0
93633.33333333336,0.0,0.0,0.0,0.0
93666.66666666666,0.0,0.0,0.0,0.0
93700.0,0.0,0.0,0.0,0.0
93733.33333333336,0.0,0.0,0.0,0.0
93766.66666666666,0.0,0.0,0.0,0.0
93800.0,0.0,0.0,0.0,0.0
93833.33333333336,0.0,0.0,0.0,0.0
93866.66666666666,0.0,0.0,0.0,0.0
93900.0,0.0,0.0,0.0,0.0
93933.33333333336,0.0,0.0,0.0,0.0
93966.66666666666,0.0,0.0,0.0,0.0
94000.0,0.0,0.0,0.0,0.0
94033.33333333336,0.0,0.0,0.0,0.0
94066.66666666666,0.0,0.0,0.0,0.0
94100.0,0.0,0.0,0.0,0.0
94133.33333333336,0.0,0.0,0.0,0.0
94166.66666666666,0.0,0.0,0.0,0.0
94200.0,0.0,0.0,0.0,0.0
94233.33333333336,0.0,0.0,0.0,0.0
94266.66666666666,0.0,0.0,0.0,0.0
94300.0,0.0,0.0,0.0,0.0
94333.33333333336,0.0,0.0,0.0,0.0
94366.66666666666,0.0,0.0,0.0,0.0
94400.0,0.0,0.0,0.0,0.0
94433.33333333336,0.0,0.0,0.0,0.0
94466.66666666666,0.0,0.0,0.0,0.0
94500.0,0.0,0.0,0.0,0.0
94533.33333333336,0.0,0.0,0.0,0.0
94566.66666666666,0.0,0.0,0.0,0.0
94600.0,0.0,0.0,0.0,0.0
94633.33333333336,0.0,0.0,0.0,0.0
94666.66666666666,0.0,0.0,0.0,0.0
94700.0,0.0,0.0,0.0,0.0
94733.33333333336,0.0,0.0,0.0,0.0
94766.66666666666,0.0,0.0,0.0,0.0
94800.0,0.0,0.0,0.0,0.0
94833.33333333336,0.0,0.0,0.0,0.0
94866.66666666666,0.0,0.0,0.0,0.0
94900.0,0.0,0.0,0.0,0.0
94933.33333333336,0.0,0.0,0.0,0.0
94966.66666666666,0.0,0.0,0.0,0.0
95000.0,0.0,0.0,0.0,0.0
95033.33333333336,0.0,0.0,0.0,0.0
95066.66666666666,0.0,0.0,0.0,0.0
95100.0,0.0,0.0,0.0,0.0
95133.33333333336,0.0,0.0,0.0,0.0
95166.66666666666,0.0,0.0,0.0,0.0
95200.0,0.0,0.0,0.0,0.0
95233.33333333336,0.0,0.0,0.0,0.0
95266.66666666666,0.0,0.0,0.0,0.0
95300.0,0.0,0.0,0.0,0.0
95333.33333333336,0.0,0.0,0.0,0.0
95366.66666666666,0.0,0.0,0.0,0.0
95400.0,0.0,0.0,0.0,0.0
95433.33333333336,0.0,0.0,0.0,0.0
95466.66666666666,0.0,0.0,0.0,0.0
95500.0,0.0,0.0,0.0,0.0
95533.33333333336,0.0,0.0,0.0,0.0
95566.66666666666,0.0,0.0,0.0,0.0
95600.0,0.0,0.0,0.0,0.0
95633.33333333336,0.0,0.0,0.0,0.0
95666.66666666666,0.0,0.0,0.0,0.0
95700.0,0.0,0.0,0.0,0.0
95733.33333333336,0.0,0.0,0.0,0.0
95766.66666666666,0.0,0.0,0.0,0.0
95800.0,0.0,0.0,0.0,0.0
95833.33333333336,0.0,0.0,0.0,0.0
95866.66666666666,0.0,0.0,0.0,0.0
95900.0,0.0,0.0,0.0,0.0
95933.33333333336,0.0,0.0,0.0,0.0
95966.66666666666,0.0,0.0,0.0,0.0
96000.0,0.0,0.0,0.0,0.0
96033.33333333336,0.0,0.0,0.0,0.0
96066.66666666666,0.0,0.0,0.0,0.0
96100.0,0.0,0.0,0.0,0.0
96133.33333333336,0.0,0.0,0.0,0.0
96166.66666666666,0.0,0.0,0.0,0.0
96200.0,0.0,0.0,0.0,0.0
96233.33333333336,0.0,0.0,0.0,0.0
96266.66666666666,0.0,0.0,0.0,0.0
96300.0,0.0,0.0,0.0,0.0
96333.33333333336,0.0,0.0,0.0,0.0
96366.66666666666,0.0,0.0,0.0,0.0
96400.0,0.0,0.0,0.0,0.0
96433.33333333336,0.0,0.0,0.0,0.0
96466.66666666666,0.0,0.0,0.0,0.0
96500.0,0.0,0.0,0.0,0.0
96533.33333333336,0.0,0.0,0.0,0.0
96566.66666666666,0.0,0.0,0.0,0.0
96600.0,0.0,0.0,0.0,0.0
96633.33333333336,0.0,0.0,0.0,0.0
96666.66666666666,0.0,0.0,0.0,0.0
96700.0,0.0,0.0,0.0,0.0
96733.33333333336,0.0,0.0,0.0,0.0
96766.66666666666,0.0,0.0,0.0,0.0
96800.0,0.0,0.0,0.0,0.0
96833.33333333336,0.0,0.0,0.0,0.0
96866.66666666666,0.0,0.0,0.0,0.0
96900.0,0.0,0.0,0.0,0.0
96933.33333333336,0.0,0.0,0.0,0.0
96966.66666666666,0.0,0.0,0.0,0.0
97000.0,0.0,0.0,0.0,0.0
97033.33333333336,0.0,0.0,0.0,0.0
97066.66666666666,0.0,0.0,0.0,0.0
97100.0,0.0,0.0,0.0,0.0
97133.33333333336,0.0,0.0,0.0,0.0
97166.66666666666,0.0,0.0,0.0,0.0
97200.0,0.0,0.0,0.0,0.0
97233.33333333336,0.0,0.0,0.0,0.0
97266.66666666666,0.0,0.0,0.0,0.0
97300.0,0.0,0.0,0.0,0.0
97333.33333333336,0.0,0.0,0.0,0.0
97366.66666666666,0.0,0.0,0.0,0.0
97400.0,0.0,0.0,0.0,0.0
97433.33333333336,0.0,0.0,0.0,0.0
97466.66666666666,0.0,0.0,0.0,0.0
97500.0,0.0,0.0,0.0,0.0
97533.33333333336,0.0,0.0,0.0,0.0
97566.66666666666,0.0,0.0,0.0,0.0
97600.0,0.0,0.0,0.0,0.0
97633.33333333336,0.0,0.0,0.0,0.0
97666.66666666666,0.0,0.0,0.0,0.0
97700.0,0.0,0.0,0.0,0.0
97733.33333333336,0.0,0.0,0.0,0.0
97766.66666666666,0.0,0.0,0.0,0.0
97800.0,0.0,0.0,0.0,0.0
97833.33333333336,0.0,0.0,0.0,0.0
97866.66666666666,0.0,0.0,0.0,0.0
97900.0,0.0,0.0,0.0,0.0
97933.33333333336,0.0,0.0,0.0,0.0
97966.66666666666,0.0,0.0,0.0,0.0
98000.0,0.0,0.0,0.0,0.0
98033.33333333336,0.0,0.0,0.0,0.0
98066.66666666666,0.0,0.0,0.0,0.0
98100.0,0.0,0.0,0.0,0.0
98133.33333333336,0.0,0.0,0.0,0.0
98166.66666666666,0.0,0.0,0.0,0.0
98200.0,0.0,0.0,0.0,0.0
98233.33333333336,0.0,0.0,0.0,0.0
98266.66666666666,0.0,0.0,0.0,0.0
98300.0,0.0,0.0,0.0,0.0
98333.33333333336,0.0,0.0,0.0,0.0
98366.66666666666,0.0,0.0,0.0,0.0
98400.0,0.0,0.0,0.0,0.0
98433.33333333336,0.0,0.0,0.0,0.0
98466.66666666666,0.0,0.0,0.0,0.0
98500.0,0.0,0.0,0.0,0.0
98533.33333333336,0.0,0.0,0.0,0.0
98566.66666666666,0.0,0.0,0.0,0.0
98600.0,0.0,0.0,0.0,0.0
98633.33333333336,0.0,0.0,0.0,0.0
98666.66666666666,0.0,0.0,0.0,0.0
98700.0,0.0,0.0,0.0,0.0
98733.33333333336,0.0,0.0,0.0,0.0
98766.66666666666,0.0,0.0,0.0,0.0
98800.0,0.0,0.0,0.0,0.0
98833.33333333336,0.0,0.0,0.0,0.0
98866.66666666666,0.0,0.0,0.0,0.0
98900.0,0.0,0.0,0.0,0.0
98933.33333333336,0.0,0.0,0.0,0.0
98966.66666666666,0.0,0.0,0.0,0.0
99000.0,0.0,0.0,0.0,0.0
99033.33333333336,0.0,0.0,0.0,0.0
99066.66666666666,0.0,0.0,0.0,0.0
99100.0,0.0,0.0,0.0,0.0
99133.33333333336,0.0,0.0,0.0,0.0
99166.66666666666,0.0,0.0,0.0,0.0
99200.0,0.0,0.0,0.0,0.0
99233.33333333336,0.0,0.0,0.0,0.0
99266.66666666666,0.0,0.0,0.0,0.0
99300.0,0.0,0.0,0.0,0.0
99333.33333333336,0.0,0.0,0.0,0.0
99366.66666666666,0.0,0.0,0.0,0.0
99400.0,0.0,0.0,0.0,0.0
99433.33333333336,0.0,0.0,0.0,0.0
99466.66666666666,0.0,0.0,0.0,0.0
99500.0,0.0,0.0,0.0,0.0
99533.33333333336,0.0,0.0,0.0,0.0
99566.66666666666,0.0,0.0,0.0,0.0
99600.0,0.0,0.0,0.0,0.0
99633.33333333336,0.0,0.0,0.0,0.0
99666.66666666666,0.0,0.0,0.0,0.0
99700.0,0.0,0.0,0.0,0.0
99733.33333333336,0.0,0.0,0.0,0.0
99766.66666666666,0.0,0.0,0.0,0.0
99800.0,0.0,0.0,0.0,0.0
99833.33333333336,0.0,0.0,0.0,0.0
99866.66666666666,0.0,0.0,0.0,0.0
99900.0,0.0,0.0,0.0,0.0
99933.33333333336,0.0,0.0,0.0,0.0
99966.66666666666,0.0,0.0,0.0,0.0


==> anc/cc_baseline_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
33.33333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
66.66666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
100.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
133.33333333333331,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
166.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
200.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
233.33333333333334,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
266.66666666666663,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
300.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
333.3333333333334,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
366.66666666666663,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
400.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
433.33333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
466.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
500.0000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
533.3333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
566.6666666666669,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
600.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
633.3333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
666.6666666666669,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
700.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
733.3333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
766.6666666666669,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
800.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
833.3333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
866.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
900.0000000000002,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
933.3333333333334,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
966.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1000.0000000000002,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1033.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1066.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1100.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1133.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1166.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1200.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1233.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1266.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1300.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1333.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1366.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1400.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1433.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1466.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1500.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1533.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1566.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1600.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1633.3333333333337,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1666.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1700.0000000000005,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1733.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1766.6666666666665,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1800.0000000000005,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1833.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1866.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1900.0000000000005,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1933.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
1966.6666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2000.0000000000005,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2033.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2066.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2100.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2133.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2166.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2200.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2233.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2266.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2300.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2333.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2366.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2400.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2433.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2466.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2500.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2533.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2566.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2600.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2633.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2666.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2700.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2733.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2766.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2800.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2833.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2866.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2900.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2933.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
2966.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3000.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3033.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3066.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3100.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3133.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3166.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3200.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3233.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3266.6666666666674,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3300.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3333.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3366.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3400.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3433.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3466.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3500.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3533.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3566.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3600.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3633.333333333333,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3666.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3700.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3733.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3766.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3800.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3833.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3866.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3900.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3933.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
3966.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4000.000000000001,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4033.3333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4066.666666666667,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4100.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4133.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4166.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4200.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4233.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4266.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4300.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4333.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4366.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4400.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4433.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4466.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4500.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4533.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4566.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4600.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4633.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4666.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4700.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4733.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4766.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4800.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4833.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4866.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4900.0,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4933.333333333335,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
4966.666666666666,68.27225825733514,28.53824376579573,96.81050202313087,39.73401449153941
5000.0,68.61105769770539,28.727782129535754,97.33883982724115,39.88327556816964
5033.333333333335,68.94621088589352,28.905182323507642,97.85139320940117,40.041028562385875
5066.666666666666,69.26421782746937,29.090704684263287,98.35492251173265,40.17351314320608
5100.0,69.58653368755672,29.30219717421867,98.8887308617754,40.284336513338054
5133.333333333335,69.91689056360494,29.46912423919626,99.3860148028012,40.447766324408676
5166.666666666666,70.29025733324434,29.602241760475298,99.89249909371964,40.68801557276905
5200.0,70.69127921593606,29.68078320972831,100.37206242566438,41.01049600620775
5233.333333333335,71.07019564559567,29.800795115088967,100.87099076068463,41.26940053050671
5266.666666666666,71.51405935633765,29.90880222671663,101.42286158305429,41.60525712962102
5300.0,71.99001978152882,30.004869537598463,101.99488931912728,41.98515024393035
5333.333333333335,72.46954377291799,30.094781291945846,102.56432506486384,42.37476248097214
5366.666666666666,72.92536336813791,30.2496389765843,103.1750023447222,42.67572439155361
5400.0,73.42521755377932,30.42238065494233,103.84759820872165,43.00283689883699
5433.333333333335,73.80671120637678,30.548174377892096,104.35488558426887,43.25853682848468
5466.666666666666,74.1905629038588,30.616124261031846,104.80668716489065,43.57443864282696
5500.0,74.66503588950506,30.706174410872222,105.37121030037729,43.95886147863284
5533.333333333335,75.19292412840024,30.789672798528674,105.9825969269289,44.403251329871566
5566.666666666666,75.7288748424574,30.871238936924712,106.60011377938211,44.85763590553269
5600.0,76.30147696863862,31.0184366941032,107.31991366274183,45.28304027453542
5633.333333333335,76.90383419999438,31.187297599560047,108.09113179955443,45.71653660043433
5666.666666666666,77.41456668036066,31.367006833057467,108.78157351341812,46.0475598473032
5700.0,77.88982522441162,31.546486029388372,109.4363112538,46.34333919502325
5733.333333333335,78.3754070054139,31.722147464125545,110.09755446953945,46.653259541288364
5766.666666666666,78.84255307081916,31.84145033886884,110.684003409688,47.001102731950326
5800.0,79.3155782623681,31.94043627366437,111.25601453603248,47.37514198870373
5833.333333333335,79.77716916679421,32.048062939862845,111.82523210665705,47.729106226931364
5866.666666666666,80.24576510179485,32.164742536020064,112.4105076378149,48.08102256577478
5900.0,80.7192670761594,32.30443154462809,113.02369862078748,48.41483553153131
5933.333333333335,81.19447500347557,32.43265439103517,113.62712939451075,48.7618206124404
5966.666666666666,81.67908387983053,32.53966567487463,114.21874955470516,49.1394182049559
6000.0,82.18297125230548,32.68294217322142,114.8659134255269,49.50002907908406
6033.333333333335,82.68762474427565,32.853005304826695,115.54063004910235,49.83461943944896
6066.666666666666,83.15330092801327,33.100752784030725,116.254053712044,50.05254814398254
6100.0,83.64880000522,33.338904822485354,116.98770482770536,50.30989518273464
6133.333333333335,84.1685113350732,33.58967271592321,117.75818405099642,50.57883861915
6166.666666666666,84.6920111684643,33.81660603384467,118.50861720230898,50.87540513461963
6200.0,85.20345601408972,34.0490644798455,119.25252049393522,51.154391534244226
6233.333333333335,85.70988667250167,34.262010808490054,119.97189748099171,51.447875864011614
6266.666666666666,86.21387565166255,34.488386427811726,120.70226207947428,51.72548922385082
6300.0,86.68038347493011,34.6790553783798,121.35943885330991,52.00132809655031
6333.333333333335,87.16943802927005,34.81086194180412,121.98029997107417,52.358576087465934
6366.666666666666,87.6447613886879,34.92471692947518,122.56947831816308,52.720044459212716
6400.0,88.10296727077217,34.991586143695045,123.09455341446721,53.111381127077124
6433.333333333335,88.50759755163911,35.11506853033456,123.62266608197368,53.39252902130455
6466.666666666666,88.89105159728537,35.27470609002215,124.16575768730752,53.61634550726322
6500.000000000001,89.24149254604168,35.390274490774104,124.63176703681579,53.85121805526758
6533.333333333335,89.57268214570253,35.52221677854834,125.09489892425087,54.05046536715419
6566.666666666666,89.9457256809908,35.618899608389846,125.56462528938064,54.32682607260096
6600.000000000002,90.3705387356399,35.76256250446898,126.13310124010889,54.607976231170916
6633.333333333334,90.81884007633758,35.94340563880922,126.7622457151468,54.87543443752836
6666.666666666666,91.28062671107772,36.15167019868878,127.43229690976649,55.12895651238894
6700.000000000002,91.77736836136033,36.37649038513122,128.15385874649155,55.40087797622911
6733.333333333334,92.24795668759323,36.610308684239925,128.85826537183317,55.637648003353306
6766.666666666666,92.72777794425245,36.89082022867836,129.6185981729308,55.836957715574094
6800.000000000002,93.2299007979596,37.15943819520633,130.38933899316592,56.070462602753274
6833.333333333334,93.66538879478787,37.397845724439016,131.06323451922688,56.26754307034886
6866.666666666666,94.14375475339226,37.61613385201593,131.75988860540818,56.52762090137633
6900.000000000002,94.5362204502987,37.77112054959263,132.30734099989132,56.76509990070607
6933.333333333334,94.93476342515626,37.910588710177684,132.84535213533394,57.02417471497858
6966.666666666666,95.32955162964397,38.0397374391263,133.36928906877029,57.289814190517674
7000.000000000002,95.71830354900092,38.188259888894315,133.90656343789524,57.53004366010661
7033.333333333334,96.16627130499691,38.335562677210824,134.50183398220773,57.83070862778609
7066.666666666666,96.59496020453386,38.46322786589728,135.05818807043113,58.13173233863658
7100.000000000002,97.0169493065228,38.649764435014305,135.6667137415371,58.3671848715085
7133.333333333334,97.4782235262656,38.7976653822305,136.27588890849609,58.680558144035096
7166.666666666666,97.94851734382311,38.91270074424944,136.86121808807255,59.03581659957367
7200.000000000002,98.41222889513672,39.03885667367125,137.45108556880797,59.37337222146547
7233.333333333334,98.83765899052645,39.165521206495804,138.00318019702226,59.672137784030646
7266.666666666666,99.27134703838246,39.31771507074305,138.5890621091255,59.95363196763941
7300.000000000002,99.73320225037448,39.433417044784065,139.16661929515854,60.29978520559041
7333.333333333334,100.19724337116236,39.51910310180935,139.7163464729717,60.67814026935301
7366.666666666667,100.70365198651456,39.62894601468948,140.33259800120405,61.074705971825075
7400.000000000002,101.2620573229785,39.73441152314548,140.996468846124,61.527645799833024
7433.333333333334,101.80149759004998,39.77882795866945,141.58032554871943,62.02266963138052
7466.666666666667,102.32206727660672,39.806759236485426,142.12882651309215,62.51530804012129
7500.000000000002,102.93274778018319,39.87316739181939,142.80591517200259,63.0595803883638
7533.333333333334,103.55189252631494,39.954828921387495,143.50672144770243,63.59706360492745
7566.666666666667,104.15845637720761,40.05781677465069,144.2162731518583,64.10063960255692
7600.000000000002,104.7471852010773,40.157884868600426,144.90507006967772,64.58930033247688
7633.333333333334,105.29377101946385,40.261762780641746,145.5555338001056,65.0320082388221
7666.666666666667,105.79988883782494,40.38248503954182,146.18237387736676,65.41740379828312
7700.000000000002,106.29409522651522,40.517509232426484,146.8116044589417,65.77658599408875
7733.333333333334,106.75949830489135,40.64262937054313,147.40212767543449,66.11686893434822
7766.666666666667,107.20820591061708,40.762650002254546,147.97085591287163,66.44555590836254
7800.000000000002,107.64698041403697,40.87296128104157,148.51994169507856,66.7740191329954
7833.333333333334,108.0441291361133,40.94741708608241,148.99154622219572,67.09671205003089
7866.666666666667,108.45741563217264,40.95802642217808,149.4154420543507,67.49938920999456
7900.000000000002,108.9329953517546,41.05893741109819,149.9919327628528,67.8740579406564
7933.333333333334,109.39198162688056,41.18746508186792,150.5794467087485,68.20451654501264
7966.666666666667,109.92834061102641,41.29804526439668,151.2263858754231,68.63029534662974
8000.000000000002,110.52256284197541,41.44625836112369,151.9688212030991,69.07630448085172
8033.333333333334,111.17999166697099,41.62156692021107,152.80155858718206,69.55842474675993
8066.666666666667,111.86658116325171,41.81097275253158,153.67755391578328,70.05560841072013
8100.000000000002,112.56700030855768,41.990258656289676,154.55725896484736,70.576741652268
8133.333333333334,113.30290296434684,42.162625784813365,155.4655287491602,71.14027717953348
8166.666666666667,114.10727886167437,42.41282542109868,156.52010428277305,71.6944534405757
8200.0,114.86610372360741,42.66498826697538,157.53109199058278,72.20111545663204
8233.333333333332,115.54287241084884,42.923590675406714,158.46646308625554,72.61928173544213
8266.66666666667,116.16913799451362,43.15241989219131,159.32155788670494,73.0167181023223
8300.0,116.7726387643554,43.405069157723055,160.17770792207847,73.36756960663234
8333.333333333332,117.39636439688138,43.61680143896501,161.0131658358464,73.77956295791637
8366.66666666667,118.04006483923064,43.77910528254927,161.8191701217799,74.26095955668137
8400.0,118.7195880950867,43.95115446298361,162.67074255807032,74.7684336321031
8433.333333333332,119.38965993568547,44.110478099274786,163.50013803496026,75.27918183641069
8466.66666666667,120.05419672606392,44.22034925891354,164.27454598497746,75.83384746715038
8500.0,120.70971430174042,44.32052858407298,165.0302428858134,76.38918571766743
8533.333333333332,121.37087956695385,44.418425945820736,165.78930551277458,76.95245362113312
8566.66666666667,122.0198174507699,44.51476319799161,166.5345806487615,77.5050542527783
8600.0,122.61445402474716,44.597051079725,167.21150510447217,78.01740294502216
8633.333333333332,123.24383364857083,44.69436996899412,167.93820361756494,78.54946367957672
8666.66666666667,123.82508921778626,44.79074669669905,168.6158359144853,79.03434252108721
8700.0,124.36694348812239,44.875742871945256,169.24268636006764,79.49120061617714
8733.333333333332,124.88762236911704,44.964937061182106,169.85255943029915,79.92268530793493
8766.66666666667,125.40215782916135,45.027829384133284,170.42998721329462,80.37432844502807
8800.0,125.95069930728691,45.106847610683516,171.05754691797043,80.8438516966034
8833.333333333332,126.51880585101192,45.19473348038031,171.7135393313922,81.32407237063161
8866.66666666667,127.05109707186526,45.27456146876467,172.32565854062992,81.7765356031006
8900.0,127.61792945487547,45.38435604825429,173.00228550312977,82.23357340662118
8933.333333333332,128.2684418223704,45.50838009547827,173.77682191784868,82.76006172689212
8966.66666666667,128.89083561221233,45.71390297506505,174.60473858727738,83.17693263714727
9000.0,129.55499338874728,45.94771198967192,175.5027053784192,83.60728139907536
9033.333333333332,130.26747859073555,46.19925598720027,176.46673457793582,84.06822260353528
9066.66666666667,131.00245474285455,46.42500993616496,177.42746467901952,84.57744480668958
9100.0,131.7267103963121,46.676165630626514,178.4028760269386,85.05054476568557
9133.333333333332,132.33592338278748,46.88693350313762,179.2228568859251,85.44898987964987
9166.66666666667,132.88938448309494,47.07456311235743,179.96394759545237,85.81482137073752
9200.0,133.36931467626258,47.243181420609304,180.6124960968719,86.12613325565327
9233.333333333332,133.85836082398845,47.34948738131406,181.20784820530253,86.50887344267439
9266.66666666667,134.3775290684893,47.44273882275006,181.82026789123938,86.93479024573925
9300.0,134.91503585010813,47.545591897704576,182.4606277478127,87.36944395240354
9333.333333333332,135.4724729328535,47.63352135150348,183.10599428435697,87.83895158135002
9366.66666666667,136.06500706694922,47.6995778871329,183.76458495408212,88.36542917981632
9400.0,136.75265883963834,47.83597516838851,184.58863400802684,88.91668367124984
9433.333333333332,137.45759027260178,48.0008754770911,185.4584657496929,89.45671479551068
9466.66666666667,138.1494085534669,48.16555646223225,186.31496501569916,89.98385209123467
9500.0,138.80608501508036,48.341743912963125,187.14782892804348,90.46434110211723
9533.333333333332,139.43200861920172,48.5459382725016,187.9779468917033,90.88607034670012
9566.66666666667,140.0162093247478,48.82695888239658,188.84316820714437,91.18925044235121
9600.0,140.61945853886508,49.08361371579283,189.7030722546579,91.53584482307224
9633.333333333332,141.2323612036922,49.32481476482836,190.55717596852054,91.90754643886383
9666.66666666667,141.82782974197295,49.5562851280856,191.38411487005854,92.27154461388736
9700.0,142.47942421193707,49.76351007222597,192.24293428416303,92.7159141397111
9733.333333333332,143.15521940398673,49.99252142656985,193.1477408305566,93.16269797741688
9766.66666666667,143.77549450864473,50.24351681530519,194.0190113239499,93.53197769333954
9800.0,144.38903407000188,50.47258843380028,194.86162250380215,93.9164456362016
9833.333333333332,145.00719337562504,50.66886039889498,195.67605377452003,94.33833297673006
9866.66666666667,145.67759733159076,50.86528602275494,196.5428833543457,94.81231130883583
9900.0,146.35069176859716,51.05651454227421,197.40720631087137,95.29417722632294
9933.333333333332,146.99360182039493,51.21321609475449,198.20681791514943,95.78038572564043
9966.66666666667,147.60012836757872,51.30979491229688,198.9099232798756,96.29033345528184
10000.0,148.15623263467103,51.403588072134546,199.55982070680557,96.75264456253649
10033.333333333332,148.72903381881017,51.54092554077856,200.2699593595887,97.1881082780316
10066.66666666667,149.31103500536702,51.70369681161143,201.01473181697844,97.6073381937556
10100.0,149.91848247673653,51.91411655864832,201.83259903538485,98.00436591808821
10133.333333333332,150.5229422653228,52.09075178788398,202.61369405320679,98.43219047743881
10166.66666666667,151.0778276662877,52.217551156814245,203.29537882310194,98.86027650947347
10200.0,151.56863770827522,52.29384106151971,203.86247876979493,99.2747966467555
10233.333333333332,152.04232832946545,52.31082201524593,204.35315034471137,99.73150631421952
10266.66666666667,152.50293431924132,52.27532474864894,204.77825906789025,100.22760957059238
10300.0,152.9446139861284,52.34265466188807,205.28726864801646,100.60195932424031
10333.333333333332,153.46996258581322,52.4773477073783,205.94731029319152,100.99261487843492
10366.66666666667,153.98760290670597,52.58878756414192,206.57639047084788,101.39881534256406
10400.0,154.53139537674488,52.704456379580904,207.2358517563258,101.82693899716398
10433.333333333332,155.11839072556776,52.79848631237786,207.91687703794562,102.3199044131899
10466.66666666667,155.71251750388598,52.87464215877907,208.58715966266504,102.83787534510691
10500.0,156.33195034067876,52.957540468720666,209.2894908093994,103.3744098719581
10533.333333333332,156.9936458153198,53.04320167857321,210.03684749389302,103.9504441367466
10566.66666666667,157.65303493506744,53.159639362282434,210.81267429734987,104.493395572785
10600.0,158.31532152820608,53.276929341620246,211.59225086982633,105.03839218658584
10633.333333333332,159.01749546540563,53.38177636044156,212.3992718258472,105.63571910496407
10666.66666666667,159.738828452552,53.486701297659565,213.2255297502116,106.25212715489245
10700.0,160.4677669320961,53.57806981350839,214.0458367456045,106.88969711858772
10733.333333333332,161.2124315954733,53.648823688080675,214.861255283554,107.56360790739262
10766.66666666667,161.9777436653453,53.79312444674529,215.77086811209057,108.1846192186
10800.0,162.68877984097261,53.87753357232136,216.56631341329398,108.81124626865125
10833.333333333332,163.3383958289559,54.0895677247018,217.4279635536577,109.2488281042541
10866.66666666667,164.0240300539662,54.31920127924001,218.3432313332062,109.70482877472617
10900.0,164.70717008707027,54.519497004804386,219.22666709187465,110.18767308226589
10933.333333333332,165.40720428994064,54.678379590482805,220.08558388042343,110.72882469945783
10966.66666666667,166.13334540190965,54.7935325214617,220.92687792337136,111.33981288044795
11000.0,166.92854735125724,54.923462120914806,221.85200947217203,112.00508523034243
11033.333333333332,167.73308949176413,55.05749314800872,222.79058263977285,112.67559634375542
11066.66666666667,168.52810852194125,55.1698072643437,223.69791578628497,113.35830125759755
11100.0,169.27827970150406,55.257104934126865,224.53538463563092,114.0211747673772
11133.333333333332,170.01850489777658,55.32482962824307,225.34333452601965,114.69367526953351
11166.66666666667,170.7481516613177,55.44055037143511,226.18870203275281,115.3076012898826
11200.0,171.4194936923628,55.555557006186426,226.97505069854924,115.86393668617637
11233.333333333332,172.03932554207682,55.65801596937646,227.6973415114533,116.38130957270036
11266.66666666667,172.59930974786764,55.742004222136,228.34131397000363,116.85730552573163
11300.0,173.18360379325165,55.83825727503007,229.0218610682817,117.34534651822159
11333.333333333332,173.7117528490093,55.924471104062135,229.6362239530714,117.78728174494715
11366.66666666667,174.28230419480528,56.012706110895124,230.2950103057004,118.26959808391015
11400.0,174.82585854359561,56.06003461005386,230.88589315364948,118.76582393354175
11433.333333333332,175.33948209432506,56.10536608522987,231.44484817955492,119.2341160090952
11466.66666666667,175.8055393501393,56.12232383469951,231.9278631848388,119.6832155154398
11500.0,176.2167441335532,56.15948829778158,232.37623243133476,120.05725583577161
11533.333333333332,176.6160543045847,56.26172742273286,232.87778172731757,120.35432688185185
11566.66666666667,177.04123411769893,56.3560820267067,233.39731614440564,120.68515209099223
11600.0,177.4656705554349,56.441751154390325,233.90742170982523,121.0239194010446
11633.333333333332,177.87409489910607,56.52180190602117,234.39589680512722,121.3522929930849
11666.66666666667,178.31878649326504,56.61023885371808,234.9290253469831,121.70854763954696
11700.0,178.7679836468454,56.69989513153143,235.46787877837684,122.06808851531397
11733.333333333332,179.30979206132696,56.77940593117071,236.08919799249767,122.53038613015624
11766.66666666667,179.87592950804415,56.83750283034714,236.7134323383913,123.038426677697
11800.0,180.43814675724087,56.90349518296269,237.34164194020357,123.53465157427817
11833.333333333332,181.00962370820463,56.921131254886106,237.93075496309075,124.08849245331852
11866.66666666667,181.58734042618354,56.96806469933235,238.5554051255159,124.61927572685119
11900.0,182.1495076914868,57.023149175918824,239.17265686740564,125.12635851556797
11933.333333333332,182.7118388663989,57.047758772744444,239.75959763914335,125.66408009365445
11966.66666666667,183.27743073394427,57.04218704071501,240.31961777465926,126.23524369322926
12000.0,183.86193280329383,57.089407361991,240.95134016528482,126.77252544130283
12033.333333333332,184.4834069323299,57.156319881623084,241.639726813953,127.32708705070681
12066.66666666667,185.12195559074766,57.23783590447615,242.35979149522382,127.8841196862715
12100.0,185.7808447478352,57.36092351506643,243.14176826290162,128.4199212327688
12133.333333333332,186.4190265584976,57.49582800041917,243.91485455891677,128.9231985580784
12166.66666666667,187.03999216760982,57.731473923536626,244.77146609114646,129.30851824407318
12200.0,187.70970998102888,57.955883122169354,245.66559310319823,129.75382685885953
12233.333333333332,188.41812129718008,58.16451240285389,246.58263370003397,130.2536088943262
12266.66666666667,189.14924584300343,58.406439467271014,247.55568531027444,130.7428063757324
12300.0,189.85541818668355,58.648928652191735,248.50434683887528,131.20648953449182
12333.333333333332,190.5712258610416,58.91022295301014,249.48144881405173,131.66100290803146
12366.66666666667,191.32273977486716,59.180923999391744,250.5036637742589,132.1418157754754
12400.0,192.06683513872085,59.35681513577036,251.4236502744912,132.7100200029505
12433.333333333332,192.78494643829922,59.45348946625588,252.2384359045551,133.33145697204333
12466.66666666667,193.4605149726629,59.5912129034536,253.0517278761165,133.8693020692093
12500.0,194.07756263076473,59.77373775408167,253.8513003848464,134.30382487668305
12533.333333333332,194.63398460869243,59.9569945078924,254.59097911658483,134.67699010080003
12566.66666666667,195.10029870787756,60.134332670586836,255.2346313784644,134.9659660372907
12600.0,195.541303658003,60.318545364272985,255.85984902227597,135.22275829373
12633.333333333332,196.04464880176178,60.47596759726784,256.5206163990296,135.56868120449394
12666.66666666667,196.58614566881323,60.64921171340192,257.23535738221517,135.93693395541132
12700.0,197.18118835070015,60.81466402296188,257.99585237366205,136.36652432773826
12733.333333333332,197.84228565458687,61.00419103791393,258.8464766925008,136.83809461667295
12766.66666666667,198.52388327029288,61.1695396329247,259.6934229032176,137.35434363736817
12800.0,199.17613199675827,61.29807443915372,260.474206435912,137.87805755760456
12833.333333333332,199.79402366526014,61.4194090133668,261.21343267862693,138.37461465189335
12866.66666666667,200.3627190295269,61.56750093149631,261.9302199610232,138.79521809803057
12900.000000000002,200.81659235791446,61.705355002605216,262.5219473605197,139.11123735530924
12933.333333333332,201.27072234159297,61.727532964217374,262.99825530581035,139.5431893773756
12966.66666666667,201.7303808252999,61.77294901281033,263.50332983811023,139.95743181248957
13000.000000000002,202.2370030444364,61.89624492229921,264.1332479667356,140.34075812213717
13033.333333333332,202.78177380234322,61.97525051891176,264.75702432125496,140.80652328343146
13066.66666666667,203.29035063284547,62.026384754573044,265.31673538741853,141.26396587827242
13100.000000000002,203.84612189964508,62.10725508463344,265.9533769842785,141.73886681501165
13133.333333333332,204.43290097896045,62.19345919314253,266.626360172103,142.23944178581792
13166.666666666668,205.00551751931923,62.28683003670136,267.29234755602056,142.71868748261787
13200.000000000004,205.6225575596206,62.37964514815626,268.00220270777686,143.24291241146432
13233.333333333332,206.21501446338397,62.45062141760072,268.66563588098467,143.76439304578324
13266.666666666668,206.7863409061975,62.49459768002689,269.2809385862244,144.2917432261706
13300.000000000004,207.33007320240003,62.47214549950348,269.8022187019035,144.85792770289655
13333.333333333332,207.80570865809543,62.41635318570037,270.2220618437958,145.38935547239504
13366.666666666668,208.27457242830135,62.34133287231342,270.61590530061477,145.93323955598794
13400.000000000004,208.7939686020732,62.206688036543724,271.00065663861693,146.58728056552945
13433.333333333332,209.33938251718052,62.05183013323828,271.3912126504188,147.28755238394223
13466.666666666668,209.93208685706975,62.02674876350387,271.9588356205736,147.9053380935659
13500.000000000004,210.55640029493006,62.14084819649895,272.69724849142904,148.4155520984311
13533.333333333332,211.26788684331643,62.30960503306026,273.5774918763767,148.95828181025618
13566.666666666668,211.99008696855657,62.473851260289315,274.4639382288459,149.51623570826726
13600.000000000004,212.72207986873659,62.62091695554253,275.3429968242791,150.10116291319406
13633.333333333332,213.47311589083276,62.778288807098754,276.2514046979315,150.694827083734
13666.666666666668,214.22445410981578,62.9695740825201,277.19402819233585,151.25488002729568
13700.000000000004,214.9761462163649,63.167239864158006,278.1433860805229,151.8089063522069
13733.333333333332,215.76846729168258,63.38353644678411,279.1520037384667,152.38493084489846
13766.666666666668,216.55830882092772,63.650595156369604,280.2089039772973,152.90771366455812
13800.000000000004,217.3180990029425,63.92580021244974,281.2438992153922,153.39229879049276
13833.333333333332,218.06510175516746,64.19454361074355,282.259645365911,153.8705581444239
13866.666666666668,218.8736949700538,64.36759018565871,283.2412851557125,154.5061047843951
13900.000000000004,219.63709648232413,64.53807923854183,284.1751757208659,155.0990172437823
13933.333333333332,220.3538903579718,64.77961819478062,285.13350855275246,155.57427216319118
13966.666666666668,221.06268941856672,65.07657862913659,286.1392680477033,155.98611078943014
14000.000000000004,221.78523475466022,65.30807300698625,287.0933077616465,156.47716174767396
14033.333333333332,222.54053333707833,65.47548423140093,288.01601756847924,157.06504910567742
14066.666666666668,223.3176989707093,65.59748746594607,288.9151864366554,157.72021150476323
14100.000000000004,224.03089889186964,65.68856910420698,289.7194679960766,158.34232978766266
14133.333333333332,224.72403281032007,65.8197957283199,290.54382853863996,158.90423708200018
14166.666666666668,225.37938787314414,65.96706629615214,291.3464541692963,159.41232157699199
14200.000000000004,226.01370109462908,66.1229103937288,292.13661148835786,159.89079070090028
14233.333333333332,226.61722546924622,66.24111142267844,292.85833689192464,160.37611404656778
14266.666666666668,227.20921075727168,66.3337889786404,293.5429997359121,160.87542177863128
14300.000000000004,227.78350127262738,66.40044166091376,294.1839429335411,161.38305961171363
14333.333333333332,228.33042088846108,66.4811618012488,294.8115826897099,161.84925908721226
14366.666666666668,228.87146859453208,66.58963963374173,295.4611082282738,162.28182896079034
14400.000000000004,229.48999732924452,66.73051639039285,296.2205137196374,162.75948093885165
14433.333333333332,230.13015142370173,66.93762136540597,297.0677727891077,163.19253005829574
14466.666666666668,230.73601039079,67.18398732055495,297.91999771134493,163.55202307023507
14500.000000000004,231.39295969644397,67.38658429076412,298.77954398720806,164.00637540567985
14533.333333333332,231.99240466735262,67.59603427896971,299.5884389463223,164.3963703883829
14566.666666666668,232.53016689521715,67.81104655593502,300.34121345115216,164.71912033928214
14600.000000000004,233.0316473772203,68.0777950255451,301.1094424027654,164.9538523516752
14633.333333333334,233.60714291434962,68.36846420562111,301.97560711997073,165.23867870872851
14666.666666666668,234.18589497363385,68.65529529514646,302.84119026878034,165.5305996784874
14700.000000000004,234.80027643847188,68.94580595521839,303.74608239369024,165.8544704832535
14733.333333333334,235.46783134753466,69.19327731380723,304.66110866134187,166.27455403372744
14766.666666666668,236.14161348886108,69.43132917264498,305.5729426615061,166.7102843162161
14800.000000000004,236.89063650447113,69.66015803360382,306.55079453807497,167.2304784708673
14833.333333333334,237.64328277180817,69.91072203117338,307.5540048029816,167.7325607406348
14866.666666666668,238.3970869154015,70.17813687034365,308.57522378574515,168.21895004505785
14900.000000000004,239.15382288486958,70.40040459355521,309.55422747842476,168.75341829131438
14933.333333333334,239.89576411145933,70.59676481845703,310.4925289299164,169.29899929300228
14966.666666666668,240.64553871908893,70.71289707809767,311.3584357971866,169.93264164099128
15000.000000000004,241.39055669350375,70.74096601895269,312.13152271245644,170.64959067455106
15033.333333333334,242.12498785040617,70.7567827837942,312.8817706342004,171.36820506661198
15066.666666666668,242.86605955441524,70.76952666275008,313.6355862171653,172.09653289166516
15100.000000000004,243.59177418907785,70.78633450159231,314.37810869067016,172.80543968748555
15133.333333333334,244.27246285443908,70.85577169752679,315.1282345519659,173.4166911569123
15166.666666666668,244.92807592749256,70.97918741367523,315.9072633411678,173.94888851381734
15200.000000000004,245.5368560424602,71.12231708663556,316.65917312909573,174.41453895582464
15233.333333333334,246.14124354315578,71.20860322430443,317.34984676746024,174.93264031885136
15266.666666666668,246.69338772542932,71.33363774168795,318.02702546711726,175.35974998374138
15300.000000000004,247.19610218257301,71.51413369168623,318.71023587425924,175.6819684908868
15333.333333333334,247.67997810401965,71.73286367679512,319.4128417808148,175.94711442722453
15366.666666666668,248.19727061339043,71.90561900221854,320.102889615609,176.2916516111719
15400.000000000004,248.71357669118737,72.09043004757419,320.8040067387616,176.62314664361318
15433.333333333334,249.32064503928754,72.31824977158469,321.6388948108722,177.00239526770287
15466.666666666668,249.88263576186182,72.5440611181766,322.42669688003843,177.3385746436852
15500.000000000004,250.38805171779285,72.74964629683093,323.13769801462377,177.63840542096193
15533.333333333334,250.8300748954063,72.96336874897835,323.79344364438464,177.86670614642796
15566.666666666668,251.21982091574645,73.2040773563681,324.42389827211457,178.01574355937834
15600.000000000004,251.61187558873726,73.39004663442051,325.00192222315775,178.22182895431675
15633.333333333334,251.99461152745212,73.5438040807601,325.53841560821223,178.450807446692
15666.666666666668,252.4652603137258,73.66816253187449,326.1334228456003,178.7970977818513
15700.000000000004,252.95128739573542,73.80319185090516,326.7544792466406,179.14809554483026
15733.333333333334,253.42917166878604,73.98409816511095,327.413269833897,179.44507350367508
15766.666666666668,253.93106318989038,74.21587105198958,328.14693424188,179.7151921379008
15800.000000000004,254.4695364727807,74.47788984652075,328.9474263193015,179.99164662625995
15833.333333333334,255.04556925368695,74.74933724780391,329.79490650149086,180.29623200588304
15866.666666666668,255.6416805545058,74.99114374017785,330.63282429468364,180.65053681432795
15900.000000000004,256.23693035580965,75.18310901129688,331.42003936710654,181.05382134451276
15933.333333333334,256.8283577736722,75.38465220397477,332.213009977647,181.44370556969744
15966.666666666668,257.40820499830113,75.57659652854665,332.9848015268478,181.83160846975449
16000.000000000004,257.9750358894857,75.7542908870775,333.7293267765632,182.2207450024082
16033.333333333334,258.5592866593531,75.91668278072959,334.47596944008274,182.64260387862353
16066.666666666668,259.18118527242467,76.0042327425792,335.18541801500385,183.17695252984547
16100.000000000004,259.766237605911,76.08363191699539,335.8498695229064,183.6826056889156
16133.333333333334,260.31828914788593,76.16704596083778,336.4853351087237,184.15124318704815
16166.666666666668,260.8442520241041,76.27702179720495,337.12127382130905,184.56723022689914
16200.000000000004,261.24441968798635,76.31318190409746,337.5576015920838,184.9312377838889
16233.333333333334,261.5518227735342,76.35797858866793,337.90980136220213,185.19384418486624
16266.666666666668,261.859939072607,76.3490586483257,338.2089977209327,185.5108804242813
16300.000000000004,262.15176986164266,76.36051027249445,338.5122801341371,185.7912595891482
16333.333333333334,262.4305957185238,76.3925213309644,338.82311704948825,186.03807438755942
16366.666666666668,262.7017637731741,76.43937986864452,339.14114364181864,186.26238390452957
16400.0,263.0256345743822,76.5415447373502,339.5671793117324,186.484089837032
16433.33333333334,263.4417978172806,76.58016809772457,340.0219659150051,186.86162971955602
16466.666666666664,263.88514628455374,76.59918905981397,340.4843353443677,187.28595722473978
16500.0,264.37709589404307,76.65495234905478,341.03204824309785,187.72214354498828
16533.33333333334,264.9125456568758,76.69829774704407,341.6108434039199,188.21424790983173
16566.666666666664,265.4399850544762,76.76440875559724,342.20439381007344,188.67557629887898
16600.0,265.97019254516863,76.85386456398604,342.82405710915464,189.1163279811826
16633.33333333334,266.5083073776275,76.94628875709473,343.45459613472224,189.56201862053274
16666.666666666664,267.0504705753373,77.02538142303075,344.075851998368,190.02508915230652
16700.0,267.57912617263145,77.0698546145817,344.64898078721313,190.50927155804976
16733.33333333334,268.1257927949963,77.04477298295032,345.17056577794665,191.08101981204598
16766.666666666664,268.68752403980045,76.93735214819796,345.62487618799844,191.7501718916025
16800.0,269.24108242021316,76.88249065374985,346.12357307396303,192.3585917664633
16833.33333333334,269.8073150047993,76.86272506539451,346.6700400701938,192.9445899394048
16866.666666666664,270.3330525148927,76.87256013177489,347.2056126466676,193.4604923831178
16900.0,270.9537859416234,76.97610023352101,347.92988617514436,193.97768570810237
16933.33333333334,271.5783747554199,77.07697667540737,348.65535143082724,194.5013980800125
16966.666666666664,272.22618735523093,77.18164776163947,349.4078351168704,195.04453959359148
17000.0,272.88601760735054,77.26481434600265,350.1508319533532,195.6212032613479
17033.33333333334,273.5243113459726,77.36944397297421,350.8937553189468,196.15486737299838
17066.666666666664,274.1642389589494,77.47756432166894,351.6418032806183,196.68667463728048
17100.0,274.80871771087493,77.53799840812106,352.34671611899597,197.2707193027539
17133.33333333334,275.4188427633823,77.63167559699274,353.05051836037507,197.78716716638957
17166.666666666664,276.0120869572833,77.74929129753727,353.76137825482056,198.26279565974605
17200.0,276.5923805659903,77.86377712049973,354.45615768649003,198.7286034454906
17233.33333333334,277.19413432087555,77.95158649027765,355.1457208111532,199.2425478305979
17266.666666666664,277.763375271534,78.06247567602605,355.82585094756007,199.70089959550796
17300.0,278.29497221039026,78.19123034166056,356.4862025520508,200.10374186872968
17333.33333333334,278.7801756589301,78.33008102649588,357.11025668542595,200.45009463243423
17366.666666666664,279.20046838453925,78.48335349140386,357.6838218759431,200.71711489313537
17400.0,279.56820889928736,78.6467133619381,358.21492226122547,200.92149553734924
17433.33333333334,279.9143731223191,78.85553311278049,358.7699062350996,201.05884000953859
17466.666666666664,280.2305984218519,79.10953075232533,359.3401291741772,201.12106766952655
17500.0,280.5258834721053,79.38538246460004,359.9112659367054,201.14050100750526
17533.33333333334,280.8128405316938,79.66426951042207,360.47711004211584,201.14857102127172
17566.666666666664,281.10473104831067,79.94760202008648,361.05233306839716,201.15712902822418
17600.0,281.43763489039924,80.21808238098436,361.6557172713836,201.21955250941488
17633.33333333334,281.81252571986784,80.43631950838227,362.2488452282501,201.37620621148557
17666.666666666664,282.23792196028705,80.61316588924095,362.85108784952797,201.6247560710461
17700.0,282.6961860732833,80.76371199445346,363.45989806773673,201.93247407882984
17733.33333333334,283.17686744884344,80.92915816784861,364.106025616692,202.24770928099483
17766.666666666664,283.68608644331607,81.08752685215676,364.77361329547284,202.5985595911593
17800.0,284.1982781095482,81.28319239855156,365.48147050809973,202.91508571099664
17833.33333333334,284.70993772227945,81.53277918330636,366.2427169055858,203.1771585389731
17866.666666666664,285.19397987858696,81.80576326830965,366.9997431468966,203.3882166102773
17900.0,285.63594481299407,82.06584419326119,367.70178900625524,203.5701006197329
17933.33333333334,286.02119862377924,82.31097669478265,368.3321753185619,203.7102219289966
17966.666666666664,286.3442906434835,82.54894624854599,368.89323689202945,203.7953443949375
18000.0,286.62718535794926,82.75707096624639,369.38425632419563,203.87011439170288
18033.33333333334,286.87147575980265,82.92429330159891,369.79576906140153,203.94718245820374
18066.666666666664,287.0798079865624,83.05895664567045,370.13876463223284,204.02085134089197
18100.0,287.26407370823097,83.15509224190481,370.4191659501358,204.10898146632616
18133.33333333334,287.4200413814653,83.20988686126628,370.6299282427316,204.210154520199
18166.666666666664,287.57502768005327,83.24541167760349,370.82043935765677,204.32961600244977
18200.0,287.7876546963537,83.29762072583155,371.08527542218525,204.49003397052212
18233.33333333334,288.085637048391,83.35710822528532,371.44274527367634,204.72852882310568
18266.666666666664,288.4310759689818,83.42342547865358,371.8545014476354,205.00765049032822
18300.0,288.79086664641096,83.45429587380488,372.24516252021584,205.33657077260608
18333.33333333334,289.14377300890936,83.49546558790735,372.6392385968167,205.64830742100202
18366.666666666664,289.4827395727059,83.56743894980964,373.0501785225155,205.91530062289627
18400.0,289.80723649502113,83.67914139866123,373.48637789368235,206.1280950963599
18433.33333333334,290.12024215181236,83.83220664940352,373.9524488012159,206.28803550240883
18466.666666666664,290.42785030941377,84.02858327304273,374.4564335824565,206.39926703637104
18500.0,290.7364884471539,84.25386464062923,374.9903530877831,206.48262380652466
18533.33333333334,291.03077041337593,84.46017268546056,375.4909430988365,206.57059772791536
18566.666666666664,291.3154143222716,84.65821628056491,375.97363060283647,206.65719804170666
18600.0,291.59174307368465,84.82644716377891,376.4181902374636,206.76529590990575
18633.33333333334,291.87263214774384,84.98803266329362,376.86066481103745,206.88459948445023
18666.666666666664,292.1533669938161,85.15589156324057,377.3092585570567,206.99747543057555
18700.0,292.40916261252084,85.34776840496156,377.75693101748243,207.0613942075593
18733.33333333334,292.64555178670986,85.55954784455955,378.2050996312694,207.0860039421503
18766.666666666664,292.8490085499125,85.79536333035448,378.644371880267,207.05364521955806
18800.0,293.00272318574775,86.0663662971245,379.06908948287224,206.93635688862327
18833.33333333334,293.145513043137,86.32651011982065,379.4720231629576,206.81900292331633
18866.666666666664,293.2878732735535,86.56066214417994,379.84853541773344,206.72721112937353
18900.0,293.4234709842387,86.76925661097745,380.1927275952161,206.65421437326125
18933.33333333334,293.55182028799743,86.9485234455139,380.50034373351133,206.60329684248353
18966.666666666664,293.7121481404955,87.05340662555659,380.7655547660521,206.65874151493892
19000.0,293.87778703207005,87.10113581100747,380.9789228430775,206.7766512210626
19033.33333333334,294.0186664201053,87.14537229169883,381.16403871180415,206.87329412840649
19066.666666666664,294.158210700923,87.19518265563306,381.35339335655607,206.96302804528995
19100.0,294.28538306433666,87.25536828449944,381.5407513488361,207.03001477983722
19133.33333333334,294.45332290987534,87.38836381080208,381.84168672067744,207.06495909907326
19166.666666666664,294.6881110520877,87.54826359316328,382.236374645251,207.13984745892444
19200.0,294.975101648095,87.69965366052537,382.6747553086204,207.27544798756963
19233.33333333334,295.2736017066332,87.87775979186118,383.1513614984944,207.395841914772
19266.666666666664,295.5692467985311,88.06353628887096,383.63278308740206,207.5057105096601
19300.0,295.83456117700496,88.22753028080896,384.06209145781395,207.607030896196
19333.33333333334,296.09124643092525,88.37521463958723,384.4664610705125,207.71603179133803
19366.666666666664,296.3485447956239,88.50298404743286,384.85152884305677,207.84556074819108
19400.0,296.60956789729556,88.61749116378655,385.2270590610821,207.992076733509
19433.33333333334,296.8794439755183,88.72554641017699,385.6049903856953,208.1538975653413
19466.666666666664,297.1707139135305,88.86079500115574,386.03150891468624,208.30991891237477
19500.0,297.49429753907367,89.00400043112296,386.49829797019663,208.4902971079507
19533.33333333334,297.8879643879862,89.1144207799197,387.0023851679059,208.7735436080665
19566.666666666664,298.3440290191293,89.17103387946797,387.5150628985973,209.17299513966134
19600.0,298.79634811980793,89.24690826031794,388.04325638012585,209.54943985949
19633.33333333334,299.2192032189963,89.30229018154579,388.5214934005421,209.9169130374505
19666.666666666664,299.59874886825315,89.3790730754716,388.97782194372473,210.21967579278157
19700.0,299.92942583861435,89.54619478918154,389.4756206277959,210.38323104943282
19733.33333333334,300.29858927063106,89.7436248633768,390.04221413400785,210.55496440725426
19766.666666666664,300.74534951874216,89.89508357598912,390.6404330947313,210.85026594275303
19800.0,301.1829479110283,90.01089084323067,391.193838754259,211.17205706779762
19833.33333333334,301.58920786082876,90.13327962768405,391.7224874885128,211.45592823314473
19866.666666666664,301.9553565986329,90.29484045114559,392.2501970497785,211.66051614748727
19900.0,302.3122584118717,90.48253619925426,392.79479461112595,211.82972221261747
19933.33333333334,302.68391793047033,90.69300233323276,393.3769202637031,211.99091559723757
19966.666666666664,303.0742926635318,90.90917194603071,393.98346460956253,212.1651207175011
20000.0,303.4866524004368,91.09986147397785,394.58651387441466,212.38679092645896
20033.33333333334,303.9114170955842,91.25151374936456,395.1629308449488,212.65990334621966
20066.666666666664,304.33697085167995,91.41232567211961,395.74929652379956,212.92464517956034
20100.0,304.7725769796519,91.55587308986613,396.328450069518,213.21670388978578
20133.33333333334,305.23856899962533,91.71181892563365,396.95038792525895,213.52675007399168
20166.666666666664,305.7397517020592,91.8729735896866,397.6127252917458,213.86677811237263
20200.0,306.26807725269134,92.0807222462871,398.34879949897845,214.18735500640423
20233.33333333334,306.8226290886041,92.34684737499086,399.16947646359495,214.47578171361326
20266.666666666664,307.3847760539669,92.68075564058262,400.0655316945495,214.70402041338428
20300.0,308.01511891025905,92.89896173889717,400.91408064915623,215.11615717136186
20333.33333333334,308.63338970193416,93.12084355742122,401.7542332593554,215.51254614451295
20366.666666666664,309.24297627319356,93.33197467932447,402.57495095251807,215.9110015938691
20400.0,309.8493414479166,93.52759202230507,403.3769334702216,216.3217494256115
20433.33333333334,310.4467603753821,93.70836991584332,404.1551302912254,216.73839045953878
20466.666666666664,311.0366918902266,93.87122375160119,404.9079156418278,217.16546813862544
20500.0,311.6251541270697,94.02231524392606,405.6474693709958,217.60283888314365
20533.33333333334,312.2126970166393,94.16816158803691,406.38085860467623,218.0445354286024
20566.666666666664,312.8080566679869,94.32222087201579,407.1302775400027,218.48583579597107
20600.0,313.39568156245684,94.46448802110895,407.8601695835658,218.9311935413479
20633.33333333334,313.9667467669958,94.59235668228786,408.55910344928367,219.37439008470795
20666.666666666664,314.50854219792774,94.69661162446192,409.20515382238966,219.81193057346582
20700.0,315.0265813640304,94.79227193344187,409.8188532974723,220.23430943058852
20733.33333333334,315.52776398691935,94.88212608509696,410.4098900720163,220.6456379018224
20766.666666666664,316.0113729170884,94.96132870603553,410.97270162312395,221.05004421105286
20800.0,316.52146010470585,95.10513536698068,411.6265954716865,221.41632473772518
20833.33333333334,317.11376738663495,95.15910100909063,412.2728683957256,221.9546663775443
20866.666666666664,317.6756621326238,95.23829451845289,412.9139566510767,222.4373676141709
20900.0,318.20415852189007,95.35450623187813,413.5586647537682,222.84965229001193
20933.33333333334,318.6965372738939,95.5107000966425,414.2072373705364,223.18583717725141
20966.666666666664,319.1479141687961,95.71041207087441,414.85832623967053,223.43750209792168
21000.0,319.5386866049072,95.9389318599902,415.4776184648974,223.599754744917
21033.33333333334,319.88274129325663,96.19641250133907,416.0791537945957,223.68632879191756
21066.666666666664,320.2059599196803,96.46697500792556,416.67293492760587,223.73898491175476
21100.0,320.5291905655748,96.74170293501078,417.2708935005856,223.78748763056404
21133.33333333334,320.87695584529195,96.96825632208716,417.8452121673791,223.9086995232048
21166.666666666664,321.2380758998406,97.1641125338157,418.4021884336563,224.07396336602494
21200.0,321.6241874189215,97.33910107205254,418.96328849097404,224.28508634686898
21233.33333333334,322.03843872000937,97.48715255721311,419.5255912772225,224.55128616279626
21266.666666666664,322.4664276797286,97.62450776740526,420.09093544713386,224.84191991232336
21300.0,322.89419092256213,97.7638735386048,420.65806446116693,225.13031738395733
21333.33333333334,323.3127439614801,97.92631078908478,421.2390547505649,225.38643317239536
21366.666666666664,323.7265779531195,98.1238816449498,421.8504595980693,225.6026963081697
21400.0,324.1801914610853,98.31199889645762,422.49219035754294,225.8681925646277
21433.33333333334,324.6716797986889,98.48799054778365,423.1596703464726,226.18368925090525
21466.666666666664,325.19237750318615,98.65444362470735,423.8468211278935,226.53793387847878
21500.0,325.72839474713174,98.81257068878647,424.5409654359182,226.91582405834527
21533.33333333334,326.30136055300267,98.90926206760021,425.21062262060286,227.39209848540247
21566.666666666664,326.8964220584638,98.99643670041019,425.892858758874,227.89998535805364
21600.0,327.49702206776783,99.1108855491156,426.60790761688344,228.38613651865222
21633.33333333334,328.1024735453615,99.25344718525872,427.3559207306202,228.84902636010276
21666.666666666664,328.7164023859642,99.40795420901043,428.12435659497464,229.3084481769538
21700.0,329.33708805465295,99.56056198801926,428.89765004267224,229.7765260666337
21733.33333333334,329.9466361564012,99.72292429062404,429.6695604470252,230.22371186577718
21766.666666666664,330.54689907298217,99.89667585282106,430.4435749258032,230.6502232201611
21800.0,331.14276520482844,100.07804881149154,431.22081401632,231.06471639333688
21833.33333333334,331.7453601926902,100.27758383547383,432.02294402816403,231.4677763572164
21866.666666666664,332.36119245107085,100.52289293878069,432.8840853898515,231.83829951229018
21900.0,332.9714006630269,100.80137009425084,433.7727707572777,232.17003056877604
21933.33333333334,333.565487691494,101.10772026587705,434.67320795737106,232.45776742561696
21966.666666666664,334.15356174785927,101.41031731517143,435.5638790630307,232.74324443268785
22000.0,334.7447907193029,101.68738521608144,436.43217593538435,233.05740550322145
22033.33333333334,335.3410387645586,101.9412338077326,437.2822725722912,233.39980495682602
22066.666666666664,335.9484288154461,102.1749809414694,438.1234097569155,233.7734478739767
22100.0,336.5583057636418,102.37622909116223,438.93453485480404,234.18207667247955
22133.33333333334,337.1951039399262,102.52874561504717,439.72384955497336,234.666358324879
22166.666666666664,337.84315207317826,102.63341940216485,440.4765714753431,235.2097326710134
22200.0,338.4682855758464,102.77607372243715,441.24435929828354,235.69221185340922
22233.33333333334,339.06835290923965,102.94917986267546,442.0175327719151,236.11917304656419
22266.666666666664,339.64335407335795,103.14257940121051,442.7859334745685,236.50077467214743
22300.0,340.19167407335095,103.34367537553989,443.5353494488908,236.84799869781108
22333.33333333334,340.73031951851675,103.52404688534678,444.2543664038635,237.20627263317
22366.666666666664,341.2665927475851,103.69434289522066,444.96093564280574,237.57224985236445
22400.0,341.83202680118467,103.9311956639547,445.7632224651394,237.90083113722997
22433.33333333334,342.39296892621144,104.19289915914786,446.58586808535927,238.20006976706358
22466.666666666664,342.9326708078485,104.46371066884102,447.39638147668956,238.4689601390075
22500.0,343.44579122744096,104.74942517090355,448.19521639834454,238.6963660565374
22533.33333333334,343.9669973028499,105.03970893703483,449.00670623988475,238.92728836581506
22566.666666666664,344.51371637537824,105.3090171638149,449.8227335391931,239.20469921156334
22600.0,345.07174926502313,105.55704161410289,450.62879087912603,239.51470765092023
22633.33333333334,345.6199717867818,105.80786051001402,451.4278322967958,239.81211127676775
22666.666666666664,346.1594094770905,106.05227873864561,452.2116882157361,240.10713073844488
22700.0,346.68581994278327,106.28785921225113,452.9736791550344,240.39796073053213
22733.33333333334,347.18322009500486,106.51667558088256,453.69989567588743,240.66654451412228
22766.666666666664,347.6472921992173,106.76108381216068,454.408376011378,240.88620838705663
22800.0,348.0618341635387,107.02220350370266,455.0840376672414,241.03963065983606
22833.33333333334,348.42467796956686,107.29337038156272,455.7180483511296,241.13130758800412
22866.666666666664,348.7788134155675,107.52766078397381,456.30647419954136,241.2511526315937
22900.0,349.15035711012,107.76290641416027,456.9132635242803,241.38745069595973
22933.33333333334,349.55750026929223,108.0157252278937,457.57322549718594,241.54177504139852
22966.666666666664,349.99954223651434,108.27513695503436,458.27467919154867,241.72440528148
23000.0,350.47252430139736,108.5207690802537,458.99329338165103,241.95175522114366
23033.33333333334,350.97770470909836,108.7254256060364,459.7031303151348,242.25227910306197
23066.666666666664,351.50972485639875,108.89771331374732,460.40743817014607,242.61201154265143
23100.0,352.06239918817096,109.03974784868116,461.1021470368521,243.0226513394898
23133.33333333334,352.62339309261614,109.15692208645604,461.7803151790722,243.4664710061601
23166.666666666664,353.17377573873193,109.23782815735036,462.4116038960823,243.93594758138158
23200.0,353.70009561524034,109.31260156445877,463.0126971796991,244.38749405078158
23233.33333333334,354.17026480504575,109.38948229923908,463.55974710428484,244.78078250580666
23266.666666666664,354.5998797939845,109.49805471666907,464.09793451065354,245.10182507731543
23300.0,355.0159658293993,109.67569187310801,464.6916577025073,245.3402739562913
23333.33333333334,355.420676019302,109.91300363559708,465.3336796548991,245.50767238370491
23366.666666666664,355.83838412233933,110.1708925551989,466.00927667753825,245.66749156714042
23400.0,356.2710449524072,110.4374729781544,466.7085179305616,245.83357197425278
23433.33333333334,356.71088155584687,110.70381644300333,467.4146979988502,246.00706511284352
23466.666666666664,357.1553691622357,110.94986283459689,468.1052319968326,246.20550632763877
23500.0,357.59328515669625,111.16585470307362,468.7591398597699,246.42743045362263
23533.33333333334,358.0212545479501,111.351942173296,469.3731967212461,246.6693123746541
23566.666666666664,358.414476868877,111.54753646247669,469.96201333135366,246.86694040640032
23600.0,358.7387461119204,111.7663485525607,470.50509466448113,246.9723975593597
23633.33333333334,359.01878929198705,112.01500046170315,471.0337897536902,247.0037888302839
23666.666666666664,359.29523567374684,112.26663979053225,471.56187546427907,247.0285958832146
23700.0,359.58096040152896,112.48599421601442,472.0669546175434,247.09496618551452
23733.33333333334,359.84895455081323,112.66308609508785,472.5120406459011,247.18586845572537
23766.666666666664,360.10050703706264,112.78011446354152,472.88062150060415,247.32039257352113
23800.0,360.3356042147461,112.88129942289677,473.2169036376429,247.45430479184935
23833.33333333334,360.5516995306751,112.97081640963388,473.52251594030895,247.5808831210412
23866.666666666664,360.77842537295004,113.10947253243658,473.88789790538664,247.66895284051344
23900.0,361.0275533567904,113.27960749855458,474.307160855345,247.74794585823582
23933.33333333334,361.31322139004885,113.39921552947058,474.7124369195194,247.91400586057827
23966.666666666664,361.6231396615942,113.45354114544364,475.07668080703786,248.1695985161506
24000.0,361.9471638426031,113.52479426354634,475.4719581061495,248.42236957905678
24033.33333333334,362.2884687914564,113.6101377597869,475.8986065512433,248.67833103166953
24066.666666666664,362.65311644853745,113.68514001365455,476.338256462192,248.9679764348829
24100.0,363.0946260160857,113.77413031537229,476.86875633145803,249.32049570071342
24133.33333333334,363.6106762641443,113.81493964504625,477.4256159091905,249.79573661909802
24166.666666666664,364.16239514933,113.76860367660024,477.93099882593026,250.39379147272976
24200.0,364.7107835957732,113.73957700717783,478.45036060295104,250.97120658859535
24233.33333333334,365.2341423205981,113.80209077477019,479.0362330953683,251.4320515458279
24266.666666666664,365.74424426133646,113.94472936574715,479.6889736270836,251.7995148955893
24300.0,366.27494262197837,114.07813819912944,480.3530808211078,252.1968044228489
24333.33333333334,366.8305230186852,114.19177735471075,481.022300373396,252.63874566397445
24366.666666666664,367.4145317161717,114.27312733299797,481.6876590491697,253.14140438317375
24400.0,368.0031424501272,114.30749921494437,482.31064166507156,253.69564323518284
24433.33333333334,368.5869341804798,114.30475281716936,482.8916869976491,254.28218136331043
24466.666666666664,369.1966732332102,114.30933056817518,483.5060038013854,254.88734266503502
24500.0,369.81574647636677,114.31807843006582,484.1338249064326,255.49766804630093
24533.33333333334,370.4426437377897,114.33333054628783,484.7759742840775,256.1093131915019
24566.666666666664,371.0559254084766,114.35598744711673,485.4119128555933,256.69993796135986
24600.0,371.6617701133937,114.36846019062227,486.03023030401596,257.2933099227714
24633.33333333334,372.2523575830349,114.38106009793783,486.63341768097274,257.87129748509705
24666.666666666664,372.8135112635732,114.4175992221246,487.2311104856978,258.39591204144864
24700.0,373.3422125313247,114.46961707876248,487.8118296100872,258.8725954525622
24733.33333333334,373.86471140039924,114.51160380321006,488.3763152036093,259.3531075971892
24766.666666666664,374.37035931990846,114.54486483398583,488.9152241538943,259.8254944859226
24800.0,374.8522200284617,114.57442083717059,489.4266408656323,260.27779919129114
24833.33333333334,375.31033854912425,114.60008412136972,489.910422670494,260.71025442775453
24866.666666666664,375.74471488189624,114.62165028938786,490.3663651712841,261.1230645925084
24900.0,376.15614655252557,114.63863348344434,490.7947800359699,261.51751306908125
24933.33333333334,376.55341693488765,114.64751169428519,491.20092862917284,261.90590524060246
24966.666666666664,376.9478867392927,114.67364303959592,491.6215297788886,262.2742436996968
25000.0,377.3426847406882,114.74036676034851,492.0830515010367,262.60231798033965
25033.33333333334,377.7282571039708,114.8372372465966,492.5654943505674,262.8910198573742
25066.666666666664,378.10205184746604,114.94406903771286,493.0461208851789,263.1579828097532
25100.0,378.46406897117396,115.03597266657349,493.5000416377475,263.42809630460044
25133.33333333334,378.8147772170506,115.11046889276132,493.92524610981195,263.7043083242893
25166.666666666664,379.1291214011406,115.20341443254908,494.3325358336897,263.9257069685915
25200.0,379.42017769580474,115.3424715440888,494.76264923989356,264.0777061517159
25233.33333333334,379.70026055169944,115.51064001843385,495.2109005701333,264.1896205332656
25266.666666666664,379.9786271380765,115.67927495106635,495.65790208914285,264.29935218701013
25300.0,380.23391429549025,115.84654567053099,496.08045996602124,264.38736862495927
25333.33333333334,380.4580266788676,116.0286482377182,496.4866749165858,264.4293784411494
25366.666666666664,380.6738746879173,116.20489458690999,496.8787692748273,264.46898010100733
25400.0,380.8986732131334,116.34546568761343,497.24413890074686,264.55320752551995
25433.33333333334,381.1306229049547,116.45410238030324,497.58472528525795,264.67652052465144
25466.666666666664,381.4058816263233,116.57924798057627,497.9851296068996,264.82663364574705
25500.0,381.7388094586543,116.71178799168676,498.4505974503411,265.02702146696754
25533.33333333334,382.1251481645177,116.82310908404723,498.94825724856497,265.3020390804705
25566.666666666664,382.5686834978563,116.8813162425769,499.4499997404332,265.68736725527936
25600.0,383.02734686637655,116.91851749921312,499.94586436558967,266.1088293671634
25633.33333333334,383.50028262930977,116.94346372024492,500.44374634955466,266.5568189090649
25666.666666666664,383.9945576645363,116.95120810378513,500.9457657683214,267.04334956075115
25700.000000000004,384.50814306191114,116.93864622105181,501.446789282963,267.5694968408593
25733.33333333334,385.0366141028618,116.903204588632,501.93981869149377,268.1334095142298
25766.666666666664,385.5602859090241,116.85974464153762,502.4200305505617,268.7005412674865
25800.000000000004,386.0747969594025,116.81443749075248,502.88923445015496,269.26035946865
25833.33333333334,386.57061962322734,116.75370939922172,503.3243290224491,269.8169102240056
25866.666666666664,387.0414488511063,116.70247054337476,503.74391939448105,270.3389783077315
25900.000000000004,387.4931475689251,116.6673218700887,504.1604694390138,270.8258256988364
25933.33333333334,387.92971123988696,116.6353800777726,504.56509131765955,271.29433116211436
25966.666666666664,388.34767778210573,116.60292618219353,504.95060396429926,271.7447515999122
26000.000000000004,388.7357044488628,116.55693237629409,505.2926368251569,272.17877207256873
26033.33333333334,389.08150992675905,116.51918591125614,505.6006958380152,272.5623240155029
26066.666666666664,389.3922818927992,116.50372305159314,505.8960049443923,272.8885588412061
26100.000000000004,389.69924129855735,116.50327430136011,506.20251559991743,273.1959669971973
26133.33333333334,389.9989183503649,116.52690653627882,506.5258248866437,273.47201181408604
26166.666666666664,390.3060391441417,116.54950123239352,506.85554037653526,273.7565379117482
26200.000000000004,390.71684686785414,116.68368815328935,507.40053502114347,274.0331587145648
26233.333333333336,391.2163906529526,116.86355044569859,508.0799410986512,274.352840207254
26266.666666666664,391.752416794633,117.12582669776963,508.87824349240265,274.62659009686337
26300.000000000007,392.3514600715924,117.37001353337929,509.72147360497166,274.9814465382131
26333.333333333336,392.98118207735075,117.61363220460781,510.5948142819586,275.3675498727429
26366.666666666664,393.6401356192599,117.85096554158021,511.4911011608401,275.7891700776797
26400.000000000007,394.32416388778694,118.07086417923017,512.3950280670172,276.25329970855677
26433.333333333336,395.00595369894063,118.2700641869512,513.2760178858919,276.7358895119894
26466.666666666664,395.68344895922536,118.44665884973725,514.1301078089626,277.2367901094881
26500.000000000007,396.3609217697867,118.5943872348742,514.9553090046609,277.7665345349125
26533.333333333336,397.03496924824924,118.71621093378327,515.7511801820325,278.318758314466
26566.666666666664,397.6787759570522,118.8106865537876,516.4894625108398,278.8680894032646
26600.000000000007,398.27407162717617,118.8861814791544,517.1602531063306,279.38789014802177
26633.333333333336,398.820723897148,118.95938648205676,517.7801103792048,279.86133741509127
26666.666666666664,399.3155560916092,119.03988794896574,518.355444040575,280.27566814264344
26700.000000000007,399.7623424898517,119.16590089886654,518.9282433887182,280.59644159098514
26733.333333333336,400.1689452232168,119.32031646298766,519.4892616862045,280.84862876022913
26766.666666666664,400.55421915653903,119.48872595251443,520.0429451090534,281.0654932040246
26800.000000000007,400.9361151191233,119.650149591205,520.5862647103284,281.28596552791834
26833.333333333336,401.2989196096635,119.80436618413663,521.1032857938002,281.4945534255269
26866.666666666664,401.6254965262962,119.98950977026853,521.6150062965647,281.6359867560277
26900.000000000007,401.9061829314032,120.24308457735329,522.1492675087565,281.6630983540499
26933.333333333336,402.19878959085383,120.48245206105142,522.6812416519052,281.71633752980244
26966.666666666664,402.4747591201764,120.71599395021724,523.1907530703936,281.75876516995913
27000.000000000007,402.66557767170286,120.94443801914156,523.6100156908444,281.7211396525613
27033.333333333336,402.777592396906,121.25021820726421,524.0278106041702,281.5273741896418
27066.666666666664,402.88758158716945,121.5532981532038,524.4408797403732,281.33428343396565
27100.000000000007,403.03446099920376,121.82667836811918,524.861139367323,281.20778263108457
27133.333333333336,403.225850646224,122.07350902227441,525.2993596684984,281.1523416239496
27166.666666666664,403.4658930278539,122.29767910072097,525.7635721285749,281.1682139271329
27200.000000000007,403.7535206127612,122.4926150534256,526.2461356661868,281.2609055593356
27233.333333333336,404.0945832380129,122.65088780101287,526.7454710390258,281.44369543700003
27266.666666666664,404.4876672712897,122.7690891530353,527.256756424325,281.7185781182544
27300.000000000007,404.92496030520914,122.86497693481523,527.7899372400244,282.0599833703939
27333.333333333336,405.41655256615996,122.93932213482805,528.355874700988,282.4772304313319
27366.666666666664,405.97052524744925,122.98373827740367,528.9542635248529,282.98678697004556
27400.000000000007,406.58241140695736,122.99339891467565,529.5758103216331,283.5890124922817
27433.333333333336,407.2301551706036,122.95907387260962,530.1892290432132,284.271081297994
27466.666666666664,407.9230755636215,122.8752893795287,530.7983649431502,285.04778618409284
27500.000000000007,408.64828752573663,122.75547710965674,531.4037646353934,285.8928104160799
27533.333333333336,409.3881680359864,122.59536020959277,531.9835282455791,286.79280782639364
27566.666666666664,410.13892249863875,122.39113650810654,532.5300590067453,287.7477859905322
27600.000000000007,410.8850748650812,122.17446505983564,533.0595399249169,288.71060980524555
27633.333333333336,411.6292836182126,121.976029841026,533.6053134592386,289.6532537771866
27666.666666666664,412.364847730413,121.79918169734411,534.1640294277571,290.56566603306885
27700.000000000007,413.0904094059061,121.64317536421197,534.7335847701181,291.4472340416941
27733.333333333336,413.80268396497746,121.4978227299586,535.3005066949361,292.30486123501885
27766.666666666664,414.5081608153846,121.35281196703163,535.8609727824162,293.15534884835296
27800.000000000007,415.2133425016077,121.18600576097178,536.3993482625795,294.0273367406359
27833.333333333336,415.924105967139,120.99273859298852,536.9168445601275,294.93136737415045
27866.666666666664,416.6652464022183,120.79149804295064,537.456744445169,295.87374835926767
27900.000000000007,417.4419557038254,120.58232257904643,538.0242782828718,296.85963312477895
27933.333333333336,418.2490731548904,120.36761972335228,538.6166928782427,297.88145343153815
27966.666666666664,419.0728604401911,120.15875062000528,539.2316110601964,298.91410982018584
28000.000000000007,419.88978654391207,119.97652388440149,539.8663104283136,299.91326265951056
28033.333333333336,420.6950557091451,119.82936058297591,540.524416292121,300.86569512616916
28066.666666666664,421.4715014363473,119.70818796441398,541.1796894007613,301.7633134719333
28100.000000000007,422.2104419759411,119.61997998954203,541.8304219654831,302.5904619863991
28133.333333333336,422.91610838308804,119.56311583370385,542.4792242167919,303.3529925493842
28166.666666666664,423.59102907478314,119.53142522427636,543.1224542990595,304.0596038505068
28200.000000000007,424.23751029414603,119.51103885624399,543.74854915039,304.72647143790203
28233.333333333336,424.8630649193133,119.47807399410048,544.3411389134137,305.3849909252128
28266.666666666664,425.47112463871235,119.44645338567811,544.9175780243904,306.0246712530342
28300.000000000007,426.0668073592679,119.46370870623242,545.5305160655004,306.6030986530355
28333.333333333336,426.6632445488268,119.493897912278,546.1571424611049,307.1693466365488
28366.666666666664,427.2717065178088,119.50766539934122,546.77937191715,307.7640411184676
28400.000000000007,427.9023745165045,119.47909082201288,547.3814653385174,308.4232836944916
28433.333333333336,428.5562582996648,119.398081626452,547.9543399261169,309.15817667321284
28466.666666666664,429.2252148435408,119.25981773866278,548.4850325822035,309.96539710487804
28500.000000000007,429.905680859171,119.07359952147934,548.9792803806504,310.83208133769165
28533.333333333336,430.6238124156699,118.88759001848571,549.5114024341556,311.7362223971842
28566.666666666664,431.3845305213964,118.69412659598339,550.0786571173799,312.690403925413
28600.000000000007,432.18650351617356,118.51892498778355,550.7054285039571,313.66757852839
28633.333333333336,433.03082412779054,118.34496650927085,551.3757906370614,314.68585761851966
28666.666666666664,433.92292868784625,118.15288494256458,552.0758136304108,315.77004374528167
28700.000000000007,434.8848118547364,117.9274830580113,552.8122949127477,316.9573287967251
28733.333333333336,435.9077457533215,117.65509449601906,553.5628402493405,318.25265125730243
28766.666666666664,436.98175425858426,117.33749912915577,554.31925338774,319.6442551294285
28800.000000000007,438.09190476067084,116.98645692411024,555.078361684781,321.1054478365606
28833.333333333336,439.196950108025,116.63496661477058,555.8319167227955,322.56198349325444
28866.666666666664,440.28396094067364,116.28879999933889,556.5727609400126,323.99516094133475
28900.000000000007,441.34354518180095,115.95743823756607,557.300983419367,325.3861069442349
28933.333333333336,442.3730409464209,115.64370084023481,558.0167417866556,326.72934010618604
28966.666666666664,443.3744569547939,115.34390407451396,558.7183610293079,328.03055288027997
29000.000000000007,444.34821824285586,115.05637223915406,559.4045904820099,329.29184600370183
29033.333333333336,445.29895193960476,114.77663371185173,560.0755856514565,330.52231822775303
29066.666666666664,446.2348475063198,114.4994847422482,560.734332248568,331.7353627640716
29100.000000000007,447.1837194426343,114.21293233937863,561.3966517820129,332.9707871032557
29133.333333333336,448.15743448748805,113.87779705803423,562.0352315455223,334.2796374294538
29166.666666666668,449.12479605105557,113.53322762045984,562.6580236715154,335.5915684305957
29200.000000000007,450.07555681301886,113.19028743501086,563.2658442480297,336.885269378008
29233.333333333336,451.00106365686116,112.85276454111921,563.8538281979804,338.14829911574196
29266.666666666668,451.9113734640377,112.52690226755286,564.4382757315906,339.3844711964848
29300.000000000007,452.8009708677241,112.25644567687881,565.0574165446029,340.5445251908453
29333.333333333336,453.65202024898207,112.0632077385633,565.7152279875454,341.58881251041873
29366.666666666668,454.4566251046672,111.94007971880662,566.3967048234738,342.5165453858606
29400.000000000007,455.20826094776254,111.87317138544992,567.0814323332124,343.33508956231265
29433.333333333336,455.9051319490035,111.84752661665473,567.7526585656582,344.05760533234877
29466.666666666668,456.55585743003627,111.85147437614911,568.4073318061854,344.70438305388717
29500.000000000007,457.1697094315309,111.84036830095965,569.0100777324906,345.32934113057127
29533.333333333336,457.7420367782676,111.81380633250134,569.5558431107689,345.9282304457663
29566.666666666668,458.28104787397854,111.77774977718403,570.0587976511625,346.50329809679454
29600.000000000007,458.79473017600077,111.73272578727094,570.5274559632717,347.06200438872986
29633.333333333336,459.3185906925042,111.73834627752507,571.0569369700293,347.5802444149791
29666.666666666668,459.8849972140984,111.72664434396029,571.6116415580586,348.1583528701381
29700.000000000007,460.49778912492434,111.62001293068671,572.117802055611,348.87777619423764
29733.333333333336,461.09438689494846,111.48559014333253,572.579977038281,349.60879675161596
29766.666666666668,461.6583150741074,111.37686222708248,573.0351773011898,350.2814528470249
29800.000000000007,462.2238889320196,111.31886333451283,573.5427522665324,350.9050255975068
29833.333333333336,462.80407154416656,111.2756438220533,574.0797153662198,351.5284277221133
29866.666666666668,463.40063450081846,111.21388206396362,574.6145165647821,352.1867524368548
29900.000000000007,463.99324323850584,111.14675637254639,575.1399996110522,352.84648686595943
29933.333333333336,464.5862803814161,111.084096272498,575.6703766539141,353.5021841089181
29966.666666666668,465.20106696077164,111.02148375418507,576.2225507149567,354.1795832065866
30000.000000000007,465.8273553994226,110.94524416093223,576.7725995603548,354.8821112384903
30033.333333333336,466.4620875606101,110.82638035785466,577.2884679184648,355.63570720275544
30066.666666666668,467.1002990588348,110.6519181265631,577.752217185398,356.44838093227173
30100.000000000007,467.7187672341287,110.46154291668675,578.1803101508154,357.2572243174419
30133.333333333336,468.31301314225453,110.25276226805691,578.5657754103114,358.0602508741976
30166.666666666668,468.9009605217536,110.04607068511142,578.947031206865,358.85488983664214
30200.000000000007,469.47853853665384,109.82184722730965,579.3003857639635,359.6566913093442
30233.333333333336,470.03465722909635,109.56074328102008,579.5954005101164,360.4739139480763
30266.666666666668,470.57183561015654,109.26617003686843,579.8380056470249,361.30566557328814
30300.000000000007,471.06556003727377,109.00192112867822,580.067481165952,362.0636389085955
30333.333333333336,471.5284867615644,108.78842880015729,580.3169155617217,362.7400579614071
30366.666666666668,471.95237775884783,108.63687138761472,580.5892491464625,363.31550637123314
30400.000000000007,472.33801222949586,108.54306704279873,580.8810792722945,363.79494518669713
30433.333333333336,472.6816922913356,108.49693059062108,581.1786228819567,364.1847617007145
30466.666666666668,472.98687499044473,108.48211691513684,581.4689919055816,364.5047580753079
30500.000000000007,473.255349312833,108.49067635912816,581.7460256719612,364.76467295370486
30533.333333333336,473.48003531177653,108.5191817149976,581.9992170267741,364.9608535967789
30566.666666666668,473.6636926947106,108.55891811801405,582.2226108127247,365.10477457669657
30600.000000000007,473.83348500321785,108.5785202685596,582.4120052717774,365.25496473465824
30633.333333333336,473.9982371703518,108.57761748979937,582.5758546601512,365.4206196805524
30666.666666666668,474.17300311423986,108.5648003262453,582.7378034404852,365.60820278799457
30700.000000000007,474.36122936754276,108.53720849468692,582.8984378622297,365.82402087285584
30733.333333333336,474.5692427236659,108.48853676328702,583.057779486953,366.0807059603789
30766.666666666668,474.80440030121736,108.41798315131382,583.2223834525312,366.38641714990354
30800.000000000007,475.06776209560644,108.32423293356557,583.391995029172,366.7435291620409
30833.333333333336,475.35812184885594,108.21024073429037,583.5683625831463,367.14788111456556
30866.666666666668,475.6717809151937,108.0834131871178,583.7551941023115,367.5883677280759
30900.000000000007,476.0069642809579,107.9419635618955,583.9489278428534,368.06500071906237
30933.333333333336,476.365714929136,107.78336010323244,584.1490750323685,368.58235482590356
30966.666666666668,476.7570230367952,107.60842912818636,584.3654521649815,369.14859390860886
31000.000000000007,477.202813964213,107.4318706118208,584.6346845760338,369.77094335239224
31033.333333333336,477.696681828707,107.24370033830257,584.9403821670096,370.45298149040445
31066.666666666668,478.22242078683536,107.04206469936757,585.264485486203,371.18035608746777
31100.000000000007,478.7591278327164,106.84356606176027,585.6026938944767,371.9155617709561
31133.333333333336,479.2821258071582,106.69563473970004,585.9777605468582,372.58649106745816
31166.666666666668,479.7738916349394,106.58963295489202,586.3635245898314,373.1842586800474
31200.000000000007,480.2240046649497,106.54196646533555,586.7659711302853,373.6820381996141
31233.333333333336,480.6300660941387,106.5680332520508,587.1980993461896,374.06203284208794
31266.666666666668,481.0002286909735,106.68186562321263,587.6820943141861,374.31836306776086
31300.000000000007,481.3626070438495,106.82931585094722,588.1919228947967,374.53329119290225
31333.333333333336,481.749154904827,106.93093745085967,588.6800923556866,374.8182174539673
31366.666666666668,482.15648119666525,106.97796812204624,589.1344493187115,375.178513074619
31400.000000000007,482.5505089614811,107.00726593649388,589.557774897975,375.54324302498725
31433.333333333336,482.93393936097027,107.01572568550722,589.9496650464775,375.91821367546305
31466.666666666668,483.3097342087284,107.00087186984146,590.3106060785699,376.3088623388869
31500.000000000007,483.6828208154448,106.96742359683239,590.6502444122772,376.71539721861245
31533.333333333336,484.0594408812829,106.92284498743757,590.9822858687205,377.1365958938453
31566.666666666668,484.4384358783417,106.86383104687897,591.3022669252207,377.5746048314627
31600.000000000007,484.8204986295297,106.78132634779281,591.6018249773225,378.0391722817369
31633.333333333336,485.20671371714417,106.66522803733206,591.8719417544762,378.5414856798121
31666.666666666668,485.5934552464657,106.52135832711026,592.1148135735759,379.07209691935543
31700.000000000007,485.9703790195402,106.36721667828873,592.3375956978289,379.60316234125145
31733.333333333336,486.3251931416131,106.21857208318582,592.5437652247989,380.1066210584273
31766.666666666668,486.6632848042349,106.07971947369153,592.7430042779264,380.58356533054337
31800.000000000007,486.9780981542977,105.95512203397408,592.9332201882718,381.0229761203236
31833.333333333336,487.2557231039951,105.84861385772805,593.1043369617231,381.40710924626705
31866.666666666668,487.4957298973624,105.76389920655893,593.2596291039214,381.73183069080346
31900.000000000007,487.72938594997004,105.66761478146405,593.3970007314341,382.06177116850597
31933.333333333336,487.9590293322531,105.5547266185137,593.5137559507668,382.4043027137394
31966.666666666668,488.1712859008961,105.4431709737297,593.6144568746258,382.7281149271664
32000.000000000007,488.3633996349491,105.33540209073875,593.6988017256879,383.02799754421034
32033.333333333336,488.54801001515176,105.20697484631786,593.7549848614697,383.3410351688339
32066.666666666668,488.72498646722295,105.05409586265901,593.7790823298819,383.67089060456397
32100.000000000007,488.9029840994862,104.88203846558719,593.7850225650734,384.02094563389903
32133.333333333336,489.1007029735347,104.69329487390668,593.7939978474413,384.407408099628
32166.666666666668,489.3135715969076,104.48655664289788,593.8001282398054,384.8270149540097
32200.000000000007,489.5431617494728,104.26900080999276,593.8121625594656,385.27416093948005
32233.333333333336,489.78231815593995,104.04077006004354,593.8230882159835,385.7415480958964
32266.666666666668,490.0188575097336,103.8075891679374,593.826446677671,386.2112683417962
32300.000000000007,490.2444838815196,103.59274414371869,593.8372280252383,386.65173973780094
32333.333333333336,490.41126947659,103.41814956489753,593.8294190414875,386.9931199116925
32366.666666666668,490.52581530405865,103.28899388168922,593.8148091857479,387.2368214223694
32400.000000000007,490.58414142702395,103.22404947729551,593.8081909043194,387.3600919497284
32433.333333333336,490.62537731735983,103.24534392924474,593.8707212466046,387.38003338811507
32466.666666666668,490.71702571305013,103.2654566303081,593.9824823433582,387.451569082742
32500.000000000007,490.8716001897404,103.22857420066852,594.1001743904089,387.6430259890719
32533.333333333336,491.0402720627589,103.1598820027275,594.2001540654865,387.8803900600314
32566.666666666668,491.21655958803814,103.0621680066082,594.2787275946464,388.15439158142993
32600.000000000007,491.39413698446003,102.94341988901566,594.3375568734757,388.45071709544436
32633.333333333336,491.56649760141795,102.8139851758241,594.380482777242,388.75251242559386
32666.666666666668,491.73358794780614,102.67755680019934,594.4111447480054,389.0560311476068
32700.000000000007,491.8996115930317,102.53143109273992,594.4310426857717,389.36818050029177
32733.333333333336,492.06374436319277,102.38168286922976,594.4454272324225,389.68206149396303
32766.666666666668,492.24234541548645,102.24481686606163,594.4871622815481,389.9975285494248
32800.0,492.43900813425773,102.11408261278339,594.5530907470411,390.32492552147437
32833.33333333333,492.64421586847436,101.98860092560864,594.632816794083,390.6556149428657
32866.66666666668,492.8588764887997,101.9009577067101,594.7598341955098,390.95791878208956
32900.0,493.0900848729695,101.86890060991173,594.9589854828812,391.22118426305775
32933.33333333333,493.3494653398239,101.8429934198475,595.1924587596714,391.5064719199764
32966.66666666668,493.62256407727455,101.82818451211105,595.4507485893856,391.79437956516347
33000.0,493.8945516320152,101.82086826556646,595.7154198975817,392.07368336644873
33033.33333333333,494.1493068409976,101.83346155658359,595.9827683975811,392.315845284414
33066.66666666668,494.3720196877524,101.8526963315964,596.2247160193488,392.519323356156
33100.0,494.5626901722796,101.87937348962168,596.4420636619013,392.6833166826579
33133.33333333333,494.72131829457925,101.91406193058654,596.6353802251658,392.8072563639927
33166.66666666668,494.849549010226,101.97522887945134,596.8247778896773,392.87432013077466
33200.0,494.9558657721353,102.06151278155929,597.0173785536946,392.89435299057607
33233.33333333333,495.07114614701646,102.17117558651583,597.2423217335323,392.8999705605006
33266.66666666668,495.1905315716144,102.28268779289316,597.4732193645075,392.9078437787212
33300.0,495.32879977257784,102.34117567392546,597.6699754465033,392.98762409865236
33333.33333333333,495.48783010613164,102.32532701461955,597.8131571207512,393.1625030915121
33366.66666666668,495.6475393027196,102.25869536460196,597.9062346673215,393.38884393811765
33400.0,495.79815468129664,102.15569623841203,597.9538509197087,393.6424584428846
33433.33333333333,495.9451401242384,102.02439284029123,597.9695329645297,393.92074728394715
33466.66666666668,496.0943150951152,101.87224034909543,597.9665554442106,394.22207474601976
33500.0,496.2438637986628,101.71207294632575,597.9559367449885,394.53179085233705
33533.33333333333,496.3983067206896,101.55825743981516,597.9565641605047,394.84004928087444
33566.66666666668,496.56121039564204,101.41360474195078,597.9748151375928,395.14760565369124
33600.0,496.76335199752975,101.25949596268617,598.0228479602159,395.5038560348436
33633.33333333333,497.00604051282835,101.06396233122237,598.0700028440507,395.942078181606
33666.66666666668,497.269025335737,100.83885487076583,598.1078802065028,396.4301704649712
33700.0,497.53093217076764,100.62369548068794,598.1546276514556,396.9072366900797
33733.33333333333,497.8113515369534,100.43471236850199,598.2460639054553,397.3766391684514
33766.66666666668,498.11051511395794,100.2876332923598,598.3981484063178,397.8228818215981
33800.0,498.42098225041974,100.17824912386826,598.599231374288,398.24273312655146
33833.33333333333,498.7350332907454,100.10101886937674,598.8360521601221,398.63401442136865
33866.66666666668,499.06111985029264,100.02485798113953,599.0859778314322,399.0362618691531
33900.0,499.401908299357,99.93040179617685,599.3323100955338,399.47150650318014
33933.33333333333,499.74312673570677,99.82732366635746,599.5704504020642,399.9158030693493
33966.66666666668,500.06843598938116,99.73024840161219,599.7986843909933,400.33818758776897
34000.0,500.36993617270764,99.64060453864447,600.0105407113521,400.72933163406316
34033.33333333333,500.6456212573192,99.55714211039707,600.2027633677162,401.0884791469221
34066.66666666668,500.90148055090134,99.48052130741297,600.3820018583143,401.42095924348837
34100.0,501.1384379566435,99.41102909207338,600.5494670487169,401.7274088645701
34133.33333333333,501.35500850607383,99.35468338366422,600.709691889738,402.0003251224096
34166.66666666668,501.5771828798399,99.31715200416886,600.8943348840087,402.260030875671
34200.0,501.80496107794164,99.24620700714398,601.0511680850856,402.55875407079765
34233.33333333333,502.0383480191616,99.09788107034728,601.1362290895089,402.94046694881433
34266.66666666668,502.26533826602156,98.87892332960963,601.1442615956312,403.38641493641194
34300.0,502.4106012638193,98.68482894351784,601.0954302073371,403.7257723203014
34333.33333333333,502.45559489201946,98.61949908010274,601.0750939721222,403.8360958119167
34366.66666666668,502.3872169146444,98.72322930992456,601.1104462245689,403.66398760471986
34400.0,502.28540564299635,98.85535682836378,601.1407624713602,403.4300488146326
34433.33333333333,502.16754785947893,99.02870588233883,601.1962537418177,403.1388419771401
34466.66666666668,502.06638191206656,99.22501850549037,601.2914004175569,402.8413634065762
34500.0,502.00331181215137,99.38053404204332,601.3838458541946,402.62277777010803
34533.33333333333,501.94592111895724,99.49214838678574,601.438069505743,402.4537727321715
34566.66666666668,501.8793361150745,99.62255161133932,601.5018877264139,402.2567845037352
34600.0,501.80657745102354,99.78818794991781,601.5947654009414,402.01838950110573
34633.33333333333,501.76662708723154,99.91262307893292,601.6792501661645,401.8540040082986
34666.66666666668,501.7549000582567,99.99141978725812,601.7463198455148,401.76348027099857
34700.0,501.7744149877831,100.02911652083966,601.8035315086228,401.7452984669434
34733.33333333333,501.8032443098289,100.04786309179448,601.8511074016234,401.7553812180345
34766.66666666668,501.84222882605076,100.04939131573077,601.8916201417816,401.79283751032
34800.0,501.8943782334297,100.03516201333808,601.9295402467677,401.8592162200916
34833.33333333333,501.9599748214685,100.00427627113304,601.9642510926016,401.95569855033546
34866.66666666668,502.0390185901672,99.9565131216281,601.9955317117953,402.08250546853907
34900.0,502.13150890663877,99.89184800218726,602.023356908826,402.2396609044515
34933.33333333333,502.2329541966404,99.81094745854077,602.0439016551811,402.42200673809964
34966.66666666668,502.33953940507683,99.71540676649617,602.054946171573,402.62413263858065
35000.0,502.45707846449665,99.60586928935537,602.062947753852,402.85120917514126
35033.33333333333,502.6001713317299,99.47748876002065,602.0776600917505,403.1226825717092
35066.66666666668,502.77113664411746,99.33118831101392,602.1023249551314,403.43994833310353
35100.0,502.96437959166167,99.1705501827109,602.1349297743726,403.7938294089508
35133.33333333333,503.1792318502127,98.99957368222722,602.1788055324399,404.1796581679855
35166.66666666668,503.42066757001794,98.81418397232416,602.2348515423421,404.6064835976938
35200.0,503.6862320791459,98.61892502165797,602.3051571008039,405.06730705748794
35233.33333333333,503.9739857662842,98.40996949768319,602.3839552639674,405.564016268601
35266.66666666668,504.27467146218135,98.1921880120952,602.4668594742766,406.08248345008616
35300.0,504.60965232628286,97.94691084819189,602.5565631744747,406.662741478091
35333.33333333333,504.97343246650485,97.66634658391473,602.6397790504195,407.3070858825901
35366.66666666668,505.3337942883997,97.38633871003474,602.7201329984345,407.94745557836495
35400.0,505.66943380599923,97.14250006427845,602.8119338702777,408.52693374172077
35433.33333333333,505.97992978514696,96.9317566116089,602.9116863967558,409.0481731735381
35466.66666666668,506.25388836261396,96.76697546047184,603.0208638230858,409.48691290214214
35500.0,506.4787694146045,96.66712085807336,603.1458902726779,409.81164855653117
35533.33333333333,506.6545961664207,96.63368211278724,603.2882782792079,410.0209140536334
35566.66666666668,506.78259695303524,96.6668564978825,603.4494534509178,410.1157404551527
35600.0,506.88810634211666,96.71489892238868,603.6030052645053,410.173207419728
35633.33333333333,506.9765227161173,96.76214069958006,603.7386634156974,410.21438201653723
35666.66666666668,507.0460197892958,96.80407240872637,603.8500921980221,410.24194738056946
35700.0,507.09498705644916,96.83649538183286,603.931482438282,410.25849167461627
35733.33333333333,507.113746303419,96.84927818550472,603.9630244889238,410.2644681179143
35766.66666666668,507.1089827564329,96.84638166169123,603.9553644181242,410.2626010947417
35800.0,507.0781069999047,96.82837525359395,603.9064822534987,410.2497317463108
35833.33333333333,507.0342277033861,96.80608877338895,603.840316476775,410.22813892999716
35866.66666666668,506.99244326668133,96.78461806343398,603.7770613301153,410.20782520324735
35900.0,506.96593066425993,96.75996203025758,603.7258926945175,410.2059686340024
35933.33333333333,506.9422829028092,96.7235221944263,603.6658050972355,410.2187607083829
35966.66666666668,506.9019070897443,96.7009520357278,603.6028591254722,410.2009550540165
36000.0,506.8619347943651,96.71465710811256,603.5765919024776,410.14727768625255
36033.33333333333,506.8324849143972,96.76183243103074,603.594317345428,410.0706524833664
36066.66666666668,506.8150077980921,96.83345441119212,603.6484622092842,409.9815533869
36100.0,506.8265144221544,96.87699878811318,603.7035132102676,409.9495156340412
36133.33333333333,506.87652336990504,96.87527089878441,603.7517942686894,410.00125247112067
36166.66666666668,506.9658147139578,96.85667129636269,603.8224860103205,410.1091434175951
36200.0,507.09643703296746,96.7976522766824,603.8940893096499,410.29878475628504
36233.33333333333,507.27659559319335,96.67229819561895,603.9488937888123,410.6042973975744
36266.66666666668,507.48110980368835,96.51268568098307,603.9937954846714,410.9684241227053
36300.0,507.6868850274969,96.35723004045911,604.044115067956,411.32965498703777
36333.33333333333,507.88780878013,96.20474427865352,604.0925530587836,411.68306450147645
36366.66666666668,508.0803753078167,96.05596190355436,604.136337211371,412.02441340426236
36400.0,508.2140498216606,95.8828132275253,604.0968630491859,412.33123659413525
36433.33333333333,508.2917026834801,95.75245036853804,604.0441530520181,412.539252314942
36466.66666666668,508.31299540534224,95.72148999079727,604.0344853961395,412.59150541454494
36500.0,508.29008917043353,95.77180671337838,604.0618958838119,412.51828245705514
36533.33333333333,508.2561506175884,95.8043008581923,604.0604514757807,412.45184975939605
36566.66666666668,508.23079167754594,95.82427649795409,604.0550681755001,412.40651517959185
36600.0,508.2289293249416,95.82787684401593,604.0568061689576,412.40105248092567
36633.33333333333,508.2450746576971,95.80218042843552,604.0472550861326,412.4428942292616
36666.66666666668,508.2809885791462,95.75226394329023,604.0332525224364,412.52872463585595
36700.0,508.339956123825,95.68437701086691,604.0243331346919,412.6555791129581
36733.33333333333,508.4220083065198,95.64512905321999,604.0671373597397,412.7768792532998
36766.66666666668,508.5159436399524,95.65650858738272,604.1724522273352,412.85943505256967
36800.0,508.6199117958801,95.70567019625085,604.325581992131,412.91424159962924
36833.33333333333,508.78609467414856,95.7027646823043,604.4888593564528,413.08332999184427
36866.66666666668,509.0148178712782,95.62737047903025,604.6421883503084,413.38744739224796
36900.0,509.2915535976856,95.49318423006599,604.7847378277515,413.7983693676196
36933.33333333333,509.56410184917934,95.37583350517724,604.9399353543565,414.1882683440021
36966.66666666668,509.8466512130621,95.26540881654783,605.1120600296099,414.58124239651426
37000.0,510.21240802459386,95.14334919717675,605.3557572217705,415.0690588274171
37033.33333333333,510.64903198465635,94.9146517176239,605.5636837022803,415.73438026703246
37066.66666666668,511.079211786547,94.65504876045223,605.7342605469992,416.42416302609473
37100.0,511.46940882450735,94.39421653749847,605.8636253620058,417.0751922870089
37133.33333333333,511.8046049805576,94.12458614541877,605.9291911259763,417.6800188351388
37166.66666666668,512.0852224045461,93.85365887298587,605.938881277532,418.23156353156025
37200.0,512.3137265591353,93.59065021752595,605.9043767766613,418.7230763416093
37233.33333333333,512.4881738498303,93.35438851412829,605.8425623639587,419.13378533570204
37266.66666666668,512.609881573678,93.15706865704712,605.7669502307251,419.4528129166308
37300.0,512.6800186573602,93.01082394950133,605.6908426068615,419.6691947078588
37333.33333333333,512.7054807523257,92.9120348097472,605.6175155620729,419.7934459425785
37366.66666666668,512.6959694456958,92.84849771281662,605.5444671585125,419.84747173287917
37400.0,512.66493549433,92.79745727774828,605.4623927720784,419.8674782165818
37433.33333333333,512.62622298616,92.7727294743396,605.3989524604996,419.8534935118204
37466.66666666668,512.5870691955897,92.75407822943342,605.3411474250231,419.83299096615633
37500.0,512.5458501724188,92.7361326196545,605.2819827920733,419.8097175527643
37533.33333333333,512.5095262996766,92.72396076318068,605.2334870628573,419.78556553649594
37566.66666666668,512.4782581717251,92.71664978495075,605.1949079566758,419.76160838677436
37600.0,512.4536334301362,92.71085340921282,605.164486839349,419.74278002092336
37633.33333333333,512.4370205382974,92.70181425268373,605.138834790981,419.73520628561363
37666.66666666668,512.4362409394884,92.6804315373775,605.1166724768659,419.75580940211086
37700.0,512.4518145530568,92.63866489472352,605.0904794477804,419.81314965833326
37733.33333333333,512.4918867821125,92.57534556137837,605.0672323434909,419.91654122073413
37766.66666666668,512.5557161783353,92.48753033075657,605.0432465090919,420.0681858475787
37800.0,512.6340923655852,92.3850077989383,605.0191001645235,420.24908456664684
37833.33333333333,512.7248302647166,92.26679917092105,604.9916294356376,420.45803109379557
37866.66666666668,512.8250849583358,92.13433613104002,604.9594210893758,420.69074882729575
37900.0,512.9308885055281,91.991629489966,604.9225179954941,420.9392590155621
37933.33333333333,513.0416192991223,91.8396097413218,604.8812290404442,421.2020095578005
37966.66666666668,513.1374321237947,91.66136821019109,604.7988003339858,421.47606391360364
38000.0,513.2170008679643,91.48884496903466,604.705845836999,421.7281558989297
38033.33333333333,513.2830650612287,91.33551344128244,604.6185785025111,421.9475516199463
38066.66666666668,513.3521444861344,91.20881226766934,604.5609567538038,422.14333221846505
38100.0,513.4257454394739,91.1047885915055,604.5305340309794,422.3209568479684
38133.33333333333,513.5038464376648,91.01888095499453,604.5227273926594,422.4849654826703
38166.66666666668,513.5864943653669,90.94724337515055,604.5337377405174,422.63925099021634
38200.0,513.6719564071899,90.89037945813,604.5623358653199,422.7815769490599
38233.33333333333,513.762144344666,90.83428817409687,604.5964325187629,422.92785617056916
38266.66666666668,513.8574427466193,90.77274343850773,604.6301861851271,423.08469930811157
38300.0,513.9612011957666,90.70115423414046,604.6623554299072,423.2600469616262
38333.33333333333,514.0604661282388,90.63900505631112,604.6994711845499,423.42146107192764
38366.66666666668,514.140071228744,90.59682053789716,604.7368917666412,423.54325069084683
38400.0,514.1749670069654,90.59637953641891,604.7713465433843,423.5785874705465
38433.33333333333,514.1651718187832,90.6543263401502,604.8194981589334,423.510845478633
38466.66666666668,514.1156716872497,90.77527717595274,604.8909488632024,423.34039451129695
38500.0,514.0302979870532,90.96433603477354,604.9946340218268,423.06596195227974
38533.33333333333,513.9262897936817,91.18643837505459,605.1127281687363,422.7398514186271
38566.66666666668,513.8208257122382,91.40259279500467,605.2234185072429,422.41823291723347
38600.0,513.7155007882036,91.6126708604229,605.3281716486265,422.1028299277807
38633.33333333333,513.6018813181115,91.80808967809205,605.4099709962036,421.79379164001944
38666.66666666668,513.4784740975342,91.98938443500477,605.467858532539,421.48908966252947
38700.0,513.3472432598562,92.15861213135517,605.5058553912114,421.188631128501
38733.33333333333,513.212530441073,92.32060623007695,605.5331366711499,420.8919242109961
38766.66666666668,513.0741359175629,92.48131999430606,605.555455911869,420.5928159232568
38800.0,512.9360796168619,92.64507977196732,605.5811593888292,420.2909998448946
38833.33333333333,512.7996546525476,92.81840925826288,605.6180639108104,419.9812453942847
38866.66666666668,512.6671221985976,93.00739296332917,605.6745151619267,419.6597292352684
38900.0,512.5500591920193,93.19639193604502,605.7464511280643,419.35366725597424
38933.33333333333,512.4577338474658,93.36424967930947,605.8219835267753,419.0934841681563
38966.66666666668,512.3872401065993,93.51158358631801,605.8988236929173,418.87565652028127
39000.0,512.3354715213992,93.63903975466015,605.9745112760594,418.69643176673907
39033.33333333333,512.2979924387668,93.74837165832531,606.046364097092,418.54962078044144
39066.66666666668,512.2705978943599,93.83917146206359,606.1097693564235,418.4314264322963
39100.0,512.2518422061056,93.91154184102389,606.1633840471295,418.3403003650817
39133.33333333333,512.2386230677815,93.97167175137683,606.2102948191583,418.2669513164047
39166.66666666668,512.2309404793872,94.02033959244442,606.2512800718316,418.21060088694276
39200.0,512.2287125168963,94.05879231520724,606.2875048321035,418.169920201689
39233.33333333333,512.2321264146295,94.0890877251969,606.3212141398265,418.1430386894326
39266.66666666668,512.2414420726149,94.11360930702087,606.3550513796357,418.127832765594
39300.0,512.2715088867117,94.1065599001649,606.3780687868766,418.1649489865468
39333.33333333333,512.3269209106152,94.04691672175171,606.3738376323669,418.2800041888635
39366.66666666668,512.4105506788069,93.93308836740067,606.3436390462075,418.4774623114062
39400.0,512.5225285347607,93.76003594289202,606.2825644776527,418.76249259186864
39433.33333333333,512.6578707932088,93.52150814613309,606.1793789393419,419.13636264707566
39466.66666666668,512.815312996946,93.21573976514637,606.0310527620924,419.5995732317996
39500.0,512.9756153879696,92.89553949855902,605.8711548865286,420.0800758894106
39533.33333333333,513.1322922770361,92.57379658898657,605.7060888660226,420.5584956880495
39566.66666666668,513.2826456435542,92.25649098023945,605.5391366237936,421.0261546633148
39600.0,513.4275896039312,91.94621791985638,605.3738075237876,421.4813716840748
39633.33333333333,513.5683492552279,91.64419358188827,605.2125428371162,421.9241556733396
39666.66666666668,513.6936487623691,91.37037673325196,605.0640254956211,422.3232720291171
39700.0,513.8017615538266,91.1289056446877,604.9306671985144,422.6728559091389
39733.33333333333,513.8935784397243,90.919139973328,604.8127184130523,422.97443846639624
39766.66666666668,513.9749855192555,90.72235217511438,604.6973376943698,423.2526333441411
39800.0,514.0363818907698,90.53857234095614,604.574954231726,423.49780954981367
39833.33333333333,514.0774907942422,90.37269995281326,604.4501907470554,423.7047908414289
39866.66666666668,514.1020719892521,90.2169342036874,604.3190061929395,423.88513778556467
39900.0,514.1140756030077,90.06701913036186,604.1810947333695,424.0470564726458
39933.33333333333,514.1047058355533,89.95288824806781,604.0575940836211,424.15181758748554
39966.66666666668,514.067386467769,89.88703576276815,603.9544222305371,424.1803507050008
40000.0,514.0000668142728,89.87169118634984,603.8717580006227,424.128375627923
40033.33333333333,513.908507351262,89.90211363347392,603.8106209847359,424.00639371778806
40066.66666666668,513.8085332698064,89.94486476812015,603.7533980379266,423.8636685016862
40100.0,513.7046440711974,90.00129053529966,603.7059346064971,423.7033535358978
40133.33333333333,513.60122729953,90.068284266457,603.669511565987,423.532943033073
40166.66666666668,513.5060184267912,90.13090386640134,603.6369222931926,423.3751145603899
40200.0,513.4235247177324,90.19124786012209,603.6147725778545,423.2322768576104
40233.33333333333,513.3635311051548,90.24985018630574,603.6133812914605,423.1136809188491
40266.66666666668,513.3263337830216,90.28740497464132,603.6137387576629,423.03892880838026
40300.0,513.313378874801,90.28500540211063,603.5983842769116,423.0283734726903
40333.33333333333,513.321796662677,90.22935117050737,603.5511478331844,423.09244549216965
40366.66666666668,513.351012302179,90.11866354552943,603.4696758477085,423.23234875664957
40400.0,513.4022149302093,89.9554787658978,603.3576936961072,423.4467361643115
40433.33333333333,513.4790863503449,89.75327275660084,603.2323591069458,423.7258135937441
40466.66666666668,513.5786634286368,89.53212813090336,603.1107915595402,424.04653529773344
40500.0,513.6972921775146,89.30212046668484,602.9994126441994,424.3951717108297
40533.33333333333,513.8360964252239,89.06734633550977,602.9034427607337,424.7687500897141
40566.66666666668,513.9897781253906,88.8372692824852,602.8270474078757,425.1525088429054
40600.0,514.1456137963394,88.65751515432433,602.8031289506637,425.4880986420151
40633.33333333333,514.299591539797,88.5225679309514,602.8221594707484,425.77702360884564
40666.66666666668,514.4428262927796,88.40670731289696,602.8495336056766,426.03611897988264
40700.0,514.5760192243348,88.30624887187672,602.8822680962115,426.26977035245807
40733.33333333333,514.6948315570507,88.2268978678161,602.9217294248668,426.46793368923466
40766.66666666668,514.7991064432985,88.16702278768504,602.9661292309835,426.6320836556134
40800.0,514.8881681755098,88.12900308444115,603.0171712599509,426.75916509106867
40833.33333333333,514.9620167536847,88.11349476008913,603.0755115137738,426.84852199359557
40866.66666666668,515.0115928613684,88.11309109431828,603.1246839556867,426.8985017670501
40900.0,515.0318576188118,88.13070686708834,603.1625644859001,426.9011507517235
40933.33333333333,515.0299781054307,88.14939275628463,603.1793708617154,426.8805853491461
40966.66666666668,515.0077663667889,88.16230702682725,603.1700733936161,426.8454593399617
41000.0,514.9667899329024,88.17079648568475,603.1375864185871,426.7959934472177
41033.33333333333,514.9046188955193,88.17371447788543,603.0783333734048,426.7309044176339
41066.66666666668,514.8230997654172,88.17239806093953,602.9954978263567,426.6507017044776
41100.0,514.7291078818785,88.1750103696229,602.9041182515014,426.55409751225557
41133.33333333333,514.6173781454135,88.17800301310155,602.795381158515,426.4393751323119
41166.66666666668,514.5208658964831,88.1778006551619,602.698666551645,426.3430652413212
41200.0,514.4565167479744,88.14991134689855,602.606428094873,426.3066054010759
41233.33333333333,514.4271527796928,88.07617651796738,602.5033292976602,426.35097626172546
41266.66666666668,514.4354899399917,87.94807842839174,602.3835683683835,426.4874115116
41300.0,514.4654935014132,87.79778815469558,602.2632816561088,426.66770534671764
41333.33333333333,514.502990646481,87.65053126001968,602.1535219065006,426.8524593864613
41366.66666666668,514.5489020919226,87.50914912725905,602.0580512191817,427.0397529646636
41400.0,514.5968969410445,87.37665606335334,601.9735530043979,427.2202408776912
41433.33333333333,514.6461787188395,87.2522507329248,601.8984294517643,427.3939279859147
41466.66666666668,514.6964589604353,87.13530092149193,601.8317598819272,427.56115803894335
41500.0,514.74814748992,87.0248228956347,601.7729703855547,427.7233245942853
41533.33333333333,514.8043215712343,86.918521265248,601.7228428364823,427.88580030598627
41566.66666666668,514.866392639471,86.81650143319509,601.682894072666,428.0498912062759
41600.0,514.9321717379886,86.71523408280754,601.6474058207962,428.216937655181
41633.33333333333,515.000852971407,86.61354888079667,601.6144018522036,428.3873040906103
41666.66666666668,515.0486286898699,86.49763431471088,601.5462630045809,428.55099437515906
41700.0,515.0660009058843,86.42686291934369,601.4928638252279,428.63913798654056
41733.33333333333,515.067001066563,86.42808683209432,601.4950878986573,428.63891423446864
41766.66666666668,515.0514606374315,86.50321665997161,601.5546772974031,428.54824397745995
41800.0,515.0415476478404,86.59618501243267,601.6377326602731,428.4453626354077
41833.33333333333,515.0619962979266,86.64659042444076,601.7085867223674,428.41540587348584
41866.66666666668,515.1118042516665,86.6530310735889,601.7648353252554,428.4587731780776
41900.0,515.1773205252451,86.6578689032411,601.8351894284863,428.51945162200406
41933.33333333333,515.2587834022673,86.66403639503514,601.9228197973025,428.5947470072322
41966.66666666668,515.3563578459454,86.66851827434607,602.0248761202914,428.6878395715993
42000.0,515.4689367201503,86.66737415695627,602.1363108771066,428.801562563194
42033.33333333333,515.5801461839459,86.67194456007513,602.252090744021,428.90820162387075
42066.66666666668,515.6887952063591,86.6821781773108,602.3709733836699,429.00661702904836
42100.0,515.7923971110531,86.69628951744752,602.4886866285007,429.09610759360555
42133.33333333333,515.8909006271991,86.71102361891829,602.6019242461174,429.17987700828087
42166.66666666668,515.994882477824,86.71300703241782,602.7078895102419,429.28187544540623
42200.0,516.104342662928,86.6893962526672,602.7937389155952,429.4149464102609
42233.33333333333,516.2264364578015,86.6315103394383,602.8579467972397,429.59492611836316
42266.66666666668,516.3733471690199,86.52697856139393,602.9003257304138,429.84636860762595
42300.0,516.5455558420512,86.36161543333382,602.9071712753849,430.1839404087173
42333.33333333333,516.7619369650129,86.14819248969505,602.9101294547079,430.61374447531784
42366.66666666668,517.016436567411,85.88336673371934,602.8998033011303,431.13306983369165
42400.0,517.315045588937,85.54819372112405,602.8632393100611,431.76685186781293
42433.33333333333,517.6510415646089,85.1454518071114,602.7964933717203,432.50558975749755
42466.66666666668,517.9819959178452,84.75204045882286,602.7340363766681,433.22995545902234
42500.0,518.2984317462502,84.38099259539572,602.6794243416459,433.91743915085453
42533.33333333333,518.6071249724693,84.03831602159,602.6454409940593,434.56880895087926
42566.66666666668,518.8789567428931,83.76454523947973,602.6435019823729,435.1144115034134
42600.0,519.1114153647242,83.56347163631268,602.6748870010368,435.5479437284115
42633.33333333333,519.3100376671081,83.42921927496575,602.7392569420738,435.8808183921423
42666.66666666668,519.4748236500446,83.35867778524988,602.8335014352945,436.11614586479476
42700.0,519.6174411246958,83.32336309148499,602.9408042161808,436.2940780332108
42733.33333333333,519.740626985038,83.31679457224665,603.0574215572847,436.4238324127914
42766.66666666668,519.8626526026915,83.29271767871151,603.155370281403,436.56993492398
42800.0,520.0048559764438,83.24734500887283,603.2522009853166,436.75751096757097
42833.33333333333,520.186465682844,83.17709929379336,603.3635649766373,437.00936638905057
42866.66666666668,520.4061562875997,83.03025456496533,603.4364108525651,437.3759017226344
42900.0,520.6553996133891,82.7857209041737,603.4411205175628,437.86967870921546
42933.33333333333,520.8876709842084,82.52883703354402,603.4165080177524,438.35883395066435
42966.66666666668,521.1094866761096,82.258637552342,603.3681242284515,438.85084912376755
43000.0,521.3256676047117,81.97796006432857,603.3036276690403,439.34770754038317
43033.33333333333,521.5083571401826,81.72109508178497,603.2294522219676,439.7872620583977
43066.66666666668,521.6723652989914,81.55735563920919,603.2297209382006,440.11500965978223
43100.0,521.8185372754397,81.50923909232404,603.3277763677637,440.30929818311563
43133.33333333333,521.9624639229103,81.53878558468983,603.5012495076,440.42367833822044
43166.66666666668,522.1514501304958,81.54735258063788,603.6988027111337,440.60409754985795
43200.0,522.3777165675826,81.52121480092845,603.8989313685111,440.8565017666542
43233.33333333333,522.6355562758062,81.45435864649231,604.0899149222985,441.18119762931383
43266.66666666668,522.9189201620392,81.33529433194408,604.2542144939832,441.5836258300951
43300.0,523.2013323080254,81.20210898175316,604.4034412897786,441.9992233262722
43333.33333333333,523.4728584774585,81.06972579418267,604.5425842716412,442.4031326832759
43366.66666666668,523.7355257886443,80.93628351481294,604.6718093034572,442.79924227383134
43400.0,523.9905664463696,80.79892969073752,604.7894961371071,443.1916367556321
43433.33333333333,524.2377856578328,80.65800963981381,604.8957952976466,443.57977601801895
43466.66666666668,524.4787803941422,80.51088221618754,604.9896626103297,443.9678981779546
43500.0,524.7118169421398,80.3523318703181,605.0641488124579,444.35948507182167
43533.33333333333,524.9313477477915,80.17641737625593,605.1077651240474,444.7549303715356
43566.66666666668,525.1380369703293,79.98021014353169,605.118247113861,445.1578268267976
43600.0,525.3341277980231,79.76335494423839,605.0974827422615,445.5707728537848
43633.33333333333,525.5088688916975,79.54901590994191,605.0578848016394,445.9598529817556
43666.66666666668,525.6620614530602,79.34236395171246,605.0044254047727,446.3196975013478
43700.0,525.7532922179957,79.18591589441586,604.9392081124116,446.5673763235799
43733.33333333333,525.7750583516087,79.15386009712417,604.9289184487328,446.6211982544845
43766.66666666668,525.7421672148146,79.22984866863962,604.9720158834542,446.5123185461749
43800.0,525.7173406411987,79.26440054694753,604.9817411881462,446.4529400942512
43833.33333333333,525.7142325878681,79.24891512114091,604.963147709009,446.4653174667272
43866.66666666668,525.7186079155592,79.20951169702363,604.9281196125828,446.5090962185356
43900.0,525.7271479681746,79.16155019828194,604.8886981664565,446.56559776989263
43933.33333333333,525.7344571160195,79.10210601838897,604.8365631344085,446.63235109763053
43966.66666666668,525.7252093135018,79.02794159502923,604.753150908531,446.6972677184725
44000.0,525.7004924410041,78.94986740043691,604.6503598414411,446.75062504056723
44033.33333333333,525.6619335032747,78.88042904255931,604.542362545834,446.7815044607154
44066.66666666668,525.6095325003133,78.8323189811472,604.4418514814605,446.77721351916614
44100.0,525.5384676800936,78.8136975486161,604.3521652287097,446.7247701314775
44133.33333333333,525.4541448029252,78.83985518033931,604.2939999832645,446.61428962258583
44166.66666666668,525.3451587281138,78.89921257924374,604.2443713073576,446.44594614887006
44200.0,525.1983517309867,78.9776146194416,604.1759663504283,446.2207371115451
44233.33333333333,525.0137238115441,79.10493170182093,604.118655513365,445.90879210972315
44266.66666666668,524.7915074697323,79.30207341893436,604.0935808886667,445.48943405079797
44300.0,524.5834719565871,79.55377774561433,604.1372497022014,445.0296942109728
44333.33333333333,524.4378488531632,79.68819274746451,604.1260416006278,444.7496561056987
44366.66666666668,524.3795780588307,79.65249080869036,604.032068867521,444.72708725014036
44400.0,524.3596547848276,79.58096512762752,603.9406199124552,444.7786896572001
44433.33333333333,524.3722609531819,79.44763505103202,603.8198960042139,444.9246259021499
44466.66666666668,524.4043233564125,79.26711179795372,603.6714351543662,445.13721155845883
44500.0,524.4418108178022,79.08926567458906,603.5310764923913,445.35254514321315
44533.33333333333,524.5174427563377,78.90366566662485,603.4211084229626,445.6137770897128
44566.66666666668,524.6312191720192,78.68533475259551,603.3165539246147,445.9458844194237
44600.0,524.7694662366293,78.43953371908395,603.2089999557134,446.3299325175454
44633.33333333333,524.8643403852201,78.30514402451661,603.1694844097367,446.5591963607035
44666.66666666668,524.9228559926197,78.28314076133607,603.2059967539558,446.6397152312836
44700.0,524.9842164396572,78.28249061279631,603.2667070524535,446.70172582686087
44733.33333333333,525.0548454734105,78.28831459030455,603.3431600637151,446.766530883106
44766.66666666668,525.1358994203338,78.30328994930773,603.4391893696416,446.83260947102605
44800.0,525.2193608279322,78.32408943369136,603.5434502616235,446.8952713942408
44833.33333333333,525.2686524861743,78.34368530971823,603.6123377958926,446.9249671764561
44866.66666666668,525.251968503344,78.38914052528912,603.6411090286331,446.86282797805484
44900.0,525.1547574870126,78.51958483588041,603.674342322893,446.63517265113217
44933.33333333333,524.9668797870828,78.76192594341452,603.7288057304974,446.20495384366825
44966.66666666668,524.7440348726789,79.05225299009109,603.79628786277,445.69178188258775
45000.0,524.5284449661508,79.33310116848925,603.8615461346401,445.19534379766156
45033.33333333333,524.3186074700297,79.60616877786804,603.9247762478977,444.7124386921617
45066.66666666668,524.1147557286494,79.87275837358635,603.9875141022358,444.241997355063
45100.0,523.922484552007,80.13758797678697,604.060072528794,443.78489657522
45133.33333333333,523.7604622890863,80.37769989721309,604.1381621862994,443.38276239187314
45166.66666666668,523.6393778997699,80.58576678377588,604.2251446835458,443.05361111599404
45200.0,523.5572520156587,80.74924399210111,604.3064960077598,442.8080080235576
45233.33333333333,523.5072257819292,80.88247715623564,604.3897029381648,442.62474862569354
45266.66666666668,523.4892991985807,80.98146572548724,604.470764924068,442.5078334730935
45300.0,523.502290390308,81.04159360094712,604.5438839912551,442.46069678936084
45333.33333333333,523.5448487753875,81.05911064849967,604.6039594238872,442.4857381268879
45366.66666666668,523.6160406209991,81.0328768998542,604.6489175208533,442.5831637211449
45400.0,523.7148179808893,80.9628148864857,604.677632867375,442.75200309440356
45433.33333333333,523.8416020892143,80.84937218427247,604.6909742734869,442.9922299049419
45466.66666666668,523.9883582873225,80.67888385922521,604.6672421465478,443.3094744280973
45500.0,524.1503667142659,80.45141213304181,604.6017788473077,443.69895458122414
45533.33333333333,524.3146548382922,80.20368124956829,604.5183360878605,444.11097358872394
45566.66666666668,524.4523465401683,80.02158543688975,604.473931977058,444.43076110327854
45600.0,524.550378664517,79.95454526194895,604.504923926466,444.595833402568
45633.33333333333,524.6152437631547,79.9663679649119,604.5816117280666,444.6488757982428
45666.66666666668,524.6772917497517,79.96801423730165,604.6453059870533,444.70927751245006
45700.0,524.725783752314,79.95263258172226,604.6784163340362,444.77315117059175
45733.33333333333,524.7715133338677,79.93077726993326,604.702290603801,444.8407360639344
45766.66666666668,524.8181216669622,79.90293414790325,604.7210558148654,444.9151875190589
45800.0,524.875666951312,79.86571924699973,604.7413861983118,445.0099477043123
45833.33333333333,524.9419531212785,79.83095756512148,604.7729106864,445.11099555615704
45866.66666666668,525.0149175564376,79.80705368890575,604.8219712453433,445.20786386753184
45900.0,525.0858171803644,79.80765260661202,604.8934697869764,445.2781645737524
45933.33333333333,525.176964992867,79.81589821713591,604.992863210003,445.36106677573116
45966.66666666668,525.3269390196239,79.79438541671624,605.12132443634,445.5325536029076
46000.0,525.5293299708186,79.71673250868048,605.2460624794991,445.8125974621381
46033.33333333333,525.7739818545552,79.56813541388358,605.3421172684389,446.2058464406717
46066.66666666668,526.0452267624196,79.3529143169249,605.3981410793444,446.6923124454947
46100.0,526.3094590252771,79.1277690948341,605.4372281201112,447.181689930443
46133.33333333333,526.5616718285007,78.89133268940881,605.4530045179096,447.6703391390919
46166.66666666668,526.8002755000696,78.64257883420701,605.4428543342766,448.15769666586255
46200.0,527.0237413480158,78.38268997686694,605.4064313248828,448.64105137114893
46233.33333333333,527.2248408228218,78.12102532044123,605.345866143263,449.10381550238054
46266.66666666668,527.4033792008398,77.85851376248485,605.2618929633247,449.544865438355
46300.0,527.5584061256618,77.59824804517602,605.1566541708378,449.96015808048577
46333.33333333333,527.6926441305208,77.34095710485435,605.0336012353752,450.3516870256664
46366.66666666668,527.8096337582166,77.09222115897161,604.9018549171882,450.717412599245
46400.0,527.9618732239201,76.8876731899294,604.8495464138495,451.0742000339907
46433.33333333333,528.1550348960882,76.66656173011326,604.8215966262014,451.48847316597494
46466.66666666668,528.3865516213651,76.36605488866132,604.7526065100265,452.0204967327038
46500.0,528.6418354186617,76.00658643599317,604.6484218546549,452.6352489826685
46533.33333333333,528.8899796767051,75.6788858416697,604.5688655183749,453.21109383503546
46566.66666666668,529.1301000212667,75.37815339766378,604.5082534189305,453.7519466236029
46600.0,529.3621613191013,75.0986055177241,604.4607668368254,454.26355580137727
46633.33333333333,529.5920311991443,74.83515109224459,604.4271822913889,454.75688010689976
46666.66666666668,529.8248280997168,74.57376895934001,604.3985970590568,455.2510591403768
46700.0,530.0568725022072,74.30731574026538,604.3641882424726,455.7495567619418
46733.33333333333,530.2889364834398,74.02113490179755,604.3100713852373,456.26780158164223
46766.66666666668,530.5222205139879,73.70543934711114,604.227659861099,456.8167811668768
46800.0,530.7603319591808,73.3602139683393,604.1205459275201,457.4001179908415
46833.33333333333,530.9859943088222,73.02622073100844,604.0122150398306,457.9597735778138
46866.66666666668,531.1990873328463,72.70194972691432,603.9010370597606,458.4971376059319
46900.0,531.3982283854928,72.38515059196463,603.7833789774573,459.0130777935281
46933.33333333333,531.5464328150699,72.12017353288083,603.6666063479507,459.4262592821891
46966.66666666668,531.6298922009863,72.01644503197521,603.6463372329615,459.6134471690111
47000.0,531.6470790894217,72.10070717213414,603.7477862615558,459.54637191728756
47033.33333333333,531.6687718827745,72.18294303572205,603.8517149184966,459.4858288470525
47066.66666666668,531.6955035963637,72.26147323884555,603.9569768352092,459.4340303575181
47100.0,531.7375492274085,72.34052695054393,604.0780761779524,459.3970222768646
47133.33333333333,531.8107534355186,72.42696263313735,604.2377160686559,459.3837908023812
47166.66666666668,531.914006366632,72.51170499928843,604.4257113659204,459.4023013673435
47200.0,532.0455349017442,72.58198331119645,604.6275182129407,459.46355159054775
47233.33333333333,532.2050757453273,72.62345840129538,604.8285341466227,459.581617344032
47266.66666666668,532.3923894786634,72.6211859728906,605.0135754515541,459.7712035057728
47300.0,532.6069040134407,72.56187251204221,605.1687765254829,460.0450315013985
47333.33333333333,532.8416037204008,72.44787444369813,605.2894781640989,460.3937292767027
47366.66666666668,533.0863124270713,72.2899608440238,605.3762732710951,460.79635158304757
47400.0,533.3289207907533,72.1107458621374,605.4396666528907,461.2181749286159
47433.33333333333,533.567901297709,71.90960975490788,605.4775110526168,461.6582915428011
47466.66666666668,533.7961032151441,71.71199167055654,605.5080948857006,462.08411154458753
47500.0,534.0157980756628,71.53270748010843,605.5485055557713,462.48309059555436
47533.33333333333,534.2158339700562,71.37132691748573,605.5871608875419,462.8445070525705
47566.66666666668,534.3962108983242,71.2284886296018,605.6246995279259,463.1677222687224
47600.0,534.5555848616796,71.1041666941523,605.6597515558319,463.45141816752727
47633.33333333333,534.6927428754651,70.99807232108786,605.690815196553,463.69467055437724
47666.66666666668,534.8068389662153,70.91137741190182,605.7182163781172,463.8954615543135
47700.0,534.896740776213,70.84750846519532,605.7442492414084,464.0492323110177
47733.33333333333,534.9622635246182,70.80802261653102,605.7702861411492,464.1542409080871
47766.66666666668,535.0037526756519,70.79395943932768,605.7977121149795,464.2097932363242
47800.0,535.0224909929661,70.80724605617968,605.8297370491458,464.21524493678646
47833.33333333333,535.0190104937859,70.84508351480662,605.8640940085925,464.1739269789793
47866.66666666668,534.9965348894111,70.903754947688,605.9002898370991,464.0927799417231
47900.0,534.9581925867743,70.97624284019899,605.9344354269733,463.9819497465753
47933.33333333333,534.9046051930465,71.05912855959288,605.9637337526393,463.8454766334536
47966.66666666668,534.8556802648208,71.16722953508756,606.0229097999083,463.6884507297332
48000.0,534.812904728342,71.26684380178922,606.0797485301313,463.5460609265528
48033.33333333333,534.7720601487678,71.35759913849292,606.1296592872607,463.41446101027486
48066.66666666668,534.7308329216919,71.44369522742583,606.1745281491177,463.28713769426605
48100.0,534.6906051751511,71.52537138789869,606.2159765630497,463.16523378725236
48133.33333333333,534.6510903473247,71.60212442802876,606.2532147753535,463.04896591929594
48166.66666666668,534.6121585351491,71.67374930190564,606.2859078370548,462.9384092332434
48200.0,534.5733442598071,71.74192219229352,606.3152664521006,462.8314220675136
48233.33333333333,534.5434033195661,71.78109685182822,606.3245001713943,462.76230646773786
48266.66666666668,534.5220554109928,71.79127121948751,606.3133266304803,462.73078419150534
48300.0,534.5080433511229,71.77240736136301,606.2804507124858,462.7356359897599
48333.33333333333,534.5029012051425,71.72455477350653,606.227455978649,462.778346431636
48366.66666666668,534.511805478497,71.64706240031533,606.1588678788123,462.8647430781816
48400.0,534.5389213026833,71.5335787439452,606.0725000466285,463.0053425587381
48433.33333333333,534.584230321821,71.38491473846939,605.9691450602904,463.1993155833516
48466.66666666668,534.6424829660068,71.21357948851261,605.8560624545194,463.4289034774942
48500.0,534.7085056669596,71.02679427697075,605.7352999439304,463.68171138998883
48533.33333333333,534.7643719377268,70.8688550263792,605.6332269641059,463.89551691134756
48566.66666666668,534.7969282500812,70.77570201640154,605.5726302664827,464.0212262336797
48600.0,534.8244751701947,70.69102554914782,605.5155007193425,464.13344962104685
48633.33333333333,534.8559128401154,70.62529256665111,605.4812054067664,464.23062027346424
48666.66666666668,534.894883731472,70.58227236917737,605.4771561006494,464.3126113622946
48700.0,534.9396330951752,70.5596445100484,605.4992776052236,464.37998858512674
48733.33333333333,534.9669390051954,70.53288088279095,605.4998198879864,464.43405812240445
48766.66666666668,534.9770481576534,70.50463328533883,605.4816814429922,464.4724148723145
48800.0,534.9638816959796,70.47516018763075,605.4390418836103,464.4887215083488
48833.33333333333,534.8815830385709,70.47419808784164,605.3557811264125,464.40738495072924
48866.66666666668,534.7304725176397,70.56304179639899,605.2935143140387,464.1674307212407
48900.0,534.5062008716492,70.77978203084952,605.2859829024987,463.7264188407997
48933.33333333333,534.2562702588422,71.01470636202723,605.2709766208694,463.2415638968149
48966.66666666668,534.0075838941739,71.23827314398815,605.2458570381621,462.7693107501857
49000.0,533.7654805972309,71.4516226238503,605.2171032210812,462.31385797338055
49033.33333333333,533.5318495658416,71.652382939028,605.1842325048697,461.8794666268136
49066.66666666668,533.3103239630348,71.8433853233705,605.1537092864053,461.46693863966425
49100.0,533.0974711124313,72.02518841654027,605.1226595289716,461.07228269589103
49133.33333333333,532.8999459676661,72.1925526279399,605.092498595606,460.7073933397262
49166.66666666668,532.7199629535672,72.34266622710359,605.0626291806708,460.37729672646367
49200.0,532.5574377809147,72.47416932179509,605.0316071027098,460.0832684591196
49233.33333333333,532.4117333608962,72.58480514172,604.9965385026162,459.8269282191762
49266.66666666668,532.2825903798123,72.67271736255361,604.9553077423659,459.6098730172587
49300.0,532.1687427766611,72.73775379057379,604.906496567235,459.43098898608736
49333.33333333333,532.0708745734321,72.78012492766695,604.8509995010991,459.2907496457651
49366.66666666668,531.9895454244803,72.80168837708183,604.7912338015622,459.18785704739844
49400.0,531.9281338887739,72.81347650757665,604.7416103963506,459.1146573811973
49433.33333333333,531.8754946991116,72.82909360435693,604.7045883034685,459.04640109475474
49466.66666666668,531.8252936954345,72.85592263406052,604.6812163294951,458.96937106137403
49500.0,531.7749860995085,72.89517152890035,604.6701576284089,458.8798145706082
49533.33333333333,531.7281836689626,72.94738748138464,604.6755711503473,458.780796187578
49566.66666666668,531.6857245986367,73.00554210070776,604.6912666993445,458.68018249792897
49600.0,531.6371645165682,73.05820753859545,604.6953720551636,458.5789569779727
49633.33333333333,531.5805079721978,73.1124256524525,604.6929336246503,458.4680823197453
49666.66666666668,531.515163630113,73.17329571662368,604.6884593467366,458.3418679134893
49700.0,531.44145542948,73.24446836758399,604.685923797064,458.19698706189604
49733.33333333333,531.3620598341643,73.32387457164165,604.6859344058059,458.0381852625226
49766.66666666668,531.2871911708718,73.39684480975552,604.6840359806273,457.89034636111626
49800.0,531.227308627825,73.46780403889709,604.695112666722,457.7595045889279
49833.33333333333,531.1826889650488,73.53489643327165,604.7175853983205,457.6477925317771
49866.66666666668,531.1587292413313,73.58560886245272,604.744338103784,457.5731203788786
49900.0,531.1554600465249,73.60837908032447,604.7638391268493,457.54708096620044
49933.33333333333,531.1721684403891,73.59718087962969,604.7693493200188,457.5749875607594
49966.66666666668,531.2122611142677,73.55057655994696,604.7628376742147,457.6616845543207
50000.0,531.2794504152635,73.46654660110063,604.7459970163641,457.81290381416284
50033.33333333333,531.3717586440634,73.35066560453318,604.7224242485967,458.0210930395303
50066.66666666668,531.4748135625794,73.23527450764131,604.7100880702206,458.23953905493806
50100.0,531.58745723857,73.1176902639034,604.7051475024734,458.4697669746666
50133.33333333333,531.706213851413,72.99927378814841,604.7054876395615,458.70694006326465
50166.66666666668,531.8232651654265,72.8924991616308,604.7157643270573,458.9307660037957
50200.0,531.9385816175504,72.79709523562579,604.7356768531762,459.14148638192466
50233.33333333333,532.0509610514644,72.71285411674239,604.7638151682067,459.33810693472196
50266.66666666668,532.1536881515747,72.64951798629164,604.8032061378663,459.504170165283
50300.0,532.242234663406,72.6166291142226,604.8588637776286,459.6256055491833
50333.33333333333,532.3194703047742,72.61350444751791,604.9329747522921,459.7059658572563
50366.66666666668,532.3888109250269,72.63699135167714,605.025802276704,459.75181957334974
50400.0,532.4485285326181,72.68424458060895,605.132773113227,459.7642839520091
50433.33333333333,532.4987069959651,72.7464432404966,605.2451502364618,459.7522637554685
50466.66666666668,532.5347816979843,72.81157181562544,605.3463535136098,459.72320988235884
50500.0,532.5558465663825,72.87269932885233,605.4285458952348,459.68314723753014
50533.33333333333,532.5621276821299,72.92588562485149,605.4880133069814,459.6362420572784
50566.66666666668,532.5634109001749,72.95642010592537,605.5198310061003,459.6069907942495
50600.0,532.5653887159222,72.95204497199477,605.5174336879169,459.6133437439274
50633.33333333333,532.5719253990369,72.91675069193558,605.4886760909725,459.6551747071013
50666.66666666668,532.5872284028566,72.87573107353073,605.4629594763873,459.7114973293258
50700.0,532.6080086097902,72.83135957694617,605.4393681867364,459.77664903284403
50733.33333333333,532.6347233583457,72.78035852201461,605.4150818803603,459.8543648363311
50766.66666666668,532.6638931758933,72.72643755941601,605.3903307353094,459.93745561647734
50800.0,532.696070472866,72.66513541026593,605.361205883132,460.0309350626001
50833.33333333333,532.7368407325314,72.5806236635036,605.317464396035,460.1562170690278
50866.66666666668,532.7952632713441,72.47566139476433,605.2709246661084,460.3196018765798
50900.0,532.8755996115905,72.34675686804019,605.2223564796307,460.5288427435503
50933.33333333333,532.9708839479792,72.20899650414151,605.1798804521208,460.76188744383774
50966.66666666668,533.0802812160272,72.066978396544,605.1472596125711,461.01330281948316
51000.0,533.2026771969385,71.91673125196834,605.1194084489068,461.2859459449701
51033.33333333333,533.3381305764981,71.75738833378604,605.0955189102841,461.58074224271206
51066.66666666668,533.4845722418062,71.58590921879183,605.070481460598,461.89866302301436
51100.0,533.6471001705365,71.39788307754654,605.0449832480831,462.24921709298997
51133.33333333333,533.8334241984353,71.1934708823211,605.0268950807564,462.6399533161142
51166.66666666668,534.0362399954862,70.98022730851899,605.0164673040052,463.0560126869672
51200.0,534.2523216241527,70.75808349658966,605.0104051207423,463.49423812756305
51233.33333333333,534.480632137604,70.52148417685822,605.0021163144622,463.9591479607457
51266.66666666668,534.7199650610564,70.26397031229459,604.983935373351,464.45599474876184
51300.00000000001,534.9676569662726,69.98700475481608,604.9546617210887,464.98065221145646
51333.33333333333,535.2036553289104,69.73123216788727,604.9348874967976,465.47242316102313
51366.66666666668,535.4228174841396,69.49824279871312,604.9210602828527,465.9245746854265
51400.00000000001,535.6243075796076,69.28823140117217,604.9125389807798,466.3360761784354
51433.33333333333,535.8077205077367,69.10153515098874,604.9092556587254,466.70618535674794
51466.66666666668,535.9734381271597,68.93808044991935,604.911518577079,467.03535767724037
51500.00000000001,536.122522422869,68.79686684938737,604.9193892722564,467.32565557348164
51533.33333333333,536.2338427410402,68.70972845882457,604.9435711998648,467.5241142822157
51566.66666666668,536.3065461500588,68.69130839861675,604.9978545486756,467.61523775144207
51600.00000000001,536.3422895094366,68.74768333748332,605.0899728469199,467.5946061719533
51633.33333333333,536.3381231303573,68.87549249569706,605.2136156260543,467.46263063466023
51666.66666666668,536.3160283565236,69.08493108492534,605.4009594414489,467.23109727159823
51700.00000000001,536.302295794021,69.2622188427036,605.5645146367247,467.0400769513174
51733.33333333333,536.3076555378533,69.32427000337077,605.6319255412241,466.9833855344825
51766.66666666668,536.3327640924043,69.2593626429917,605.592126735396,467.0734014494126
51800.00000000001,536.3597259907243,69.11978037401538,605.4795063647397,467.23994561670895
51833.33333333333,536.3752716444808,68.96877758613913,605.3440492306199,467.40649405834165
51866.66666666668,536.3822154828608,68.80773184316574,605.1899473260265,467.5744836396951
51900.00000000001,536.3795985304639,68.63651393043656,605.0161124609004,467.7430846000274
51933.33333333333,536.3676974608634,68.45540949999929,604.8231069608627,467.9122879608641
51966.66666666668,536.3471336810105,68.2653031656288,604.6124368466393,468.08183051538174
52000.00000000001,536.3180664857942,68.06936117594347,604.3874276617378,468.2487053098508
52033.33333333333,536.283854931965,67.87937422408,604.1632291560451,468.40448070788506
52066.66666666668,536.2465898620087,67.69990029421612,603.9464901562249,468.54668956779255
52100.00000000001,536.2100144089308,67.53675331970494,603.7467677286357,468.67326108922583
52133.33333333333,536.1831786939258,67.38581771801475,603.5689964119406,468.79736097591103
52166.66666666668,536.1661886389955,67.25129394273189,603.4174825817274,468.9148946962637
52200.00000000001,536.1531970616672,67.13220223947583,603.2853993011431,469.0209948221914
52233.33333333333,536.1441232257675,67.02750540196477,603.1716286277323,469.11661782380276
52266.66666666668,536.1386229402403,66.93567554491709,603.0742984851574,469.20294739532324
52300.00000000001,536.1366666573874,66.85490701163012,602.9915736690175,469.2817596457573
52333.33333333333,536.1377851301003,66.78269430888207,602.9204794389823,469.3550908212182
52366.66666666668,536.1414313197592,66.71582000063506,602.8572513203943,469.4256113191242
52400.00000000001,536.1492392872374,66.65221918056329,602.8014584678007,469.4970201066741
52433.33333333333,536.1640467955098,66.58051219202738,602.7445589875372,469.58353460348235
52466.66666666667,536.188676552382,66.4852196553691,602.6738962077511,469.703456897013
52500.000000000015,536.222056670092,66.36306114678685,602.5851178168789,469.85899552330517
52533.33333333333,536.26942896094,66.21848299336632,602.4879119543064,470.0509459675737
52566.66666666667,536.3404966338959,66.04620531824038,602.3867019521363,470.2942913156555
52600.000000000015,536.4384557427727,65.83959448727002,602.2780502300427,470.5988612555027
52633.33333333333,536.5600211147591,65.59532330240768,602.1553444171668,470.96469781235146
52666.66666666667,536.704186637653,65.31088252559235,602.0150691632454,471.3933041120607
52700.000000000015,536.8576608175036,65.00695367670106,601.8646144942047,471.85070714080257
52733.33333333333,537.0177348926321,64.68340764315616,601.7011425357882,472.33432724947596
52766.66666666667,537.1662574238427,64.37948970835829,601.545747132201,472.7867677154844
52800.000000000015,537.2977020374336,64.108206064474,601.4059081019076,473.1894959729596
52833.33333333333,537.4117749612768,63.869347319370085,601.2811222806469,473.5424276419067
52866.66666666667,537.5096916516537,63.66396345727479,601.1736551089285,473.8457281943789
52900.000000000015,537.5832037668582,63.51441226591409,601.0976160327723,474.06879150094414
52933.33333333333,537.6312403522301,63.423541371273785,601.0547817235039,474.20769898095625
52966.66666666667,537.6537647576367,63.391389695918754,601.0451544535555,474.262375061718
53000.000000000015,537.6570771895456,63.41968844229992,601.0767656318455,474.2373887472457
53033.33333333333,537.6704949312389,63.475632316765875,601.1461272480047,474.194862614473
53066.66666666667,537.6945971070046,63.49984977554102,601.1944468825457,474.1947473314636
53100.000000000015,537.7263138236858,63.45302853549036,601.1793423591762,474.27328528819544
53133.33333333333,537.7652098774805,63.32230417520281,601.0875140526833,474.4429057022777
53166.66666666667,537.7835704556286,63.18971461139282,600.9732850670214,474.59385584423575
53200.000000000015,537.7872100890255,63.05867160072492,600.8458816897504,474.7285384883006
53233.33333333333,537.7773690959632,62.93186039901066,600.7092294949739,474.84550869695255
53266.66666666667,537.761214045642,62.81458909587175,600.5758031415137,474.94662494977024
53300.000000000015,537.7410611082853,62.71218892430803,600.4532500325934,475.0288721839773
53333.33333333333,537.71743835932,62.62999996255516,600.3474383218752,475.0874383967648
53366.66666666667,537.68831868044,62.573019995871874,600.2613386763119,475.1152986845682
53400.000000000015,537.6625206985286,62.52316573629436,600.185686434823,475.1393549622343
53433.33333333333,537.644585150428,62.46992344839936,600.1145085988275,475.1746617020287
53466.66666666667,537.63428709098,62.41491702271106,600.0492041136911,475.219370068269
53500.000000000015,537.633295761911,62.361202172970586,599.9944979348816,475.2720935889404
53533.33333333333,537.6468937896337,62.31161701226728,599.958510801901,475.33527677736646
53566.66666666667,537.6748801425915,62.26761889401413,599.9424990366057,475.4072612485774
53600.000000000015,537.7150180233435,62.225767920633196,599.9407859439767,475.48925010271034
53633.33333333333,537.7543864987425,62.16095793108755,599.91534442983,475.593428567655
53666.66666666667,537.7906491096487,62.08007046525706,599.8707195749058,475.71057864439166
53700.000000000015,537.8640844081793,61.95287781925476,599.8169622274341,475.9112065889246
53733.33333333333,537.9848754936793,61.71219680024729,599.6970722939266,476.272678693432
53766.66666666667,538.1443629880258,61.37086652129073,599.5152295093166,476.7734964667351
53800.000000000015,538.28659799436,61.08223435641611,599.3688323507761,477.2043636379439
53833.33333333333,538.4003760247206,60.85558470944333,599.2559607341639,477.5447913152772
53866.66666666667,538.4890526001404,60.694123646393315,599.1831762465338,477.7949289537471
53900.000000000015,538.5604644885601,60.56314600581018,599.1236104943703,477.99731848274996
53933.33333333333,538.6242503368301,60.449941744423654,599.0741920812537,478.1743085924064
53966.66666666667,538.6945763213049,60.35688483127004,599.0514611525749,478.3376914900349
54000.000000000015,538.773114249098,60.27514640486541,599.0482606539633,478.49796784423256
54033.33333333333,538.8601225127575,60.19235394309969,599.0524764558571,478.66776856965777
54066.66666666667,538.9560297944561,60.09415023063452,599.0501800250906,478.86187956382156
54100.000000000015,539.0666500389914,59.96999331571411,599.0366433547055,479.09665672327725
54133.33333333333,539.1889557363323,59.79813721503132,598.9870929513636,479.390818521301
54166.66666666667,539.3356334400247,59.59639436277355,598.9320278027983,479.73923907725117
54200.000000000015,539.5199072881175,59.390243350125914,598.9101506382434,480.12966393799155
54233.33333333333,539.7419831977568,59.16112133491812,598.9031045326749,480.5808618628387
54266.66666666667,540.0027390262518,58.89518959374228,598.8979286199941,481.10754943250953
54300.000000000015,540.291381439834,58.59803361273801,598.8894150525721,481.69334782709603
54333.33333333333,540.5731509287081,58.338437793884424,598.9115887225925,482.23471313482366
54366.66666666667,540.8362098294812,58.12970457479268,598.9659144042738,482.70650525468847
54400.000000000015,541.0657909747864,57.94216966750985,599.0079606422962,483.12362130727655
54433.33333333333,541.2655099836863,57.76869549099168,599.0342054746781,483.4968144926947
54466.66666666667,541.4349194148925,57.61312277512858,599.0480421900211,483.82179663976393
54500.000000000015,541.5740192684052,57.47911675326467,599.0531360216698,484.0949025151405
54533.33333333333,541.682809544224,57.369045827579356,599.0518553718034,484.31376371664464
54566.66666666667,541.7588938728118,57.281689618817964,599.0405834916297,484.4772042539938
54600.000000000015,541.7991301558902,57.20685717079473,599.0059873266849,484.5922729850955
54633.33333333333,541.8372998881737,57.069203558390726,598.9065034465644,484.76809632978296
54666.66666666667,541.8766505128297,56.8612333574937,598.7378838703233,485.01541715533597
54700.000000000015,541.8903057294349,56.6614810068468,598.5517867362817,485.2288247225881
54733.33333333333,541.8834290883636,56.47206560429498,598.3554946926586,485.41136348406866
54766.66666666667,541.8500230574114,56.28638095254369,598.1364040099551,485.56364210486765
54800.000000000015,541.7990095294297,56.112662803130135,597.9116723325598,485.6863467262995
54833.33333333333,541.7664859711665,55.962963924692325,597.7294498958588,485.8035220464742
54866.66666666667,541.7795193836006,55.81031263231336,597.589832015914,485.96920675128723
54900.000000000015,541.8526617920472,55.59932995591747,597.4519917479647,486.25333183612975
54933.33333333333,542.0025796923438,55.30409960027709,597.306679292621,486.69848009206675
54966.66666666667,542.1829595478324,54.986868041432125,597.1698275892645,487.1960915064003
55000.000000000015,542.3570784304934,54.70778778784886,597.0648662183422,487.64929064264453
55033.33333333333,542.5292807501198,54.45902932422094,596.9883100743408,488.0702514258989
55066.66666666667,542.7037235803406,54.224844722729344,596.9285683030699,488.4788788576112
55100.000000000015,542.8877871429308,53.98480127335267,596.8725884162835,488.9029858695782
55133.33333333333,543.0102617731236,53.72878129751193,596.7390430706355,489.28148047561166
55166.66666666667,543.0464945835259,53.5803018475142,596.6267964310401,489.46619273601175
55200.000000000015,543.0004682209167,53.60262777720005,596.6030959981167,489.39784044371663
55233.33333333333,542.9262060917587,53.64602545728685,596.5722315490456,489.28018063447183
55266.66666666667,542.8316967860736,53.69380155360184,596.5254983396754,489.1378952324718
55300.000000000015,542.7181221791673,53.75320148718421,596.4713236663515,488.9649206919831
55333.33333333333,542.5867841723617,53.832288367264525,596.4190725396262,488.7544958050972
55366.66666666667,542.4442540216784,53.93016531391936,596.3744193355977,488.514088707759
55400.000000000015,542.2999987714692,54.032344482825714,596.3323432542949,488.2676542886435
55433.33333333333,542.1535382128275,54.13944881488556,596.292987027713,488.0140893979419
55466.66666666667,542.0170385937563,54.258126581417066,596.2751651751734,487.75891201233924
55500.000000000015,541.8960863134083,54.38660863163034,596.2826949450387,487.509477681778
55533.33333333333,541.8043409588927,54.486751392496664,596.2910923513894,487.317589566396
55566.66666666667,541.7746577398023,54.46540214258553,596.2400598823878,487.30925559721675
55600.000000000015,541.8035563957708,54.31847179015475,596.1220281859255,487.485084605616
55633.33333333333,541.8804914730185,54.09568559734405,595.9761770703626,487.78480587567446
55666.66666666667,541.9764639428454,53.888562715729236,595.8650266585746,488.08790122711616
55700.000000000015,542.1040169933898,53.7071941437744,595.8112111371642,488.3968228496154
55733.33333333333,542.255492844673,53.54349549120161,595.7989883358746,488.71199735347136
55766.66666666667,542.4256133290445,53.39437040385249,595.819983732897,489.03124292519203
55800.000000000015,542.6058727537301,53.2623741061015,595.8682468598315,489.34349864762856
55833.33333333333,542.7947505776251,53.13791147830299,595.9326620559281,489.6568390993221
55866.66666666667,542.9893333885869,53.007238567650056,595.996571956237,489.9820948209369
55900.000000000015,543.1900959034114,52.861331096522065,596.0514269999335,490.3287648068893
55933.33333333333,543.381784569753,52.724639537736934,596.1064241074899,490.65714503201605
55966.66666666667,543.5550505743755,52.611981470771696,596.1670320451472,490.9430691036038
56000.000000000015,543.7120633812373,52.52148786542061,596.2335512466578,491.19057551581665
56033.33333333333,543.8473319395082,52.446852265584354,596.2941842050925,491.4004796739238
56066.66666666667,543.9293583615412,52.389456023272245,596.3188143848134,491.5399023382689
56100.000000000015,543.9611991298199,52.420516586137296,596.3817157159572,491.5406825436826
56133.33333333333,543.9428270658743,52.56681790183779,596.5096449677121,491.37600916403653
56166.66666666667,543.8747950717882,52.833545983591485,596.7083410553797,491.0412490881967
56200.000000000015,543.7964170130412,53.10651792872462,596.9029349417658,490.68989908431655
56233.33333333333,543.7098864486056,53.38598448381817,597.0958709324238,490.32390196478747
56266.66666666667,543.6153265464868,53.671252309285585,597.2865788557724,489.9440742372012
56300.000000000015,543.5122361622956,53.96089584652798,597.4731320088235,489.5513403157676
56333.33333333333,543.4075495713056,54.25323129816992,597.6607808694755,489.1543182731357
56366.66666666667,543.3043779022756,54.53967660980069,597.8440545120764,488.7647012924749
56400.000000000015,543.2054215968926,54.8015300842223,598.006951681115,488.4038915126703
56433.33333333333,543.1154100977836,55.040885833835276,598.156295931619,488.0745242639484
56466.66666666667,543.0352090156192,55.25965020064173,598.294859216261,487.7755588149775
56500.000000000015,542.9609264487062,55.453946359232084,598.4148728079383,487.50698008947415
56533.33333333333,542.888262743934,55.62023177890613,598.5084945228401,487.26803096502783
56566.66666666667,542.8206799766004,55.75774148335249,598.5784214599529,487.06293849324794
56600.000000000015,542.7586315982103,55.86709805679931,598.6257296550095,486.891533541411
56633.33333333333,542.702082212019,55.94999876751549,598.6520809795345,486.75208344450357
56666.66666666667,542.6524596823419,56.011276471555746,598.6637361538977,486.6411832107862
56700.000000000015,542.6107754598596,56.05870278875826,598.6694782486179,486.55207267110137
56733.33333333333,542.5731217019797,56.098094421216764,598.6712161231965,486.47502728076296
56766.66666666667,542.5389581435641,56.13470731270261,598.6736654562667,486.40425083086143
56800.000000000015,542.5079634714507,56.173947295376735,598.6819107668274,486.334016176074
56833.33333333333,542.4669897759984,56.228152724681316,598.6951425006797,486.2388370513171
56866.66666666667,542.4103937732085,56.31308964788951,598.7234834210981,486.097304125319
56900.000000000015,542.3330555431987,56.43453701437798,598.7675925575767,485.8985185288208
56933.33333333333,542.2731120022938,56.5516455840026,598.8247575862964,485.72146641829124
56966.66666666667,542.2515705316216,56.55810972130017,598.8096802529218,485.6934608103214
57000.000000000015,542.2692847751297,56.44074018685669,598.7100249619864,485.82854458827296
57033.33333333333,542.2645974756618,56.38108389454387,598.6456813702057,485.883513581118
57066.66666666667,542.2522507795157,56.34323418443805,598.5954849639538,485.9090165950777
57100.000000000015,542.2322446866917,56.328928325708084,598.5611730123998,485.90331636098364
57133.33333333333,542.2139849728204,56.3204400284794,598.5344250012998,485.893544944341
57166.66666666667,542.1979332761123,56.31863721631581,598.5165704924281,485.8792960597965
57200.000000000015,542.1853001987442,56.324844708099654,598.510144906844,485.8604554906446
57233.33333333333,542.1783342354187,56.33985802929463,598.5181922647133,485.838476206124
57266.66666666667,542.1770350722711,56.36376467944043,598.5407997517116,485.8132703928307
57300.000000000015,542.1800344982246,56.39614053544853,598.5761750336732,485.78389396277606
57333.33333333333,542.1874010566211,56.43737426557393,598.624775322195,485.75002679104716
57366.66666666667,542.1977394298643,56.48725031446748,598.6849897443318,485.71048911539685
57400.000000000015,542.2064870935114,56.541080101726465,598.7475671952379,485.66540699178495
57433.33333333333,542.2091867386471,56.589021819690885,598.7982085583379,485.6201649189562
57466.66666666667,542.2057518236618,56.62597123004677,598.8317230537085,485.579780593615
57500.000000000015,542.1850314125094,56.66235748819407,598.8473889007034,485.5226739243153
57533.33333333333,542.1496233405704,56.738850203846795,598.8884735444173,485.4107731367236
57566.66666666667,542.0952854465937,56.867205983155586,598.9624914297493,485.2280794634381
57600.000000000015,542.0220177305793,57.051746372063064,599.0737641026424,484.9702713585162
57633.33333333333,541.9275360964832,57.29112836481769,599.2186644613009,484.63640773166554
57666.66666666667,541.8127251857185,57.58486374051739,599.3975889262358,484.2278614452011
57700.000000000015,541.7034623529763,57.85828326557269,599.561745618549,483.8451790874036
57733.33333333333,541.5999022663601,58.103847808253995,599.7037500746142,483.49605445810613
57766.66666666667,541.5020498529607,58.32168359824874,599.8237334512094,483.18036625471194
57800.000000000015,541.4167620015093,58.50872703109137,599.9254890326006,482.9080349704179
57833.33333333333,541.3422387890693,58.66401629061991,600.0062550796891,482.6782224984494
57866.66666666667,541.2723295956959,58.79312743531263,600.0654570310085,482.47920216038324
57900.000000000015,541.2083080819546,58.90589225248597,600.1142003344405,482.3024158294686
57933.33333333333,541.1501742478455,59.01242665335121,600.1626009011967,482.1377475944943
57966.66666666667,541.0978259912214,59.1224763567064,600.2203023479278,481.975349634515
58000.000000000015,541.0509351305773,59.24429937965281,600.2952345102301,481.80663575092444
58033.33333333333,541.0140727374536,59.37064156993376,600.3847143073874,481.64343116751985
58066.66666666667,541.0012062365244,59.463607188868174,600.4648134253925,481.53759904765616
58100.000000000015,541.0209700476861,59.50064785816162,600.5216179058477,481.52032218952445
58133.33333333333,541.0576559274799,59.472753625470396,600.5304095529503,481.58490230200954
58166.66666666667,541.1053148306946,59.38901285660188,600.4943276872965,481.71630197409274
58200.000000000015,541.1626423900404,59.26322916308359,600.425871553124,481.8994132269569
58233.33333333333,541.2081494101179,59.162202375831065,600.370351785949,482.0459470342869
58266.66666666667,541.2411580916772,59.09868496897588,600.3398430606532,482.14247312270135
58300.000000000015,541.2572960975292,59.079280973612214,600.3365770711414,482.178015123917
58333.333333333336,541.2526326599198,59.11128474954646,600.3639174094662,482.14134791037327
58366.66666666667,541.2334841381061,59.18536363266705,600.4188477707731,482.048120505439
58400.000000000015,541.2285929000911,59.258319812812125,600.4869127129033,481.970273087279
58433.333333333336,541.2379589458747,59.31610223710892,600.5540611829836,481.92185670876574
58466.66666666667,541.261845822308,59.345631876813606,600.6074776991217,481.9162139454944
58500.000000000015,541.3017019182738,59.33920132610967,600.6409032443835,481.96250059216413
58533.333333333336,541.3570774106084,59.292667978456095,600.6497453890645,482.06440943215233
58566.66666666667,541.4190995765562,59.20635420671126,600.6254537832674,482.2127453698449
58600.000000000015,541.4639797368781,59.134451084198936,600.598430821077,482.32952865267913
58633.333333333336,541.4772761433356,59.07457406029209,600.5518502036277,482.40270208304355
58666.66666666667,541.4567790074902,59.03432309673691,600.4911021042271,482.42245591075334
58700.000000000015,541.4042430784313,59.02233943289185,600.4265825113231,482.3819036455394
58733.333333333336,541.3449535318975,59.0641501153046,600.4091036472022,482.28080341659296
58766.66666666667,541.2808378674117,59.154767038339784,600.4356049057515,482.1260708290719
58800.000000000015,541.221254724951,59.29033835120945,600.5115930761605,481.9309163737415
58833.333333333336,541.2175654975941,59.42500855126816,600.6425740488623,481.792556946326
58866.66666666667,541.280590424074,59.44507545877995,600.725665882854,481.83551496529407
58900.000000000015,541.3887401467007,59.32059053761332,600.709330684314,482.06814960908736
58933.333333333336,541.4852442925778,59.19271675163184,600.6779610442096,482.29252754094597
58966.66666666667,541.5461057050885,59.10124666909608,600.6473523741846,482.4448590359924
59000.000000000015,541.5690428404152,59.05472798213689,600.6237708225522,482.51431485827834
59033.333333333336,541.5573268111807,59.06349313891227,600.6208199500929,482.4938336722684
59066.66666666667,541.5150820266985,59.13063034798263,600.6457123746811,482.38445167871583
59100.000000000015,541.4817456557081,59.195413553073664,600.6771592087817,482.28633210263445
59133.333333333336,541.4510621281139,59.26250076762553,600.7135628957394,482.1885613604884
59166.66666666667,541.4211622198123,59.334404881190814,600.7555671010032,482.0867573386215
59200.000000000015,541.3921302200231,59.41171002706516,600.8038402470883,481.9804201929579
59233.333333333336,541.3561311062967,59.492793264592784,600.8489243708896,481.863337841704
59266.66666666667,541.3054432397381,59.582632004703555,600.8880752444417,481.72281123503456
59300.000000000015,541.2388606174122,59.69088090148958,600.9297415189018,481.5479797159227
59333.333333333336,541.1535354947675,59.82557572594889,600.9791112207164,481.32795976881863
59366.66666666667,541.0401758188627,59.984629575982865,601.0248053948455,481.05554624287987
59400.000000000015,540.8996890268747,60.17079606671264,601.0704850935874,480.7288929601621
59433.333333333336,540.7482040712725,60.38576197988258,601.1339660511551,480.36244209138994
59466.66666666667,540.6072252467526,60.591332367923954,601.1985576146766,480.01589287882865
59500.000000000015,540.483663391062,60.77739058411111,601.2610539751731,479.7062728069509
59533.333333333336,540.3763391526827,60.94144320887653,601.3177823615592,479.43489594380617
59566.66666666667,540.2825759716092,61.084028214593694,601.3666041862028,479.1985477570155
59600.000000000015,540.1912225076914,61.20857200452597,601.3997945122173,478.98265050316536
59633.333333333336,540.1043506806379,61.31004589297885,601.4143965736168,478.7943047876591
59666.66666666667,540.0232247802046,61.38705045665336,601.410275236858,478.63617432355124
59700.000000000015,539.9475208672252,61.44033619327444,601.3878570604996,478.50718467395075
59733.333333333336,539.8765571341721,61.47498521861424,601.3515423527864,478.4015719155579
59766.66666666667,539.7958276286678,61.52376706579441,601.3195946944622,478.2720605628734
59800.000000000015,539.7041211153767,61.588680205845215,601.2928013212219,478.11544090953146
59833.333333333336,539.6059083353592,61.65916686656901,601.2650752019282,477.9467414687902
59866.66666666667,539.5037538314535,61.733887019350036,601.2376408508036,477.7698668121035
59900.000000000015,539.3936046872575,61.8296663641206,601.2232710513781,477.5639383231369
59933.333333333336,539.275914787426,61.948656227167305,601.2245710145933,477.3272585602587
59966.66666666667,539.1571135087307,62.07504420064609,601.2321577093768,477.08206930808467
60000.000000000015,539.0424642799381,62.197554938988446,601.2400192189266,476.8449093409497
60033.333333333336,538.9313967086358,62.3161763663618,601.2475730749976,476.61522034227403
60066.66666666667,538.8202671931806,62.43223426573325,601.2525014589138,476.38803292744734
60100.000000000015,538.7034250100832,62.555057980812535,601.2584829908957,476.1483670292706
60133.333333333336,538.5814820334227,62.6903480500178,601.2718300834406,475.8911339834049
60166.66666666667,538.4534388540458,62.84261476400677,601.2960536180525,475.610824090039
60200.000000000015,538.3193250350125,63.01660781475103,601.3359328497636,475.3027172202615
60233.333333333336,538.1803427326435,63.21632833524191,601.3966710678853,474.96401439740157
60266.66666666667,538.0436997183645,63.433706308529494,601.477406026894,474.60999340983494
60300.000000000015,537.9180712028867,63.6355765697127,601.5536477725994,474.282494633174
60333.333333333336,537.8005010711558,63.82246960536923,601.622970676525,473.9780314657866
60366.66666666667,537.6905434265385,63.995050905435,601.6855943319736,473.6954925211035
60400.000000000015,537.5879579233058,64.15358722700556,601.7415451503114,473.4343706963002
60433.333333333336,537.4926767716375,64.29858094058751,601.791257712225,473.19409583105005
60466.66666666667,537.4118122286238,64.43223203788855,601.8440442665124,472.9795801907353
60500.000000000015,537.3505904522999,64.5363876346107,601.8869780869106,472.8142028176892
60533.333333333336,537.3096839991982,64.60613919360954,601.9158231928078,472.7035448055887
60566.66666666667,537.2798288555663,64.65459052974253,601.9344193853088,472.6252383258237
60600.000000000015,537.2535804804157,64.69520476103217,601.9487852414479,472.55837571938355
60633.333333333336,537.224942501916,64.73012165914984,601.9550641610658,472.4948208427661
60666.66666666667,537.1624477397492,64.79828859631733,601.9607363360665,472.36415914343183
60700.000000000015,537.0666122278903,64.94980438826046,602.0164166161508,472.11680783962987
60733.333333333336,536.9363989680434,65.20647002189627,602.1428689899396,471.7299289461471
60766.66666666667,536.8042182943547,65.48142237870462,602.2856406730593,471.32279591565003
60800.000000000015,536.6679078928626,65.7322921638458,602.4002000567084,470.9356157290168
60833.333333333336,536.5125676980845,65.9762164504378,602.4887841485223,470.5363512476467
60866.66666666667,536.341845268846,66.21960194305795,602.5614472119039,470.122243325788
60900.000000000015,536.1519829042638,66.46761784600935,602.6196007502732,469.68436505825446
60933.333333333336,535.9419659279177,66.7326384745358,602.6746044024535,469.20932745338195
60966.66666666667,535.7103398452288,67.02452950908915,602.7348693543179,468.68581033613964
61000.000000000015,535.4835009688649,67.29745745416915,602.780958423034,468.1860435146957
61033.333333333336,535.264019774197,67.54749538875761,602.8115151629546,467.71652438543936
61066.66666666667,535.0544348722747,67.77753522434776,602.8319700966224,467.27689964792694
61100.000000000015,534.856094464978,67.98441396602632,602.8405084310043,466.8716804989517
61133.333333333336,534.6702036890066,68.16859677329568,602.8388004623023,466.5016069157109
61166.66666666667,534.4949738866994,68.33507491989076,602.8300488065902,466.15989896680867
61200.000000000015,534.3305792124225,68.4886590574097,602.8192382698322,465.8419201550129
61233.333333333336,534.181583699332,68.62887569288726,602.8104593922193,465.55270800644473
61266.66666666667,534.0367468774137,68.74753924379024,602.784286121204,465.2892076336235
61300.000000000015,533.8959153119074,68.84416306410155,602.7400783760089,465.05175224780584
61333.333333333336,533.7510790605802,68.9137767583147,602.6648558188949,464.83730230226547
61366.66666666667,533.5967088239133,68.97148411962583,602.5681929435392,464.6252247042875
61400.000000000015,533.4325023382149,69.03984773947752,602.4723500776925,464.3926545987374
61433.333333333336,533.2588647110625,69.13668578766541,602.395550498728,464.1221789233971
61466.66666666667,533.0757625610637,69.27228031231918,602.3480428733828,463.8034822487445
61500.000000000015,532.8776496809284,69.4481754048821,602.3258250858105,463.4294742760463
61533.333333333336,532.688146123833,69.63143716987828,602.3195832937113,463.05670895395474
61566.66666666667,532.5280450011286,69.753610666706,602.2816556678346,462.7744343344226
61600.000000000015,532.3948656037559,69.80917099509684,602.2040365988527,462.585694608659
61633.333333333336,532.2968308614878,69.79094429877527,602.087775160263,462.50588656271253
61666.66666666667,532.2364633405955,69.69833870481115,601.9348020454066,462.53812463578436
61700.000000000015,532.2002919387619,69.57442374316376,601.7747156819256,462.6258681955981
61733.333333333336,532.1775865609832,69.45718881131194,601.634775372295,462.72039774967124
61766.66666666667,532.1674376086004,69.34764528245407,601.5150828910545,462.8197923261463
61800.000000000015,532.169068003059,69.24709750215887,601.4161655052179,462.92197050090016
61833.333333333336,532.1819041075726,69.15788320665236,601.339787314225,463.0240209009202
61866.66666666667,532.2053522314221,69.08190402751454,601.2872562589366,463.12344820390757
61900.000000000015,532.2376758346586,69.02129390574763,601.2589697404062,463.216381928911
61933.333333333336,532.2785982437083,68.98000346410555,601.2586017078138,463.29859477960275
61966.66666666667,532.3288598109865,68.96089421538672,601.2897540263732,463.3679655955998
62000.000000000015,532.3868202139203,68.95315432093162,601.3399745348519,463.43366589298864
62033.333333333336,532.4471796936932,68.95983041770278,601.407010111396,463.4873492759904
62066.66666666667,532.49118693852,68.98274308200658,601.4739300205265,463.5084438565134
62100.000000000015,532.5167890744361,69.02977131013876,601.5465603845748,463.4870177642974
62133.333333333336,532.5124830771582,69.11026235273613,601.6227454298944,463.4022207244221
62166.66666666667,532.4779290730042,69.22482920402209,601.7027582770263,463.2530998689822
62200.000000000015,532.4189742444468,69.37705611803426,601.796030362481,463.0419181264125
62233.333333333336,532.3356993276593,69.56903389690588,601.9047332245652,462.76666543075345
62266.66666666667,532.2285503155156,69.80224896139438,602.03079927691,462.42630135412116
62300.000000000015,532.1103944009353,70.04790936348468,602.15830376442,462.06248503745064
62333.333333333336,531.9869828125862,70.29660519506587,602.283588007652,461.69037761752037
62366.66666666667,531.8657120873835,70.5401316122552,602.4058436996387,461.3255804751283
62400.000000000015,531.7513819448895,70.77139946689091,602.5227814117804,460.97998247799865
62433.333333333336,531.6435331059627,70.99004303408162,602.6335761400443,460.65349007188104
62466.66666666667,531.5415019132084,71.19551013442198,602.7370120476304,460.34599177878647
62500.000000000015,531.4471179716714,71.38707369980223,602.8341916714737,460.06004427186923
62533.333333333336,531.3603316406297,71.56227039954099,602.9226020401708,459.79806124108876
62566.66666666667,531.2820077486676,71.71998201984334,603.001989768511,459.5620257288243
62600.000000000015,531.2128206839193,71.85841666966476,603.071237353584,459.35440401425456
62633.333333333336,531.1521444939148,71.97289140365704,603.1250358975718,459.1792530902577
62666.66666666667,531.1007043099719,72.06341179658212,603.164116106554,459.0372925133898
62700.000000000015,531.0598842622046,72.1322571868654,603.19214144907,458.9276270753392
62733.333333333336,531.0272340746023,72.18405765514494,603.2112917297472,458.8431764194574
62766.66666666667,531.0022650774843,72.21974534838313,603.2220104258674,458.7825197291011
62800.000000000015,530.9732525251163,72.25872813940764,603.2319806645239,458.71452438570867
62833.333333333336,530.9394761895107,72.30795360811999,603.2474297976307,458.63152258139075
62866.66666666667,530.8992381463062,72.37122572082815,603.2704638671344,458.52801242547804
62900.000000000015,530.8620454944478,72.42861581246606,603.2906613069139,458.4334296819817
62933.333333333336,530.8290270416388,72.47903445328582,603.3080614949247,458.349992588353
62966.66666666667,530.8010853344609,72.52364402119942,603.3247293556603,458.27744131326153
63000.000000000015,530.7777820711865,72.56273551573727,603.3405175869237,458.21504655544925
63033.333333333336,530.7580041888675,72.58570300402629,603.3437071928938,458.1723011848412
63066.66666666667,530.7466460391441,72.57063830250118,603.3172843416453,458.176007736643
63100.000000000015,530.746104814606,72.53711469814748,603.2832195127535,458.20899011645855
63133.333333333336,530.7416912376215,72.53765261141376,603.2793438490353,458.2040386262077
63166.66666666667,530.7328607881188,72.57693423982386,603.3097950279428,458.155926548295
63200.000000000015,530.7191676405544,72.65789746281847,603.3770651033728,458.0612701777359
63233.333333333336,530.7008958843008,72.77564093287974,603.4765368171805,457.9252549514211
63266.66666666667,530.6955147741077,72.88292963387563,603.5784444079833,457.81258514023204
63300.000000000015,530.7032002455893,72.97535054436386,603.6785507899532,457.7278497012254
63333.333333333336,530.7246675757582,73.04868322063398,603.7733507963922,457.6759843551242
63366.66666666667,530.7604742925112,73.09802115951375,603.858495452025,457.6624531329974
63400.000000000015,530.8014939708747,73.1412588450021,603.9427528158768,457.66023512587265
63433.333333333336,530.844347317266,73.18421977520964,604.0285670924757,457.66012754205644
63466.66666666667,530.8876575913562,73.22461202307638,604.1122696144325,457.6630455682798
63500.000000000015,530.9322263394696,73.26046143599862,604.1926877754682,457.67176490347094
63533.333333333336,530.9772456595549,73.28886135035059,604.2661070099055,457.6883843092043
63566.66666666667,531.019845968443,73.30483429660025,604.3246802650432,457.7150116718427
63600.000000000015,531.0631656218173,73.30904575526897,604.3722113770863,457.75411986654836
63633.333333333336,531.1215413142586,73.32376523348663,604.4453065477452,457.797776080772
63666.66666666667,531.194929349667,73.34158636614866,604.5365157158157,457.8533429835183
63700.000000000015,531.2821723034929,73.34781170623006,604.6299840097229,457.9343605972628
63733.333333333336,531.3696133452659,73.32950645385763,604.6991197991235,458.04010689140824
63766.66666666667,531.4522724610831,73.30667393531661,604.7589463963998,458.1455985257665
63800.000000000015,531.5301454447474,73.28622872945701,604.8163741742044,458.2439167152904
63833.333333333336,531.6032716353087,73.27071700544545,604.8739886407542,458.33255462986324
63866.66666666667,531.6703579770676,73.26079604614651,604.9311540232142,458.4095619309211
63900.000000000015,531.7226567331608,73.29118962165788,605.0138463548186,458.4314671115029
63933.333333333336,531.7554165123131,73.36578331747887,605.121199829792,458.38963319483423
63966.66666666667,531.7795673530339,73.43496413868468,605.2145314917186,458.34460321434926
64000.000000000015,531.7954602519093,73.50280886070654,605.2982691126158,458.29265139120275
64033.333333333336,531.8015168333222,73.57205895983643,605.3735757931587,458.2294578734858
64066.66666666667,531.7938742755534,73.6435123630383,605.4373866385918,458.1503619125151
64100.000000000015,531.7719523959015,73.72298413549582,605.4949365313973,458.0489682604057
64133.333333333336,531.7452817687306,73.82708756583068,605.5723693345612,457.91819420289994
64166.66666666667,531.7158052848696,73.95605208500704,605.6718573698766,457.75975319986253
64200.000000000015,531.6834565309423,74.10218140318997,605.7856379341323,457.5812751277523
64233.333333333336,531.6485778948213,74.2541947691452,605.9027726639665,457.3943831256761
64266.66666666667,531.6090969261087,74.40390662905571,606.0130035551645,457.205190297053
64300.000000000015,531.5659670781637,74.54842279535669,606.1143898735204,457.01754428280697
64333.333333333336,531.5242584002624,74.68692751463847,606.2111859149009,456.83733088562394
64366.66666666667,531.4853391061739,74.81806392991643,606.3034030360903,456.6672751762575
64400.000000000015,531.4672748201953,74.96002016357764,606.4272949837729,456.50725465661765
64433.333333333336,531.4727376100847,75.12011113920823,606.5928487492929,456.35262647087643
64466.66666666667,531.496581023646,75.28877864328864,606.7853596669346,456.2078023803573
64500.000000000015,531.5417155866883,75.45489418297912,606.9966097696674,456.08682140370917
64533.333333333336,531.6074563100946,75.6096506588767,607.2171069689713,455.99780565121785
64566.66666666667,531.705335062151,75.72076944241299,607.426104504564,455.984565619738
64600.000000000015,531.8401854149062,75.78482030754466,607.6250057224509,456.05536510736147
64633.333333333336,532.0045320793706,75.80544194133668,607.8099740207073,456.19909013803397
64666.66666666667,532.1911744411871,75.7877107976307,607.9788852388177,456.4034636435564
64700.000000000015,532.3877854199496,75.74443428886256,608.1322197088122,456.64335113108706
64733.333333333336,532.5829102952343,75.68887431717422,608.2717846124085,456.8940359780601
64766.66666666667,532.778840858939,75.62409831546822,608.4029391744073,457.1547425434708
64800.000000000015,532.961633992474,75.55145285439922,608.5130868468733,457.41018113807485
64833.333333333336,533.1314871496199,75.49100715937051,608.6224943089904,457.64047999024945
64866.66666666667,533.2888116312702,75.46463570788521,608.7534473391554,457.8241759233849
64900.000000000015,533.4329288609316,75.48342695400652,608.9163558149381,457.9495019069251
64933.333333333336,533.5616287480048,75.55320993483747,609.1148386828422,458.0084188131673
64966.66666666667,533.6585292450826,75.66718871782028,609.3257179629029,457.9913405272623
65000.000000000015,533.738634405367,75.76959976174722,609.5082341671142,457.96903464361975
65033.333333333336,533.8021065092637,75.87585428163365,609.6779607908974,457.92625222763
65066.66666666667,533.8352431782565,75.99702712514568,609.8322703034022,457.83821605311084
65100.000000000015,533.8298341640585,76.15369863595036,609.9835328000089,457.67613552810815
65133.333333333336,533.8478593802064,76.36155700830288,610.2094163885092,457.4863023719035
65166.66666666667,533.9264895464971,76.4622563206082,610.3887458671053,457.4642332258889
65200.000000000015,534.0616592817042,76.4074000556425,610.4690593373467,457.65425922606175
65233.333333333336,534.1989417274451,76.35440055519585,610.553342282641,457.84454117224925
65266.66666666667,534.3150890885612,76.32206923297954,610.6371583215407,457.9930198555817
65300.000000000015,534.4101013650525,76.31882978116786,610.7289311462204,458.0912715838846
65333.333333333336,534.4839258052156,76.35066104847162,610.8345868536871,458.1332647567439
65366.66666666667,534.5384833733433,76.40862190090535,610.9471052742487,458.12986147243794
65400.000000000015,534.5747263460702,76.4904691429282,611.0651954889984,458.084257203142
65433.333333333336,534.5932790257468,76.60390989563352,611.1971889213803,457.9893691301133
65466.66666666667,534.6135956973499,76.7150256757755,611.3286213731253,457.89857002157436
65500.000000000015,534.624845853502,76.80395341040308,611.4287992639051,457.82089244309896
65533.333333333336,534.6230936247488,76.87387006019158,611.4969636849404,457.7492235645572
65566.66666666666,534.6010828203364,76.93517061651463,611.536253436851,457.6659122038218
65600.0,534.5621870231749,76.99116101839333,611.5533480415683,457.57102600478163
65633.33333333336,534.5064062332648,77.04483974524454,611.5512459785093,457.46156648802025
65666.66666666666,534.4342158513767,77.10024494528382,611.5344607966606,457.33397090609293
65700.0,534.3460912782817,77.16144000892214,611.5075312872038,457.1846512693596
65733.33333333336,534.2521315881263,77.23955827201712,611.4916898601434,457.0125733161092
65766.66666666666,534.1670263467278,77.3069064822613,611.4739328289891,456.86011986446647
65800.0,534.0895525934343,77.36234134724737,611.4518939406817,456.7272112461869
65833.33333333336,534.0198334404071,77.40704921593327,611.4268826563404,456.6127842244738
65866.66666666666,533.9597569535827,77.44519654187734,611.40495349546,456.5145604117053
65900.0,533.908120342022,77.47702518499536,611.3851455270174,456.4310951570267
65933.33333333336,533.866129472089,77.50522871547379,611.3713581875628,456.36090075661525
65966.66666666666,533.8312077369112,77.52672882440615,611.3579365613174,456.30447891250503
66000.0,533.8005576018082,77.54030077611158,611.3408583779199,456.2602568256967
66033.33333333336,533.7737429019113,77.54826887142521,611.3220117733365,456.2254740304861
66066.66666666666,533.7864864627014,77.54612034354346,611.3326068062449,456.24036611915795
66100.0,533.8387882841789,77.46459832193318,611.3033866061121,456.37418996224574
66133.33333333336,533.9306483663435,77.28081259346254,611.211460959806,456.6498357728809
66166.66666666666,534.0613524705894,76.99366790608435,611.0550203766738,457.0676845645051
66200.0,534.1911939102416,76.72132371822147,610.9125176284631,457.46987019202015
66233.33333333336,534.3179791263277,76.4673870882098,610.7853662145375,457.8505920381179
66266.66666666666,534.4238538305958,76.23738329178178,610.6612371223775,458.18647053881404
66300.0,534.5028906905472,76.03773938327687,610.5406300738241,458.4651513072704
66333.33333333336,534.5535796872675,75.87466254678952,610.428242234057,458.678917140478
66366.66666666666,534.5813589310667,75.73885667662387,610.3202156076906,458.8425022544428
66400.0,534.582773403528,75.64638321085236,610.2291566143804,458.9363901926756
66433.33333333336,534.558219183145,75.60147205593667,610.1596912390817,458.9567471272083
66466.66666666666,534.5104344688693,75.6078276868561,610.1182621557255,458.9026067820132
66500.0,534.4529483816524,75.64077012786034,610.0937185095128,458.81217825379207
66533.33333333336,534.3953588646203,75.68692087834583,610.0822797429662,458.7084379862745
66566.66666666666,534.334500125056,75.74771246057084,610.0822125856268,458.5867876644852
66600.0,534.2729999833431,75.8196327330354,610.0926327163785,458.4533672503077
66633.33333333336,534.2149686200803,75.8940210461447,610.1089896662249,458.3209475739356
66666.66666666666,534.1603387520099,75.96838686034094,610.1287256123509,458.19195189166896
66700.0,534.1090430958736,76.03936143207366,610.1484045279473,458.0696816638
66733.33333333336,534.0633498185626,76.10592726776618,610.1692770863289,457.9574225507965
66766.66666666666,534.0237991852148,76.16435525464767,610.1881544398625,457.8594439305671
66800.0,533.9910485709953,76.21114217490064,610.2021907458959,457.77990639609465
66833.33333333336,533.9764574272886,76.23912863934622,610.2155860666347,457.7373287879423
66866.66666666666,533.9741547343331,76.23105892006137,610.2052136543945,457.74309581427167
66900.0,533.9900253114641,76.1886936151883,610.1787189266524,457.80133169627584
66933.33333333336,534.0217181783487,76.11533472231108,610.1370529006598,457.9063834560376
66966.66666666666,534.0635080833517,76.01020965453,610.0737177378817,458.05329842882173
67000.0,534.1085235384533,75.87310574231024,609.9816292807635,458.235417796143
67033.33333333336,534.1480604872157,75.72574025631623,609.873800743532,458.4223202308995
67066.66666666666,534.1681232676781,75.60669570663016,609.7748189743082,458.56142756104794
67100.0,534.1687118798405,75.51599214788946,609.68470402773,458.6527197319511
67133.33333333336,534.142681270599,75.46610142270073,609.6087826932998,458.6765798478983
67166.66666666666,534.1014900085539,75.43569991228505,609.537189920839,458.6657900962689
67200.0,534.0457006105336,75.42653509153779,609.4722357020713,458.61916551899577
67233.33333333336,533.9733278773631,75.43958866861016,609.4129165459733,458.53373920875293
67266.66666666666,533.8850729007937,75.47540023103791,609.3604731318317,458.4096726697558
67300.0,533.7836531461392,75.53284852532754,609.3165016714667,458.2508046208116
67333.33333333336,533.6712557222116,75.59247729666745,609.2637330188791,458.0787784255442
67366.66666666666,533.5472953339615,75.65358558884469,609.2008809228062,457.89370974511684
67400.0,533.4152768379815,75.72136968739177,609.1366465253733,457.6939071505898
67433.33333333336,533.2799018631756,75.80475172572717,609.0846535889028,457.47515013744845
67466.66666666666,533.1269564167751,75.89360898649258,609.0205654032677,457.2333474302825
67500.0,532.9515219616424,75.9947077809424,608.9462297425848,456.95681418069995
67533.33333333336,532.7562432108266,76.10625954438724,608.8625027552139,456.64998366643937
67566.66666666666,532.5385863393042,76.23935370590654,608.7779400452107,456.29923263339765
67600.0,532.307303876564,76.381406014291,608.688709890855,455.925897862273
67633.33333333336,532.0966403687495,76.45355520393804,608.5501955726875,455.64308516481145
67666.66666666666,531.9081691502814,76.4484045943805,608.3565737446619,455.4597645559009
67700.0,531.7183580022862,76.44520884428724,608.1635668465734,455.273149157999
67733.33333333336,531.527237037501,76.459869838809,607.98710687631,455.06736719869195
67766.66666666666,531.3328428401525,76.49590561569649,607.828748455849,454.836937224456
67800.0,531.1459689309634,76.52762651814545,607.6735954491088,454.6183424128179
67833.33333333336,530.9700682947906,76.56011421441023,607.5301825092008,454.4099540803804
67866.66666666666,530.8114023046718,76.59165736441796,607.4030596690898,454.2197449402538
67900.0,530.669970960607,76.61799051918157,607.2879614797886,454.05198044142537
67933.33333333336,530.5457400077844,76.63474408941069,607.1804840971951,453.9109959183737
67966.66666666666,530.4386286657399,76.6192645060336,607.0578931717735,453.8193641597063
68000.0,530.3503521806117,76.55809176796954,606.9084439485813,453.7922604126422
68033.33333333336,530.2806327546944,76.45308071270308,606.7337134673975,453.8275520419913
68066.66666666666,530.2178165677198,76.34542604407146,606.5632426117912,453.8723905236483
68100.0,530.1512599705217,76.26663450696519,606.4178944774868,453.88462546355646
68133.33333333336,530.0858726121928,76.22336788090837,606.3092404931012,453.86250473128445
68166.66666666666,530.0197818241891,76.20641399541621,606.2261958196053,453.81336782877287
68200.0,529.9525679303822,76.21258925396074,606.1651571843429,453.73997867642146
68233.33333333336,529.8889584587666,76.23146004389683,606.1204185026635,453.6574984148698
68266.66666666666,529.8363875532997,76.23185245158761,606.0682400048873,453.6045351017121
68300.0,529.7839932569625,76.21027927239582,605.9942725293583,453.57371398456667
68333.33333333336,529.7340674047019,76.16686183398329,605.9009292386852,453.56720557071867
68366.66666666666,529.6815430472243,76.11806275442942,605.7996058016537,453.5634802927949
68400.0,529.612046031105,76.1052915935772,605.7173376246823,453.50675443752783
68433.33333333336,529.5254505122504,76.12976784924585,605.6552183614962,453.3956826630045
68466.66666666666,529.407867596757,76.1818518460387,605.5897194427957,453.2260157507183
68500.0,529.2511861539407,76.25765123955316,605.5088373934939,452.9935349143875
68533.33333333336,529.0776712259229,76.32615444898306,605.403825674906,452.75151677693987
68566.66666666666,528.8967508304403,76.39994503828527,605.2966958687256,452.496805792155
68600.0,528.7142637678575,76.49214925743117,605.2064130252886,452.2221145104263
68633.33333333336,528.5454983293159,76.61398138074851,605.1594797100645,451.93151694856743
68666.66666666666,528.4072901550949,76.7261947401098,605.1334848952047,451.68109541498507
68700.0,528.3089421939086,76.79690752223208,605.1058497161407,451.51203467167653
68733.33333333336,528.2483911960475,76.81938234676824,605.0677735428158,451.4290088492792
68766.66666666666,528.2237096619895,76.78840908477086,605.0121187467603,451.4353005772186
68800.0,528.2328222658576,76.69888560483194,604.9317078706896,451.5339366610257
68833.33333333336,528.2706157133251,76.5572514048797,604.8278671182048,451.7133643084454
68866.66666666666,528.3229186404701,76.40806520403802,604.7309838445082,451.91485343643205
68900.0,528.4024163324092,76.26473409443913,604.6671504268484,452.13768223797007
68933.33333333336,528.509108789142,76.12566856717514,604.6347773563172,452.3834402219669
68966.66666666666,528.6421585857157,75.98803013714418,604.6301887228599,452.65412844857156
69000.0,528.8022686655495,75.8486775016397,604.6509461671892,452.9535911639098
69033.33333333336,528.9790976454159,75.69848288615445,604.6775805315704,453.2806147592614
69066.66666666666,529.1651822737599,75.53377605018021,604.6989583239401,453.6314062235797
69100.0,529.3220723234566,75.41624359172992,604.7383159151865,453.9058287317267
69133.33333333336,529.4564736880662,75.32258225420684,604.7790559422731,454.1338914338594
69166.66666666666,529.5690617525628,75.24469457265522,604.813756325218,454.32436717990754
69200.0,529.6577045174553,75.18235225167484,604.8400567691301,454.47535226578043
69233.33333333336,529.7308740940058,75.13726709608201,604.8681411900878,454.59360699792376
69266.66666666666,529.7962921211097,75.10367993036309,604.8999720514728,454.69261219074656
69300.0,529.8551646017015,75.07049388114241,604.9256584828439,454.7846707205591
69333.33333333336,529.9103392803331,75.02696479777883,604.937304078112,454.8833744825543
69366.66666666666,529.9711082099459,74.97009620790598,604.9412044178518,455.00101200203994
69400.0,530.0374713905398,74.88855108277072,604.9260224733106,455.1489203077691
69433.33333333336,530.1094288221149,74.77311500142059,604.8825438235355,455.3363138206943
69466.66666666666,530.1736144228121,74.65696221266818,604.8305766354803,455.5166522101439
69500.0,530.2211441397241,74.54987314231194,604.771017282036,455.67127099741214
69533.33333333336,530.2427995417262,74.4658916893807,604.7086912311069,455.7769078523455
69566.66666666666,530.243054581077,74.41662852259007,604.659683103667,455.8264260584869
69600.0,530.2447390324593,74.41554363311981,604.6602826655791,455.8291953993395
69633.33333333336,530.2483189477374,74.4640645738423,604.7123835215797,455.7842543738951
69666.66666666666,530.2525623995909,74.55980250613739,604.8123649057284,455.69275989345357
69700.0,530.2715211376884,74.6611721925622,604.9326933302506,455.6103489451262
69733.33333333336,530.3135873928611,74.7358357943677,605.0494231872289,455.5777515984934
69766.66666666666,530.3851950341518,74.76606478110811,605.1512598152599,455.6191302530437
69800.0,530.4875552968957,74.74476773145669,605.2323230283524,455.742787565439
69833.33333333336,530.6161974400325,74.67834324585729,605.2945406858897,455.9378541941752
69866.66666666666,530.7315895039936,74.6191822150519,605.3507717190455,456.11240728894177
69900.0,530.8144620571612,74.63017622763418,605.4446382847954,456.184285829527
69933.33333333336,530.8648150995355,74.73876903578687,605.6035841353223,456.1260460637486
69966.66666666666,530.9183805290385,74.85281220020077,605.7711927292393,456.0655683288377
70000.0,530.9816952775109,74.94854224658835,605.9302375240992,456.03315303092256
70033.33333333336,531.053396260061,75.02550519927003,606.0789014593311,456.02789106079103
70066.66666666666,531.1346075968775,75.08415211520243,606.2187597120799,456.05045548167504
70100.0,531.2285225067977,75.11655606054065,606.3450785673384,456.1119664462571
70133.33333333336,531.3345658817823,75.1173576889926,606.4519235707749,456.2172081927897
70166.66666666666,531.4528105244962,75.0815915868254,606.5344021113216,456.37121893767073
70200.0,531.5824529438122,75.0039717595164,606.5864247033286,456.5784811842958
70233.33333333336,531.7234931397305,74.88035349283348,606.603846632564,456.84313964689704
70266.66666666666,531.8754386564184,74.70869519945325,606.5841338558716,457.16674345696515
70300.0,532.0341425376398,74.51237727875227,606.5465198163921,457.5217652588875
70333.33333333336,532.2025608984497,74.29306936835229,606.495630266802,457.90949153009745
70366.66666666666,532.3811396354813,74.05553703217524,606.4366766676566,458.32560260330604
70400.0,532.5602005282266,73.81313575336819,606.3733362815948,458.74706477485836
70433.33333333336,532.729258837801,73.5791386354277,606.3083974732288,459.15012020237333
70466.66666666666,532.8845843659216,73.36070710266073,606.2452914685823,459.52387726326083
70500.0,533.0192167764357,73.17878975158214,606.1980065280178,459.8404270248535
70533.33333333336,533.1327952218552,73.04010977942866,606.1729050012839,460.0926854424265
70566.66666666666,533.2222294693493,72.94279277724021,606.1650222465895,460.279436692109
70600.0,533.2628096520617,72.90212172158057,606.1649313736423,460.36068793048116
70633.33333333336,533.2606022640109,72.95071909986868,606.2113213638796,460.3098831641422
70666.66666666666,533.2523158502311,73.05806644723485,606.3103822974659,460.1942494029962
70700.0,533.2493197270531,73.16697170857718,606.4162914356303,460.08234801847595
70733.33333333336,533.2953196796271,73.14464467693504,606.4399643565622,460.1506750026921
70766.66666666666,533.3572938134442,73.07511386264055,606.4324076760848,460.2821799508037
70800.0,533.436852032033,72.9990273080618,606.4358793400949,460.43782472397123
70833.33333333336,533.5433089176084,72.90947807779443,606.4527869954029,460.633830839814
70866.66666666666,533.6730169113451,72.7991509312428,606.472167842588,460.8738659801023
70900.0,533.8285759942336,72.66184542339134,606.4904214176249,461.1667305708422
70933.33333333336,534.0106743063136,72.48415923640853,606.4948335427222,461.5265150699051
70966.66666666666,534.222239576511,72.25621811579353,606.4784576923046,461.96602146071746
71000.0,534.4402873111173,72.02574108357042,606.4660283946878,462.4145462275469
71033.33333333336,534.6628506453856,71.79606024126281,606.4589108866484,462.86679040412275
71066.66666666666,534.8895410548269,71.56705628349725,606.4565973383241,463.3224847713296
71100.0,535.1211542353041,71.34875567958906,606.4699099148932,463.772398555715
71133.33333333336,535.3551616789262,71.14955175792736,606.5047134368535,464.20560992099877
71166.66666666666,535.5830533496897,70.97957857645339,606.5626319261431,464.60347477323637
71200.0,535.7899132167585,70.8431972815025,606.633110498261,464.94671593525595
71233.33333333336,535.9672702394819,70.74090117631559,606.7081714157974,465.2263690631663
71266.66666666666,536.1275713626577,70.68420194884813,606.8117733115058,465.4433694138096
71300.0,536.2711385887994,70.6740004335806,606.9451390223801,465.59713815521883
71333.33333333336,536.4076862674285,70.71234036678545,607.120026634214,465.6953459006431
71366.66666666666,536.5427436980636,70.78382751047491,607.3265712085386,465.75891618758874
71400.0,536.6782490267616,70.86643274645974,607.5446817732213,465.81181628030185
71433.33333333336,536.8145845714645,70.9436428537226,607.7582274251871,465.87094171774186
71466.66666666666,536.9481892117327,71.01291263537868,607.9611018471114,465.935276576354
71500.0,537.074892255553,71.07159994492648,608.1464922004794,466.00329231062653
71533.33333333336,537.1889885705446,71.12343772756809,608.3124262981127,466.06555084297645
71566.66666666666,537.2696634422337,71.22200815511603,608.4916715973496,466.0476552871176
71600.0,537.3253761691818,71.35183516167979,608.6772113308616,465.97354100750204
71633.33333333336,537.3611539663267,71.4972200090391,608.8583739753658,465.8639339572876
71666.66666666666,537.3779559115047,71.65958338690307,609.0375392984078,465.71837252460165
71700.0,537.3744816522008,71.8379900760863,609.212471728287,465.5364915761145
71733.33333333336,537.351684038359,72.0336872053846,609.3853712437436,465.3179968329745
71766.66666666666,537.3098161642554,72.24758684517809,609.5574030094335,465.0622293190773
71800.0,537.2640271089497,72.45851129622186,609.7225384051716,464.80551581272783
71833.33333333336,537.2158445959288,72.66065838309015,609.876502979019,464.5551862128387
71866.66666666666,537.1658623159121,72.85223410401085,610.018096419923,464.3136282119013
71900.0,537.114190072334,73.03048156492696,610.144671637261,464.0837085074071
71933.33333333336,537.0578858740441,73.18807185979067,610.2459577338348,463.86981401425345
71966.66666666666,536.9962012485156,73.32158102829744,610.3177822768131,463.6746202202182
72000.0,536.9309928024346,73.44076655667615,610.3717593591108,463.49022624575844
72033.33333333336,536.8688492782602,73.54087371667907,610.4097229949393,463.3279755615811
72066.66666666666,536.8277029430695,73.61657573282514,610.4442786758947,463.2111272102444
72100.0,536.8120764438643,73.6527954813683,610.4648719252326,463.159280962496
72133.33333333336,536.8252973904947,73.64440651929864,610.4697039097933,463.1808908711961
72166.66666666666,536.8646650180648,73.58941822473551,610.4540832428003,463.2752467933293
72200.0,536.9253568307098,73.48615063229344,610.4115074630032,463.43920619841634
72233.33333333336,537.0050880377524,73.33396853173275,610.3390565694851,463.6711195060197
72266.66666666666,537.1037568373742,73.13615690493506,610.2399137423093,463.96759993243916
72300.0,537.203122882991,72.9203775084499,610.1235003914409,464.2827453745411
72333.33333333336,537.2986883033063,72.69978134293946,609.9984696462458,464.5989069603669
72366.66666666666,537.3852307272559,72.4861355157733,609.8713662430292,464.89909521148263
72400.0,537.4578243373628,72.29070633171254,609.7485306690753,465.16711800565025
72433.33333333336,537.51689284669,72.11759455188498,609.634487398575,465.399298294805
72466.66666666666,537.5637598394616,71.97050419577819,609.5342640352397,465.5932556436834
72500.0,537.5989350549914,71.85200001321921,609.4509350682107,465.74693504177225
72533.33333333336,537.6235365758447,71.76382581449616,609.3873623903409,465.85971076134854
72566.66666666666,537.6429982062438,71.69295800915117,609.335956215395,465.95004019709256
72600.0,537.6353453467086,71.65655061202541,609.291895958734,465.9787947346832
72633.33333333336,537.6027029461799,71.69342013564732,609.2961230818272,465.90928281053255
72666.66666666666,537.5431141826789,71.81527201339934,609.3583861960782,465.72784216927954
72700.0,537.4561150545961,72.02736780714582,609.483482861742,465.4287472474503
72733.33333333336,537.3569942251219,72.29026067679088,609.6472549019128,465.066733548331
72766.66666666666,537.268028289,72.5392178497701,609.8072461387701,464.72881043922985
72800.0,537.2018064826806,72.75498148195116,609.9567879646318,464.4468250007294
72833.33333333336,537.1582746737397,72.93061037518801,610.0888850489278,464.2276642985517
72866.66666666666,537.1387969696881,73.06229083057194,610.20108780026,464.07650613911613
72900.0,537.1423176272165,73.14827856002442,610.2905961872409,463.99403906719203
72933.33333333336,537.1687787932816,73.18750277160458,610.3562815648862,463.981276021677
72966.66666666666,537.2172779213021,73.17963841275203,610.3969163340541,464.03763950855006
73000.0,537.2881355002929,73.12570284448239,610.4138383447753,464.16243265581056
73033.33333333336,537.3782546715685,73.03607140114757,610.414326072716,464.3421832704209
73066.66666666666,537.4809024542975,72.92927871938616,610.4101811736837,464.55162373491135
73100.0,537.5934038358091,72.79555630318428,610.3889601389934,464.7978475326248
73133.33333333336,537.7152924441544,72.62919541924934,610.3444878634037,465.0860970249051
73166.66666666666,537.8463860374679,72.42692905440059,610.2733150918685,465.41945698306733
73200.0,537.9867652214566,72.19010930100606,610.1768745224626,465.7966559204506
73233.33333333336,538.1251007685636,71.9380259945596,610.0631267631231,466.187074774004
73266.66666666666,538.2252654991466,71.75209077148016,609.9773562706268,466.4731747276665
73300.0,538.2565952514827,71.65422368648278,609.9108189379655,466.60237156499994
73333.33333333336,538.2189750662686,71.66811215039178,609.8870872166603,466.55086291587685
73366.66666666666,538.1128644305893,71.80100114846539,609.9138655790547,466.3118632821239
73400.0,537.9428408346681,72.05115394391328,609.9939947785814,465.89168689075484
73433.33333333336,537.7683700691399,72.31259596403814,610.080966033178,465.4557741051018
73466.66666666666,537.6039433803157,72.5586679115374,610.1626112918532,465.04527546877836
73500.0,537.4483955064233,72.788203543514,610.2365990499372,464.66019196290927
73533.33333333336,537.3017958969369,72.99983281001913,610.3016287069561,464.3019630869178
73566.66666666666,537.1526641416096,73.18971227023319,610.3423764118428,463.96295187137645
73600.0,537.0008781546547,73.36448829972451,610.3653664543792,463.63638985493026
73633.33333333336,536.8458651472051,73.53345484226024,610.3793199894653,463.3124103049449
73666.66666666666,536.6863086488158,73.70535920572624,610.3916678545421,462.98094944308957
73700.0,536.5234789815288,73.89300908036024,610.416488061889,462.63046990116857
73733.33333333336,536.3709591123986,74.10650788681744,610.4774669992161,462.2644512255812
73766.66666666666,536.2362367995257,74.31910025323963,610.5553370527654,461.9171365462861
73800.0,536.1366591870551,74.47780544772155,610.6144646347766,461.65885373933355
73833.33333333336,536.0718257198279,74.58080118144026,610.6526269012681,461.4910245383876
73866.66666666666,536.04092653896,74.62841701501105,610.669343553971,461.4125095239489
73900.0,536.0420533353222,74.62365111562325,610.6657044509454,461.4184022196989
73933.33333333336,536.0433819188734,74.56546775663158,610.608849675505,461.4779141622418
73966.66666666666,536.028135866511,74.50795924885398,610.536095115365,461.520176617657
74000.0,535.995047429614,74.45686899670653,610.4519164263206,461.5381784329075
74033.33333333336,535.9453491213487,74.42054157851756,610.3658906998663,461.5248075428312
74066.66666666666,535.8824670335433,74.40849799750342,610.2909650310468,461.4739690360399
74100.0,535.806323128296,74.42305305624622,610.2293761845422,461.38327007204975
74133.33333333336,535.7167235103213,74.46379879590351,610.1805223062248,461.2529247144178
74166.66666666666,535.6214272010889,74.51934264793053,610.1407698490194,461.1020845531583
74200.0,535.5297627588111,74.56341474351797,610.0931775023291,460.96634801529314
74233.33333333336,535.4279943859505,74.62351034232447,610.051504728275,460.80448404362596
74266.66666666666,535.317316675596,74.70794906193488,610.0252657375308,460.6093676136611
74300.0,535.1972776078329,74.82070852715292,610.0179861349858,460.37656908068
74333.33333333336,535.0843516391881,74.92085660038121,610.0052082395692,460.16349503880684
74366.66666666666,534.9957764710329,74.96677733053927,609.9625538015721,460.02899914049357
74400.0,534.9264687862625,74.9763376708471,609.9028064571096,459.9501311154154
74433.33333333336,534.8748074208253,74.9518721966089,609.8266796174341,459.92293522421636
74466.66666666666,534.8459388269179,74.89483293508756,609.7407717620055,459.9511058918303
74500.0,534.825931303552,74.80731639436377,609.6332476979157,460.0186149091883
74533.33333333336,534.7930935144819,74.71752829898162,609.5106218134636,460.0755652155003
74566.66666666666,534.7383197125241,74.69333308991536,609.4316528024394,460.04498662260875
74600.0,534.6617840302131,74.7663842874772,609.4281683176903,459.8953997427359
74633.33333333336,534.5848383630238,74.90246254376734,609.4873009067911,459.68237581925644
74666.66666666666,534.5280704273085,75.03422963245849,609.562300059767,459.49384079485003
74700.0,534.4829977819996,75.16154767132733,609.6445454533269,459.32145011067234
74733.33333333336,534.4455046895799,75.28617683371431,609.7316815232942,459.1593278558656
74766.66666666666,534.4192968903561,75.40962607491764,609.8289229652737,459.0096708154385
74800.0,534.418317502918,75.52633351797735,609.9446510208953,458.89198398494057
74833.33333333336,534.4426028059744,75.61140382401459,610.054006629989,458.8311989819598
74866.66666666666,534.494943003502,75.64163120380256,610.1365742073046,458.8533117996995
74900.0,534.5741415765071,75.60032529830643,610.1744668748136,458.97381627820073
74933.33333333336,534.6808800901308,75.4790549231823,610.1599350133131,459.20182516694854
74966.66666666666,534.8270104713508,75.28509021521543,610.1121006865662,459.5419202561354
75000.0,534.9958148373319,75.07156480611312,610.067379643445,459.9242500312188
75033.33333333336,535.1827864978751,74.8245172042924,610.0073037021675,460.3582692935827
75066.66666666666,535.3967736620556,74.54365800866732,609.9404316707229,460.8531156533883
75100.0,535.6380586382465,74.22908179761,609.8671404358565,461.40897684063657
75133.33333333336,535.8894500976469,73.90528786978285,609.7947379674297,461.98416222786403
75166.66666666666,536.1240808492594,73.61159167011463,609.735672519374,462.5124891791447
75200.0,536.3486993149304,73.3364471010908,609.6851464160212,463.0122522138396
75233.33333333336,536.5653445384538,73.0739207477315,609.6392652861853,463.4914237907223
75266.66666666666,536.7892757249667,72.82208980896036,609.611365533927,463.9671859160064
75300.0,537.0204928744691,72.56624085426124,609.5867337287303,464.4542520202079
75333.33333333336,537.2590637901106,72.29283620031664,609.5518999904273,464.966227589794
75366.66666666666,537.4972176653679,72.01054578616916,609.507763451537,465.48667187919875
75400.0,537.7247298488774,71.73456510245627,609.4592949513336,465.9901647464211
75433.33333333336,537.9416727448141,71.45459600415764,609.3962687489718,466.4870767406565
75466.66666666666,538.1296609202836,71.20157727738642,609.33123819767,466.9280836428972
75500.0,538.3023208123732,70.9856437599068,609.28796457228,467.3166770524664
75533.33333333336,538.4641344653795,70.7996445985275,609.263779063907,467.664489866852
75566.66666666666,538.618622903692,70.63982440821974,609.2584473119117,467.97879849547223
75600.0,538.7660858534783,70.50114518827213,609.2672310417505,468.2649406652062
75633.33333333336,538.9067919992293,70.37740731554176,609.2841993147711,468.52938468368757
75666.66666666666,539.04098070705,70.26110341966022,609.3020841267103,468.7798772873898
75700.0,539.1696205548521,70.14469199386157,609.3143125487137,469.0249285609906
75733.33333333336,539.2927115426355,70.02013236004032,609.3128439026758,469.2725791825952
75766.66666666666,539.3974659618127,69.91392718547174,609.3113931472844,469.483538776341
75800.0,539.4866001805685,69.82335289896972,609.3099530795382,469.66324728159884
75833.33333333336,539.5601947774736,69.74639965788984,609.3065944353634,469.8137951195838
75866.66666666666,539.6010384827445,69.73457271940559,609.3356112021501,469.86646576333885
75900.0,539.607617990835,69.79639801257463,609.4040160034097,469.8112199782604
75933.33333333336,539.5809922501068,69.92931418790882,609.5103064380156,469.65167806219796
75966.66666666666,539.5255203714337,70.13829189946256,609.6638122708962,469.3872284719711
76000.0,539.4646047468476,70.36023244695036,609.824837193798,469.10437229989725
76033.33333333336,539.4127583941886,70.57190070159137,609.98465909578,468.8408576925972
76066.66666666666,539.3717050858909,70.77288319213812,610.144588278029,468.59882189375276
76100.0,539.3416588392555,70.9601591564671,610.3018179957226,468.3814996827884
76133.33333333336,539.3224713202413,71.12979149098398,610.4522628112253,468.1926798292574
76166.66666666666,539.3078409751789,71.27520820692706,610.5830491821059,468.03263276825186
76200.0,539.2952468877161,71.39120968849488,610.686456576211,467.9040371992212
76233.33333333336,539.2846890578531,71.47575288513798,610.7604419429911,467.80893617271516
76266.66666666666,539.2938986058368,71.5262553047159,610.8201539105528,467.7676433011209
76300.0,539.3293036553885,71.54063287247978,610.8699365278683,467.7886707829087
76333.33333333336,539.3886518320971,71.52027771570218,610.9089295477993,467.868374116395
76366.66666666666,539.4617877550603,71.48216196714634,610.9439497222066,467.97962578791396
76400.0,539.5470058172615,71.42721201917199,610.9742178364335,468.1197937980895
76433.33333333336,539.6426161822901,71.35600812844035,610.9986243107305,468.28660805384976
76466.66666666666,539.7429828990242,71.26232745891987,611.0053103579442,468.4806554401044
76500.0,539.8438675784521,71.1527284556307,610.9965960340828,468.69113912282137
76533.33333333336,539.9399719305582,71.04215515041733,610.9821270809755,468.89781678014083
76566.66666666666,540.0317531386609,70.92842853700185,610.9601816756627,469.103324601659
76600.0,540.1165137222655,70.81349593229746,610.9300096545629,469.30301778996807
76633.33333333336,540.1899261123626,70.70367600833565,610.8936021206982,469.48625010402696
76666.66666666666,540.2335617227519,70.6012142304113,610.8347759531632,469.6323474923406
76700.0,540.2448806167429,70.53838999550311,610.783270612246,469.70649062123977
76733.33333333336,540.2238827943353,70.5365355757406,610.7604183700759,469.6873472185947
76766.66666666666,540.1705682555292,70.60396242179971,610.7745306773289,469.56660583372957
76800.0,540.0849370003248,70.74307174206054,610.8280087423854,469.34186525826425
76833.33333333336,539.9813958017072,70.90943566603514,610.8908314677424,469.07196013567204
76866.66666666666,539.8862876946197,71.05870452372807,610.9449922183478,468.8275831708916
76900.0,539.7985879538666,71.18349518168763,610.9820831355541,468.6150927721789
76933.33333333336,539.7170536463251,71.27424102455846,610.9912946708836,468.4428126217666
76966.66666666666,539.6474100236302,71.32925543941643,610.9766654630466,468.31815458421374
77000.0,539.5960670226411,71.34739580115956,610.9434628238007,468.2486712214816
77033.33333333336,539.5635897280256,71.32554057100333,610.8891302990289,468.23804915702226
77066.66666666666,539.5495497226076,71.26184769740098,610.8113974200086,468.2877020252066
77100.0,539.5550422752525,71.15597933919155,610.711021614444,468.39906293606094
77133.33333333336,539.576994140589,71.01481345453148,610.5918075951205,468.56218068605756
77166.66666666666,539.6043866364212,70.86216089771287,610.4665475341341,468.74222573870827
77200.0,539.6365401390306,70.69892662653989,610.3354667655705,468.93761351249066
77233.33333333336,539.6734546484175,70.52804007676094,610.2014947251785,469.1454145716566
77266.66666666666,539.7077460100919,70.36738704705138,610.0751330571433,469.34035896304056
77300.0,539.7357972872953,70.23189904183742,609.9676963291328,469.5038982454579
77333.33333333336,539.7521325406111,70.1466893609464,609.8988219015575,469.6054431796647
77366.66666666666,539.7558865184359,70.11262050343404,609.86850702187,469.6432660150018
77400.0,539.7436474403825,70.12676130631871,609.8704087467012,469.61688613406375
77433.33333333336,539.7056817890957,70.18731108201594,609.8929928711117,469.5183707070798
77466.66666666666,539.656298760881,70.30434784564025,609.9606466065212,469.35195091524076
77500.0,539.6163418564994,70.43879834429387,610.0551402007933,469.1775435122055
77533.33333333336,539.5915963174568,70.55451921401963,610.1461155314764,469.0370771034372
77566.66666666666,539.585917244155,70.62860854434575,610.2145257885007,468.95730869980923
77600.0,539.590977301411,70.67047037194915,610.2614476733602,468.9205069294619
77633.33333333336,539.5890042668575,70.73943483152603,610.3284390983836,468.8495694353315
77666.66666666666,539.5948155219219,70.81581284584112,610.410628367763,468.7790026760807
77700.0,539.6069824430275,70.89262078355877,610.4996032265863,468.71436165946875
77733.33333333336,539.6255050301743,70.96126955018042,610.5867745803547,468.66423547999386
77766.66666666666,539.6523417720448,71.01873942193241,610.6710811939772,468.63360235011237
77800.0,539.6702461737895,71.09499732087068,610.7652434946601,468.5752488529188
77833.33333333336,539.6775797228287,71.18669367448076,610.8642733973095,468.49088604834793
77866.66666666666,539.6729898491697,71.28880694744082,610.9617967966104,468.3841829017288
77900.0,539.6607701471385,71.3869992369313,611.0477693840697,468.2737709102072
77933.33333333336,539.6387673624025,71.47423765758786,611.1130050199904,468.16452970481464
77966.66666666666,539.6121900471579,71.55925280422754,611.1714428513855,468.0529372429304
78000.0,539.5793229552667,71.64982832290089,611.2291512781676,467.9294946323658
78033.33333333336,539.5401660867286,71.74093503404383,611.2811011207724,467.7992310526848
78066.66666666666,539.4936621141204,71.82484207097208,611.3185041850925,467.66882004314834
78100.0,539.4409895094501,71.89573513142186,611.3367246408719,467.54525437802823
78133.33333333336,539.3892526146149,71.95866833230066,611.3479209469156,467.4305842823142
78166.66666666666,539.3468652262694,72.0045683145361,611.3514335408055,467.34229691173334
78200.0,539.3158725975902,72.02854311445004,611.3444157120402,467.2873294831402
78233.33333333336,539.2980829774908,72.02745766052428,611.3255406380151,467.2706253169665
78266.66666666666,539.2907279170497,72.01539410705635,611.3061220241061,467.27533380999336
78300.0,539.3089303531483,71.99065046306634,611.2995808162146,467.31827989008195
78333.33333333336,539.3531425600088,71.94802256072428,611.3011651207331,467.4051199992845
78366.66666666666,539.4242213939315,71.88272501577825,611.3069464097098,467.5414963781532
78400.0,539.517106436076,71.789354919529,611.306461355605,467.727751516547
78433.33333333336,539.6315686534296,71.66679194555978,611.2983605989893,467.96477670786976
78466.66666666666,539.7767821440493,71.51867884445336,611.2954609885027,468.258103299596
78500.0,539.9608580386198,71.3475482527363,611.308406291356,468.6133097858835
78533.33333333336,540.1620546980059,71.18380474454416,611.3458594425501,468.9782499534618
78566.66666666666,540.3771550547688,71.02267914087426,611.399834195643,469.3544759138945
78600.0,540.6046667710218,70.8566030683074,611.4612698393292,469.74806370271443
78633.33333333336,540.8441996137202,70.67659797857515,611.5207975922954,470.16760163514505
78666.66666666666,541.0638479149691,70.49247515192499,611.556323066894,470.5713727630441
78700.0,541.2501076579904,70.33396492271835,611.5840725807087,470.91614273527205
78733.33333333336,541.4029788427838,70.21381761913258,611.6167964619164,471.18916122365124
78766.66666666666,541.5267816265919,70.13346878090252,611.6602504074943,471.39331284568937
78800.0,541.6230339024995,70.09873016715427,611.7217640696538,471.52430373534526
78833.33333333336,541.6904720593893,70.11498310073794,611.8054551601273,471.57548895865136
78866.66666666666,541.7303854612679,70.18345514455312,611.9138406058211,471.5469303167148
78900.0,541.7561298027483,70.2729011474788,612.0290309502271,471.4832286552695
78933.33333333336,541.7793664036953,70.34363804703491,612.1230044507303,471.43572835666043
78966.66666666666,541.8018672066904,70.38851163407583,612.1903788407662,471.4133555726146
79000.0,541.8229292683139,70.40092362774266,612.2238528960565,471.4220056405713
79033.33333333336,541.8523878781164,70.38170261105451,612.2340904891709,471.47068526706187
79066.66666666666,541.893160471221,70.32966907673175,612.2228295479528,471.56349139448923
79100.0,541.9479232548493,70.24494286270898,612.1928661175583,471.7029803921404
79133.33333333336,542.0079663243929,70.15221060443866,612.1601769288316,471.85575571995423
79166.66666666666,542.0699449881689,70.06024405703546,612.1301890452044,472.00970093113347
79200.0,542.1368590563565,69.97163342190562,612.1084924782621,472.16522563445085
79233.33333333336,542.2129570916551,69.8804907384888,612.0934478301439,472.3324663531663
79266.66666666666,542.2981359608826,69.78470401000615,612.0828399708888,472.51343195087645
79300.0,542.3916241987707,69.6873539698637,612.0789781686344,472.70427022890703
79333.33333333336,542.4934218053194,69.5923814564247,612.0858032617441,472.90104034889464
79366.66666666666,542.6029013433637,69.50399155436654,612.1068928977302,473.09890978899716
79400.0,542.7098721854617,69.41585094179123,612.125723127253,473.29402124367044
79433.33333333336,542.802710324478,69.32839389426533,612.1311042187433,473.47431643021264
79466.66666666666,542.8789522713795,69.2554360451462,612.1343883165257,473.6235162262333
79500.0,542.9433284351653,69.21073633767774,612.1540647728431,473.73259209748755
79533.33333333336,543.0056743557577,69.18577001158882,612.1914443673465,473.8199043441689
79566.66666666666,543.0676392769973,69.17096532881884,612.2386046058161,473.89667394817843
79600.0,543.1295644324998,69.1591877008245,612.2887521333244,473.9703767316753
79633.33333333336,543.1917471265573,69.14623001626876,612.337977142826,474.04551711028853
79666.66666666666,543.2695732950112,69.08891322801463,612.3584865230259,474.1806600669966
79700.0,543.3542611758359,69.00736910085504,612.3616302766909,474.3468920749808
79733.33333333336,543.4321125657146,68.92811083828092,612.3602234039955,474.5040017274337
79766.66666666666,543.5025394020084,68.8499341318157,612.3524735338242,474.65260527019274
79800.0,543.5659081034624,68.77323073235668,612.3391388358191,474.79267737110575
79833.33333333336,543.6222186700766,68.69853653677464,612.3207552068512,474.9236821333019
79866.66666666666,543.7002740635246,68.59417454379616,612.2944486073208,475.10609951972845
79900.0,543.8207103439928,68.39507868806683,612.2157890320597,475.42563165592594
79933.33333333336,543.9835560521564,68.07259296668317,612.0561490188395,475.9109630854732
79966.66666666666,544.1463179719774,67.73554040145206,611.8818583734294,476.41077757052534
80000.0,544.2954740384785,67.42014961108119,611.7156236495597,476.8753244273973
80033.33333333336,544.4319234641656,67.12896837940939,611.560891843575,477.3029550847562
80066.66666666666,544.5533729250607,66.85688974818586,611.4102626732465,477.69648317687484
80100.0,544.6584984358313,66.60517565857907,611.2636740944104,478.0533227772523
80133.33333333336,544.7391370819921,66.38997866752104,611.1291157495132,478.34915841447105
80166.66666666666,544.7701970378566,66.26972005978303,611.0399170976397,478.5004769780736
80200.0,544.7515544860167,66.26211539977965,611.0136698857964,478.4894390862371
80233.33333333336,544.684695814536,66.371271953597,611.055967768133,478.313423860939
80266.66666666666,544.551422847914,66.59007617889016,611.1414990268041,477.9613466690238
80300.0,544.376265135178,66.83806451049631,611.2143296456743,477.5382006246816
80333.33333333336,544.1665366741278,67.1091718892956,611.2757085634233,477.0573647848322
80366.66666666666,543.9214923561298,67.4153445635396,611.3368369196694,476.5061477925901
80400.0,543.6590050601627,67.75134792969257,611.4103529898553,475.90765713047017
80433.33333333336,543.4094344116853,68.07517992378433,611.4846143354696,475.334254487901
80466.66666666666,543.1890094949695,68.34932174814271,611.5383312431122,474.83968774682677
80500.0,542.9990860223357,68.57011982152557,611.5692058438613,474.4289662008102
80533.33333333336,542.8394831406446,68.73525671047969,611.5747398511243,474.1042264301649
80566.66666666666,542.7173892466313,68.84810996641315,611.5654992130445,473.86927928021817
80600.0,542.6603777114832,68.89274356521973,611.5531212767029,473.76763414626345
80633.33333333336,542.6689148201841,68.83468775941782,611.5036025796019,473.8342270607663
80666.66666666666,542.7392507545437,68.66652588712526,611.405776641669,474.07272486741846
80700.0,542.8599436920744,68.39639628569438,611.2563399777687,474.46354740638
80733.33333333336,542.9833915521604,68.13332190232599,611.1167134544863,474.8500696498344
80766.66666666666,543.1075414254686,67.88503671530461,610.9925781407733,475.222504710164
80800.0,543.2239532061558,67.65051341526784,610.8744666214236,475.57343979088796
80833.33333333336,543.3306471163081,67.43605124621227,610.7666983625204,475.8945958700958
80866.66666666666,543.4285840376448,67.25389466503945,610.6824787026842,476.1746893726053
80900.0,543.5137363620432,67.11328333902541,610.6270197010687,476.4004530230178
80933.33333333336,543.5804312668388,67.0176350440989,610.5980663109377,476.5627962227399
80966.66666666666,543.6234380085745,66.96445722149612,610.5878952300706,476.65898078707835
81000.0,543.6411651781232,66.9534525929657,610.5946177710889,476.68771258515744
81033.33333333336,543.6334900504943,66.98335342252545,610.6168434730198,476.65013662796883
81066.66666666666,543.6025838929204,67.04680544177525,610.6493893346957,476.55577845114516
81100.0,543.5556849997549,67.11963537496705,610.675320374722,476.43604962478787
81133.33333333336,543.4918361563457,67.19375107007887,610.6855872264246,476.29808508626684
81166.66666666666,543.4173668530244,67.2529278953518,610.6702947483763,476.1644389576726
81200.0,543.3324501196456,67.28069296280988,610.6131430824555,476.0517571568357
81233.33333333336,543.2416066337797,67.29569870995206,610.5373053437318,475.9459079238277
81266.66666666666,543.1448363954269,67.31268450934571,610.4575209047725,475.83215188608114
81300.0,543.0464841637684,67.33874383394306,610.3852279977114,475.7077403298253
81333.33333333336,542.9477195076247,67.37977671356462,610.3274962211893,475.56794279406006
81366.66666666666,542.8473954960889,67.43850365015132,610.2858991462402,475.40889184593755
81400.0,542.746654493105,67.50800339240553,610.2546578855105,475.2386511006995
81433.33333333336,542.6537343123118,67.56195241065625,610.215686722968,475.09178190165557
81466.66666666666,542.5723573354132,67.5929116332547,610.165268968668,474.97944570215856
81500.0,542.5109435749121,67.60333743344228,610.1142810083543,474.9076061414698
81533.33333333336,542.4708661040945,67.59275572260418,610.0636218266986,474.87811038149033
81566.66666666666,542.4524058758367,67.55923488691889,610.0116407627556,474.8931709889178
81600.0,542.4550801050485,67.49360260631042,609.948682711359,474.9614774987381
81633.33333333336,542.4676017426951,67.4193166100011,609.8869183526963,475.04828513269405
81666.66666666666,542.48668358038,67.33473766777874,609.8214212481588,475.15194591260126
81700.0,542.5145448430948,67.24073578865145,609.7552806317462,475.2738090544433
81733.33333333336,542.5502326808949,67.13568279427469,609.6859154751695,475.4145498866202
81766.66666666666,542.5937470937802,67.01817444288713,609.6119215366673,475.57557265089304
81800.0,542.6288769155931,66.90779541513885,609.5366723307319,475.72108150045426
81833.33333333336,542.6525760301923,66.81151961644433,609.4640956466367,475.841056413748
81866.66666666666,542.6633022571801,66.7366827341544,609.3999849913346,475.92661952302575
81900.0,542.6627987552215,66.68425647780258,609.3470552330241,475.9785422774189
81933.33333333336,542.6550870950498,66.65772491644265,609.3128120114925,475.99736217860715
81966.66666666666,542.6399905772556,66.65660838760517,609.2965989648608,475.98338218965046
82000.0,542.6194564502196,66.67804034226984,609.2974967924894,475.94141610794975
82033.33333333336,542.5958974946673,66.71760612831763,609.3135036229849,475.87829136634963
82066.66666666666,542.569796026934,66.77403210337118,609.3438281303052,475.79576392356284
82100.0,542.5374258173141,66.84971063644834,609.3871364537624,475.6877151808658
82133.33333333336,542.5013694805403,66.94197883998547,609.4433483205258,475.55939064055485
82166.66666666666,542.466876498846,67.04127162774847,609.5081481265945,475.4256048710975
82200.0,542.4377910327123,67.14501988570994,609.5828109184223,475.2927711470024
82233.33333333336,542.4163978728169,67.25219417433001,609.668592047147,475.16420369848686
82266.66666666666,542.4026970191595,67.35862467482227,609.7613216939818,475.0440723443372
82300.0,542.4023170176441,67.46455721005755,609.8668742277017,474.9377598075866
82333.33333333336,542.4147939953599,67.56649476224841,609.9812887576084,474.8482992331115
82366.66666666666,542.4378680934525,67.6610001232708,610.0988682167233,474.7768679701817
82400.0,542.4715393119219,67.7441898412675,610.2157291531894,474.7273494706544
82433.33333333336,542.5147859116855,67.80980478568556,610.324590697371,474.70498112599995
82466.66666666666,542.5688301466352,67.85249977908985,610.421329925725,474.7163303675453
82500.0,542.6335419926683,67.87021607807047,610.5037580707387,474.7633259145978
82533.33333333336,542.6976786782891,67.87892669520105,610.5766053734901,474.8187519830881
82566.66666666666,542.7390997774521,67.93308598285203,610.6721857603042,474.80601379460006
82600.0,542.780134188311,68.02455754321291,610.8046917315239,474.7555766450981
82633.33333333336,542.8224559094994,68.12219361991117,610.9446495294105,474.7002622895882
82666.66666666666,542.8685114335576,68.21598811044599,611.0844995440036,474.6525233231116
82700.0,542.93494174731,68.25231503758417,611.1872567848941,474.6826267097258
82733.33333333336,543.022786844629,68.2247835310201,611.247570375649,474.7980033136089
82766.66666666666,543.1101388680268,68.19694232097986,611.3070811890066,474.9131965470469
82800.0,543.1962034488619,68.16852203480094,611.3647254836628,475.0276814140609
82833.33333333336,543.2807937909607,68.1394250654731,611.4202188564338,475.1413687254876
82866.66666666666,543.3639924447186,68.10967708243356,611.4736695271522,475.25431536228507
82900.0,543.4457994101356,68.07936545122702,611.5251648613626,475.36643395890854
82933.33333333336,543.5258726147442,68.04775798732828,611.5736306020725,475.47811462741595
82966.66666666666,543.60270131909,68.01211474287337,611.6148160619633,475.59058657621665
83000.0,543.6764033358847,67.9715395791362,611.647942915021,475.7048637567485
83033.33333333336,543.7512154868276,67.9270823086287,611.6782977954563,475.8241331781989
83066.66666666666,543.8284144752233,67.88349651658591,611.7119109918092,475.9449179586374
83100.0,543.9105028200089,67.8451397868469,611.7556426068558,476.065363033162
83133.33333333336,543.9974805211841,67.8144358034048,611.8119163245889,476.1830447177793
83166.66666666666,544.0856081591949,67.794749129654,611.8803572888488,476.29085902954085
83200.0,544.1614903502496,67.79914838482556,611.9606387350751,476.362341965424
83233.33333333336,544.2322197123191,67.82341589185735,612.0556356041765,476.40880382046174
83266.66666666666,544.3167016920997,67.83550162184157,612.1522033139413,476.4812000702582
83300.0,544.4446152887854,67.81582530014599,612.2604405889314,476.62878998863937
83333.33333333336,544.6155878546073,67.74125254693062,612.3568404015379,476.87433530767663
83366.66666666666,544.8283606422431,67.60447868445142,612.4328393266945,477.22388195779166
83400.0,545.078540244287,67.406974850703,612.48551509499,477.67156539358393
83433.33333333336,545.3211036441581,67.20779941764242,612.5289030618005,478.1133042265157
83466.66666666666,545.5441726677009,67.02701089484768,612.5711835625485,478.5171617728532
83500.0,545.7481110303637,66.86473747482037,612.612848505184,478.88337355554336
83533.33333333336,545.9342736369213,66.72147314197825,612.6557467788995,479.212800494943
83566.66666666666,546.1176056375233,66.60143578110936,612.7190414186326,479.51616985641397
83600.0,546.2980172645401,66.49770758395582,612.795724848496,479.8003096805843
83633.33333333336,546.4755085179717,66.40077449313212,612.8762830111037,480.07473402483953
83666.66666666666,546.6498849410184,66.29976658877598,612.9496515297944,480.3501183522424
83700.0,546.8204699803115,66.18129723546161,613.001767215773,480.6391727448499
83733.33333333336,546.9871944411374,66.03286088520521,613.0200553263426,480.9543335559322
83766.66666666666,547.1472356878936,65.85180333070608,612.9990390185997,481.29543235718756
83800.0,547.2844099077616,65.67856446564576,612.9629743734074,481.6058454421159
83833.33333333336,547.3993916397352,65.51053642097156,612.9099280607068,481.88885521876364
83866.66666666666,547.4942255016338,65.34697195182882,612.8411974534625,482.14725354980493
83900.0,547.5711355566734,65.18624702268691,612.7573825793603,482.3848885339865
83933.33333333336,547.660716930302,65.04604828971317,612.7067652200152,482.61466864058883
83966.66666666666,547.7704238385483,64.92197821576232,612.6924020543106,482.8484456227859
84000.0,547.9011730334481,64.80496651908803,612.7061395525361,483.0962065143601
84033.33333333336,548.0515278421423,64.68100270187956,612.7325305440219,483.3705251402627
84066.66666666666,548.2203566586272,64.5383179683369,612.7586746269641,483.6820386902903
84100.0,548.4076658061105,64.36976269946592,612.7774285055764,484.03790310664454
84133.33333333336,548.6134552845921,64.17078724928491,612.784242533877,484.4426680353072
84166.66666666666,548.8306984062025,63.94707349110758,612.7777718973101,484.8836249150949
84200.0,549.0478323046574,63.715950526133966,612.7637828307913,485.33188177852344
84233.33333333336,549.2763555189792,63.44801437763425,612.7243698966136,485.828341141345
84266.66666666666,549.5162680491678,63.13763123712975,612.6538992862976,486.37863681203805
84300.0,549.766774484778,62.78159991803507,612.5483744028131,486.98517456674296
84333.33333333336,550.0112121011863,62.42143717676561,612.4326492779519,487.5897749244207
84366.66666666666,550.231020930547,62.09875938384461,612.3297803143915,488.13226154670235
84400.0,550.423295517382,61.81723271182874,612.2405282292108,488.6060628055533
84433.33333333336,550.5873368919578,61.575207113325575,612.1625440052833,489.0121297786322
84466.66666666666,550.7207711895434,61.37107895621008,612.0918501457535,489.3496922333333
84500.0,550.8346195853176,61.2056039620071,612.0402235473247,489.62901562331047
84533.33333333336,550.9535093070328,61.04985726934133,612.0033665763742,489.90365203769153
84566.66666666666,551.0807540001282,60.858562941818164,611.9393169419463,490.22219105831005
84600.0,551.2203769162619,60.59486944977317,611.8152463660351,490.6255074664887
84633.33333333336,551.3535815587566,60.29441856057571,611.6480001193322,491.05916299818085
84666.66666666666,551.4616376724108,60.02284968862677,611.4844873610376,491.43878798378404
84700.0,551.5537863796078,59.779606478728596,611.3333928583364,491.7741799008792
84733.33333333336,551.6340108408365,59.56280344086641,611.1968142817029,492.0712073999701
84766.66666666666,551.7023110560968,59.373023553223454,611.0753346093203,492.3292875028734
84800.0,551.7508833689458,59.21145259581592,610.9623359647617,492.5394307731299
84833.33333333336,551.7746481065293,59.08783460525955,610.8624827117889,492.68681350126974
84866.66666666666,551.7721472257334,59.012827419344106,610.7849746450776,492.7593198063893
84900.0,551.7452558220451,58.99346056152438,610.7387163835695,492.75179526052074
84933.33333333336,551.6944134613872,59.03218194281861,610.7265954042058,492.66223151856855
84966.66666666666,551.6217813460652,59.13086423589822,610.7526455819634,492.49091711016695
85000.0,551.527359476079,59.28995247359349,610.8173119496726,492.23740700248555
85033.33333333336,551.4097149460104,59.506634172305986,610.9163491183164,491.90308077370435
85066.66666666666,551.2817559720504,59.74426783154227,611.0260238035927,491.5374881405081
85100.0,551.1454683206706,59.98813775839482,611.1336060790654,491.1573305622758
85133.33333333336,551.0155729660637,60.21471114842269,611.2302841144864,490.800861817641
85166.66666666666,550.9021916942265,60.4154412522285,611.317632946455,490.486750441998
85200.0,550.8058502357937,60.59136426653973,611.3972145023334,490.21448596925404
85233.33333333336,550.7265485907651,60.74181496659397,611.4683635573591,489.98473362417116
85266.66666666666,550.6642867591409,60.866339363481124,611.5306261226219,489.7979473956597
85300.0,550.6162678301552,60.96408737985873,611.5803552100139,489.65218045029644
85333.33333333336,550.5816351283911,61.03557371991624,611.6172088483073,489.5460614084749
85366.66666666666,550.5596272624826,61.08228243475064,611.6419096972332,489.477344827732
85400.0,550.5495898206805,61.10602989570743,611.655619716388,489.44355992497304
85433.33333333336,550.5508983579724,61.109687470577924,611.6605858285503,489.4412108873945
85466.66666666666,550.5620101794359,61.09653112291906,611.6585413023549,489.46547905651687
85500.0,550.5808254606783,61.07682835372961,611.6576538144079,489.50399710694865
85533.33333333336,550.5751378803647,61.09789076034889,611.6730286407135,489.47724712001576
85566.66666666666,550.5383563640453,61.192234139996096,611.7305905040414,489.34612222404917
85600.0,550.4654015525005,61.36897085007055,611.834372402571,489.09643070242987
85633.33333333336,550.352374866671,61.63072384738328,611.9830987140542,488.7216510192877
85666.66666666666,550.2332608087443,61.88854218170147,612.1218029904458,488.34471862704277
85700.0,550.1157040822662,62.12146342826493,612.2371675105312,487.9942406540013
85733.33333333336,549.9997046872371,62.33134269578585,612.3310473830229,487.66836199145126
85766.66666666666,549.8852626236568,62.52043388408116,612.405696507738,487.3648287395756
85800.0,549.772377891525,62.691444040678114,612.4638219322031,487.0809338508469
85833.33333333336,549.660969912272,62.847566993905566,612.5085369061776,486.8134029183664
85866.66666666666,549.5693165816077,62.93996665911484,612.5092832407225,486.6293499224929
85900.0,549.5090405171431,62.94784566138575,612.4568861785289,486.5611948557574
85933.33333333336,549.4761722679689,62.863312172126186,612.339484440095,486.6128600958427
85966.66666666666,549.4731719856525,62.68684644521593,612.1600184308684,486.78632554043656
86000.0,549.4779618932585,62.48555868781722,611.9635205810757,486.99240320544124
86033.33333333336,549.481896371153,62.287368346157585,611.7692647173105,487.1945280249954
86066.66666666666,549.4884356121871,62.09325352847416,611.5816891406613,487.39518208371294
86100.0,549.4901631191999,61.91109426384828,611.4012573830482,487.57906885535164
86133.33333333336,549.4869479980291,61.74266778978093,611.2296157878101,487.7442802082482
86166.66666666666,549.4807224114247,61.59135539836341,611.0720778097881,487.8893670130613
86200.0,549.4722225949404,61.462706071880696,610.9349286668211,488.0095165230597
86233.33333333336,549.4614485485758,61.36079331091338,610.8222418594892,488.10065523766247
86266.66666666666,549.4484002723315,61.288088546897214,610.7364888192287,488.16031172543427
86300.0,549.433077766207,61.24438965031327,610.6774674165202,488.18868811589374
86333.33333333336,549.4117971487299,61.23326659685464,610.6450637455845,488.1785305518752
86366.66666666666,549.3853737119097,61.252684411712345,610.638058123622,488.13268930019734
86400.0,549.346420267933,61.29882322132227,610.6452434892553,488.04759704661075
86433.33333333336,549.2942942952271,61.366837696815814,610.6611319920429,487.9274565984113
86466.66666666666,549.2230623855779,61.45143975882376,610.6745021444017,487.77162262675415
86500.0,549.1353688279154,61.56297575430459,610.69834458222,487.5723930736108
86533.33333333336,549.0335114635142,61.705214706804696,610.7387261703188,487.3282967567095
86566.66666666666,548.923730426133,61.85537523652453,610.7791056626576,487.0683551896085
86600.0,548.79743339386,62.00055018058486,610.7979835744449,486.7968832132752
86633.33333333336,548.654483202071,62.14743711565459,610.8019203177256,486.5070460864164
86666.66666666666,548.5133084369659,62.30064730318344,610.8139557401494,486.21266113378243
86700.0,548.3827020062008,62.42489236942637,610.8075943756272,485.95780963677447
86733.33333333336,548.2655915544142,62.50055221973011,610.7661437741443,485.76503933468405
86766.66666666666,548.1738794905939,62.50686144532933,610.6807409359233,485.66701804526457
86800.0,548.10756581474,62.44484759940417,610.5524134141442,485.6627182153359
86833.33333333336,548.0519187082011,62.362298461689356,610.4142171698904,485.68962024651177
86866.66666666666,547.9922296698602,62.310763796671544,610.3029934665317,485.68146587318864
86900.0,547.9394954100198,62.28336387576019,610.22285928578,485.65613153425966
86933.33333333336,547.9068696802498,62.26647604733056,610.1733457275803,485.6403936329192
86966.66666666666,547.8954659645937,62.25962658377994,610.1550925483735,485.6358393808137
87000.0,547.8966847677223,62.259378763356054,610.1560635310783,485.6373060043662
87033.33333333336,547.9081104111648,62.26679429486,610.1749047060248,485.6413161163048
87066.66666666666,547.9153810268216,62.273812236041394,610.189193262863,485.6415687907802
87100.0,547.9114654957815,62.28529580210644,610.196761297888,485.6261696936751
87133.33333333336,547.8963638180444,62.31498575277272,610.2113495708171,485.5813780652717
87166.66666666666,547.869883107965,62.37604043576182,610.2459235437269,485.49384267220324
87200.0,547.8316466963348,62.47774792941324,610.309394625748,485.3538987669216
87233.33333333336,547.7816545831535,62.62307942313654,610.40473400629,485.15857516001694
87266.66666666666,547.7265901450247,62.79821003112125,610.524800176146,484.9283801139035
87300.0,547.6834159223195,62.96035145059857,610.643767372918,484.7230644717209
87333.33333333336,547.6702858934251,63.07469429916051,610.7449801925857,484.5955915942646
87366.66666666666,547.6885605685073,63.14229928109159,610.8308598495989,484.54626128741575
87400.0,547.7381730254795,63.164388491526424,610.9025615170059,484.573784533953
87433.33333333336,547.8125845392116,63.12675844428123,610.9393429834928,484.68582609493035
87466.66666666666,547.9098631563309,63.03145607600573,610.9413192323366,484.87840708032513
87500.0,548.0254100036603,62.89701645151065,610.922426455171,485.1283935521497
87533.33333333336,548.1421706371052,62.719914402116395,610.8620850392216,485.4222562349888
87566.66666666666,548.2499805044238,62.53531369310614,610.7852941975299,485.7146668113176
87600.0,548.3483901799934,62.38118702610428,610.7295772060977,485.96720315388916
87633.33333333336,548.4239778408834,62.297792685968794,610.7217705268522,486.1261851549146
87666.66666666666,548.4672107574031,62.3069975598021,610.7742083172052,486.160213197601
87700.0,548.5094303537959,62.336024639082815,610.8454549928787,486.17340571471306
87733.33333333336,548.5466466160846,62.400787097409584,610.9474337134941,486.14585951867497
87766.66666666666,548.5788595442692,62.5106436545122,611.0895031987815,486.068215889757
87800.0,548.613009051868,62.62772192492922,611.2407309767972,485.9852871269387
87833.33333333336,548.6529136336643,62.71008785676436,611.3630014904287,485.94282577689995
87866.66666666666,548.699925859651,62.761403768336166,611.4613296279872,485.93852209131484
87900.0,548.7491415468611,62.79424395532554,611.5433855021867,485.95489759153554
87933.33333333336,548.8037094137678,62.81498708066906,611.6186964944369,485.98872233309874
87966.66666666666,548.8583959916845,62.83356121015072,611.6919572018352,486.02483478153374
88000.0,548.9120210388236,62.85385729546693,611.7658783342905,486.05816374335666
88033.33333333336,548.9645845551848,62.88129671088323,611.8458812660681,486.0832878443016
88066.66666666666,549.0231132393269,62.908431551111924,611.9315447904388,486.114681688215
88100.0,549.0987858223355,62.91348182016088,612.0122676424963,486.1853040021746
88133.33333333336,549.1934673577513,62.89465888003335,612.0881262377846,486.2988084777179
88166.66666666666,549.3037531619946,62.86277304237838,612.166526204373,486.4409801196162
88200.0,549.4170062006291,62.820554836083964,612.237561036713,486.59645136454515
88233.33333333336,549.5234326590794,62.77853560924648,612.3019682683258,486.7448970498329
88266.66666666666,549.6161079829564,62.74609814629038,612.3622061292467,486.870009836666
88300.0,549.6949421793558,62.7253656628255,612.4203078421814,486.96957651653037
88333.33333333336,549.7594150846718,62.718000553990954,612.4774156386627,487.0414145306808
88366.66666666666,549.8086698426041,62.7257329011365,612.5344027437407,487.0829369414676
88400.0,549.8475623052967,62.751582219054,612.5991445243508,487.0959800862427
88433.33333333336,549.8756162417533,62.79462325434195,612.6702394960952,487.0809929874113
88466.66666666666,549.8966380305907,62.85879160582987,612.7554296364206,487.0378464247608
88500.0,549.9161642692584,62.925540188411546,612.84170445767,486.9906240808468
88533.33333333336,549.9365231017817,62.98582215202208,612.9223452538038,486.95070094975966
88566.66666666666,549.9562513177792,63.035761222221254,612.9920125400005,486.92049009555797
88600.0,549.9709763420078,63.07018175726958,613.0411580992774,486.90079458473826
88633.33333333336,549.9785816623455,63.08496054454351,613.063542206889,486.893621117802
88666.66666666666,549.9958874238397,63.09755194840161,613.0934393722413,486.8983354754381
88700.0,550.0272528662164,63.09963231555499,613.1268851817714,486.9276205506614
88733.33333333336,550.0651313982809,63.07673291892144,613.1418643172024,486.98839847935943
88766.66666666666,550.1014858850383,63.0317680186626,613.133253903701,487.0697178663757
88800.0,550.1354167016019,62.96572530525162,613.1011420068535,487.1696913963503
88833.33333333336,550.1686538719407,62.87943993896138,613.0480938109021,487.28921393297935
88866.66666666666,550.203259157237,62.77505081528359,612.9783099725206,487.4282083419534
88900.0,550.2252639469298,62.68065399253384,612.9059179394636,487.5446099543959
88933.33333333336,550.2218961610514,62.631057140148855,612.8529533012003,487.59083902090254
88966.66666666666,550.1927843806905,62.62725489038256,612.820039271073,487.5655294903079
89000.0,550.1427157291013,62.66046558499537,612.8031813140966,487.4822501441059
89033.33333333336,550.0830044569899,62.70128779217181,612.7842922491617,487.3817166648181
89066.66666666666,549.9905153476177,62.7395522843146,612.7300676319323,487.2509630633031
89100.0,549.8663149456004,62.79937777446428,612.6656927200646,487.0669371711361
89133.33333333336,549.7135477808808,62.90343582241822,612.6169836032991,486.81011195846264
89166.66666666666,549.5348642582059,63.06622346401514,612.601087722221,486.4686407941907
89200.0,549.3371545814855,63.28556729803111,612.6227218795166,486.0515872834544
89233.33333333336,549.1403309703313,63.51650275275387,612.6568337230852,485.62382821757745
89266.66666666666,548.9541968293689,63.73735191586225,612.6915487452312,485.2168449135067
89300.0,548.779169006851,63.9446752254375,612.7238442322886,484.8344937814135
89333.33333333336,548.6149799846786,64.13425353738164,612.7492335220602,484.48072644729695
89366.66666666666,548.4622572000164,64.30182433355331,612.7640815335698,484.1604328664631
89400.0,548.3311912803064,64.45371659576192,612.7849078760682,483.87747468454444
89433.33333333336,548.2018280493006,64.59301007309688,612.7948381223976,483.60881797620374
89466.66666666666,548.0607834446366,64.7456663796821,612.8064498243187,483.3151170649545
89500.0,547.898511137549,64.9287151205589,612.8272262581079,482.96979601699013
89533.33333333336,547.6873359987808,65.15845216402808,612.8457881628088,482.5288838347527
89566.66666666666,547.4345984257067,65.4333329540221,612.8679313797288,482.0012654716846
89600.0,547.1646928930456,65.71411426227549,612.8788071553212,481.45057863077017
89633.33333333336,546.9018903955752,65.97976405478867,612.8816544503638,480.92212634078646
89666.66666666666,546.6695293369647,66.2113537083235,612.8808830452882,480.45817562864124
89700.0,546.4600704165534,66.4251279271278,612.8851983436813,480.03494248942565
89733.33333333336,546.2660372946817,66.61828565244369,612.8843229471254,479.64775164223806
89766.66666666666,546.0835733516652,66.79073326678791,612.8743066184531,479.2928400848773
89800.0,545.9003632306997,66.93687605774612,612.8372392884457,478.96348717295353
89833.33333333336,545.7073928206175,67.06262014830565,612.7700129689232,478.6447726723119
89866.66666666666,545.5035883418291,67.18678603787977,612.6903743797088,478.3168023039493
89900.0,545.2875831657657,67.33220692485466,612.6197900906203,477.95537624091105
89933.33333333336,545.0593487517522,67.52013743771641,612.5794861894685,477.53921131403575
89966.66666666666,544.8149559319716,67.76971792063344,612.584673852605,477.04523801133814
90000.0,544.58337893387,68.02123434875077,612.6046132826208,476.5621445851192
90033.33333333336,544.3675605748535,68.27481548163854,612.6423760564921,476.092745093215
90066.66666666666,544.1780073192932,68.52683192267429,612.7048392419675,475.6511753966189
90100.0,544.0127154395069,68.77169191688014,612.7844073563871,475.24102352262673
90133.33333333336,543.8732825140622,68.9891220410228,612.862404555085,474.8841604730394
90166.66666666666,543.78251420773,69.11919155243548,612.9017057601654,474.66332265529445
90200.0,543.7405211406251,69.14472145711024,612.8852425977353,474.5957996835149
90233.33333333336,543.7456784362963,69.06207758570949,612.8077560220058,474.6836008505868
90266.66666666666,543.8161842702434,68.87898421350098,612.6951684837444,474.9372000567424
90300.0,543.9275090934394,68.6764313771998,612.6039404706393,475.2510777162396
90333.33333333336,544.0677423646719,68.46770904903009,612.5354514137019,475.6000333156418
90366.66666666666,544.2376291925743,68.23994785612503,612.4775770486993,475.9976813364493
90400.0,544.4289749186765,67.98974342135182,612.4187183400284,476.4392314973247
90433.33333333336,544.6219046564039,67.75045291507597,612.3723575714798,476.8714517413279
90466.66666666666,544.7997936634763,67.55588988692232,612.3556835503986,477.24390377655396
90500.0,544.9521713842028,67.40114656018444,612.3533179443872,477.5510248240183
90533.33333333336,545.0757084629804,67.29198678417153,612.3676952471519,477.7837216788089
90566.66666666666,545.1673768281449,67.22904246549561,612.3964192936405,477.93833436264936
90600.0,545.2216207278044,67.20658949853251,612.4282102263369,478.0150312292719
90633.33333333336,545.2309370755012,67.21808407717141,612.4490211526726,478.0128529983298
90666.66666666666,545.1983858138274,67.26106758285816,612.4594533966855,477.9373182309692
90700.0,545.1247537200294,67.33869896472626,612.4634526847557,477.7860547553031
90733.33333333336,545.0143048276607,67.45542921980297,612.4697340474636,477.5588756078577
90766.66666666666,544.8698278588016,67.60590931097857,612.4757371697801,477.26391854782304
90800.0,544.7082247658913,67.77528999213612,612.4835147580274,476.93293477375516
90833.33333333336,544.5314753268436,67.96170471155654,612.4931800384002,476.5697706152871
90866.66666666666,544.3386186599398,68.15697706522592,612.4955957251657,476.1816415947139
90900.0,544.1354022371,68.35176117892497,612.487163416025,475.7836410581751
90933.33333333336,543.9279023058307,68.54379964493721,612.4717019507679,475.38410266089346
90966.66666666666,543.720217052424,68.73659350327422,612.4568105556982,474.9836235491498
91000.0,543.51546312344,68.93224854425793,612.447711667698,474.583214579182
91033.33333333336,543.3070285881593,69.13077911124225,612.4378076994014,474.176249476917
91066.66666666666,543.0882638588993,69.3063416415468,612.394605500446,473.7819222173525
91100.0,542.8579060275756,69.47510553187078,612.3330115594464,473.3828004957048
91133.33333333336,542.6168131381473,69.6461872499598,612.2630003881071,472.97062588818756
91166.66666666666,542.367882968465,69.83296550406659,612.2008484725316,472.5349174643984
91200.0,542.1254681498822,70.05456196809742,612.1800301179796,472.0709061817848
91233.33333333336,541.8926128711611,70.29468713518449,612.1873000063456,471.59792573597656
91266.66666666666,541.6848536345996,70.51076115854639,612.195614793146,471.17409247605315
91300.0,541.5065339461211,70.68526374746817,612.1917976935893,470.8212701986529
91333.33333333336,541.359380325273,70.80854807821795,612.167928403491,470.5508322470551
91366.66666666666,541.2454189796886,70.87930881214999,612.1247277918385,470.3661101675386
91400.0,541.1651764166037,70.90605603047588,612.0712324470795,470.2591203861278
91433.33333333336,541.1100325044373,70.91525414301472,612.025286647452,470.19477836142255
91466.66666666666,541.0793874696493,70.90839225087174,611.9877797205211,470.17099521877753
91500.0,541.0654920372383,70.88222427147686,611.9477163087151,470.18326776576146
91533.33333333336,541.0683462072044,70.84123600062236,611.9095822078268,470.22711020658204
91566.66666666666,541.0788025541777,70.77286460598532,611.8516671601631,470.3059379481924
91600.0,541.0868971836794,70.69919870625276,611.7860958899322,470.3876984774266
91633.33333333336,541.0892103063845,70.62523929835753,611.7144496047421,470.463971008027
91666.66666666666,541.0796054210784,70.55227611178844,611.6318815328668,470.52732930929
91700.0,541.0526617798679,70.48299735964221,611.5356591395101,470.56966442022565
91733.33333333336,541.0079638679499,70.4250703153172,611.4330341832671,470.5828935526327
91766.66666666666,540.9455116853248,70.38683657601425,611.3323482613391,470.55867510931057
91800.0,540.8704243552274,70.37153586914596,611.2419602243734,470.49888848608146
91833.33333333336,540.791993635521,70.37142689104834,611.1634205265693,470.4205667444726
91866.66666666666,540.7129010092816,70.38184503763968,611.0947460469213,470.33105597164194
91900.0,540.6414560925674,70.39340910455823,611.0348651971257,470.24804698800915
91933.33333333336,540.5809742932806,70.40152526850616,610.9824995617868,470.1794490247745
91966.66666666666,540.5424678517282,70.384150353342,610.9266182050702,470.1583174983863
92000.0,540.520012050842,70.34413443477443,610.8641464856164,470.1758776160675
92033.33333333336,540.5072953738052,70.2861642990312,610.7934596728363,470.22113107477395
92066.66666666666,540.4976990580558,70.20719773903204,610.7048967970878,470.29050131902375
92100.0,540.4780964237793,70.10833846249669,610.586434886276,470.36975796128263
92133.33333333336,540.4410664843483,70.00684731958509,610.4479138039334,470.43421916476325
92166.66666666666,540.3842944741064,69.9311491252917,610.315443599398,470.45314534881464
92200.0,540.3098234030808,69.89985726807281,610.2096806711536,470.409966135008
92233.33333333336,540.2178560664418,69.92254664756392,610.1404027140056,470.2953094188778
92266.66666666666,540.1083924641891,70.00415896698199,610.1125514311711,470.10423349720713
92300.0,539.9972335723779,70.09912162820855,610.0963552005865,469.8981119441694
92333.33333333336,539.887495889008,70.1891760523008,610.0766719413089,469.69831983670724
92366.66666666666,539.7793150260333,70.2784893189517,610.057804344985,469.50082570708156
92400.0,539.671322542797,70.3700242572649,610.041346800062,469.30129828553214
92433.33333333336,539.5674879593167,70.46137752684555,610.0288654861623,469.10611043247116
92466.66666666666,539.465981316172,70.54017152284102,610.006152839013,468.925809793331
92500.0,539.367174498159,70.60665394002062,609.9738284381796,468.76052055813835
92533.33333333336,539.2812418349297,70.64398366647714,609.9252255014069,468.63725816845255
92566.66666666666,539.2248899483072,70.61204032236493,609.8369302706722,468.6128496259423
92600.0,539.198752212315,70.50452686124899,609.703279073564,468.69422535106594
92633.33333333336,539.2038192888871,70.32114742998557,609.5249667188726,468.8826718589015
92666.66666666666,539.2398824883456,70.06484804193971,609.3047305302854,469.1750344464059
92700.0,539.29114069976,69.78926955447135,609.0804102542314,469.5018711452887
92733.33333333336,539.3437133758018,69.54220373301487,608.8859171088167,469.801509642787
92766.66666666666,539.3976005164706,69.33012885938984,608.7277293758605,470.0674716570807
92800.0,539.4458061470257,69.14152013136278,608.5873262783884,470.3042860156629
92833.33333333336,539.4867646282361,68.97112744592685,608.4578920741629,470.5156371823092
92866.66666666666,539.5121417629938,68.82041678170968,608.3325585447035,470.6917249812841
92900.0,539.5121605283782,68.69895992195599,608.2111204503342,470.81320060642224
92933.33333333336,539.4853638424454,68.61909127642569,608.1044551188711,470.8662725660197
92966.66666666666,539.4301733749058,68.58940951068973,608.0195828855956,470.8407638642161
93000.0,539.3470531571526,68.61343237594835,607.960485533101,470.7336207812042
93033.33333333336,539.2359762891206,68.69294118852201,607.9289174776426,470.54303510059856
93066.66666666666,539.0969255724076,68.82807015854472,607.9249957309523,470.26885541386287
93100.0,538.9261182599572,69.01550384325589,607.9416221032131,469.9106144167013
93133.33333333336,538.7351834793594,69.200253980492,607.9354374598514,469.5349294988674
93166.66666666666,538.529162832372,69.37616022385164,607.9053230562237,469.15300260852035
93200.0,538.3216983918851,69.52810529612185,607.8498036880069,468.79359309576324
93233.33333333336,538.1168313684258,69.64817723057314,607.765008598999,468.46865413785264
93266.66666666666,537.9145617619938,69.73624985465956,607.6508116166534,468.17831190733426
93300.0,537.7193718216421,69.79382655124247,607.5131983728845,467.9255452703996
93333.33333333336,537.5370030134583,69.8193264995348,607.356329512993,467.7176765139235
93366.66666666666,537.3710373315488,69.81348182369649,607.1845191552453,467.55755550785227
93400.0,537.2376445443184,69.74780560312327,606.9854501474417,467.48983894119516
93433.33333333336,537.1225519523733,69.66897184610177,606.791523798475,467.45358010627154
93466.66666666666,537.0244567641798,69.58392909296695,606.6083858571468,467.44052767121286
93500.0,536.9438114829064,69.4936248377134,606.4374363206198,467.450186645193
93533.33333333336,536.8799996563549,69.3991714998979,606.2791711562528,467.48082815645705
93566.66666666666,536.8326271593493,69.30237709016991,606.1350042495192,467.5302500691794
93600.0,536.8016939918897,69.20615592536335,606.007849917253,467.59553806652633
93633.33333333336,536.7813910671454,69.10999851084884,605.8913895779942,467.6713925562965
93666.66666666666,536.7728585195848,69.01764214919926,605.790500668784,467.75521637038554
93700.0,536.7764593020025,68.93392350259077,605.7103828045933,467.84253579941173
93733.33333333336,536.7921987205252,68.86405753916779,605.656256259693,467.92814118135743
93766.66666666666,536.8200767751526,68.81302918141144,605.6331059565641,468.0070475937412
93800.0,536.8568187040138,68.78300268906847,605.6398213930822,468.07381601494535
93833.33333333336,536.8996894854731,68.77223097845906,605.6719204639322,468.12745850701407
93866.66666666666,536.9469044321007,68.779847857645,605.7267522897457,468.1670565744557
93900.0,536.9907786028645,68.79413042495294,605.7849090278174,468.1966481779115
93933.33333333336,537.0336168116141,68.81010780352678,605.8437246151409,468.2235090080874
93966.66666666666,537.0732406152589,68.82705070641435,605.9002913216732,468.24618990884454
94000.0,537.1078934214875,68.84296320783488,605.9508566293223,468.2649302136526
94033.33333333336,537.1393577656092,68.86091194786394,606.0002697134732,468.2784458177453
94066.66666666666,537.1687733013463,68.88251121941121,606.0512845207575,468.2862620819351
94100.0,537.1961400286989,68.90674863850407,606.1028886672029,468.28939139019485
94133.33333333336,537.2109532304685,68.93652864865777,606.1474818791262,468.2744245818107
94166.66666666666,537.211810059192,68.98144317901564,606.1932532382076,468.23036688017635
94200.0,537.2013759787139,69.05111253382842,606.2524885125424,468.1502634448855
94233.33333333336,537.1814220674408,69.14882516046225,606.3302472279031,468.0325969069786
94266.66666666666,537.1519483253724,69.2723648203536,606.4243131457259,467.8795835050188
94300.0,537.0856633249907,69.42287119361869,606.5085345186094,467.66279213137204
94333.33333333336,536.9150989739979,69.76576839960136,606.6808673735993,467.1493305743966
94366.66666666666,536.6859281288662,70.2086893068274,606.8946174356936,466.47723882203877
94400.0,536.4576614428041,70.60642059905837,607.0640820418625,465.85124084374576
94433.33333333336,536.2255004358187,70.95644420649879,607.1819446423175,465.26905622932
94466.66666666666,535.9810966104804,71.25679120672946,607.2378878172099,464.724305403751
94500.0,535.725877161355,71.51850193427748,607.2443790956324,464.20737522707753
94533.33333333336,535.4575911860533,71.75652654018387,607.2141177262372,463.7010646458694
94566.66666666666,535.1728952875708,71.9906519092367,607.1635471968075,463.1822433783341
94600.0,534.8745334335262,72.23462553947542,607.1091589730015,462.63990789405074
94633.33333333336,534.5731268117636,72.48727885071948,607.060405662483,462.0858479610441
94666.66666666666,534.2868528024393,72.72708328328491,607.0139360857243,461.5597695191544
94700.0,534.0214308369217,72.94895014865897,606.9703809855806,461.0724806882627
94733.33333333336,533.7876058432377,73.14928135982942,606.936887203067,460.63832448340827
94766.66666666666,533.585377821387,73.32901649639732,606.9143943177844,460.2563613249897
94800.0,533.4226074918121,73.48880093843587,606.911408430248,459.9338065533762
94833.33333333336,533.3039738860648,73.62071990745726,606.924693793522,459.6832539786075
94866.66666666666,533.2268916959532,73.71386085045312,606.9407525464063,459.5130308455001
94900.0,533.1856545000794,73.75840492665937,606.9440594267388,459.42724957342006
94933.33333333336,533.1793159864818,73.75181295099821,606.93112893748,459.4275030354836
94966.66666666666,533.205386740048,73.69206003379874,606.8974467738467,459.51332670624925
95000.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95033.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95066.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95100.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95133.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95166.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95200.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95233.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95266.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95300.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95333.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95366.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95400.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95433.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95466.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95500.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95533.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95566.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95600.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95633.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95666.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95700.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95733.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95766.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95800.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95833.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95866.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95900.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95933.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
95966.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96000.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96033.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96066.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96100.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96133.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96166.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96200.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96233.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96266.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96300.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96333.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96366.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96400.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96433.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96466.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96500.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96533.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96566.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96600.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96633.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96666.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96700.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96733.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96766.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96800.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96833.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96866.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96900.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96933.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
96966.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97000.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97033.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97066.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97100.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97133.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97166.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97200.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97233.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97266.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97300.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97333.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97366.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97400.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97433.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97466.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97500.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97533.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97566.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97600.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97633.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97666.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97700.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97733.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97766.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97800.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97833.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97866.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97900.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97933.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
97966.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98000.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98033.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98066.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98100.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98133.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98166.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98200.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98233.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98266.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98300.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98333.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98366.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98400.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98433.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98466.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98500.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98533.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98566.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98600.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98633.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98666.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98700.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98733.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98766.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98800.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98833.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98866.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98900.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98933.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
98966.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99000.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99033.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99066.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99100.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99133.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99166.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99200.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99233.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99266.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99300.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99333.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99366.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99400.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99433.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99466.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99500.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99533.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99566.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99600.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99633.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99666.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99700.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99733.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99766.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99800.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99833.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99866.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99900.0,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99933.33333333336,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497
99966.66666666666,533.2053867400484,73.69206003379875,606.8974467738472,459.5133267062497


==> anc/cc_fully_accurate_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,100.0000000000002,0.0,100.0,100.0000000000002
33.33333333333333,100.0000000000002,0.0,100.0,100.0000000000002
66.66666666666666,100.0000000000002,0.0,100.0,100.0000000000002
100.0,100.0000000000002,0.0,100.0,100.0000000000002
133.33333333333331,100.0000000000002,0.0,100.0,100.0000000000002
166.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
200.0,100.0000000000002,0.0,100.0,100.0000000000002
233.33333333333334,100.0000000000002,0.0,100.0,100.0000000000002
266.66666666666663,100.0000000000002,0.0,100.0,100.0000000000002
300.0,100.0000000000002,0.0,100.0,100.0000000000002
333.3333333333334,100.0000000000002,0.0,100.0,100.0000000000002
366.66666666666663,100.0000000000002,0.0,100.0,100.0000000000002
400.0,100.0000000000002,0.0,100.0,100.0000000000002
433.33333333333337,100.0000000000002,0.0,100.0,100.0000000000002
466.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
500.0000000000001,100.0000000000002,0.0,100.0,100.0000000000002
533.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
566.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
600.0,100.0000000000002,0.0,100.0,100.0000000000002
633.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
666.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
700.0,100.0000000000002,0.0,100.0,100.0000000000002
733.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
766.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
800.0,100.0000000000002,0.0,100.0,100.0000000000002
833.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
866.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
900.0000000000002,100.0000000000002,0.0,100.0,100.0000000000002
933.3333333333334,100.0000000000002,0.0,100.0,100.0000000000002
966.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
1000.0000000000002,100.0000000000002,0.0,100.0,100.0000000000002
1033.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1066.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1100.0,100.0000000000002,0.0,100.0,100.0000000000002
1133.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1166.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1200.0,100.0000000000002,0.0,100.0,100.0000000000002
1233.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1266.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1300.0,100.0000000000002,0.0,100.0,100.0000000000002
1333.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1366.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1400.0,100.0000000000002,0.0,100.0,100.0000000000002
1433.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1466.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1500.0,100.0000000000002,0.0,100.0,100.0000000000002
1533.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1566.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1600.0,100.0000000000002,0.0,100.0,100.0000000000002
1633.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1666.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1700.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1733.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1766.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1800.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1833.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1866.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
1900.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1933.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1966.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
2000.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
2033.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
2066.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2100.0,100.0000000000002,0.0,100.0,100.0000000000002
2133.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2166.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2200.0,100.0000000000002,0.0,100.0,100.0000000000002
2233.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2266.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2300.0,100.0000000000002,0.0,100.0,100.0000000000002
2333.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2366.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2400.0,100.0000000000002,0.0,100.0,100.0000000000002
2433.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2466.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2500.0,100.0000000000002,0.0,100.0,100.0000000000002
2533.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2566.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2600.0,100.0000000000002,0.0,100.0,100.0000000000002
2633.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2666.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2700.0,100.0000000000002,0.0,100.0,100.0000000000002
2733.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2766.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2800.0,100.0000000000002,0.0,100.0,100.0000000000002
2833.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2866.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2900.0,100.0000000000002,0.0,100.0,100.0000000000002
2933.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2966.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3000.0,100.0000000000002,0.0,100.0,100.0000000000002
3033.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3066.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3100.0,100.0000000000002,0.0,100.0,100.0000000000002
3133.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3166.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3200.0,100.0000000000002,0.0,100.0,100.0000000000002
3233.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3266.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3300.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3333.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3366.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3400.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3433.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3466.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3500.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3533.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3566.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3600.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3633.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3666.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3700.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3733.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3766.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3800.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3833.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3866.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3900.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3933.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3966.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
4000.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
4033.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4066.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
4100.0,100.0000000000002,0.0,100.0,100.0000000000002
4133.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4166.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4200.0,100.0000000000002,0.0,100.0,100.0000000000002
4233.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4266.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4300.0,100.0000000000002,0.0,100.0,100.0000000000002
4333.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4366.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4400.0,100.0000000000002,0.0,100.0,100.0000000000002
4433.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4466.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4500.0,100.0000000000002,0.0,100.0,100.0000000000002
4533.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4566.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4600.0,100.0000000000002,0.0,100.0,100.0000000000002
4633.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4666.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4700.0,100.0000000000002,0.0,100.0,100.0000000000002
4733.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4766.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4800.0,100.0000000000002,0.0,100.0,100.0000000000002
4833.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4866.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4900.0,100.0000000000002,0.0,100.0,100.0000000000002
4933.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4966.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
5000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5033.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5133.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5233.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5333.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5366.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5433.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5466.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5500.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5533.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5566.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5600.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5633.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5666.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5700.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5733.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5766.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5800.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5833.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5866.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5900.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5933.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5966.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6033.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6133.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6233.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6333.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6366.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6433.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6466.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6500.000000000001,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6533.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6566.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6600.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6633.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6666.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6700.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6733.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6766.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6800.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6833.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6866.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6900.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6933.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6966.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7000.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7033.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7100.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7133.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7200.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7233.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7300.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7333.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7366.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7400.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7433.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7466.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7500.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7533.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7566.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7600.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7633.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7666.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7700.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7733.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7766.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7800.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7833.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7866.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7900.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7933.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7966.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8000.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8033.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8066.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8100.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8133.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8166.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8233.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8266.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8333.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8366.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8433.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8466.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8500.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8533.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8566.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8600.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8633.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8666.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8700.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8733.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8766.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8800.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8833.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8866.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8900.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8933.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
8966.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9033.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9066.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9133.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9166.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9233.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9266.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9333.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9366.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9433.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9466.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9500.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9533.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9566.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9600.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9633.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9666.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9700.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9733.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9766.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9800.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9833.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9866.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9900.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9933.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
9966.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10033.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10066.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10133.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10166.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10233.333333333332,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10266.66666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
10300.0,99.99793333333294,0.00620000000000035,100.0,99.99173333333295
10333.333333333332,99.99364444444406,0.019066666666667117,100.0,99.9745777777774
10366.66666666667,99.98713333333296,0.038600000000000675,100.0,99.94853333333296
10400.0,99.97839999999962,0.06480000000000101,100.0,99.91359999999962
10433.333333333332,99.96744444444407,0.09766666666666778,100.0,99.86977777777741
10466.66666666667,99.9542666666663,0.13720000000000135,100.0,99.81706666666629
10500.0,99.9388666666663,0.18340000000000167,100.0,99.75546666666631
10533.333333333332,99.92124444444408,0.23626666666666843,100.0,99.68497777777742
10566.66666666667,99.90139999999964,0.295800000000002,100.0,99.60559999999964
10600.0,99.87933333333298,0.3620000000000024,100.0,99.51733333333297
10633.333333333332,99.85504444444409,0.43486666666666907,100.0,99.42017777777743
10666.66666666667,99.82853333333298,0.5144000000000026,100.0,99.31413333333298
10700.0,99.79979999999965,0.6006000000000029,100.0,99.19919999999965
10733.333333333332,99.7688444444441,0.6934666666666697,100.0,99.07537777777745
10766.66666666667,99.73566666666632,0.7930000000000033,100.0,98.94266666666633
10800.0,99.70551282051248,0.8834615384615411,100.0,98.82205128205095
10833.333333333332,99.67877777777744,0.9636666666666691,100.0,98.71511111111076
10866.66666666667,99.65546153846121,1.0336153846153866,100.0,98.62184615384582
10900.0,99.63556410256376,1.0933076923076939,100.0,98.54225641025607
10933.333333333332,99.61908547008514,1.1427435897435911,100.0,98.47634188034155
10966.66666666667,99.60504786324753,1.1817063596505095,100.0,98.42334150359702
11000.0,99.59220683760651,1.2111512541926135,100.0,98.3810555834139
11033.333333333332,99.58056239316207,1.2345087443334444,100.0,98.34605364882863
11066.66666666667,99.57011452991422,1.2580418918507135,100.0,98.31207263806351
11100.0,99.56024786324755,1.2876418918507138,100.0,98.27260597139684
11133.333333333332,99.54815897435867,1.3239085585173804,100.0,98.22425041584128
11166.66666666667,99.53384786324756,1.366841891850714,100.0,98.16700597139685
11200.0,99.51731452991423,1.4164418918507145,100.0,98.10087263806352
11233.333333333332,99.49855897435867,1.472708558517381,100.0,98.0258504158413
11266.66666666667,99.4775811965809,1.5356418918507146,100.0,97.94193930473018
11300.0,99.45438119658091,1.6052418918507148,100.0,97.84913930473019
11333.333333333332,99.42895897435868,1.6815085585173817,100.0,97.7474504158413
11366.66666666667,99.40131452991425,1.764441891850715,100.0,97.63687263806354
11400.0,99.37144786324758,1.854041891850715,100.0,97.51740597139687
11433.333333333332,99.33935897435869,1.9503085585173823,100.0,97.38905041584131
11466.66666666667,99.30602564102536,2.0503085585173824,100.0,97.25571708250799
11500.0,99.27269230769204,2.1503085585173825,100.0,97.12238374917466
11533.333333333332,99.23935897435871,2.2503085585173825,100.0,96.98905041584133
11566.66666666667,99.20602564102538,2.3503085585173826,100.0,96.855717082508
11600.0,99.17269230769205,2.4503085585173827,100.0,96.72238374917467
11633.333333333332,99.13935897435871,2.550308558517383,100.0,96.58905041584134
11666.66666666667,99.10602564102538,2.650308558517383,100.0,96.455717082508
11700.0,99.07269230769205,2.750308558517383,100.0,96.32238374917468
11733.333333333332,99.03935897435872,2.850308558517383,100.0,96.18905041584135
11766.66666666667,99.0060256410254,2.950308558517383,100.0,96.05571708250802
11800.0,98.97269230769207,3.0503085585173833,100.0,95.92238374917468
11833.333333333332,98.93935897435874,3.1503085585173833,100.0,95.78905041584136
11866.66666666667,98.90602564102541,3.2503085585173834,100.0,95.65571708250803
11900.0,98.87269230769208,3.3503085585173835,100.0,95.5223837491747
11933.333333333332,98.83935897435875,3.4503085585173836,100.0,95.38905041584137
11966.66666666667,98.80806267806246,3.544197447406272,100.0,95.26386523065618
12000.0,98.7813960113958,3.6241974474062717,100.0,95.15719856398952
12033.333333333332,98.75935897435876,3.690308558517382,100.0,95.06905041584137
12066.66666666667,98.74195156695136,3.7425307807396035,100.0,94.99942078621176
12100.0,98.72917378917359,3.780864114072937,100.0,94.94830967510065
12133.333333333332,98.72102564102543,3.8053085585173805,100.0,94.91571708250805
12166.66666666667,98.71750712250693,3.815864114072936,100.0,94.90164300843401
12200.0,98.71750712250692,3.815864114072936,100.0,94.901643008434
12233.333333333332,98.71750712250692,3.815864114072936,100.0,94.901643008434
12266.66666666667,98.71750712250692,3.815864114072936,100.0,94.901643008434
12300.0,98.71750712250692,3.815864114072936,100.0,94.901643008434
12333.333333333332,98.71750712250692,3.815864114072936,100.0,94.901643008434
12366.66666666667,98.71750712250692,3.815864114072936,100.0,94.901643008434
12400.0,98.71530712250693,3.822464114072936,100.0,94.89284300843399
12433.333333333332,98.7108849002847,3.8357307807396026,100.0,94.8751541195451
12466.66666666667,98.70424045584026,3.855664114072936,100.0,94.84857634176733
12500.0,98.6953737891736,3.882264114072936,100.0,94.81310967510066
12533.333333333332,98.68339601139583,3.9153408225242816,100.0,94.76805518887154
12566.66666666667,98.66697378917362,3.9553277895368506,100.0,94.71164599963676
12600.0,98.64610712250695,4.002886922320272,100.0,94.64322020018668
12633.333333333332,98.62079601139584,4.058409975034582,100.0,94.56238603636126
12666.66666666667,98.59104045584029,4.122142010508738,100.0,94.46889844533155
12700.0,98.55684045584029,4.194244437652351,100.0,94.36259601818794
12733.333333333332,98.51819601139586,4.274828383607356,100.0,94.2433676277885
12766.66666666667,98.47510712250696,4.363973262219176,100.0,94.11113386028778
12800.0,98.42757378917362,4.461737627460869,100.0,93.96583616171276
12833.333333333332,98.37559601139586,4.568165807614737,100.0,93.80743020378112
12866.66666666667,98.31917378917363,4.683292123641854,100.0,93.63588166553177
12900.000000000002,98.26050712250697,4.801981260091282,100.0,93.45852586241568
12933.333333333332,98.19961823361808,4.924442440637367,100.0,93.27517579298072
12966.66666666667,98.13650712250698,5.05091480623262,100.0,93.08559231627436
13000.000000000002,98.07117378917366,5.18161548207887,100.0,92.88955830709477
13033.333333333332,98.00676318567676,5.310535428078192,100.0,92.69622775759856
13066.66666666667,97.94799274010428,5.429395062222805,100.0,92.51859767788147
13100.000000000002,97.89486245245624,5.5398825169266654,100.0,92.35497993552957
13133.333333333332,97.84737232273261,5.644093588940667,100.0,92.20327873379193
13166.666666666668,97.8055223509334,5.744517800558687,100.0,92.06100455037472
13200.000000000004,97.76717920372529,5.843356895493092,100.0,91.92382230823219
13233.333333333332,97.7294903148364,5.942756932753686,100.0,91.7867333820827
13266.666666666668,97.6895792037253,6.042511060116547,100.0,91.64706814360875
13300.000000000004,97.64744587039196,6.143061014533907,100.0,91.50438485585806
13333.333333333332,97.60309031483641,6.244838171252051,100.0,91.35825214358435
13366.666666666668,97.55651253705864,6.348258550359918,100.0,91.20825398669872
13400.000000000004,97.5150950873942,6.434346900460508,100.0,91.08074818693369
13433.333333333332,97.47891253705863,6.506734372370316,100.0,90.97217816468832
13466.666666666668,97.44796488605193,6.571732976067847,100.0,90.87623190998409
13500.000000000004,97.42225213437409,6.637807337225925,100.0,90.78444479714817
13533.333333333332,97.39789657881852,6.710874003892592,100.0,90.68702257492593
13566.666666666668,97.37131880104076,6.790607337225925,100.0,90.58071146381482
13600.000000000004,97.34251880104075,6.877007337225925,100.0,90.46551146381483
13633.333333333332,97.31149657881853,6.970074003892593,100.0,90.34142257492594
13666.666666666668,97.2782521343741,7.069807337225926,100.0,90.20844479714818
13700.000000000004,97.24774067052931,7.161341728760318,100.0,90.08639894176899
13733.333333333332,97.2201686540684,7.244057778143033,100.0,89.97611087592537
13766.666666666668,97.1955360849914,7.317955485374074,100.0,89.87758059961732
13800.000000000004,97.17384296329828,7.383034850453438,100.0,89.79080811284484
13833.333333333332,97.15508928898905,7.439295873381127,100.0,89.71579341560792
13866.666666666668,97.13927506206372,7.4867385541571405,100.0,89.65253650790656
13900.000000000004,97.12640028252227,7.52536289278148,100.0,89.6010373897408
13933.333333333332,97.11646495036473,7.555168889254142,100.0,89.56129606111058
13966.666666666668,97.10946906559107,7.57615654357513,100.0,89.53331252201593
14000.000000000004,97.1054126282013,7.588325855744442,100.0,89.51708677245685
14033.333333333332,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14066.666666666668,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14100.000000000004,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14133.333333333332,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14166.666666666668,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14200.000000000004,97.10429563819541,7.59167682576208,100.0,89.51261881243333
14233.333333333332,97.1040734159732,7.592343492428746,100.0,89.51172992354446
14266.666666666668,97.10162897152875,7.599676825762079,100.0,89.50195214576667
14300.000000000004,97.09696230486209,7.613676825762079,100.0,89.4832854791
14333.333333333332,97.08798452708432,7.6345957639595285,100.0,89.45338876312479
14366.666666666668,97.07274008263987,7.663040069514744,100.0,89.40970001312513
14400.000000000004,97.04860674930654,7.699565616130169,100.0,89.34904113317637
14433.333333333332,97.01558452708431,7.745349779654577,100.0,89.27023474742974
14466.666666666668,96.97367341597321,7.800985206683951,100.0,89.17268820928926
14500.000000000004,96.92287341597321,7.866798950604875,100.0,89.05607446536834
14533.333333333332,96.86318452708433,7.942987099775688,100.0,88.92019742730865
14566.666666666668,96.79460674930657,8.029675370587237,100.0,88.76493137871933
14600.000000000004,96.7171400826399,8.126948776796516,100.0,88.59019130584338
14633.333333333334,96.63078452708434,8.234867319465753,100.0,88.3959172076186
14666.666666666668,96.5355400826399,8.353474845302797,100.0,88.1820652373371
14700.000000000004,96.43140674930657,8.48280432978161,100.0,87.94860241952497
14733.333333333334,96.31906971226954,8.62180359303572,100.0,87.69726611923382
14766.666666666668,96.20469563819547,8.762195039171687,100.0,87.44250059902379
14800.000000000004,96.08828452708435,8.906470427848264,100.0,87.18181409923609
14833.333333333334,95.97442993076142,9.050211548209882,100.0,86.92421838255153
14866.666666666668,95.86835135649082,9.187953441407354,100.0,86.68039791508346
14900.000000000004,95.77606325003248,9.311622398369678,100.0,86.4644408516628
14933.333333333334,95.69756561138641,9.422298014202527,100.0,86.27526759718388
14966.666666666668,95.63285844055258,9.521485070883914,100.0,86.11137336966867
15000.000000000004,95.57777507086436,9.607773387907853,100.0,85.9700016829565
15033.333333333334,95.53185253935877,9.681349611396953,100.0,85.85050292796181
15066.666666666668,95.49509084603581,9.742985555477595,100.0,85.7521052905582
15100.000000000004,95.46748999089544,9.79399791157106,100.0,85.67349207932439
15133.333333333334,95.44769593172349,9.83586876564782,100.0,85.61182716607567
15166.666666666668,95.43183578918895,9.867920116408374,100.0,85.56391567278058
15200.000000000004,95.41893178551406,9.892491770979213,100.0,85.52644001453484
15233.333333333334,95.40783817063222,9.914688097417258,100.0,85.49315007321496
15266.666666666668,95.39703615957139,9.93903448056462,100.0,85.45800167900676
15300.000000000004,95.38652575233156,9.969329655616221,100.0,85.41719609671534
15333.333333333334,95.374170196776,10.006396322282889,100.0,85.36777387449312
15366.666666666668,95.35959241899822,10.050129655616221,100.0,85.30946276338199
15400.000000000004,95.34279241899821,10.100529655616223,100.0,85.24226276338199
15433.333333333334,95.323770196776,10.15759632228289,100.0,85.1661738744931
15466.666666666668,95.30252575233153,10.221329655616223,100.0,85.08119609671532
15500.000000000004,95.27905908566487,10.291729655616223,100.0,84.98732943004865
15533.333333333334,95.25337019677598,10.36879632228289,100.0,84.88457387449309
15566.666666666668,95.22545908566487,10.452529655616225,100.0,84.77292943004863
15600.000000000004,95.19532575233153,10.542929655616224,100.0,84.65239609671531
15633.333333333334,95.16297019677597,10.63999632228289,100.0,84.52297387449308
15666.666666666668,95.13235399105059,10.73184493945902,100.0,84.40050905159157
15700.000000000004,95.10658979891086,10.809137515878232,100.0,84.29745228303263
15733.333333333334,95.08567762035676,10.87187405154053,100.0,84.21380356881623
15766.666666666668,95.06961745538828,10.920054546445916,100.0,84.14956290894237
15800.000000000004,95.05840930400547,10.953679000594388,100.0,84.10473030341107
15833.333333333334,95.05205316620827,10.972747413985944,100.0,84.07930575222234
15866.666666666668,95.05054904199673,10.97725978662059,100.0,84.07328925537615
15900.000000000004,95.05054904199672,10.97725978662059,100.0,84.07328925537614
15933.333333333334,95.05054904199672,10.97725978662059,100.0,84.07328925537614
15966.666666666668,95.05054904199672,10.97725978662059,100.0,84.07328925537612
16000.000000000004,95.0505490419967,10.97725978662059,100.0,84.07328925537611
16033.333333333334,95.0505490419967,10.97725978662059,100.0,84.07328925537611
16066.666666666668,95.05054904199669,10.97725978662059,100.0,84.07328925537611
16100.000000000004,95.05054904199667,10.97725978662059,100.0,84.0732892553761
16133.333333333334,95.05054904199667,10.97725978662059,100.0,84.0732892553761
16166.666666666668,95.05054904199667,10.97725978662059,100.0,84.0732892553761
16200.000000000004,95.05054904199667,10.97725978662059,100.0,84.07328925537608
16233.333333333334,95.05054904199667,10.97725978662059,100.0,84.07328925537608
16266.666666666668,95.05054904199667,10.97725978662059,100.0,84.07328925537608
16300.000000000004,95.05054904199666,10.97725978662059,100.0,84.07328925537607
16333.333333333334,95.05012681977443,10.978526453287255,100.0,84.07160036648719
16366.666666666668,95.04748237532998,10.986459786620587,100.0,84.0610225887094
16400.0,95.04261570866332,11.001059786620589,100.0,84.04155592204272
16433.33333333334,95.03552681977443,11.022326453287254,100.0,84.01320036648717
16466.666666666664,95.02621570866332,11.050259786620588,100.0,83.97595592204271
16500.0,95.01468237532997,11.084859786620587,100.0,83.92982258870938
16533.33333333334,95.00092681977442,11.126126453287256,100.0,83.87480036648716
16566.666666666664,94.98494904199664,11.174059786620589,100.0,83.81088925537605
16600.0,94.96674904199665,11.22865978662059,100.0,83.73808925537605
16633.33333333334,94.94632681977441,11.289926453287256,100.0,83.65640036648715
16666.666666666664,94.92368237532996,11.35785978662059,100.0,83.56582258870937
16700.0,94.89881570866329,11.43245978662059,100.0,83.46635592204271
16733.33333333334,94.87172681977441,11.513726453287257,100.0,83.35800036648715
16766.666666666664,94.84023793088552,11.601175234769427,100.0,83.2390626961161
16800.0,94.80430459755217,11.695227915043125,100.0,83.10907668250906
16833.33333333334,94.76434904199662,11.7949936554702,100.0,82.96935538652642
16866.666666666664,94.72217126421884,11.895563969918095,100.0,82.82660729430074
16900.0,94.67777126421885,11.997369972797209,100.0,82.68040129142163
16933.33333333334,94.63114904199662,12.100827332057849,100.0,82.53032170993878
16966.666666666664,94.58230459755218,12.206332199419679,100.0,82.3759723981325
17000.0,94.5302379308855,12.313825847810849,100.0,82.21641208307466
17033.33333333334,94.47372681977441,12.423387130059192,100.0,82.05033968971522
17066.666666666664,94.41277126421885,12.535683565366446,100.0,81.8770876988524
17100.0,94.34570459755219,12.650497888901832,100.0,81.69520670865035
17133.33333333334,94.27197126421886,12.768358270835838,100.0,81.50361299338303
17166.666666666664,94.19157126421887,12.890043182709821,100.0,81.30152808150905
17200.0,94.10450459755221,13.016260350057744,100.0,81.08824424749447
17233.33333333334,94.01077126421887,13.147644277142817,100.0,80.86312698707604
17266.666666666664,93.91531271937961,13.27610665065981,100.0,80.63920606871979
17300.0,93.81716314239145,13.402001605507694,100.0,80.41516153688374
17333.33333333334,93.71632777264013,13.52247310718044,100.0,80.19385466545968
17366.666666666664,93.61845701662968,13.627571615056047,100.0,79.99088540157364
17400.0,93.52355087436013,13.726296513786911,100.0,79.7972543605732
17433.33333333334,93.43160934583146,13.829331025143581,100.0,79.60227832068789
17466.666666666664,93.33811571920992,13.941696666464,100.0,79.39641905274593
17500.0,93.24409873720715,14.051621233324296,100.0,79.19247750388286
17533.33333333334,93.15633617760093,14.153893337312546,100.0,79.0024428402884
17566.666666666664,93.07482804039127,14.259975766651653,100.0,78.8148522737396
17600.0,92.99972584072968,14.375414241821193,100.0,78.62431159890849
17633.33333333334,92.92219250739635,14.496863777141957,100.0,78.42532873025439
17666.666666666664,92.83799250739634,14.62249960005883,100.0,78.21549290733752
17700.0,92.74712584072967,14.752983843466904,100.0,77.99414199726277
17733.33333333334,92.64959250739633,14.88890780369086,100.0,77.76068470370548
17766.666666666664,92.54539250739633,15.03079478531904,100.0,77.5145977220773
17800.0,92.43559250739631,15.177453588138523,100.0,77.25813891925779
17833.33333333334,92.32285491226693,15.32534638216986,100.0,76.99750853009708
17866.666666666664,92.21170026995338,15.468750964206935,100.0,76.74294930574645
17900.0,92.10212858045568,15.608896641508549,100.0,76.49323193894713
17933.33333333334,91.99413984377381,15.747099711943685,100.0,76.24704013183012
17966.666666666664,91.88773405990773,15.884732221124246,100.0,76.00300183878349
18000.0,91.7829112288575,16.023183178445763,100.0,75.75972805041174
18033.33333333334,91.67967135062311,16.16381734455564,100.0,75.51585400606747
18066.666666666664,91.57683664742676,16.307147860409312,100.0,75.26968878701746
18100.0,91.47727503789133,16.448248192976695,100.0,75.02902684491464
18133.33333333334,91.38119606324051,16.585693340305106,100.0,74.7955027229354
18166.666666666664,91.29070135304723,16.71352547243915,100.0,74.57717588060807
18200.0,91.20579090731141,16.833965222083,100.0,74.37182568522842
18233.33333333334,91.1264647260331,16.949659674798482,100.0,74.17680505123462
18266.666666666664,91.05272280921233,17.0635871661714,100.0,73.98913564304092
18300.0,90.98188722257674,17.177110083984495,100.0,73.80477713859224
18333.33333333334,90.9091971940867,17.289056534118767,100.0,73.62014065996793
18366.666666666664,90.83447494596444,17.400748778673822,100.0,73.43372616729063
18400.0,90.75567603376552,17.51246577938033,100.0,73.2432102543852
18433.33333333334,90.67280045748996,17.62597101795813,100.0,73.04682943953182
18466.666666666664,90.58584821713771,17.742947127942085,100.0,72.84290108919562
18500.0,90.49481931270881,17.864933199335454,100.0,72.62988611337336
18533.33333333334,90.39971374420324,17.993288226917663,100.0,72.40642551728558
18566.666666666664,90.30283962279749,18.1232712059636,100.0,72.17956841683389
18600.0,90.20507093270166,18.250312149128618,100.0,71.95475878357304
18633.33333333334,90.10640767391571,18.376134207426027,100.0,71.73027346648968
18666.666666666664,90.00684984643968,18.50251040053011,100.0,71.50433944590957
18700.0,89.90639745027353,18.631190844763502,100.0,71.27520660551004
18733.33333333334,89.80505048541731,18.763834480072806,100.0,71.04121600534451
18766.666666666664,89.70280895187098,18.90195751929282,100.0,70.80085143257816
18800.0,89.60221009176269,19.04287872753874,100.0,70.55933136422395
18833.33333333334,89.50655813962013,19.183135621717504,100.0,70.32342251790261
18866.666666666664,89.41636462789475,19.322682557297593,100.0,70.09368207059717
18900.0,89.34017458659467,19.443095175101263,100.0,69.89707941149341
18933.33333333334,89.27798801571987,19.550572960449273,100.0,69.7274150552706
18966.666666666664,89.22980491527032,19.653675698922758,100.0,69.57612921634757
19000.0,89.1865910173333,19.754769347116284,100.0,69.43182167021702
19033.33333333334,89.14699637382986,19.854445900865947,100.0,69.29255047296392
19066.666666666664,89.11017654031556,19.95360408973826,100.0,69.15657245057731
19100.0,89.07317654031557,20.052799631752784,100.0,69.02037690856278
19133.33333333334,89.03173209587113,20.15155610989629,100.0,68.88017598597484
19166.666666666664,88.98584320698224,20.250671966783166,100.0,68.73517124019908
19200.0,88.9355098736489,20.350937059855923,100.0,68.58457281379297
19233.33333333334,88.87977654031558,20.452641439017984,100.0,68.42713510129758
19266.666666666664,88.81626542920446,20.555463485940486,100.0,68.26080194326398
19300.0,88.74373209587112,20.659789385569166,100.0,68.08394271030195
19333.33333333334,88.6600876514267,20.765324784814286,100.0,67.89476286661241
19366.666666666664,88.56533209587114,20.87320648499818,100.0,67.69212561087295
19400.0,88.45946542920449,20.98449941179749,100.0,67.474966017407
19433.33333333334,88.3424876514267,21.100174315976357,100.0,67.24231333545035
19466.666666666664,88.2143987625378,21.221096460095087,100.0,66.99330230244271
19500.0,88.0751987625378,21.348023840907896,100.0,66.72717492162991
19533.33333333334,87.9248876514267,21.481612270953228,100.0,66.44327538047348
19566.666666666664,87.7653734056948,21.620077522597747,100.0,66.14529588309705
19600.0,87.60215475390159,21.75812924754216,100.0,65.84402550635942
19633.33333333334,87.44168196059731,21.891729808547467,100.0,65.54995215204984
19666.666666666664,87.28395502578195,22.025717328482294,100.0,65.25823769729966
19700.0,87.1280406161222,22.163874693624543,100.0,64.96416592249766
19733.33333333334,86.97497438905201,22.306716109174317,100.0,64.66825827987769
19766.666666666664,86.82822067693075,22.450123996557128,100.0,64.37809668037363
19800.0,86.68480293871788,22.585331875428682,100.0,64.09947106328919
19833.33333333334,86.55166230583657,22.704635832237177,100.0,63.8470264735994
19866.666666666664,86.42879877828685,22.809723116284562,100.0,63.61907566200228
19900.0,86.3162123560687,22.903055211427773,100.0,63.413157144640934
19933.33333333334,86.21390303918213,22.98812025863437,100.0,63.22578278054776
19966.666666666664,86.12055540641246,23.06785562203141,100.0,63.05269978438105
20000.0,86.03468611043253,23.145318137484686,100.0,62.88936797294785
20033.33333333334,85.95629515124234,23.225589668056923,100.0,62.730705483185424
20066.666666666664,85.88538252884189,23.31326497892742,100.0,62.57211754991447
20100.0,85.81889189175075,23.40939123327177,100.0,62.409500658478976
20133.33333333334,85.75669589199059,23.51638786508911,100.0,62.24030802690148
20166.666666666664,85.6952544731069,23.634270644737025,100.0,62.06098382836988
20200.0,85.62782237434148,23.755001923621002,100.0,61.872820450720475
20233.33333333334,85.55666305629327,23.873227768874987,100.0,61.683435287418284
20266.666666666664,85.4822876300734,23.989644754836153,100.0,61.49264287523724
20300.0,85.40794054012633,24.095475539262168,100.0,61.31246500086416
20333.33333333334,85.33208845311867,24.190836886124856,100.0,61.141251566993816
20366.666666666664,85.25473136905049,24.277685074464685,100.0,60.977046294585804
20400.0,85.17586928792173,24.358078096666294,100.0,60.817791191255445
20433.33333333334,85.09550220973243,24.434061949512547,100.0,60.66144026021989
20466.666666666664,85.01363013448258,24.50756010649044,100.0,60.506070027992145
20500.0,84.93025306217218,24.58029336085317,100.0,60.34995970131901
20533.33333333334,84.84537099280122,24.653741535643185,100.0,60.191629457158044
20566.666666666664,84.758748770579,24.728954290001283,100.0,60.02979448057773
20600.0,84.66768210391234,24.80449710874942,100.0,59.863184995162925
20633.33333333334,84.57217099280125,24.880737626995465,100.0,59.69143336580578
20666.666666666664,84.4745847147199,24.954804066686638,100.0,59.51978064803325
20700.0,84.38003425934649,25.02050995977686,100.0,59.359524299569635
20733.33333333334,84.28851962668105,25.078771306293657,100.0,59.20974832038739
20766.666666666664,84.20004081672356,25.130518237082583,100.0,59.069522579640974
20800.0,84.11066246279987,25.19058227347633,100.0,58.92008018932353
20833.33333333334,84.02414051915983,25.255199431834324,100.0,58.76894108732551
20866.666666666664,83.93929720802564,25.32440876962538,100.0,58.61488843840026
20900.0,83.85448808495289,25.398314578622696,100.0,58.4561735063302
20933.33333333334,83.76809092771933,25.477495833598006,100.0,58.29059509412132
20966.666666666664,83.68108351410275,25.564315860242743,100.0,58.11676765386
21000.0,83.59471028854759,25.66011184091706,100.0,57.934598447630535
21033.33333333334,83.50734125712552,25.76249229130142,100.0,57.74484896582409
21066.666666666664,83.41417059105687,25.86346721737702,100.0,57.550703373679845
21100.0,83.31476923051264,25.958442280373255,100.0,57.35632695013939
21133.33333333334,83.21194059429625,26.04896967274329,100.0,57.162970921552954
21166.666666666664,83.10049614985182,26.13192292171696,100.0,56.968573228134865
21200.0,82.98016281651847,26.208030890172957,100.0,56.772131926345516
21233.33333333334,82.85094059429625,26.278272992538227,100.0,56.57266760175803
21266.666666666664,82.71345431339432,26.34277248409956,100.0,56.37068182929477
21300.0,82.5697957966869,26.40029225038222,100.0,56.16950354630469
21333.33333333334,82.41996504417399,26.452789874136958,100.0,55.967175170037045
21366.666666666664,82.26513983363337,26.50075228238613,100.0,55.76438755124724
21400.0,82.10696460950949,26.54403500560426,100.0,55.56292960390523
21433.33333333334,81.94706159402456,26.582431307446846,100.0,55.36463028657772
21466.666666666664,81.78445300940082,26.620355588147433,100.0,55.16409742125339
21500.0,81.6178944111938,26.66292064167393,100.0,54.954973769519874
21533.33333333334,81.44888134975481,26.710064720125892,100.0,54.738816629628914
21566.666666666664,81.28192040848224,26.759212571907682,100.0,54.522707836574554
21600.0,81.11805603182053,26.810671411175118,100.0,54.307384620645415
21633.33333333334,80.95728821976964,26.8655813604399,100.0,54.09170685932973
21666.666666666664,80.80172808344074,26.922956868524135,100.0,53.8787712149166
21700.0,80.64887874698485,26.980120200139712,100.0,53.66875854684513
21733.33333333334,80.49863154427864,27.037328762612038,100.0,53.46130278166659
21766.666666666664,80.35098647532209,27.094969592429845,100.0,53.256016882892254
21800.0,80.20594354011521,27.153426558630755,100.0,53.052516981484466
21833.33333333334,80.06350273865802,27.213077643345102,100.0,52.85042509531293
21866.666666666664,79.92366407095051,27.274292429776935,100.0,52.64937164117357
21900.0,79.78642753699265,27.33742987391217,100.0,52.44899766308049
21933.33333333334,79.65179313678449,27.402836414879012,100.0,52.24895672190548
21966.666666666664,79.515311655303,27.47453290734524,100.0,52.04077874795776
22000.0,79.37197832196966,27.558138123236013,100.0,51.81384019873365
22033.33333333334,79.22179313678448,27.65390259306194,100.0,51.56789054372255
22066.666666666664,79.06475609974744,27.76208495191404,100.0,51.3026711478334
22100.0,78.90086721085858,27.882951004397505,100.0,51.01791620646107
22133.33333333334,78.73012647011784,28.01677262753594,100.0,50.71335384258191
22166.666666666664,78.55253387752525,28.16382652836147,100.0,50.388707349163774
22200.0,78.36920054419191,28.321059547229083,100.0,50.04814099696282
22233.33333333334,78.18364498863633,28.478198315814662,100.0,49.70544667282167
22266.666666666664,77.99586721085858,28.63552552850163,100.0,49.36034168235694
22300.0,77.80586721085857,28.79332286688223,100.0,49.01254434397634
22333.33333333334,77.61364498863634,28.951869506824668,100.0,48.66177548181167
22366.666666666664,77.4192005441919,29.111440691450717,100.0,48.307759852741185
22400.0,77.22473387752522,29.26570640494423,100.0,47.959027472581
22433.33333333334,77.03026721085855,29.41486350957193,100.0,47.61540370128663
22466.666666666664,76.83691165530303,29.558229492424143,100.0,47.27868216287888
22500.0,76.64577832196969,29.694928808609678,100.0,46.950849513360005
22533.33333333334,76.45775609974747,29.825151416343882,100.0,46.632604683403585
22566.666666666664,76.27417832196969,29.948463765516852,100.0,46.32571455645284
22600.0,76.0947783219697,30.063878986544086,100.0,46.03089933542561
22633.33333333334,75.91760054419193,30.168751888336814,100.0,45.748848655855106
22666.666666666664,75.74484865367927,30.261412940945913,100.0,45.48343571273336
22700.0,75.57663863280246,30.342171964614934,100.0,45.23446666818753
22733.33333333334,75.41297048156144,30.411524038415322,100.0,45.00144644314613
22766.666666666664,75.25384419995625,30.470031991225305,100.0,44.783812208730936
22800.0,75.09925978798687,30.518309636942416,100.0,44.580950151044455
22833.33333333334,74.9492172456533,30.557007405654126,100.0,44.392209839999175
22866.666666666664,74.80371657295555,30.586798910596723,100.0,44.216917662358824
22900.0,74.66055776989361,30.613530441063364,100.0,44.04702732883025
22933.33333333334,74.51971861424526,30.637696432723704,100.0,43.88202218152156
22966.666666666664,74.38241742959725,30.658705226565512,100.0,43.723712203031745
23000.0,74.24987253953633,30.676261440408588,100.0,43.573611099127746
23033.33333333334,74.11893899200382,30.69741414664756,100.0,43.42152484535626
23066.666666666664,73.98489935891178,30.731445909309123,100.0,43.253453449602645
23100.0,73.84853312743964,30.77690821759189,100.0,43.07162490984775
23133.33333333334,73.71292225251491,30.82454296197203,100.0,42.888379290542886
23166.666666666664,73.57748272952445,30.86980373497253,100.0,42.70767899455192
23200.0,73.44650741809905,30.91024341536431,100.0,42.53626400273474
23233.33333333334,73.32284888451058,30.946015020133764,100.0,42.37683386437682
23266.666666666664,73.20938360930046,30.979836719182412,100.0,42.229546890118044
23300.0,73.10611159246874,31.013867458156092,100.0,42.092244134312644
23333.33333333334,73.01303283401539,31.05021979758335,100.0,41.96281303643204
23366.666666666664,72.93178434772028,31.08549195496681,100.0,41.846292392753476
23400.0,72.85474199943485,31.13538063717059,100.0,41.71936136226426
23433.33333333334,72.77801094503907,31.19647151096142,100.0,41.581539434077655
23466.666666666664,72.70075258804174,31.265577777106024,100.0,41.43517481093571
23500.0,72.62014561182843,31.33558716479397,100.0,41.28455844703446
23533.33333333334,72.53940592928875,31.40306345939074,100.0,41.136342469898004
23566.666666666664,72.46138739215866,31.463511575657428,100.0,40.99787581650122
23600.0,72.38546343905983,31.513038425829098,100.0,40.87242501323073
23633.33333333334,72.3119674033256,31.551903305708823,100.0,40.76006409761677
23666.666666666664,72.24183261828931,31.581541690894493,100.0,40.66029092739481
23700.0,72.17010388112908,31.619955710741177,100.0,40.5501481703879
23733.33333333334,72.09488583617177,31.66967361091469,100.0,40.425212225257084
23766.666666666664,72.01127396080435,31.729892508560543,100.0,40.28138145224381
23800.0,71.91583374916412,31.79908651305898,100.0,40.11674723610514
23833.33333333334,71.80856520125114,31.87813420710433,100.0,39.93043099414681
23866.666666666664,71.68946831706536,31.967894285181902,100.0,39.72157403188346
23900.0,71.55944671106465,32.06798764828859,100.0,39.49145906277605
23933.33333333334,71.42276571122754,32.17413984272087,100.0,39.24862586850668
23966.666666666664,71.27982531755409,32.28759300046141,100.0,38.99223231709268
24000.0,71.13062553004427,32.41019125543133,100.0,38.720434274612934
24033.33333333334,70.97516634869807,32.54376553979992,100.0,38.431400808898154
24066.666666666664,70.81527023089352,32.684595282241204,100.0,38.13067494865231
24100.0,70.65571077041007,32.82671977083029,100.0,37.82899099957979
24133.33333333334,70.50071444060293,32.96759988774896,100.0,37.53311455285398
24166.666666666664,70.35134426349188,33.10885632483711,100.0,37.24248793865476
24200.0,70.20760023907685,33.253416043753205,100.0,36.95418419532365
24233.33333333334,70.07035599520259,33.40003788775492,100.0,36.67031810744768
24266.666666666664,69.94108007269911,33.540033250397734,100.0,36.40104682230138
24300.0,69.82075024934414,33.67345907629286,100.0,36.14729117305128
24333.33333333334,69.71043319180438,33.80059387319936,100.0,35.909839318605016
24366.666666666664,69.60828487492256,33.91932050847467,100.0,35.6889643664479
24400.0,69.51533422951634,34.028648104088965,100.0,35.48668612542738
24433.33333333334,69.4315812555857,34.128169435358124,100.0,35.30341182022757
24466.666666666664,69.35702595313062,34.21807070123369,100.0,35.13895525189692
24500.0,69.29166832215111,34.29880000761469,100.0,34.99286831453642
24533.33333333334,69.23550836264721,34.37092064661052,100.0,34.86458771603668
24566.666666666664,69.18659725153609,34.43351808414391,100.0,34.75307916739217
24600.0,69.14133058486942,34.48426102838282,100.0,34.657069556486604
24633.33333333334,69.09828614042497,34.52258362093083,100.0,34.575702519494136
24666.666666666664,69.05648614042497,34.54824676149963,100.0,34.50823937892534
24700.0,69.01468614042497,34.56084196753581,100.0,34.453844172889156
24733.33333333334,68.97220095523979,34.56222876985591,100.0,34.40997218538387
24766.666666666664,68.92286391820275,34.56151879734504,100.0,34.36134512085771
24800.0,68.86667502931385,34.55706693236092,100.0,34.30960809695293
24833.33333333334,68.79910740341457,34.551777076322146,100.0,34.24733032709243
24866.666666666664,68.71487486657406,34.548939857287984,100.0,34.16593500928607
24900.0,68.60796297303241,34.55743302298819,100.0,34.050529950044215
24933.33333333334,68.47621616723406,34.57370677783535,100.0,33.90250938939871
24966.666666666664,68.31956778251231,34.596936110357696,100.0,33.72263167215462
25000.0,68.14218448553389,34.62940096405166,100.0,33.51278352148223
25033.33333333334,67.94452923926173,34.671866855097235,100.0,33.27266238416449
25066.666666666664,67.72751315480691,34.72391337977807,100.0,33.003599775028846
25100.0,67.49560028445705,34.782425581751205,100.0,32.71317470270585
25133.33333333334,67.2557498991846,34.84639897383098,100.0,32.409350925353614
25166.666666666664,67.01575776988669,34.91944605489446,100.0,32.09631171499224
25200.0,66.78159444542553,35.00371392892812,100.0,31.777880516497408
25233.33333333334,66.55440567586767,35.101684158319415,100.0,31.452721517548248
25266.666666666664,66.33343312200212,35.21057306209514,100.0,31.122860059906976
25300.0,66.11219573807728,35.31961873177728,100.0,30.792577006299993
25333.33333333334,65.8923040714106,35.424847612858784,100.0,30.467456458551816
25366.666666666664,65.67366240474395,35.52009311065287,100.0,30.153569294091078
25400.0,65.45627073807727,35.606875380168454,100.0,29.84939535790882
25433.33333333334,65.24855077683696,35.681647062812246,100.0,29.56690371402472
25466.666666666664,65.0507629861393,35.74809606491725,100.0,29.30266692122205
25500.0,64.86290736598426,35.810244752525236,100.0,29.052662613459017
25533.33333333334,64.68498391637186,35.87190981520761,100.0,28.813074101164254
25566.666666666664,64.51699263730211,35.93643117787037,100.0,28.580561459431742
25600.0,64.35370097063543,35.999319823758874,100.0,28.354381146876555
25633.33333333334,64.19232597063544,36.058175265916006,100.0,28.134150704719424
25666.666666666664,64.02525328747194,36.12137493910672,100.0,27.903878348365218
25700.000000000004,63.84888414627834,36.19816193808787,100.0,27.65072220819047
25733.33333333334,63.664941903063735,36.28770449870439,99.95264640176813,27.377237404359338
25766.666666666664,63.47776228691918,36.38744029968113,99.8652025866003,27.090321987238053
25800.000000000004,63.29274975251732,36.49456749971562,99.78731725223294,26.798182252801695
25833.33333333334,63.11180779698075,36.60918520607175,99.7209930030525,26.502622590909
25866.666666666664,62.93745966068131,36.73139057201132,99.66885023269263,26.20606908866999
25900.000000000004,62.773053232993114,36.85433968805978,99.62739292105289,25.91871354493333
25933.33333333334,62.62009263812769,36.977015187717996,99.59710782584568,25.64307745040969
25966.666666666664,62.47857787608505,37.10293486253989,99.58151273862495,25.37564301354516
26000.000000000004,62.34561482921812,37.23233719206218,99.5779520212803,25.11327763715594
26033.33333333334,62.21720685887146,37.3639910775304,99.58119793640185,24.853215781341053
26066.666666666664,62.09468990509066,37.498653453146886,99.59334335823755,24.596036451943775
26100.000000000004,61.97600235444026,37.63249747837678,99.60849983281703,24.343504876063488
26133.33333333334,61.8622570887264,37.764706730692374,99.62696381941878,24.097550358034027
26166.666666666664,61.754120774615686,37.89593305724082,99.6500538318565,23.858187717374868
26200.000000000004,61.65132402435305,38.0277032989129,99.67902732326594,23.623620725440155
26233.333333333336,61.54964642977523,38.1585732515316,99.70821968130683,23.391073178243634
26266.666666666664,61.445466045285166,38.28764758188791,99.73311362717308,23.157818463397263
26300.000000000007,61.337877384483605,38.41608301939195,99.75396040387557,22.921794365091657
26333.333333333336,61.22708044737054,38.54430634726066,99.7713867946312,22.68277410010988
26366.666666666664,61.11287523394597,38.66720611361748,99.78008134756345,22.445669120328493
26400.000000000007,60.99427523394597,38.785897040207075,99.78017227415305,22.2083781937389
26433.333333333336,60.866786345057086,38.897561440797,99.76434778585408,21.96922490426009
26466.666666666664,60.730408567279305,39.003126346227646,99.73353491350694,21.72728222105166
26500.000000000007,60.58704141752086,39.10098828103457,99.68802969855543,21.486053136486294
26533.333333333336,60.439308038178794,39.18897288068218,99.62828091886098,21.250335157496618
26566.666666666664,60.287208429253106,39.26863148308288,99.55583991233598,21.018576946170224
26600.000000000007,60.13074259074378,39.34157598839114,99.47231857913492,20.789166602352637
26633.333333333336,59.96991052265086,39.409420073227835,99.37933059587868,20.560490449423025
26666.666666666664,59.80471222497429,39.47372008675775,99.27843231173203,20.330992138216537
26700.000000000007,59.63408103104745,39.53409425261745,99.1681752836649,20.09998677843
26733.333333333336,59.45686138531477,39.585343336091704,99.04220472140646,19.87151804922306
26766.666666666664,59.281498181154454,39.624271381108066,98.90576956226252,19.65722680004639
26800.000000000007,59.10960264191109,39.65309310285878,98.76269574476987,19.456509539052302
26833.333333333336,58.94097476758466,39.677012677996856,98.61798744558152,19.26396208958781
26866.666666666664,58.77581455817518,39.703205250976445,98.47901980915162,19.07260930719873
26900.000000000007,58.61452201368264,39.73468428443795,98.34920629812058,18.879837729244684
26933.333333333336,58.458919356329254,39.77246237959081,98.23138173592007,18.68645697673844
26966.666666666664,58.30418054795567,39.811403101836625,98.1155836497923,18.492777446119042
27000.000000000007,58.146313881289004,39.845378397819196,97.99169227910821,18.300935483469804
27033.333333333336,57.9862249924001,39.8745291113671,97.8607541037672,18.111695881033
27066.666666666664,57.82391388128898,39.89889276804263,97.7228066493316,17.925021113246352
27100.000000000007,57.66104721462232,39.919423747754564,97.58047096237688,17.741623466867757
27133.333333333336,57.498180547955656,39.936352567498176,97.43453311545383,17.561827980457483
27166.666666666664,57.33531388128898,39.949668818856495,97.28498270014548,17.38564506243249
27200.000000000007,57.174576007191966,39.95810572261159,97.13268172980356,17.216470284580375
27233.333333333336,57.02172255001964,39.95846590633887,96.98018845635852,17.063256643680763
27266.666666666664,56.871812054611205,39.96005648517926,96.83186853979046,16.911755569431946
27300.000000000007,56.725810341609694,39.963789837093486,96.68960017870319,16.762020504516208
27333.333333333336,56.58215661607377,39.970957192232554,96.5531138083063,16.61119942384121
27366.666666666664,56.43453380483274,39.991884490122075,96.42641829495481,16.442649314710668
27400.000000000007,56.28294190788661,40.0192766434457,96.3022185513323,16.263665264440906
27433.333333333336,56.12934452676791,40.042963580864225,96.17230810763213,16.086380945903688
27466.666666666664,55.97868940779321,40.05974758069693,96.03843698849015,15.918941827096283
27500.000000000007,55.83996319286623,40.0783550091432,95.91831820200942,15.761608183723025
27533.333333333336,55.705146766324496,40.106142627404076,95.81128939372857,15.599004138920424
27566.666666666664,55.57279533972632,40.134906193886756,95.70770153361308,15.437889145839566
27600.000000000007,55.4424343209971,40.16383013021738,95.60626445121447,15.278604190779726
27633.333333333336,55.31245462751051,40.18409636857699,95.49655099608749,15.128358258933522
27666.666666666664,55.187091792261455,40.19856774830665,95.3856595405681,14.988524043954804
27700.000000000007,55.067268360465505,40.20686764947169,95.2741360099372,14.860400710993815
27733.333333333336,54.957666462888945,40.20601616615501,95.16368262904396,14.751650296733937
27766.666666666664,54.85828609953184,40.1976551370815,95.05594123661334,14.660630962450337
27800.000000000007,54.76806060372748,40.18521576932342,94.95327637305088,14.582844834404057
27833.333333333336,54.686332968715924,40.17232845761032,94.85866142632624,14.514004511105604
27866.666666666664,54.61329789621456,40.16220866758133,94.7755065637959,14.45108922863323
27900.000000000007,54.54680021380965,40.15330167509973,94.70010188890939,14.39349853870991
27933.333333333336,54.48660045789959,40.14658305355396,94.63318351145355,14.340017404345634
27966.666666666664,54.432698628484445,40.14328640032387,94.57598502880832,14.28941222816057
28000.000000000007,54.38509472556415,40.144468813211354,94.5295635387755,14.240625912352801
28033.333333333336,54.34378874913877,40.15094762391066,94.49473637304942,14.192841125228107
28066.666666666664,54.30995847698604,40.16407915394403,94.47403763093007,14.14587932304201
28100.000000000007,54.27356164496304,40.18397192785858,94.45753357282163,14.089589717104461
28133.333333333336,54.23062301499624,40.19844834012215,94.42907135511838,14.032174674874092
28166.666666666664,54.17904095751278,40.21476682778432,94.39380778529708,13.964274129728466
28200.000000000007,54.11881547251265,40.23222741567095,94.35104288818358,13.886588056841703
28233.333333333336,54.049946559995846,40.249917617166595,94.29986417716243,13.800028942829245
28266.666666666664,53.97243421996241,40.266773495729005,94.2392077156914,13.705660724233404
28300.000000000007,53.88895638668456,40.283461847431525,94.17241823411608,13.605494539253037
28333.333333333336,53.804273832202,40.30321019807054,94.10748403027253,13.50106363413146
28366.666666666664,53.71856433429251,40.32668424878605,94.04524858307856,13.391880085506452
28400.000000000007,53.63444540330309,40.35476170084758,93.98920710415068,13.279683702455502
28433.333333333336,53.54992218938447,40.37923876926288,93.92916095864734,13.170683420121593
28466.666666666664,53.46377045011238,40.398917646723156,93.86268809683554,13.06485280338922
28500.000000000007,53.37599018548684,40.41420042228363,93.79019060777047,12.961789763203214
28533.333333333336,53.286581395507845,40.42564371119734,93.71222510670518,12.860937684310509
28566.666666666664,53.19323596899892,40.43980331588901,93.63303928488793,12.753432653109915
28600.000000000007,53.0978132550833,40.460253311527815,93.55806656661112,12.637559943555488
28633.333333333336,53.00424658709433,40.482677942944164,93.4869245300385,12.521568644150161
28666.666666666664,52.91253596503201,40.5063024844815,93.41883844951352,12.40623348055051
28700.000000000007,52.82268138889632,40.53034072009724,93.35302210899357,12.29234066879908
28733.333333333336,52.734682858687286,40.554047349759834,93.28873020844712,12.180635508927452
28766.666666666664,52.642524392233625,40.56950117994018,93.2120255721738,12.073023212293442
28800.000000000007,52.54205658567525,40.57801273621099,93.12006932188623,11.964043849464257
28833.333333333336,52.42997520448449,40.58363885960046,93.01361406408495,11.846336344884028
28866.666666666664,52.305768716209876,40.5870638300926,92.89283254630247,11.718704886117276
28900.000000000007,52.16089209084329,40.607390277386166,92.76828236822945,11.553501813457128
28933.333333333336,51.99710088394034,40.63766856380504,92.63476944774538,11.359432320135298
28966.666666666664,51.81486176216764,40.669479220506126,92.48434098267377,11.145382541661514
29000.000000000007,51.623208993438006,40.700992275679276,92.3242012691173,10.922216717758731
29033.333333333336,51.42349252583034,40.732180064091196,92.15567258992154,10.691312461739145
29066.666666666664,51.21655680378908,40.76273093046309,91.97928773425217,10.45382587332599
29100.000000000007,51.0058469998675,40.792376861756416,91.79822386162391,10.213470138111086
29133.333333333336,50.80319041723443,40.8187266249391,91.62191704217352,9.984463792295333
29166.666666666668,50.61103803628204,40.84529788476525,91.4563359210473,9.765740151516788
29200.000000000007,50.429389857010335,40.87736175011838,91.30675160712872,9.552028106891953
29233.333333333336,50.25920143497486,40.91985403322734,91.1790554682022,9.339347401747528
29266.666666666668,50.10468295717685,40.96097702642991,91.06565998360676,9.143705930746943
29300.000000000007,49.964754294586136,40.99468411517358,90.95943840975971,8.97007017941256
29333.333333333336,49.84150433609161,41.02269216121662,90.86419649730824,8.818812174874996
29366.666666666668,49.73493308169327,41.04543363002622,90.7803667117195,8.689499451667054
29400.000000000007,49.645040531391125,41.06351916887873,90.70855970026986,8.581521362512396
29433.333333333336,49.57182668518515,41.07770179073885,90.649528475924,8.494124894446303
29466.666666666668,49.51529154307536,41.08882123613478,90.60411277921013,8.426470306940582
29500.000000000007,49.47543510506176,41.09774230121734,90.5731774062791,8.377692803844422
29533.333333333336,49.450901815588786,41.10368388222062,90.55458569780942,8.347217933368162
29566.666666666668,49.43891703149943,41.10927249697355,90.54818952847299,8.329644534525876
29600.000000000007,49.43415570226817,41.11656103644224,90.55071673871042,8.317594665825927
29633.333333333336,49.42854756361233,41.1274951737526,90.55604273736493,8.301052389859725
29666.666666666668,49.42154165134459,41.1384714363774,90.56001308772198,8.283070214967193
29700.000000000007,49.413794287304036,41.147241225276446,90.56103551258047,8.266553062027587
29733.333333333336,49.39992996731343,41.15021666830656,90.55014663562,8.249713299006872
29766.666666666668,49.37786213679111,41.15162921522236,90.52949135201347,8.226232921568755
29800.000000000007,49.35141178122214,41.1607696033047,90.51218138452684,8.19064217791744
29833.333333333336,49.313637769183295,41.1868139869022,90.5004517560855,8.12682378228109
29866.666666666668,49.262962322896804,41.227746849361644,90.49070917225845,8.035215473535162
29900.000000000007,49.198740997918215,41.28206108388678,90.480802081805,7.916679914031438
29933.333333333336,49.11798364813812,41.34399118399237,90.4619748321305,7.773992464145746
29966.666666666668,49.02159794757445,41.41081897598754,90.43241692356199,7.610778971586907
30000.000000000007,48.91106724355437,41.48019430004135,90.39126154359572,7.430872943513023
30033.333333333336,48.78774709163345,41.5464695908751,90.33421668250855,7.241277500758347
30066.666666666668,48.652504158478344,41.60480635628513,90.25731051476347,7.047697802193209
30100.000000000007,48.5096170177917,41.653712981993195,90.16332999978489,6.855904035798504
30133.333333333336,48.361694499033355,41.69001230166066,90.051706800694,6.671682197372691
30166.666666666668,48.21227665865777,41.71532067055404,89.92759732921182,6.496955988103725
30200.000000000007,48.068427275941715,41.73904345801627,89.80747073395798,6.329383817925449
30233.333333333336,47.93287301374301,41.76404538407933,89.69691839782234,6.168827629663676
30266.666666666668,47.80510276095054,41.79144534363578,89.59654810458633,6.013657417314761
30300.000000000007,47.68393873978652,41.82561420116775,89.50955294095426,5.85832453861877
30333.333333333336,47.571069839139845,41.86767676934041,89.43874660848026,5.703393069799434
30366.666666666668,47.47072111493893,41.91336454912548,89.38408566406441,5.557356565813448
30400.000000000007,47.38286273869755,41.958661559166934,89.34152429786448,5.424201179530607
30433.333333333336,47.30332434004536,41.99832088254672,89.30164522259207,5.30500345749863
30466.666666666668,47.232105918982334,42.03213933809383,89.26424525707617,5.19996658088851
30500.000000000007,47.16787414217518,42.05875554842875,89.22662969060393,5.109118593746431
30533.333333333336,47.1153415899728,42.072098284835455,89.18743987480826,5.043243305137341
30566.666666666668,47.077522216247765,42.072765165703814,89.15028738195157,5.004757050543951
30600.000000000007,47.05483636197594,42.06717279592841,89.12200915790433,4.987663566047535
30633.333333333336,47.04728402715734,42.062134585517846,89.10941861267519,4.985149441639491
30666.666666666668,47.03844808301648,42.05210047433231,89.0905485573488,4.986347608684172
30700.000000000007,47.022131871723225,42.04304437025915,89.06517624198239,4.9790875014640745
30733.333333333336,46.99833539327757,42.03477444257523,89.0331098358528,4.963560950702345
30766.666666666668,46.96705864767951,42.02708460421447,88.99414325189397,4.939974043465034
30800.000000000007,46.92699084775704,42.021594871672576,88.9485857194296,4.905395976084464
30833.333333333336,46.87398116746545,42.0239459120004,88.89792707946584,4.850035255465052
30866.666666666668,46.809207384582535,42.034761147709965,88.84396853229251,4.774446236872571
30900.000000000007,46.73601176014661,42.05287725821685,88.78888901836346,4.683134501929759
30933.333333333336,46.66139293559388,42.073950319021925,88.7353432546158,4.587442616571957
30966.666666666668,46.58535091092435,42.09805131908395,88.6834022300083,4.487299591840399
31000.000000000007,46.509219019471324,42.12365435399472,88.63287337346605,4.385564665476604
31033.333333333336,46.43551614405209,42.150655775390916,88.586171919443,4.284860368661169
31066.666666666668,46.3677370023351,42.18116376882141,88.54890077115651,4.186573233513685
31100.000000000007,46.306014927653685,42.21494428691332,88.52095921456701,4.091070640740363
31133.333333333336,46.247732452758974,42.24897849146971,88.49671094422868,3.998753961289264
31166.666666666668,46.19854883884202,42.27776395457943,88.47631279342146,3.920784884262596
31200.000000000007,46.15883772773092,42.30138300979966,88.46022073753058,3.857454717931258
31233.333333333336,46.12859911942564,42.31986835611469,88.44846747554033,3.8087307633109524
31266.666666666668,46.10720818371702,42.33420168405323,88.44140986777025,3.773006499663789
31300.000000000007,46.092573097730835,42.346801658006704,88.43937475573753,3.745771439724127
31333.333333333336,46.08469386146709,42.3569444755849,88.44163833705198,3.727749385882179
31366.666666666668,46.082392697147995,42.365398576530524,88.44779127367852,3.716994120617473
31400.000000000007,46.08402516032912,42.37355197524946,88.45757713557857,3.7104731850796546
31433.333333333336,46.08796902878823,42.382811249246814,88.47078027803505,3.7051577795414126
31466.666666666668,46.09422430252532,42.39282496638263,88.48704926890795,3.7013993361426802
31500.000000000007,46.10279098154041,42.40325437562588,88.50604535716629,3.699536605914533
31533.333333333336,46.11167070964606,42.41448953262548,88.52616024227154,3.697181177020581
31566.666666666668,46.11502654236181,42.42166727923086,88.53669382159268,3.6933592631309464
31600.000000000007,46.11216754737602,42.42139102163339,88.5335585690094,3.690776525742623
31633.333333333336,46.103560391355366,42.41272958476831,88.51628997612367,3.690830806587053
31666.666666666668,46.08849396318874,42.39666136823366,88.48515533142239,3.69183259495508
31700.000000000007,46.06946513872509,42.377139445204456,88.44660458392954,3.692325693520637
31733.333333333336,46.046582584087766,42.35528540802338,88.40186799211114,3.691297176064384
31766.666666666668,46.01984629927674,42.332161570153104,88.35200786942985,3.6876847291236414
31800.000000000007,45.98925628429204,42.30886035919411,88.29811664348614,3.6803959250979346
31833.333333333336,45.954812539133655,42.28645947912086,88.2412720182545,3.6683530600127967
31866.666666666668,45.91651506380158,42.265980056473865,88.18249512027545,3.650535007327721
31900.000000000007,45.87328493109277,42.24676853464281,88.12005346573558,3.6265163964499525
31933.333333333336,45.8207859979676,42.22300422947789,88.04379022744548,3.597781768489716
31966.666666666668,45.76143044241204,42.19748234166133,87.95891278407338,3.5639481007507188
32000.000000000007,45.69898821566392,42.17217663201472,87.87116484767863,3.526811583649198
32033.333333333336,45.63458672211333,42.14724116041755,87.78182788253088,3.487345561695787
32066.666666666668,45.57022596176031,42.12214844747905,87.69237440923936,3.4480775142812616
32100.000000000007,45.51079309749589,42.09442651684105,87.60521961433693,3.4163665806548393
32133.333333333336,45.461210387500586,42.06208766613225,87.52329805363284,3.3991227213683417
32166.666666666668,45.428273948279255,42.02720869828245,87.4554826465617,3.4010652499967984
32200.000000000007,45.411983779831885,41.998967760998646,87.41095154083054,3.4130160188332423
32233.333333333336,45.40694160815632,41.977847439957785,87.38478904811411,3.429094168198543
32266.666666666668,45.403313776294645,41.953806443234996,87.35712021952963,3.449507333059648
32300.000000000007,45.401100284246844,41.9289956555026,87.33009593974944,3.4721046287442436
32333.333333333336,45.40030113201293,41.90558465088354,87.30588578289647,3.494716481129384
32366.666666666668,45.40091631959289,41.88563390605367,87.28655022564655,3.515282413539217
32400.000000000007,45.40241646994754,41.86663120195364,87.26904767190118,3.535785267993896
32433.333333333336,45.40736566979149,41.84397266187345,87.25133833166494,3.5633930079180365
32466.666666666668,45.414652808013635,41.820218315772706,87.23487112378633,3.5944344922409277
32500.000000000007,45.421198002287674,41.79528058690906,87.21647858919673,3.6259174153786153
32533.333333333336,45.42702912960064,41.769973455277054,87.1970025848777,3.657055674323584
32566.666666666668,45.435044740677164,41.74335266306073,87.17839740373789,3.691692077616432
32600.000000000007,45.44551150218394,41.71802990196781,87.16354140415174,3.7274816002161315
32633.333333333336,45.46038496967651,41.6984979570154,87.15888292669192,3.7618870126611084
32666.666666666668,45.477461478111955,41.68827307185145,87.16573454996339,3.7891884062605072
32700.000000000007,45.4966250451196,41.68875888722987,87.18538393234947,3.8078661578897224
32733.333333333336,45.518997370313166,41.69576538647814,87.2147627567913,3.823231983835018
32766.666666666668,45.54454287087057,41.701879753357865,87.24642262422844,3.842663117512707
32800.0,45.57326154679183,41.70764625901838,87.28090780581022,3.865615287773444
32833.33333333333,45.60515339807691,41.713634100407646,87.31878749848455,3.891519297669266
32866.66666666668,45.64021842472583,41.72041666485134,87.36063508957717,3.919801759874486
32900.0,45.674374501134736,41.72397893577678,87.39835343691152,3.950395565357956
32933.33333333333,45.70626091876899,41.723027207905275,87.42928812667427,3.9832337108637095
32966.66666666668,45.734659354041845,41.71885727240806,87.45351662644991,4.015802081633785
33000.0,45.758351483366575,41.712537802882544,87.4708892862491,4.045813680484028
33033.33333333333,45.777337306743156,41.704048017153774,87.48138532389693,4.073289289589383
33066.66666666668,45.79161682417161,41.69341180459766,87.48502862876927,4.098205019573953
33100.0,45.80041054847244,41.68140202672167,87.48181257519411,4.119008521750772
33133.33333333333,45.80063652471818,41.67615857624281,87.47679510096098,4.124477948475369
33166.66666666668,45.79287875752194,41.68066393945306,87.473542696975,4.112214818068882
33200.0,45.77497772058627,41.696024680359194,87.47100240094548,4.078953040227079
33233.33333333333,45.74459193422455,41.71679010409916,87.4613820383237,4.027801830125388
33266.66666666668,45.70490302331576,41.735108275632314,87.44001129894808,3.9697947476834416
33300.0,45.6559109878599,41.74957429267657,87.40548528053647,3.9063366951833323
33333.33333333333,45.60061883085999,41.75636024415027,87.35697907501027,3.8442585867097145
33366.66666666668,45.538676539823136,41.75963732926647,87.29831386908961,3.7790392105566672
33400.0,45.47199236522903,41.76342132763825,87.23541369286728,3.70857103759078
33433.33333333333,45.40494213553771,41.76908935193641,87.17403148747412,3.635852783601301
33466.66666666668,45.3378533361293,41.77505902623108,87.11291236236039,3.5627943098982264
33500.0,45.27183617250709,41.78032472546839,87.05216089797547,3.491511447038703
33533.33333333333,45.20653021276584,41.78380753912752,86.99033775189335,3.422722673638318
33566.66666666668,45.1414610235141,41.79173970948585,86.93320073299995,3.3497213140282422
33600.0,45.06911830994626,41.800898642368345,86.8700169523146,3.268219667577915
33633.33333333333,44.98545879012492,41.80746702406546,86.79292581419038,3.1779917660594625
33666.66666666668,44.88883801960566,41.8095586365837,86.69839665618936,3.07927938302196
33700.0,44.77774488727735,41.80221020707684,86.57995509435419,2.975534680200509
33733.33333333333,44.65535717091777,41.78235479197434,86.43771196289211,2.873002378943429
33766.66666666668,44.527312726473326,41.75018879484331,86.27750152131664,2.77712393163001
33800.0,44.39704605980666,41.707353054281135,86.1043991140878,2.6896930055255233
33833.33333333333,44.264557170917776,41.653128658606946,85.91768582952473,2.611428512310826
33866.66666666668,44.12984605980665,41.586886507848504,85.71673256765516,2.542959551958152
33900.0,43.99463792379256,41.50757172764082,85.50220965143338,2.487066196151738
33933.33333333333,43.86061756547643,41.41931792819561,85.27993549367204,2.441299637280825
33966.66666666668,43.72924484356089,41.333493613011214,85.0627384565721,2.395751230549675
34000.0,43.60223086915704,41.26010111562424,84.86233198478128,2.3421297535328067
34033.33333333333,43.481939363466424,41.20305103749246,84.68499040095887,2.2788883259739654
34066.66666666668,43.37114512963861,41.163002206571264,84.53414733620987,2.208142923067352
34100.0,43.268024692270124,41.12854857271345,84.39657326498357,2.1394761195566767
34133.33333333333,43.16871596423034,41.095350112543336,84.26406607677367,2.073365851686998
34166.66666666668,43.07286703461062,41.06523648975749,84.1381035243681,2.0076305448531286
34200.0,42.98114779475342,41.035549354379285,84.0166971491327,1.94559844037413
34233.33333333333,42.890242976435474,41.00397786242384,83.89422083885931,1.886265114011637
34266.66666666668,42.8006840388268,40.97566715372601,83.77635119255281,1.8250168851007942
34300.0,42.71149320414961,40.95282169978641,83.66431490393602,1.7586715043632017
34333.33333333333,42.62369269462615,40.936886819363416,83.56057951398957,1.6868058752627313
34366.66666666668,42.541082090969184,40.93103342646188,83.47211551743106,1.610048664507302
34400.0,42.46516719551946,40.936943924071414,83.40211111959088,1.5282232714480537
34433.33333333333,42.390600216606025,40.94817887937138,83.33877909597742,1.442421337234645
34466.66666666668,42.31462218572777,40.961278971701226,83.275901157429,1.3533432140265422
34500.0,42.2361131500406,40.9744245072295,83.21053765727011,1.261688642811104
34533.33333333333,42.155073109544524,40.98712549562363,83.14219860516816,1.1679476139208944
34566.66666666668,42.07345088732231,41.00043357787581,83.07388446519812,1.0730173094464945
34600.0,41.99518422065564,41.01451493458805,83.0096991552437,0.9806692860675925
34633.33333333333,41.92136199843342,41.02787086144345,82.94923285987687,0.8934911369899656
34666.66666666668,41.852961998433415,41.0409395310813,82.89390152951471,0.8120224673521137
34700.0,41.79029533176675,41.05312258065601,82.84341791242275,0.7371727511107429
34733.33333333333,41.73207310954453,41.062256439845136,82.79432954938966,0.6698166696993912
34766.66666666668,41.67829533176675,41.067906466378375,82.74620179814511,0.6103888653883727
34800.0,41.62896199843342,41.06966085998471,82.69862285841812,0.559301138448709
34833.33333333333,41.58231755398897,41.06680609403247,82.64912364802144,0.5155114599565025
34866.66666666668,41.53789533176675,41.061116870155075,82.59901220192182,0.4767784616116766
34900.0,41.49569533176675,41.052300854939126,82.54799618670587,0.4433944768276188
34933.33333333333,41.45787310954452,41.04341629383106,82.50128940337558,0.4144568157134654
34966.66666666668,41.42449533176675,41.03445361194315,82.4589489437099,0.39004171982359725
35000.0,41.395561998433415,41.025297866174725,82.42085986460815,0.3702641322586908
35033.33333333333,41.37107310954454,41.01583368000617,82.38690678955071,0.3552394295383676
35066.66666666668,41.35011755398898,41.0066190124156,82.35673656640458,0.3434985415733838
35100.0,41.33160375871998,40.998879621930826,82.3304833806508,0.3327241367891587
35133.33333333333,41.312730370028795,40.99296456086182,82.30569493089061,0.31976580916697195
35166.66666666668,41.290359387200276,40.988073328289374,82.27843271548964,0.3022860589109
35200.0,41.26209926554204,40.98119443303834,82.24329369858039,0.2809048325036978
35233.33333333333,41.23118518613318,40.96550490566309,82.19669009179627,0.26568028047009307
35266.66666666668,41.20041164196674,40.94152748426072,82.14193912622746,0.2588841577060186
35300.0,41.17625967879436,40.918478925465195,82.09473860425956,0.25778075332916206
35333.33333333333,41.16094439032421,40.90011847103837,82.06106286136259,0.26082591928583976
35366.66666666668,41.15479969860271,40.89224123188145,82.04704093048416,0.26255846672126326
35400.0,41.15454367401341,40.888108713646794,82.0426523876602,0.2664349603666183
35433.33333333333,41.151754611129974,40.89195462223741,82.04370923336737,0.2597999888925673
35466.66666666668,41.146946455610504,40.90015069479473,82.04709715040524,0.2467957608157656
35500.0,41.14271180004761,40.90767142418155,82.05038322422917,0.23504037586605797
35533.33333333333,41.13905064444129,40.911843571779606,82.0508942162209,0.22720707266168927
35566.66666666668,41.135962988791555,40.91040445127583,82.04636744006739,0.22555853751571875
35600.0,41.13868139123792,40.908837020315126,82.04751841155304,0.2298443709227882
35633.33333333333,41.1465760430405,40.90638327260451,82.052959315645,0.24019277043599296
35666.66666666668,41.1608191406836,40.90489690261772,82.06571604330132,0.25592223806587544
35700.0,41.1784292416937,40.901686010420576,82.08011525211427,0.27674323127311884
35733.33333333333,41.19768299006173,40.89895088456934,82.09663387463107,0.2987321054923886
35766.66666666668,41.21989128693341,40.896010884201615,82.11590217113502,0.323880402731791
35800.0,41.24126607107875,40.896142757016676,82.13740882809542,0.3451233140620735
35833.33333333333,41.25615906423035,40.90141134315818,82.15757040738853,0.35474772107216834
35866.66666666668,41.262047026016376,40.91861008447225,82.18065711048862,0.3434369415441285
35900.0,41.25018678703791,40.9380988535215,82.18828564055943,0.3120879335164084
35933.33333333333,41.22021404856999,40.95666846259538,82.17688251116537,0.26354558597461164
35966.66666666668,41.17212881061264,40.9715295314062,82.14365834201884,0.2005992792064426
36000.0,41.1088251908129,40.983179185996924,82.09200437680984,0.12564600481597687
36033.33333333333,41.03429982782624,40.9935799170467,82.02787974487293,0.040719910779535295
36066.66666666668,40.94721678160703,41.002690881564384,81.94990766317142,0.0
36100.0,40.852283168236255,41.01311406607216,81.86539723430842,0.0
36133.33333333333,40.75324172025231,41.02454507284759,81.7777867930999,0.0
36166.66666666668,40.65060354876631,41.038412995997525,81.68901654476383,0.0
36200.0,40.5462824859778,41.05452342003926,81.60080590601706,0.0
36233.33333333333,40.44464499441794,41.073274444362404,81.51791943878035,0.0
36266.66666666668,40.349583961884896,41.09723460315579,81.44681856504069,0.0
36300.0,40.25481933685906,41.116928351257805,81.37174768811686,0.0
36333.33333333333,40.15965776249153,41.127238780788325,81.28689654327985,0.0
36366.66666666668,40.066099238782286,41.1288791752386,81.1949784140209,0.0
36400.0,39.97513027599528,41.12191108851031,81.09704136450559,0.0
36433.33333333333,39.891244976443936,41.11050721257956,81.0017521890235,0.0
36466.66666666668,39.81444334012829,41.09526049275953,80.90970383288783,0.0
36500.0,39.74282585014011,41.079422527931484,80.82224837807159,0.0
36533.33333333333,39.67376936408233,41.06688477477997,80.74065413886231,0.0
36566.66666666668,39.60727388195499,41.057809095635626,80.6650829775906,0.0
36600.0,39.54333940375805,41.05222084124281,80.59556024500085,0.0
36633.33333333333,39.48177147185099,41.04963789081275,80.53140936266374,0.0
36666.66666666668,39.417903102860876,41.040675200696406,80.45857830355729,0.0
36700.0,39.35280096345439,41.02661034887919,80.37941131233359,0.0
36733.33333333333,39.29310526527174,41.01102177041768,80.30412703568942,0.0
36766.66666666668,39.23457746414105,40.99983820888842,80.23441567302947,0.0
36800.0,39.183492871677416,40.98948810187591,80.17298097355332,0.0
36833.33333333333,39.14221902687285,40.97787782608546,80.12009685295831,0.0
36866.66666666668,39.10875592972735,40.9665130093388,80.07526893906615,0.0
36900.0,39.08270358024091,40.955413968500885,80.0381175487418,0.0
36933.33333333333,39.05996462391619,40.941962284071984,80.00192690798818,0.0
36966.66666666668,39.04234922589666,40.92737343894142,79.96972266483809,0.0
37000.0,39.034849093455215,40.91943142104775,79.95428051450297,0.0
37033.33333333333,39.0377808127432,40.91938697696626,79.95716778970946,0.0
37066.66666666668,39.05114438376064,40.92784932810044,79.97899371186108,0.0
37100.0,39.07493980650752,40.94522907482274,80.02016888133025,0.0
37133.33333333333,39.10573302515179,40.96670220470968,80.07243522986147,0.0
37166.66666666668,39.149039773111554,40.98433097002472,80.13337074313628,0.0
37200.0,39.20290693712841,40.994580766136465,80.19748770326487,0.0
37233.33333333333,39.25977636392617,41.00040828363764,80.26018464756382,0.0
37266.66666666668,39.31964805350485,41.00365007421848,80.32329812772332,0.0
37300.0,39.383529331871756,41.005264023994634,80.38879335586638,0.0
37333.33333333333,39.45502093162764,41.008270228249565,80.4632911598772,0.0
37366.66666666668,39.53478951943916,41.01618710049743,80.55097661993659,0.0
37400.0,39.620997824965116,41.028715948957775,80.6497137739229,0.0
37433.33333333333,39.705954072829805,41.04136012853801,80.74731420136781,0.0
37466.66666666668,39.78590599302922,41.05027110395354,80.83617709698277,0.0
37500.0,39.85083820094798,41.06014148133069,80.91097968227868,0.0
37533.33333333333,39.899769812248564,41.06788154861557,80.96765136086412,0.0
37566.66666666668,39.93414561537264,41.07208819625513,81.00623381162777,0.0
37600.0,39.95355535390997,41.06889526041047,81.02245061432043,0.0
37633.33333333333,39.97478198726224,41.06377021234318,81.03855219960543,0.0
37666.66666666668,39.998851072511286,41.056601340555126,81.05545241306642,0.0
37700.0,40.02383908764058,41.04770430042342,81.071543388064,0.0
37733.33333333333,40.04506390188379,41.04668679659366,81.09175069847745,0.0
37766.66666666668,40.05282204301868,41.04242385661317,81.09524589963183,0.0
37800.0,40.04591420548971,41.03172795057448,81.07764215606419,0.0
37833.33333333333,40.022334991186185,41.01527250665748,81.03760749784367,0.0
37866.66666666668,39.977369150445526,40.99643016554898,80.97379931599451,0.0
37900.0,39.9131718556815,40.97648816132236,80.88966001700386,0.0
37933.33333333333,39.831071459384546,40.953319075045044,80.78439053442959,0.0
37966.66666666668,39.73220129488798,40.92442372013312,80.6566250150211,0.0
38000.0,39.616561362191824,40.88842537188957,80.5049867340814,0.0
38033.33333333333,39.48637388351828,40.842776105067976,80.32914998858625,0.0
38066.66666666668,39.34163885886736,40.78659844739024,80.1282373062576,0.0
38100.0,39.191093529686746,40.725023684998035,79.91611721468477,0.0
38133.33333333333,39.041676745164075,40.671599856794295,79.71327660195837,0.0
38166.66666666668,38.89429961641048,40.62618440072649,79.52048401713697,0.0
38200.0,38.75027325453705,40.58789138192782,79.33816463646487,0.0
38233.33333333333,38.6095976595438,40.55609208654089,79.1656897460847,0.0
38266.66666666668,38.483406987809346,40.52836811553317,79.01177510334252,0.0
38300.0,38.373077371020905,40.5108764140615,78.8839537850824,0.0
38333.33333333333,38.27860880917848,40.50843198220263,78.78704079138112,0.0
38366.66666666668,38.191869615039295,40.50832520363249,78.70019481867179,0.0
38400.0,38.1079081218777,40.502466662302695,78.6103747841804,0.0
38433.33333333333,38.02986537837341,40.497429960809455,78.52729533918286,0.0
38466.66666666668,37.9601586094068,40.49310750823075,78.45326611763754,0.0
38500.0,37.898787814977865,40.48876725386339,78.38755506884125,0.0
38533.33333333333,37.845421471708036,40.48310015319511,78.32852162490315,0.0
38566.66666666668,37.79565505471044,40.46751123396321,78.26316628867364,0.0
38600.0,37.74675523065172,40.443951761044275,78.19070699169599,0.0
38633.33333333333,37.69478866619856,40.41607979373939,78.11086845993796,0.0
38666.66666666668,37.63975536135096,40.384058893534814,78.02381425488576,0.0
38700.0,37.58289645086069,40.347312471523864,77.93020892238457,0.0
38733.33333333333,37.52592588271829,40.305571482890976,77.83149736560927,0.0
38766.66666666668,37.474859639095044,40.26732535526168,77.74218499435672,0.0
38800.0,37.43130988172288,40.23599104929387,77.66730093101675,0.0
38833.33333333333,37.39527661060182,40.21288214937852,77.60815875998034,0.0
38866.66666666668,37.3682042701763,40.1979560951696,77.5661603653459,0.0
38900.0,37.34824256804864,40.18649399065932,77.53473655870796,0.0
38933.33333333333,37.32948039310774,40.17316227646297,77.5026426695707,0.0
38966.66666666668,37.31145107868693,40.15946647011604,77.47091754880297,0.0
39000.0,37.29415462478622,40.146648671876925,77.44080329666315,0.0
39033.33333333333,37.277746586961165,40.13588466358387,77.41363125054504,0.0
39066.66666666668,37.2638799202945,40.12602267343658,77.38990259373108,0.0
39100.0,37.249523057549396,40.11221103200822,77.36173408955761,0.0
39133.33333333333,37.228734856837015,40.0969471731107,77.32568202994771,0.0
39166.66666666668,37.19986317581893,40.07654903585826,77.27641221167718,0.0
39200.0,37.16290801449514,40.04626284889451,77.20917086338964,0.0
39233.33333333333,37.117869372865655,40.00229703523346,77.12016640809911,0.0
39266.66666666668,37.062914841706984,39.95828325454234,77.02119809624932,0.0
39300.0,36.999768994493785,39.919779450798664,76.91954844529245,0.0
39333.33333333333,36.926809609003804,39.8826410486897,76.8094506576935,0.0
39366.66666666668,36.84403668523705,39.847197941373416,76.69123462661047,0.0
39400.0,36.757312269398156,39.81140304513905,76.56871531453722,0.0
39433.33333333333,36.67071930978194,39.775521461816474,76.44624077159841,0.0
39466.66666666668,36.58425780638839,39.74177126114123,76.32602906752962,0.0
39500.0,36.49792775921753,39.71197488923089,76.20990264844842,0.0
39533.33333333333,36.41377916826935,39.68859593477808,76.10237510304742,0.0
39566.66666666668,36.3419048906867,39.67109926583303,76.01300415651973,0.0
39600.0,36.27308725266356,39.654345722402,75.92743297506556,0.0
39633.33333333333,36.20562453383002,39.642945598980035,75.84857013281005,0.0
39666.66666666668,36.13302404757977,39.629772109998804,75.76279615757858,0.0
39700.0,36.05268582128007,39.60920634246461,75.66189216374468,0.0
39733.33333333333,35.96894970167423,39.58493423254103,75.55388393421526,0.0
39766.66666666668,35.88043791098446,39.557529552122645,75.4379674631071,0.0
39800.0,35.78690600476631,39.526847639029505,75.3137536437958,0.0
39833.33333333333,35.68997620524201,39.49101649046406,75.18099269570608,0.0
39866.66666666668,35.59122629018934,39.45094923588871,75.04217552607805,0.0
39900.0,35.49030070405274,39.40366013482565,74.8939608388784,0.0
39933.33333333333,35.38896737071941,39.348564385004735,74.73753175572415,0.0
39966.66666666668,35.287634037386084,39.28582743430171,74.57346147168779,0.0
40000.0,35.186300704052755,39.21524950125491,74.40155020530767,0.0
40033.33333333333,35.08593631539632,39.137447425927,74.22338374132332,0.0
40066.66666666668,34.985674204750104,39.05470272194508,74.04037692669519,0.0
40100.0,34.88966398087781,38.96758561462551,73.85724959550333,0.0
40133.33333333333,34.79762666621033,38.87876631488769,73.67639298109803,0.0
40166.66666666668,34.709562260747646,38.790008945911055,73.4995712066587,0.0
40200.0,34.62515224597124,38.70334959426817,73.32850184023941,0.0
40233.33333333333,34.539406498424334,38.62414747136949,73.16355396979382,0.0
40266.66666666668,34.45232501810692,38.55271975281944,73.00504477092636,0.0
40300.0,34.363907805019004,38.48875744194862,72.85266524696763,0.0
40333.33333333333,34.274154859160575,38.43156690850402,72.70572176766458,0.0
40366.66666666668,34.17884112460324,38.38415954503918,72.56300066964242,0.0
40400.0,34.07899642983318,38.348447891876006,72.42744432170919,0.0
40433.33333333333,33.980013367443014,38.327099813130005,72.30711318057301,0.0
40466.66666666668,33.87664686701017,38.3076847550905,72.18433162210067,0.0
40500.0,33.76712238279442,38.28391206248925,72.05103444528366,0.0
40533.33333333333,33.64518144881219,38.25715628616208,71.90233773497428,0.0
40566.66666666668,33.50804526698168,38.22577252527679,71.73381779225846,0.0
40600.0,33.35799778792016,38.184781731620795,71.54277951954096,0.0
40633.33333333333,33.19503901162765,38.12700683943008,71.32204585105772,0.0
40666.66666666668,33.035106338180086,38.06011059739013,71.09521693557022,0.0
40700.0,32.8840584577787,37.98418115233929,70.868239610118,0.0
40733.33333333333,32.74189537042347,37.90255561504246,70.64445098546594,0.0
40766.66666666668,32.60861707611442,37.819722719685245,70.42833979579967,0.0
40800.0,32.48422357485154,37.74029549007516,70.22451906492671,0.0
40833.33333333333,32.368714866634825,37.66787818394159,70.03659305057641,0.0
40866.66666666668,32.26209095146428,37.60475761401951,69.86684856548379,0.0
40900.0,32.163882513974514,37.55326959534854,69.71715210932305,0.0
40933.33333333333,32.06563270822132,37.50640457713546,69.57203728535679,0.0
40966.66666666668,31.96755562845461,37.4579418698984,69.42549749835301,0.0
41000.0,31.869829052452143,37.408357409712664,69.27818646216481,0.0
41033.33333333333,31.772319646880586,37.35799061800741,69.13031026488801,0.0
41066.66666666668,31.67633852285106,37.30808334601087,68.98442186886193,0.0
41100.0,31.58279679147467,37.25907410999399,68.84187090146867,0.0
41133.33333333333,31.494311920000328,37.21316510630987,68.7074770263102,0.0
41166.66666666668,31.408541834763575,37.17592400578851,68.58446584055208,0.0
41200.0,31.324918138339875,37.14650728869516,68.47142542703504,0.0
41233.33333333333,31.243440830729234,37.12485920886907,68.36830003959831,0.0
41266.66666666668,31.164109911931646,37.11075399517056,68.2748639071022,0.0
41300.0,31.085736847958582,37.101456407108735,68.18719325506733,0.0
41333.33333333333,31.00455794784635,37.08887539877499,68.09343334662134,0.0
41366.66666666668,30.920062100483836,37.071149061528686,67.99121116201252,0.0
41400.0,30.83114563591407,37.043410698500864,67.87455633441493,0.0
41433.33333333333,30.74289133886857,37.00264889375912,67.74554023262769,0.0
41466.66666666668,30.65665316123737,36.94810564826499,67.60475880950236,0.0
41500.0,30.57413652937705,36.87914983706676,67.4532863664438,0.0
41533.33333333333,30.496722802095334,36.79719840039082,67.29392120248615,0.0
41566.66666666668,30.425742340474315,36.71275144767049,67.1384937881448,0.0
41600.0,30.36337327795077,36.63048885339183,66.99386213134261,0.0
41633.33333333333,30.309430241810237,36.55460794199304,66.86403818380327,0.0
41666.66666666668,30.2625132320527,36.48951716461388,66.75203039666657,0.0
41700.0,30.22262224867816,36.43744466362261,66.66006691230078,0.0
41733.33333333333,30.189757291686615,36.3995110909792,66.58926838266581,0.0
41766.66666666668,30.16391836107808,36.37596873232988,66.53988709340797,0.0
41800.0,30.14563879018587,36.36603238306037,66.51167117324623,0.0
41833.33333333333,30.13643029756226,36.36718915383511,66.50361945139738,0.0
41866.66666666668,30.137703413099327,36.37222875017878,66.50993216327811,0.0
41900.0,30.15365628425132,36.37997479856604,66.53363108281735,0.0
41933.33333333333,30.183025032746645,36.390533591944624,66.57355862469127,0.0
41966.66666666668,30.227907700461092,36.40085758915235,66.62876528961344,0.0
42000.0,30.284343449703684,36.4104301972351,66.69477364693878,0.0
42033.33333333333,30.351204876084275,36.421399995335655,66.77260487141993,0.0
42066.66666666668,30.426491979602893,36.436587073852316,66.86307905345521,0.0
42100.0,30.498162642413522,36.45236807912284,66.95053072153637,0.0
42133.33333333333,30.561222334063377,36.47180863639269,67.03303097045607,0.0
42166.66666666668,30.608874938047602,36.494039349618504,67.10291428766611,0.0
42200.0,30.641120454366217,36.511098406133016,67.15221886049923,0.0
42233.33333333333,30.66335715702136,36.5236846171102,67.18704177413156,0.0
42266.66666666668,30.683029433327473,36.54024915158593,67.22327858491342,0.0
42300.0,30.696842925375282,36.55550510496407,67.25234803033935,0.0
42333.33333333333,30.704797633164755,36.567691701499974,67.27248933466473,0.0
42366.66666666668,30.706893556695903,36.57517410806444,67.28206766476035,0.0
42400.0,30.70366007300792,36.580898571791884,67.2845586447998,0.0
42433.33333333333,30.69422198427507,36.58833270316356,67.28255468743863,0.0
42466.66666666668,30.6791126238307,36.59565661051879,67.27476923434949,0.0
42500.0,30.660300762890014,36.60437087664221,67.26467163953222,0.0
42533.33333333333,30.63693630224372,36.613007086084934,67.24994338832866,0.0
42566.66666666668,30.60472069116718,36.62111767056632,67.22583836173351,0.0
42600.0,30.565853929660413,36.62535053788564,67.19120446754604,0.0
42633.33333333333,30.520358239945622,36.62395585767319,67.1443140976188,0.0
42666.66666666668,30.46823362202283,36.615374762964215,67.08360838498703,0.0
42700.0,30.40948007589201,36.59828737918744,67.00776745507945,0.0
42733.33333333333,30.342975901939447,36.576848821221034,66.91982472316049,0.0
42766.66666666668,30.269934460765015,36.55763441856053,66.82756887932555,0.0
42800.0,30.19200625741921,36.53876051914754,66.73076677656674,0.0
42833.33333333333,30.110829900207303,36.518566902331735,66.62939680253903,0.0
42866.66666666668,30.0264053891293,36.496512598114954,66.52291798724426,0.0
42900.0,29.942814849789066,36.4766639164598,66.41947876624887,0.0
42933.33333333333,29.861418990721216,36.46038221643575,66.32180120715697,0.0
42966.66666666668,29.78221781192576,36.447490934251704,66.22970874617747,0.0
43000.0,29.705211313402696,36.43774850848332,66.14295982188601,0.0
43033.33333333333,29.632076418228948,36.42981958674979,66.06189600497873,0.0
43066.66666666668,29.5655573167487,36.42135685812042,65.98691417486911,0.0
43100.0,29.50629979008142,36.406676621528035,65.91297641160945,0.0
43133.33333333333,29.45433168562338,36.386247956302974,65.84057964192635,0.0
43166.66666666668,29.40965300337458,36.36071917262939,65.77037217600396,0.0
43200.0,29.372263743335015,36.330860228131066,65.70312397146608,0.0
43233.33333333333,29.344505385191315,36.30144928322075,65.64595466841206,0.0
43266.66666666668,29.323196304064485,36.27938790871964,65.60258421278414,0.0
43300.0,29.30646040567843,36.26196290850428,65.56842331418271,0.0
43333.33333333333,29.288703890172695,36.24799321487014,65.53669710504283,0.0
43366.66666666668,29.269586258317876,36.23718031150205,65.50676656981993,0.0
43400.0,29.250609567727153,36.22834324277053,65.47895281049769,0.0
43433.33333333333,29.231218262844965,36.22273605345688,65.45395431630185,0.0
43466.66666666668,29.211823315545445,36.22136254837381,65.43318586391925,0.0
43500.0,29.189229014327616,36.219582342483584,65.4088113568112,0.0
43533.33333333333,29.160197290353402,36.212589856821296,65.37278714717469,0.0
43566.66666666668,29.126267821762497,36.200501923491316,65.32676974525383,0.0
43600.0,29.10719808535942,36.18548874810026,65.29268683345968,0.0
43633.33333333333,29.105874161435498,36.17946117563533,65.28533533707083,0.0
43666.66666666668,29.11749358085492,36.18413709908293,65.30163067993784,0.0
43700.0,29.134760247521584,36.1958708475638,65.3306310950854,0.0
43733.33333333333,29.15276024752159,36.212133762233954,65.36489400975555,0.0
43766.66666666668,29.170760247521592,36.234286339353844,65.40504658687544,0.0
43800.0,29.19241649526808,36.259968815862784,65.45238531113087,0.0
43833.33333333333,29.223817811988827,36.28655326949086,65.51037108147969,0.0
43866.66666666668,29.263986419906075,36.315884304318644,65.57987072422472,0.0
43900.0,29.309049062798277,36.35161505177406,65.66066411457234,0.0
43933.33333333333,29.359219438147573,36.39500165452658,65.75422109267414,0.0
43966.66666666668,29.414628603715244,36.44393700479866,65.85856560851391,0.0
44000.0,29.47574322616795,36.49479464051903,65.97053786668698,0.0
44033.33333333333,29.53584769847338,36.53519422731472,66.0710419257881,0.0
44066.66666666668,29.586150568300784,36.557593444373865,66.14374401267465,0.0
44100.0,29.621980102251698,36.57308073172884,66.19506083398053,0.0
44133.33333333333,29.643260802990422,36.59003068676708,66.23329148975749,0.0
44166.66666666668,29.651214892739162,36.60500516248184,66.25622005522101,0.0
44200.0,29.64677248015549,36.61793764382142,66.26471012397691,0.0
44233.33333333333,29.633219650062394,36.63243006532133,66.26564971538372,0.0
44266.66666666668,29.60823228795234,36.64279632918837,66.25102861714072,0.0
44300.0,29.569486279317818,36.6431828684089,66.21266914772673,0.0
44333.33333333333,29.518931842275343,36.63126059742376,66.15019243969911,0.0
44366.66666666668,29.458162612955253,36.60578399909034,66.0639466120456,0.0
44400.0,29.38851052486585,36.56601084494661,65.95452136981245,0.0
44433.33333333333,29.315323369678126,36.51895455567111,65.83427792534924,0.0
44466.66666666668,29.241360115893162,36.46873300623986,65.71009312213303,0.0
44500.0,29.167740716355055,36.417870495130984,65.58561121148604,0.0
44533.33333333333,29.09642072661936,36.36624722719245,65.46266795381182,0.0
44566.66666666668,29.02766681335274,36.314486718031056,65.3421535313838,0.0
44600.0,28.96114564322187,36.26567117278756,65.22681681600943,0.0
44633.33333333333,28.897190549560076,36.22274417573956,65.11993472529963,0.0
44666.66666666668,28.835801532367363,36.18632292712143,65.0221244594888,0.0
44700.0,28.777911924977058,36.15815440884118,64.93606633381823,0.0
44733.33333333333,28.724810616278063,36.14027951908788,64.86509013536595,0.0
44766.66666666668,28.673921727389168,36.12491546214629,64.79883718953545,0.0
44800.0,28.625255060722505,36.109112105073315,64.73436716579582,0.0
44833.33333333333,28.580499505166944,36.095318039324525,64.67581754449148,0.0
44866.66666666668,28.540188394055832,36.08417593096673,64.62436432502257,0.0
44900.0,28.50432172738917,36.07544083714643,64.5797625645356,0.0
44933.33333333333,28.47167728294473,36.065769722439185,64.53744700538391,0.0
44966.66666666668,28.441255060722504,36.0521017510099,64.49335681173241,0.0
45000.0,28.41305506072251,36.03373599697453,64.44679105769704,0.0
45033.33333333333,28.3896561581162,36.00903895926491,64.39869511738112,0.0
45066.66666666668,28.37122296195707,35.97814683007781,64.34936979203488,0.0
45100.0,28.354382993004336,35.9431790046142,64.29756199761853,0.0
45133.33333333333,28.33633237620855,35.9053627276403,64.24169510384885,0.0
45166.66666666668,28.316286220718595,35.86510340531223,64.18138962603082,0.0
45200.0,28.291643300142532,35.823737829411115,64.11538112955365,0.0
45233.33333333333,28.259168433401268,35.78322995347905,64.04239838688032,0.0
45266.66666666668,28.221350364090863,35.74218458273726,63.96353494682812,0.0
45300.0,28.17999520461743,35.6997345077988,63.879729712416236,0.0
45333.33333333333,28.133414066092083,35.65714129597923,63.79055536207132,0.0
45366.66666666668,28.081745817633053,35.61628621710872,63.69803203474178,0.0
45400.0,28.028272388856777,35.58341863213851,63.61169102099529,0.0
45433.33333333333,27.971560959267965,35.546725836566864,63.51828679583483,0.0
45466.66666666668,27.911831664136628,35.50375661252035,63.415588276656976,0.0
45500.0,27.84649191087017,35.45712933237744,63.30362124324761,0.0
45533.33333333333,27.775541699468597,35.40741811225979,63.18295981172839,0.0
45566.66666666668,27.698981029931907,35.355276859708205,63.05425788964012,0.0
45600.0,27.616809902260098,35.3013641380288,62.918174040288896,0.0
45633.33333333333,27.532441070929504,35.250339386128864,62.782780457058365,0.0
45666.66666666668,27.448355117233593,35.20516474625545,62.65351986348904,0.0
45700.0,27.3691329708455,35.16067168111926,62.52980465196476,0.0
45733.33333333333,27.294606083253665,35.11425811827175,62.408864201525404,0.0
45766.66666666668,27.219127824221296,35.07366810708874,62.29279593131004,0.0
45800.0,27.141081800305773,35.04277375358425,62.18385555389002,0.0
45833.33333333333,27.064212792651883,35.0231473626729,62.08736015532479,0.0
45866.66666666668,26.988520801259618,35.010841603341504,61.99936240460112,0.0
45900.0,26.916987467926294,35.00344117806719,61.92042864599349,0.0
45933.33333333333,26.847209690148517,34.991997657713966,61.83920734786248,0.0
45966.66666666668,26.779706669397275,34.97585398377347,61.75556065317074,0.0
46000.0,26.71705261108364,34.95343820351241,61.67049081459606,0.0
46033.33333333333,26.65924751520763,34.925153603419716,61.584401118627355,0.0
46066.66666666668,26.606291381769225,34.891569203113775,61.497860584883,0.0
46100.0,26.555538708122935,34.855322854016876,61.410861562139814,0.0
46133.33333333333,26.50213387992425,34.819034019027875,61.321167898952126,0.0
46166.66666666668,26.444899119395394,34.78214821738207,61.22704733677746,0.0
46200.0,26.38551835674758,34.74292521772237,61.12844357446996,0.0
46233.33333333333,26.32580029733128,34.703060351775726,61.02886064910701,0.0
46266.66666666668,26.26547399894541,34.66265998434931,60.92813398329473,0.0
46300.0,26.211724999508817,34.631691427023796,60.84341642653261,0.0
46333.33333333333,26.16546887809265,34.615044996920446,60.7805138750131,0.0
46366.66666666668,26.13064828702665,34.61095991302135,60.74160820004799,0.0
46400.0,26.111306521768253,34.61734906140201,60.728655583170266,0.0
46433.33333333333,26.110519600179295,34.62933031741336,60.73984991759265,0.0
46466.66666666668,26.128287522259768,34.65233579863148,60.780623320891245,0.0
46500.0,26.156558675106456,34.67882492254877,60.83538359765522,0.0
46533.33333333333,26.192201875923658,34.70565811080121,60.89785998672487,0.0
46566.66666666668,26.231307605274583,34.728571184211354,60.95987878948594,0.0
46600.0,26.272502248221976,34.74662986598951,61.01913211421148,0.0
46633.33333333333,26.31579113711086,34.76104956236487,61.076840699475724,0.0
46666.66666666668,26.361302248221975,34.77478327429662,61.13608552251859,0.0
46700.0,26.40903558155531,34.78759607676612,61.19663165832143,0.0
46733.33333333333,26.453506481026206,34.80181927397395,61.25532575500016,0.0
46766.66666666668,26.492575264094988,34.81576347810612,61.30833874220111,0.0
46800.0,26.516288729135308,34.82742678311935,61.34371551225466,0.0
46833.33333333333,26.522057114932966,34.83537537064824,61.35743248558121,0.0
46866.66666666668,26.509880421487953,34.83670698453505,61.346587406023,0.0
46900.0,26.480491982133604,34.82841686740865,61.308908849542256,0.0
46933.33333333333,26.43765581803394,34.811589098046234,61.24924491608017,0.0
46966.66666666668,26.384387802204827,34.79062498162287,61.1750127838277,0.0
47000.0,26.325186485370917,34.76283316062334,61.08801964599425,0.0
47033.33333333333,26.261801303925115,34.72814539344966,60.989946697374776,0.0
47066.66666666668,26.195876702311864,34.68671252150094,60.8825892238128,0.0
47100.0,26.127990458308943,34.639088812557276,60.76707927086622,0.0
47133.33333333333,26.0615766277484,34.591258266745186,60.65283489449358,0.0
47166.66666666668,25.99111947721215,34.55214048731446,60.543259964526605,0.0
47200.0,25.91644332738894,34.52735722362918,60.44380055101812,0.0
47233.33333333333,25.83935070719991,34.51780632155594,60.35715702875585,0.0
47266.66666666668,25.75879091501177,34.515198381021406,60.27398929603318,0.0
47300.0,25.673776470210452,34.509537196891955,60.18331366710241,0.0
47333.33333333333,25.582262195750793,34.50029696304689,60.082559158797686,0.0
47366.66666666668,25.484248091632782,34.48461086750869,59.96885895914148,0.0
47400.0,25.38157142819763,34.462184876755614,59.843756304953246,0.0
47433.33333333333,25.279960379288468,34.43817294990981,59.71813332919829,0.0
47466.66666666668,25.18273618042653,34.415796586286085,59.59853276671261,0.0
47500.0,25.089898831611823,34.39459565219169,59.48449448380351,0.0
47533.33333333333,25.003670555066567,34.37665606846389,59.38032662353046,0.0
47566.66666666668,24.92405135079076,34.36119032384269,59.28524167463345,0.0
47600.0,24.851774552117732,34.34830933206033,59.20008388417807,0.0
47633.33333333333,24.77930539002982,34.34319573021436,59.12250112024417,0.0
47666.66666666668,24.70382136225204,34.341826888107526,59.04564825035956,0.0
47700.0,24.62632344558538,34.34393870622064,58.97026215180602,0.0
47733.33333333333,24.546811640029826,34.34264588750058,58.88945752753041,0.0
47766.66666666668,24.478425688561114,34.34568698069697,58.824112669258085,0.0
47800.0,24.424343696223946,34.35373740251732,58.77808109874126,0.0
47833.33333333333,24.38456566301833,34.36672644458198,58.75129210760031,0.0
47866.66666666668,24.359091588944256,34.384484038507864,58.74357562745212,0.0
47900.0,24.34792147400173,34.40673387051047,58.754655344512194,0.0
47933.33333333333,24.348944207079636,34.43212666295069,58.78107087003033,0.0
47966.66666666668,24.359826454844647,34.45937161298118,58.81919806782583,0.0
48000.0,24.38056821729676,34.488528736476816,58.86909695377357,0.0
48033.33333333333,24.41108682971435,34.51985000914076,58.93093683885511,0.0
48066.66666666668,24.451674049938422,34.553642936122955,59.00531698606137,0.0
48100.0,24.499713342194628,34.58915727523191,59.08887061742654,0.0
48133.33333333333,24.55069929817502,34.62304643987573,59.173745738050755,0.0
48166.66666666668,24.60912117920796,34.65262296328001,59.26174414248797,0.0
48200.0,24.67366787418235,34.680713553447546,59.354381427629896,0.0
48233.33333333333,24.744339383098175,34.70972257003164,59.45406195312981,0.0
48266.66666666668,24.81000154957684,34.74344143658467,59.55344298616151,0.0
48300.0,24.8692782419311,34.7765538437591,59.645832085690195,0.0
48333.33333333333,24.917451893432215,34.797666286902576,59.71511818033479,0.0
48366.66666666668,24.96116443340865,34.81616591279312,59.77733034620177,0.0
48400.0,25.00479446268345,34.83961090608806,59.84440536877151,0.0
48433.33333333333,25.050240534090307,34.866044590108395,59.91628512419871,0.0
48466.66666666668,25.097256198195833,34.89335935598751,59.99061555418335,0.0
48500.0,25.14197901882206,34.91624819276155,60.058227211583606,0.0
48533.33333333333,25.183184963792005,34.93283276248626,60.11601772627826,0.0
48566.66666666668,25.2246118913259,34.949909911441544,60.174521802767444,0.0
48600.0,25.266259801423725,34.96748087755083,60.233740678974556,0.0
48633.33333333333,25.308128694085486,34.98552241613588,60.29365111022136,0.0
48666.66666666668,25.350218569311185,35.0039856209906,60.35420419030177,0.0
48700.0,25.391288292349046,35.02364471369869,60.41493300604773,0.0
48733.33333333333,25.429623915208527,35.04503743053335,60.47466134574188,0.0
48766.66666666668,25.466606479948634,35.066069713299285,60.532676193247916,0.0
48800.0,25.50219367646266,35.082248499201526,60.584442175664186,0.0
48833.33333333333,25.535963282528364,35.09330550515102,60.62926878767938,0.0
48866.66666666668,25.562788416425335,35.09501647943068,60.65780489585602,0.0
48900.0,25.5834194217545,35.09155270197402,60.67497212372852,0.0
48933.33333333333,25.602011854071417,35.091011539600544,60.693023393671965,0.0
48966.66666666668,25.618943491153868,35.093539216497675,60.71248270765154,0.0
49000.0,25.63605877744629,35.09780351413144,60.733862291577736,0.0
49033.33333333333,25.657038586197306,35.10107249033949,60.75811107653679,0.0
49066.66666666668,25.681874146097382,35.10501738639762,60.786891532495005,0.0
49100.0,25.713106828304923,35.11659005254435,60.82969688084927,0.0
49133.33333333333,25.744718767075575,35.13030549749994,60.875024264575515,0.0
49166.66666666668,25.774946152604205,35.14562876127235,60.92057491387655,0.0
49200.0,25.8037889848908,35.16322501138372,60.967013996274524,0.0
49233.33333333333,25.83124726393538,35.18368005053218,61.014927314467556,0.0
49266.66666666668,25.857320989737925,35.20745035649095,61.06477134622887,0.0
49300.0,25.884410162298444,35.23516103993378,61.119571202232216,0.0
49333.33333333333,25.914559226061378,35.27071785472767,61.18527708078905,0.0
49366.66666666668,25.946903404226475,35.30755180091176,61.254455205138235,0.0
49400.0,25.973187037034194,35.340805327364905,61.3139923643991,0.0
49433.33333333333,25.989327176189725,35.368917976243004,61.35824515243273,0.0
49466.66666666668,25.99532382169305,35.38844689209482,61.38377071378787,0.0
49500.0,25.991176973544178,35.39648096489758,61.387657938441755,0.0
49533.33333333333,25.976192187298675,35.391269974425825,61.367462161724504,0.0
49566.66666666668,25.941143272480332,35.373146039147336,61.31428931162767,0.0
49600.0,25.895074224861283,35.35117015772254,61.246244382583825,0.0
49633.33333333333,25.843128986766047,35.32257143172148,61.165700418487525,0.0
49666.66666666668,25.792751208988264,35.29344511357678,61.086196322565044,0.0
49700.0,25.746817875654926,35.26828120178563,61.01509907744056,0.0
49733.33333333333,25.705328986766034,35.24689060838419,60.952219595150225,0.0
49766.66666666668,25.668284542321594,35.22902217807236,60.89730672039395,0.0
49800.0,25.637306764543816,35.21414124073913,60.85144800528295,0.0
49833.33333333333,25.611294693213228,35.20368537332297,60.814980066536194,0.0
49866.66666666668,25.591292772774267,35.19783711935881,60.789129892133076,0.0
49900.0,25.57947878100472,35.198902179819605,60.77838096082433,0.0
49933.33333333333,25.577074940126803,35.21038316537418,60.78745810550099,0.0
49966.66666666668,25.584081250140517,35.23250037567846,60.816581625818976,0.0
50000.0,25.598897711045872,35.26121102448461,60.86010873553048,0.0
50033.33333333333,25.618577600388182,35.295933191504616,60.91451079189281,0.0
50066.66666666668,25.643120918167455,35.3358197956536,60.97894071382106,0.0
50100.0,25.66715583339777,35.38194651292197,61.04910234631974,0.0
50133.33333333333,25.691344971446988,35.43249712517525,61.12384209662225,0.0
50166.66666666668,25.71631726313272,35.485900684872675,61.2022179480054,0.0
50200.0,25.740262008866495,35.53615535323717,61.276417362103665,0.0
50233.33333333333,25.76224642401182,35.57964082855471,61.34188725256653,0.0
50266.66666666668,25.78227050856869,35.61579796808951,61.398068476658196,0.0
50300.0,25.800334262537117,35.64467177525162,61.44500603778873,0.0
50333.33333333333,25.816437685917087,35.66667496679881,61.483112652715896,0.0
50366.66666666668,25.837480420285676,35.68026009442545,61.51774051471113,0.0
50400.0,25.864523397542516,35.691134070739096,61.55565746828161,0.0
50433.33333333333,25.894743836415767,35.70279377267391,61.597537609089684,0.0
50466.66666666668,25.92935224559085,35.72296547877981,61.652317724370654,0.0
50500.0,25.96555902525186,35.740813336764056,61.70637236201591,0.0
50533.33333333333,26.00553228325563,35.76044314676182,61.76597543001745,0.0
50566.66666666668,26.049272019602142,35.78335706633998,61.83262908594212,0.0
50600.0,26.096778234291417,35.81126172684155,61.908039961132964,0.0
50633.33333333333,26.148050927323435,35.84602726979479,61.99407819711822,0.0
50666.66666666668,26.201200549923538,35.890380073908915,62.09158062383244,0.0
50700.0,26.251454080042446,35.94641363700867,62.19786771705111,0.0
50733.33333333333,26.297922628791266,36.010272354365014,62.30819498315627,0.0
50766.66666666668,26.33735647865587,36.07252903572627,62.40988551438213,0.0
50800.0,26.365683313252084,36.12068714340579,62.48637045665788,0.0
50833.33333333333,26.382903132579916,36.15076563067929,62.53366876325921,0.0
50866.66666666668,26.389015936639353,36.16021824918319,62.54923418582254,0.0
50900.0,26.38279322420189,36.148288133436445,62.53108135763834,0.0
50933.33333333333,26.367937644219992,36.12607345148715,62.49401109570714,0.0
50966.66666666668,26.34594621355488,36.0972066619125,62.443152875467376,0.0
51000.0,26.319200669400306,36.05897346161404,62.37817413101434,0.0
51033.33333333333,26.287638353998293,36.010806802786846,62.298445156785135,0.0
51066.66666666668,26.251259267348846,35.952777732136774,62.20403699948562,0.0
51100.0,26.210063409451973,35.88593982149582,62.096003230947794,0.0
51133.33333333333,26.164050780307658,35.81236884426562,61.976419624573275,0.0
51166.66666666668,26.115092724945143,35.73880862874297,61.853901353688116,0.0
51200.0,26.06365707962175,35.66841446340055,61.73207154302231,0.0
51233.33333333333,26.011939922768835,35.60171668037814,61.61365660314697,0.0
51266.66666666668,25.963946483144586,35.53872214665581,61.50266862980038,0.0
51300.00000000001,25.922376405848635,35.48167193185122,61.404048337699855,0.0
51333.33333333333,25.890993381844673,35.438142285698575,61.329135667543255,0.0
51366.66666666668,25.870308522243818,35.40923975189518,61.279548274138996,0.0
51400.00000000001,25.861425497003037,35.39894305466,61.260368551663035,0.0
51433.33333333333,25.860307719682428,35.407079184715336,61.26738690439777,0.0
51466.66666666668,25.866223768557273,35.42871162246768,61.29493539102495,0.0
51500.00000000001,25.887426288549808,35.4635815114671,61.3510078000169,0.0
51533.33333333333,25.923036726688437,35.5179853986891,61.44102212537754,0.0
51566.66666666668,25.97195704375749,35.59335583671117,61.56531288046866,0.0
51600.00000000001,26.01814394046926,35.672153741886994,61.69029768235625,0.0
51633.33333333333,26.059953439433396,35.74922858892316,61.80918202835656,0.0
51666.66666666668,26.097385540649913,35.821385985090934,61.918771525740844,0.0
51700.00000000001,26.1304402441188,35.88630694805903,62.016747192177824,0.0
51733.33333333333,26.157657180676125,35.94058945045293,62.09824663112906,0.0
51766.66666666668,26.174655242829996,35.977079355683344,62.15173459851334,0.0
51800.00000000001,26.180901097247105,35.99551114764075,62.17641224488786,0.0
51833.33333333333,26.17446080315296,35.996727941823906,62.17118874497687,0.0
51866.66666666668,26.152123830655487,35.9841317142874,62.136255544942884,0.0
51900.00000000001,26.111849390876046,35.958923945836304,62.07077333671235,0.0
51933.33333333333,26.060071492053922,35.92340107269651,61.98347256475043,0.0
51966.66666666668,25.993825425646666,35.87959852982196,61.873423955468624,0.0
52000.00000000001,25.91571425609338,35.82997291949322,61.745687175586596,0.0
52033.33333333333,25.82573798339407,35.77420347765939,61.599941461053454,0.0
52066.66666666668,25.72580304029728,35.711051023828944,61.43685406412622,0.0
52100.00000000001,25.630690112752102,35.64711300521748,61.277803117969576,0.0
52133.33333333333,25.540471473030813,35.59008084548986,61.13055231852067,0.0
52166.66666666668,25.45514712113342,35.54617440139937,61.00132152253279,0.0
52200.00000000001,25.374717057059907,35.519156644527975,60.893873701587886,0.0
52233.33333333333,25.294140437637374,35.4970624684041,60.79120290604148,0.0
52266.66666666668,25.213985550978148,35.46813056676824,60.68211611774639,0.0
52300.00000000001,25.13754675499152,35.43733126149031,60.574878016481826,0.0
52333.33333333333,25.06524627189974,35.405999371034675,60.47124564293441,0.0
52366.66666666668,24.998884101702785,35.37439687010495,60.373280971807745,0.0
52400.00000000001,24.938460244400666,35.343854502622406,60.28231474702307,0.0
52433.33333333333,24.88364136666005,35.316284561655124,60.19992592831517,0.0
52466.66666666667,24.83476080181427,35.29259214904256,60.127352950856825,0.0
52500.000000000015,24.791818549863322,35.27359507292566,60.06541362278899,0.0
52533.33333333333,24.754596327641103,35.25912756853272,60.01372389617382,0.0
52566.66666666667,24.72181854986332,35.24598494517394,59.96780349503725,0.0
52600.000000000015,24.691285216529987,35.235569044961004,59.926854261490995,0.0
52633.33333333333,24.662974105418872,35.227728193906366,59.89070229932524,0.0
52666.66666666667,24.636885216529983,35.22226609944916,59.85915131597914,0.0
52700.000000000015,24.613018549863316,35.21896061188931,59.83197916175263,0.0
52733.33333333333,24.592796327641093,35.216789984185375,59.809586311826465,0.0
52766.66666666667,24.575840772085538,35.21557052187769,59.79141129396323,0.0
52800.000000000015,24.560501378146146,35.21596923800471,59.77647061615086,0.0
52833.33333333333,24.54513953751764,35.218382397899,59.76352193541664,0.0
52866.66666666667,24.531251588945644,35.221395342825,59.752646931770634,0.0
52900.000000000015,24.5205248931433,35.22398389218957,59.744508785332876,0.0
52933.33333333333,24.51295945011062,35.22606571501194,59.73902516512256,0.0
52966.66666666667,24.508555259847594,35.227566957924054,59.73612221777165,0.0
53000.000000000015,24.507312322354228,35.22842466036622,59.73573698272045,0.0
53033.33333333333,24.506798158998038,35.228238984608645,59.73503714360668,0.0
53066.66666666667,24.50280191276817,35.22659922619418,59.72940113896236,0.0
53100.000000000015,24.494677802545166,35.22930359144562,59.72398139399079,0.0
53133.33333333333,24.48239798093274,35.236037206833856,59.718435187766595,0.0
53166.66666666667,24.465962447930906,35.24633421932852,59.71229666725942,0.0
53200.000000000015,24.445371203539658,35.259622165206444,59.70499336874611,0.0
53233.33333333333,24.415218326078012,35.26534497535597,59.680563301433985,0.0
53266.66666666667,24.375503815545954,35.262298268488244,59.6378020840342,0.0
53300.000000000015,24.328103766219588,35.25240404991349,59.58050781613308,0.0
53333.33333333333,24.275608974956377,35.23858438394406,59.51419335890043,0.0
53366.66666666667,24.215895161920923,35.21770023709026,59.43359539901118,0.0
53400.000000000015,24.144749158388954,35.18801765886682,59.33276681725577,0.0
53433.33333333333,24.062170964360465,35.14692848068552,59.209099445045986,0.0
53466.66666666667,23.968260719072443,35.09220122060806,59.06046193968051,0.0
53500.000000000015,23.86792524513697,35.0285503263656,58.89647557150257,0.0
53533.33333333333,23.767060990050492,34.9591899361715,58.726250926221994,0.0
53566.66666666667,23.670922644702998,34.88132657060942,58.552249215312415,0.0
53600.000000000015,23.568739261676477,34.80287510774712,58.3716143694236,0.0
53633.33333333333,23.46133470928369,34.72028180206834,58.18161651135203,0.0
53666.66666666667,23.354222567771547,34.6375502880033,57.99177285577484,0.0
53700.000000000015,23.256210044347263,34.56452025969154,57.820730304038804,0.0
53733.33333333333,23.172944386258074,34.506177923117384,57.679122309375465,0.0
53766.66666666667,23.10454610447049,34.46326036632264,57.56780647079314,0.0
53800.000000000015,23.049648659601477,34.43810812617373,57.48775678577521,0.0
53833.33333333333,23.003893649366788,34.433581644729514,57.43747529409631,0.0
53866.66666666667,22.976813678502314,34.44783407109255,57.42464774959486,0.0
53900.000000000015,22.967732930014588,34.477454062721655,57.44518699273624,0.0
53933.33333333333,22.96894661447852,34.52149489912351,57.49044151360203,0.0
53966.66666666667,22.97377342389909,34.561217003053684,57.53499042695278,0.0
54000.000000000015,22.973337924663173,34.57993988249486,57.55327780715804,0.0
54033.33333333333,22.971992002601546,34.58620042718532,57.55819242978687,0.0
54066.66666666667,22.975752306895366,34.587236216666625,57.562988523562,0.0
54100.000000000015,22.987457442573024,34.58819332668088,57.575650769253905,0.0
54133.33333333333,23.006818520745625,34.58980033267023,57.59661885341585,0.0
54166.66666666667,23.031902208079842,34.59416052247949,57.62606273055933,0.0
54200.000000000015,23.06110850457567,34.602990548904934,57.6640990534806,0.0
54233.33333333333,23.093284939758295,34.61646669519545,57.70975163495374,0.0
54266.66666666667,23.12428493975829,34.62959132356552,57.75387626332381,0.0
54300.000000000015,23.155284939758285,34.64498915946727,57.800274099225554,0.0
54333.33333333333,23.184334721641786,34.66372835630012,57.8480630779419,0.0
54366.66666666667,23.209840649278426,34.686131565378275,57.8959722146567,0.0
54400.000000000015,23.232133847581945,34.70929809744499,57.94143194502694,0.0
54433.33333333333,23.251939184277212,34.72913109430238,57.981070278579594,0.0
54466.66666666667,23.270434437142,34.74452516988801,58.01495960703,0.0
54500.000000000015,23.288664050620756,34.75425560443321,58.04291965505397,0.0
54533.33333333333,23.304672469157918,34.75922259919761,58.06389506835552,0.0
54566.66666666667,23.31819302608683,34.75970858441707,58.0779016105039,0.0
54600.000000000015,23.329225721407486,34.75597737897718,58.08520310038466,0.0
54633.33333333333,23.337770555119892,34.748417453471944,58.08618800859183,0.0
54666.66666666667,23.343827527224033,34.73751214062909,58.08133966785313,0.0
54700.000000000015,23.34739663771992,34.72379936909477,58.071196006814695,0.0
54733.33333333333,23.346655664385338,34.70371055686201,58.05036622124735,0.0
54766.66666666667,23.34555826387924,34.68415842992707,58.02971669380632,0.0
54800.000000000015,23.344539078233968,34.668726880501104,58.01326595873507,0.0
54833.33333333333,23.34359810744952,34.65852102282526,58.00211913027478,0.0
54866.66666666667,23.342509218560632,34.654031769506354,57.99654098806699,0.0
54900.000000000015,23.339094960371806,34.6443731696276,57.9834681299994,0.0
54933.33333333333,23.337892005972318,34.63158923972586,57.969481245698184,0.0
54966.66666666667,23.339900355362172,34.619371672679925,57.95927202804209,0.0
55000.000000000015,23.34512000854136,34.60935502663761,57.95447503517897,0.0
55033.33333333333,23.350972090338423,34.60444371028643,57.955415800624856,0.0
55066.66666666667,23.357291991699856,34.60605772845733,57.96334972015719,0.0
55100.000000000015,23.364079712625664,34.61528907255635,57.97936878518202,0.0
55133.33333333333,23.371335253115845,34.63263719185978,58.00397244497562,0.0
55166.66666666667,23.379058613170397,34.65780950122587,58.03686811439627,0.0
55200.000000000015,23.387249792789323,34.6898296497754,58.077079442564724,0.0
55233.33333333333,23.40169500252147,34.7254366899761,58.12713169249757,0.0
55266.66666666667,23.424271543557307,34.75572719978508,58.17999874334239,0.0
55300.000000000015,23.454869656332114,34.78711146230649,58.241981118638606,0.0
55333.33333333333,23.49348934084588,34.82496291671818,58.318452257564054,0.0
55366.66666666667,23.542046721303628,34.87140082927537,58.413447550579,0.0
55400.000000000015,23.594987653492513,34.91042522706997,58.50541288056249,0.0
55433.33333333333,23.65264232856094,34.953999189875994,58.60664151843693,0.0
55466.66666666667,23.707062594226667,34.99542619352033,58.702488787747,0.0
55500.000000000015,23.758106540158302,35.034404076815136,58.79251061697344,0.0
55533.33333333333,23.80577416635585,35.07091277526812,58.876686941623966,0.0
55566.66666666667,23.85006547281931,35.10502619131857,58.95509166413788,0.0
55600.000000000015,23.89098045954868,35.13693501454237,59.02791547409104,0.0
55633.33333333333,23.927430237655074,35.16505678785962,59.092487025514686,0.0
55666.66666666667,23.954584204819003,35.1811330792957,59.1357172841147,0.0
55700.000000000015,23.969062916863663,35.1893475325457,59.158410449409374,0.0
55733.33333333333,23.971034922300614,35.191134355129144,59.162169277429754,0.0
55766.66666666667,23.960500221129852,35.18225410706228,59.142754328192126,0.0
55800.000000000015,23.93745881335138,35.158706924393684,59.09616573774507,0.0
55833.33333333333,23.9019106989652,35.117225058465415,59.01913575743062,0.0
55866.66666666667,23.854033655749085,35.05540347003498,58.909437125784066,0.0
55900.000000000015,23.801633655749082,34.981488873727976,58.78312252947706,0.0
55933.33333333333,23.749076632688286,34.90410174361374,58.653178376302016,0.0
55966.66666666667,23.700312332540236,34.82274901730932,58.523061349849556,0.0
56000.000000000015,23.653936473265492,34.74115004684118,58.39508652010667,0.0
56033.33333333333,23.609949054864064,34.66369654287318,58.27364559773724,0.0
56066.66666666667,23.568350077335936,34.594919336207255,58.1632694135432,0.0
56100.000000000015,23.52913954068112,34.53749377530928,58.0666333159904,0.0
56133.33333333333,23.4934063337885,34.49158073649016,57.98498707027866,0.0
56166.66666666667,23.46366156776919,34.455179207651476,57.91884077542066,0.0
56200.000000000015,23.43742131241199,34.42834034829127,57.865761660703264,0.0
56233.33333333333,23.415647110127384,34.409384278155414,57.8250313882828,0.0
56266.66666666667,23.3983389609154,34.39720555939246,57.795544520307864,0.0
56300.000000000015,23.385496864776023,34.39065342454901,57.77615028932503,0.0
56333.33333333333,23.37712082170925,34.38863365337071,57.765754475079966,0.0
56366.66666666667,23.36758164276552,34.38701312753244,57.75459477029796,0.0
56400.000000000015,23.361415633399147,34.38269975486381,57.74411538826295,0.0
56433.33333333333,23.354086047778964,34.37959368886884,57.7336797366478,0.0
56466.66666666667,23.34465897785898,34.372068656915616,57.7167276347746,0.0
56500.000000000015,23.34118603654243,34.36882391322672,57.71000994976916,0.0
56533.33333333333,23.34679840662502,34.37374111067512,57.72053951730014,0.0
56566.66666666667,23.363827376251013,34.38962592161261,57.75345329786363,0.0
56600.000000000015,23.384404676307454,34.40697160583011,57.79137628213756,0.0
56633.33333333333,23.406509866618876,34.42252447774493,57.82903434436379,0.0
56666.66666666667,23.432376533285538,34.4400336108136,57.87241014409914,0.0
56700.000000000015,23.458243199952207,34.45524466350475,57.91348786345696,0.0
56733.33333333333,23.483154311063316,34.46668904284556,57.94984335390887,0.0
56766.66666666667,23.505954311063316,34.472586011052755,57.97854032211607,0.0
56800.000000000015,23.52875431106331,34.47635298630078,58.0051072973641,0.0
56833.33333333333,23.551554311063313,34.47776858019218,58.0293228912555,0.0
56866.66666666667,23.57435431106331,34.476622772495816,58.05097708355913,0.0
56900.000000000015,23.59642097772997,34.473220413285915,58.06964139101589,0.0
56933.33333333333,23.616265422174422,34.46854253835287,58.084807960527286,0.0
56966.66666666667,23.633887644396637,34.46269504244648,58.096582686843114,0.0
57000.000000000015,23.644789093671996,34.45784896290809,58.10263805658008,0.0
57033.33333333333,23.64722033360759,34.45374875029687,58.10096908390445,0.0
57066.66666666667,23.639981364203393,34.44987821538926,58.08985957959265,0.0
57100.000000000015,23.627142227653525,34.44344972877719,58.07059195643072,0.0
57133.33333333333,23.610868043507903,34.4332055475881,58.044073591096,0.0
57166.66666666667,23.593245086276333,34.41828038319741,58.011525469473746,0.0
57200.000000000015,23.57767727752745,34.39777442007205,57.9754516975995,0.0
57233.33333333333,23.566595507072215,34.37132431663648,57.9379198237087,0.0
57266.66666666667,23.56387711227251,34.34439988253458,57.908276994807096,0.0
57300.000000000015,23.57105369651446,34.32548469158739,57.896538388101845,0.0
57333.33333333333,23.588125259798048,34.315179943006704,57.90330520280476,0.0
57366.66666666667,23.615091802123285,34.31381425279357,57.92890605491685,0.0
57400.000000000015,23.65195332349016,34.3214425159173,57.97339583940746,0.0
57433.33333333333,23.69870982389869,34.337876124775846,58.036585948674535,0.0
57466.66666666667,23.755361303348863,34.36273388133242,58.11809518468129,0.0
57500.000000000015,23.81889421009086,34.39137146640818,58.21026567649904,0.0
57533.33333333333,23.88401896027428,34.416392087780665,58.30041104805495,0.0
57566.66666666667,23.9507355538991,34.43775297030632,58.38848852420543,0.0
57600.000000000015,24.019043990965354,34.455502962665484,58.474546953630835,0.0
57633.33333333333,24.090142234935122,34.47215613875672,58.562298373691846,0.0
57666.66666666667,24.16582723100159,34.491768351644176,58.65759558264576,0.0
57700.000000000015,24.243217374738755,34.51158257765289,58.75479995239164,0.0
57733.33333333333,24.31844461635409,34.527764393909735,58.84620901026383,0.0
57766.66666666667,24.384875012267237,34.5383845623131,58.923259574580335,0.0
57800.000000000015,24.439223671271066,34.54250340174769,58.98172707301875,0.0
57833.33333333333,24.481490593365574,34.53994011573778,59.02143070910335,0.0
57866.66666666667,24.51103133410631,34.52943012244479,59.04046145655111,0.0
57900.000000000015,24.526268115715506,34.50780542779923,59.03407354351473,0.0
57933.33333333333,24.528223160415376,34.476524962386726,59.004748122802106,0.0
57966.66666666667,24.523257079053735,34.43422643742126,58.957483516474994,0.0
58000.000000000015,24.511875190219325,34.38358595534619,58.89546114556552,0.0
58033.33333333333,24.493760158633748,34.328235551457645,58.82199571009139,0.0
58066.66666666667,24.468620226456014,34.272686845663785,58.741307072119795,0.0
58100.000000000015,24.437509033532866,34.2229643808329,58.66047341436577,0.0
58133.33333333333,24.401758835834407,34.18690105641892,58.588659892253325,0.0
58166.66666666667,24.352546406787383,34.159560527617764,58.51210693440514,0.0
58200.000000000015,24.290495337755683,34.13241619758173,58.42291153533742,0.0
58233.33333333333,24.21758340651708,34.101883087356946,58.31946649387403,0.0
58266.66666666667,24.13538839084936,34.0647287294636,58.20011712031297,0.0
58300.000000000015,24.044554735196957,34.0182779731282,58.06283270832515,0.0
58333.333333333336,23.949800006288616,33.96750039722135,57.91730040350996,0.0
58366.66666666667,23.854502507727226,33.91359560731107,57.7680981150383,0.0
58400.000000000015,23.76328592033646,33.855747092017836,57.61903301235429,0.0
58433.333333333336,23.673105492452216,33.79743054315702,57.47053603560923,0.0
58466.66666666667,23.583014691051734,33.74195585404372,57.32497054509545,0.0
58500.000000000015,23.496875952312994,33.69486497590762,57.19174092822061,0.0
58533.333333333336,23.416244831791552,33.658701655761995,57.07494648755355,0.0
58566.66666666667,23.341787996154075,33.63453831194995,56.97632630810403,0.0
58600.000000000015,23.27350544540056,33.62233282306589,56.89583826846645,0.0
58633.333333333336,23.211546175279995,33.61361921395039,56.82516538923039,0.0
58666.66666666667,23.15441952630174,33.59856706951107,56.75298659581281,0.0
58700.000000000015,23.101947720687996,33.580314478130155,56.68226219881816,0.0
58733.333333333336,23.05413075843878,33.5628160809513,56.61694683939008,0.0
58766.66666666667,23.009587597495074,33.551079445411645,56.56066704290672,0.0
58800.000000000015,22.960150158353205,33.533892878073,56.4940430364262,0.0
58833.333333333336,22.905013823408556,33.507228657874535,56.412242481283094,0.0
58866.66666666667,22.84786102993712,33.4747686513667,56.322629681303816,0.0
58900.000000000015,22.78979172673561,33.43645406505053,56.22624579178614,0.0
58933.333333333336,22.73080591380404,33.39037026050139,56.12117617430543,0.0
58966.66666666667,22.670525813364613,33.33486642891551,56.00539224228013,0.0
59000.000000000015,22.607106980972898,33.26970676475468,55.87681374572758,0.0
59033.333333333336,22.53671298782472,33.196211414334954,55.732924402159675,0.0
59066.66666666667,22.459079912396692,33.11330325245176,55.572383164848446,0.0
59100.000000000015,22.379728803688124,33.02566973377065,55.40539853745878,0.0
59133.333333333336,22.304211199677678,32.95256680643556,55.25677800611324,0.0
59166.66666666667,22.239507223631907,32.898474059002005,55.13798128263391,0.0
59200.000000000015,22.19129252545084,32.863928249926175,55.05522077537701,0.0
59233.333333333336,22.156586208804764,32.84136743784873,54.9979536466535,0.0
59266.66666666667,22.131761116662886,32.81609223652816,54.94785335319104,0.0
59300.000000000015,22.11781677112796,32.79103252011563,54.90884929124359,0.0
59333.333333333336,22.114619838866645,32.76902066991401,54.88364050878065,0.0
59366.66666666667,22.122877849076268,32.75779748065367,54.88067532972993,0.0
59400.000000000015,22.137279282768024,32.74962579120122,54.88690507396925,0.0
59433.333333333336,22.157824139941916,32.74645733177712,54.90428147171904,0.0
59466.66666666667,22.18451242059794,32.75017705885903,54.934689479456964,0.0
59500.000000000015,22.21620776109973,32.76026522644708,54.97647298754682,0.0
59533.333333333336,22.25088995942709,32.77390408356291,55.02479404299,0.0
59566.66666666667,22.28855901558002,32.791931344954996,55.080490360535016,0.0
59600.000000000015,22.329214929558518,32.81507538224506,55.14429031180358,0.0
59633.333333333336,22.371722456440235,32.8403876823428,55.21211013878303,0.0
59666.66666666667,22.416488047838083,32.86583764787659,55.282325695714675,0.0
59700.000000000015,22.46351170375207,32.893344522831626,55.356856226583695,0.0
59733.333333333336,22.513615646404396,32.92418362273051,55.4377992691349,0.0
59766.66666666667,22.568199875795077,32.95884530421504,55.52704518001011,0.0
59800.000000000015,22.625042169701885,32.999181806468656,55.62422397617055,0.0
59833.333333333336,22.683621266122085,33.04568073293696,55.72930199905905,0.0
59866.66666666667,22.742646286864996,33.09828452775675,55.84093081462175,0.0
59900.000000000015,22.80230506080273,33.14769716706395,55.950002227866676,0.0
59933.333333333336,22.86259758793529,33.19394227976354,56.05653986769883,0.0
59966.66666666667,22.923523868262674,33.23709516091244,56.16061902917511,0.0
60000.000000000015,22.98635056845155,33.28089093482376,56.267241503275315,0.0
60033.333333333336,23.049811021835247,33.32399238723554,56.37380340907079,0.0
60066.66666666667,23.113860783969333,33.366227620656055,56.480088404625384,0.0
60100.000000000015,23.176322077076016,33.40438519357404,56.58070727065005,0.0
60133.333333333336,23.234329771875075,33.439810986132564,56.67414075800763,0.0
60166.66666666667,23.28725493754891,33.4721757579584,56.759430695507305,0.0
60200.000000000015,23.337030618890626,33.504290570257695,56.84132118914832,0.0
60233.333333333336,23.384584078010125,33.53154982254167,56.91613390055179,0.0
60266.66666666667,23.429915314907394,33.55384687530411,56.98376219021151,0.0
60300.000000000015,23.474989099230143,33.569720713342655,57.04470981257279,0.0
60333.333333333336,23.520099017247563,33.57953985485438,57.09963887210194,0.0
60366.66666666667,23.558345427382594,33.58629799047773,57.14464341786032,0.0
60400.000000000015,23.587667397735583,33.58647488154621,57.174142279281796,0.0
60433.333333333336,23.609665487356164,33.57913932271681,57.18880481007298,0.0
60466.66666666667,23.62837425798145,33.5691193861749,57.19749364415634,0.0
60500.000000000015,23.649291188500925,33.573445412059336,57.22273660056025,0.0
60533.333333333336,23.66853563600755,33.58364267510225,57.2521783111098,0.0
60566.66666666667,23.684094183310535,33.59633440287709,57.280428586187625,0.0
60600.000000000015,23.69814460818767,33.60914876192495,57.307293370112625,0.0
60633.333333333336,23.71068691063894,33.62119853585981,57.33188544649875,0.0
60666.66666666667,23.72172109066436,33.631565757314995,57.353286847979355,0.0
60700.000000000015,23.73124714826392,33.63937207692426,57.37061922518818,0.0
60733.333333333336,23.74015397232651,33.6455182440328,57.38567221635931,0.0
60766.66666666667,23.751198416770954,33.65443629322524,57.40563470999619,0.0
60800.000000000015,23.76446508343762,33.66698213050087,57.43144721393849,0.0
60833.333333333336,23.779953972326513,33.68343657650279,57.46339054882931,0.0
60866.66666666667,23.797665083437625,33.704069536125445,57.501734619563074,0.0
60900.000000000015,23.817598416770956,33.72911156089274,57.54670997766369,0.0
60933.333333333336,23.837309527882066,33.754676304773696,57.591985832655766,0.0
60966.66666666667,23.85468730565985,33.7807451184823,57.63543242414215,0.0
61000.000000000015,23.86657223513275,33.809072370262186,57.675644605394936,0.0
61033.333333333336,23.875182529614317,33.83795855711444,57.71314108672876,0.0
61066.66666666667,23.88131818910454,33.86541443530039,57.74673262440493,0.0
61100.000000000015,23.88497921360343,33.88897293662465,57.77395215022807,0.0
61133.333333333336,23.886165603110975,33.90534942022495,57.791515023335926,0.0
61166.66666666667,23.884877357627182,33.91105168728486,57.79592904491204,0.0
61200.000000000015,23.88111447715205,33.90325892078806,57.784373397940115,0.0
61233.333333333336,23.87268088325421,33.88099413402607,57.75367501728027,0.0
61266.66666666667,23.85581579161993,33.84419439528037,57.7000101869003,0.0
61300.000000000015,23.83098586891588,33.792022457910655,57.62300832682654,0.0
61333.333333333336,23.79819111514206,33.723759337730755,57.521950452872815,0.0
61366.66666666667,23.757431530298472,33.638905032919006,57.396336563217474,0.0
61400.000000000015,23.708707114385106,33.537103971244925,57.245811085630024,0.0
61433.333333333336,23.655412026709342,33.43366180955501,57.08907383626436,0.0
61466.66666666667,23.59789844974954,33.336067569651945,56.93396601940148,0.0
61500.000000000015,23.52620831222687,33.24417052333389,56.77037883556076,0.0
61533.333333333336,23.440341614141346,33.14992887565044,56.59027048979179,0.0
61566.66666666667,23.34151916941705,33.04880890177008,56.390328071187135,0.0
61600.000000000015,23.249268592484174,32.957905560360615,56.207174152844786,0.0
61633.333333333336,23.164952566780876,32.88195648122325,56.046909048004125,0.0
61666.66666666667,23.088571092307145,32.82177622423871,55.91034731654586,0.0
61700.000000000015,23.020124169062992,32.77725025936496,55.79737442842795,0.0
61733.333333333336,22.96107216621236,32.74989304772413,55.71096521393649,0.0
61766.66666666667,22.91096105510125,32.73576184252886,55.646722897630106,0.0
61800.000000000015,22.865294388434585,32.72544397793239,55.59073836636698,0.0
61833.333333333336,22.824494388434584,32.71915354166672,55.5436479301013,0.0
61866.66666666667,22.79036105510125,32.719308142408046,55.50966919750929,0.0
61900.000000000015,22.76181595706204,32.72617727350103,55.48799323056307,0.0
61933.333333333336,22.73802510738884,32.74283245079367,55.48085755818251,0.0
61966.66666666667,22.719855172748318,32.76958083625527,55.48943600900359,0.0
62000.000000000015,22.70730615314048,32.80466766559042,55.511973818730894,0.0
62033.333333333336,22.700378048565316,32.845860533317186,55.5462385818825,0.0
62066.66666666667,22.6971644262743,32.891847373828476,55.589011800102774,0.0
62100.000000000015,22.690039555273263,32.94186026532396,55.63189982059722,0.0
62133.333333333336,22.679003435562223,32.98685798424099,55.66586141980321,0.0
62166.66666666667,22.673897336982442,33.01747427044663,55.691371607429076,0.0
62200.000000000015,22.680753005565666,33.0409197534676,55.72167275903326,0.0
62233.333333333336,22.69725230907777,33.06420434427063,55.7614566533484,0.0
62266.66666666667,22.719248683576776,33.08806276487638,55.80731144845317,0.0
62300.000000000015,22.74674212906268,33.11212207831897,55.85886420738165,0.0
62333.333333333336,22.77931042331327,33.136224826006504,55.91553524931978,0.0
62366.66666666667,22.815153566328533,33.161329586108785,55.97648315243732,0.0
62400.000000000015,22.854271558108476,33.18730240672109,56.04157396482956,0.0
62433.333333333336,22.895308843097546,33.21491111940284,56.11021996250039,0.0
62466.66666666667,22.93530051905444,33.241719898294,56.17702041734843,0.0
62500.000000000015,22.974028215069513,33.26119812931339,56.2352263443829,0.0
62533.333333333336,23.0222469691145,33.26864402434662,56.29089099346112,0.0
62566.66666666667,23.08263236647367,33.27178846568262,56.35442083215629,0.0
62600.000000000015,23.155184407147022,33.27376910707273,56.42895351421975,0.0
62633.333333333336,23.239903091134565,33.277825339378744,56.517728430513316,0.0
62666.66666666667,23.336788418436285,33.28702812897561,56.623816547411884,0.0
62700.000000000015,23.44584038905219,33.30406810480656,56.74990849385875,0.0
62733.333333333336,23.56213625165953,33.325472015388826,56.88760826704835,0.0
62766.66666666667,23.68303424801654,33.34885809836372,57.03189234638026,0.0
62800.000000000015,23.804312155901005,33.37114147545962,57.175453631360625,0.0
62833.333333333336,23.92381441975737,33.39117930295645,57.31499372271382,0.0
62866.66666666667,24.03997803417334,33.41062420467253,57.450602238845875,0.0
62900.000000000015,24.15111563843577,33.430804859916144,57.58192049835191,0.0
62933.333333333336,24.25471856743927,33.44953758273515,57.704256150174416,0.0
62966.66666666667,24.348471130317336,33.464479438321035,57.812950568638364,0.0
63000.000000000015,24.43237332706996,33.47558770090803,57.907961027978,0.0
63033.333333333336,24.507180713252705,33.48425816432825,57.99143887758096,0.0
63066.66666666667,24.57435995553223,33.49293111714253,58.06729107267476,0.0
63100.000000000015,24.633911053908548,33.501208636119884,58.135119690028425,0.0
63133.333333333336,24.685834008381644,33.50869709923303,58.19453110761468,0.0
63166.66666666667,24.73012881895152,33.515024195889,58.245153014840525,0.0
63200.000000000015,24.76679548561819,33.51985324842982,58.28664873404801,0.0
63233.333333333336,24.801239930062632,33.532811745044086,58.334051675106714,0.0
63266.66666666667,24.835638810957914,33.55259191460112,58.38823072555904,0.0
63300.000000000015,24.874034494411152,33.57718357231466,58.451218066725815,0.0
63333.333333333336,24.918582535977897,33.60605888187181,58.52464141784971,0.0
63366.66666666667,24.9705273801026,33.64282519861961,58.613352578722214,0.0
63400.000000000015,25.0309134712297,33.691037543286065,58.72195101451576,0.0
63433.333333333336,25.100896364914753,33.750810429591475,58.85170679450623,0.0
63466.66666666667,25.181542727824425,33.82193195975515,59.00347468757957,0.0
63500.000000000015,25.272852559958718,33.9048369152249,59.17768947518363,0.0
63533.333333333336,25.373127514633676,34.000436127133675,59.373563641767355,0.0
63566.66666666667,25.470616388287254,34.102941869685104,59.57355825797236,0.0
63600.000000000015,25.56446950771684,34.20962284110512,59.77409234882196,0.0
63633.333333333336,25.654686872922444,34.31592888063369,59.97061575355613,0.0
63666.66666666667,25.741268483904058,34.41684836831489,60.158116852218946,0.0
63700.000000000015,25.824214340661676,34.50828265543384,60.33249699609551,0.0
63733.333333333336,25.90495904235143,34.58668840747941,60.49164744983084,0.0
63766.66666666667,25.985646494321855,34.649330002076404,60.63497649639827,0.0
63800.000000000015,26.06147587709839,34.696445114964476,60.757920992062864,0.0
63833.333333333336,26.144863685317755,34.72407041233504,60.8689340976528,0.0
63866.66666666667,26.227718054984788,34.751950178649906,60.9796682336347,0.0
63900.000000000015,26.29224068213657,34.77061763844548,61.062858320582045,0.0
63933.333333333336,26.33500442374523,34.77512180022005,61.11012622396528,0.0
63966.66666666667,26.360699671341877,34.77446351442104,61.13516318576292,0.0
64000.000000000015,26.376024080761862,34.77791963534669,61.15394371610855,0.0
64033.333333333336,26.381032080346582,34.78439985560099,61.165431935947566,0.0
64066.66666666667,26.381112075893142,34.78818626444422,61.16929834033736,0.0
64100.000000000015,26.37626406740153,34.788794920355436,61.16505898775697,0.0
64133.333333333336,26.366488054871745,34.78587500877814,61.15236306364989,0.0
64166.66666666667,26.351784038303805,34.77924802713134,61.13103206543514,0.0
64200.000000000015,26.33215201769769,34.76890775374271,61.101059771440404,0.0
64233.333333333336,26.30812224130599,34.75576644592126,61.063888687227255,0.0
64266.66666666667,26.289127739666807,34.74759139155577,61.03671913122257,0.0
64300.000000000015,26.283438619191845,34.74247589004505,61.02591450923689,0.0
64333.333333333336,26.291877102103328,34.741380457899595,61.03325756000293,0.0
64366.66666666667,26.313998743956823,34.74503971338701,61.05903845734384,0.0
64400.000000000015,26.344591260418287,34.748619032358704,61.09321029277699,0.0
64433.333333333336,26.381568109044668,34.75374109087815,61.13530919992283,0.0
64466.66666666667,26.423751512058185,34.7622603189507,61.18601183100889,0.0
64500.000000000015,26.470097025014393,34.77621263824021,61.24630966325461,0.0
64533.333333333336,26.523190506499162,34.79451099984608,61.317701506345244,0.0
64566.66666666667,26.58448650196702,34.81776647015576,61.40225297212278,0.0
64600.000000000015,26.65154339782987,34.84429472295511,61.49583812078498,0.0
64633.333333333336,26.72297183959744,34.87333856497824,61.59631040457568,0.0
64666.66666666667,26.79614024832237,34.90210030056578,61.69824054888815,0.0
64700.000000000015,26.87104862400466,34.93113215409267,61.80218077809734,0.0
64733.333333333336,26.94951918886653,34.965085909585426,61.91460509845196,0.0
64766.66666666667,27.030174165130212,35.00605124207475,62.03622540720496,0.0
64800.000000000015,27.115755255537383,35.04869749445544,62.164452749992826,0.0
64833.333333333336,27.206594487848673,35.09026646657676,62.29686095442544,0.0
64866.66666666667,27.303362439473766,35.133831333775376,62.43719377324914,0.0
64900.000000000015,27.41366354573515,35.18846110295132,62.60212464868648,0.0
64933.333333333336,27.533911473679613,35.25429399266532,62.788205466344934,0.0
64966.66666666667,27.656477198363827,35.32405412817517,62.980531326539,0.0
65000.000000000015,27.781360719787816,35.39696820927509,63.1783289290629,0.0
65033.333333333336,27.907006482396007,35.47034300147664,63.377349483872656,0.0
65066.66666666667,28.032747819521735,35.54228612538022,63.57503394490196,0.0
65100.000000000015,28.15858473116501,35.61151769604102,63.77010242720602,0.0
65133.333333333336,28.28451721732582,35.67689551955107,63.96141273687689,0.0
65166.66666666667,28.41054527800417,35.73759674482614,64.14814202283033,0.0
65200.000000000015,28.536668913200064,35.79318115770715,64.32985007090721,0.0
65233.333333333336,28.65389503405777,35.841847309112524,64.49574234317029,0.0
65266.66666666667,28.755018004758483,35.88977674375604,64.64479474851453,0.0
65300.000000000015,28.83834147246081,35.9298655596346,64.7682070320954,0.0
65333.333333333336,28.903865437164768,35.95557914148153,64.8594445786463,0.0
65366.66666666667,28.949673774665325,35.96410801997966,64.91378179464499,0.0
65400.000000000015,28.98132062917534,35.97113141176575,64.95245204094108,0.0
65433.333333333336,29.000397518930594,35.97609117761581,64.9764886965464,0.0
65466.66666666667,29.015591383502226,35.987189336487894,65.00278071999013,0.0
65500.000000000015,29.027044133221647,36.00364337198705,65.0306875052087,0.0
65533.333333333336,29.038194562815768,36.02172553593728,65.05992009875304,0.0
65566.66666666666,29.05051644145328,36.0392965017957,65.08981294324899,0.0
65600.0,29.064009769134174,36.05533534588138,65.11934511501556,0.0
65633.33333333336,29.079763434747353,36.070756031599686,65.15051946634703,0.0
65666.66666666666,29.1026080406123,36.09333698295436,65.19594502356667,0.0
65700.0,29.1348096548173,36.127660770856764,65.26247042567405,0.0
65733.33333333336,29.1801943491034,36.17144292584025,65.35163727494366,0.0
65766.66666666666,29.24153272714513,36.2236314894333,65.46516421657844,0.0
65800.0,29.318824788942493,36.28532300406639,65.60414779300889,0.0
65833.33333333336,29.412070534495488,36.35747998490979,65.76955051940527,0.0
65866.66666666666,29.521092186026337,36.44094285260137,65.9620350386277,0.0
65900.0,29.643845299090593,36.53761407910414,66.18145937819473,0.0
65933.33333333336,29.777543195147366,36.64436031662638,66.42190351177375,0.0
65966.66666666666,29.918847427515534,36.75491889182616,66.6737663193417,0.0
66000.0,30.0602552644245,36.86389684102902,66.92415210545353,0.0
66033.33333333336,30.201502838857653,36.96965197423967,67.17115481309732,0.0
66066.66666666666,30.34259015081498,37.070879468592025,67.413469619407,0.0
66100.0,30.479907858470582,37.163419598115055,67.64332745658564,0.0
66133.33333333336,30.608899273926376,37.24282960518943,67.85172887911581,0.0
66166.66666666666,30.72705328607125,37.310292910918136,68.03734619698938,0.0
66200.0,30.83352545046075,37.366899278556374,68.20042472901713,0.0
66233.33333333336,30.92539946496598,37.41442591491308,68.33982537987906,0.0
66266.66666666666,31.001497551809166,37.451290333294516,68.45278788510367,0.0
66300.0,31.058841933212527,37.47344602512172,68.53228795833424,0.0
66333.33333333336,31.09545483139829,37.47800780245062,68.57346263384892,0.0
66366.66666666666,31.112489449652937,37.469482932092255,68.58197238174519,0.0
66400.0,31.101366187064716,37.45244128007906,68.55380746714377,0.0
66433.33333333336,31.06545688271408,37.42581538219295,68.49127226490704,0.0
66466.66666666666,31.00822877798034,37.38694590315579,68.39517468113614,0.0
66500.0,30.931815206196834,37.33186423953446,68.2636794457313,0.0
66533.33333333336,30.83630505625244,37.25806728511479,68.09437234136723,0.0
66566.66666666666,30.723276559439682,37.165320398806806,67.8885969582465,0.0
66600.0,30.601971599808763,37.06245854844649,67.66443014825525,0.0
66633.33333333336,30.474599742830677,36.95044085153138,67.42504059436204,0.0
66666.66666666666,30.34346640949734,36.83049190023893,67.17395830973626,0.0
66700.0,30.212333076164,36.706420660879544,66.91875373704355,0.0
66733.33333333336,30.08215529838622,36.57960344003604,66.66175873842226,0.0
66766.66666666666,29.958168463209816,36.45555113804645,66.41371960125626,0.0
66800.0,29.84582533524773,36.351642033999234,66.19746736924697,0.0
66833.33333333336,29.74710369227776,36.270171217227634,66.0172749095054,0.0
66866.66666666666,29.66253686763321,36.21035353308938,65.8728904007226,0.0
66900.0,29.592124861314094,36.17142399496563,65.76354885627973,0.0
66933.33333333336,29.535867673320414,36.15250763862877,65.68837531194919,0.0
66966.66666666666,29.492267673320416,36.148129173148114,65.64039684646853,0.0
67000.0,29.45533433998709,36.13924014720596,65.59457448719304,0.0
67033.33333333336,29.425067673320417,36.12469390860945,65.54976158192987,0.0
67066.66666666666,29.40102322887597,36.103541539015495,65.50456476789147,0.0
67100.0,29.378553186681877,36.07686868460159,65.45542187128348,0.0
67133.33333333336,29.355492427188207,36.044014413371556,65.39950684055977,0.0
67166.66666666666,29.32975467588515,36.00409409531228,65.33384877119744,0.0
67200.0,29.29793601120409,35.956479454908184,65.25441546611228,0.0
67233.33333333336,29.257605543334048,35.90024216543677,65.15784770877082,0.0
67266.66666666666,29.205936636546443,35.83514646380166,65.0410831003481,0.0
67300.0,29.146093289216374,35.76199957353662,64.90809286275298,0.0
67333.33333333336,29.078780108389928,35.688251280810334,64.76703138920026,0.0
67366.66666666666,29.003997094067092,35.61965782093704,64.62365491500412,0.0
67400.0,28.92174424624786,35.55854704490313,64.48029129115098,0.0
67433.33333333336,28.832021564932237,35.50553265422332,64.33755421915556,0.0
67466.66666666666,28.735273494564677,35.460437799193365,64.19571129375805,0.0
67500.0,28.63078892564837,35.40979877552828,64.04058770117665,0.0
67533.33333333336,28.521717604635366,35.35345128168292,63.87516888631829,0.0
67566.66666666666,28.40805953152566,35.29037016698378,63.69842969850943,0.0
67600.0,28.289814706319248,35.219531690751474,63.50934639707073,0.0
67633.33333333336,28.166983129016142,35.13993472422645,63.306917853242595,0.0
67666.66666666666,28.03956479961634,35.05061968925403,63.090184488870364,0.0
67700.0,27.910441322545843,34.95400654069078,62.86444786323662,0.0
67733.33333333336,27.783480747597185,34.853595903409825,62.63707665100701,0.0
67766.66666666666,27.661880747597177,34.75253829590255,62.414419043499734,0.0
67800.0,27.546947414263844,34.65204550562491,62.19899291988875,0.0
67833.33333333336,27.438680747597182,34.55160304450225,61.99028379209943,0.0
67866.66666666666,27.337725192041628,34.45177965963644,61.78950485167807,0.0
67900.0,27.24565852537496,34.35505784168599,61.60071636706095,0.0
67933.33333333336,27.16248074759718,34.26116348537957,61.42364423297675,0.0
67966.66666666666,27.08303124786048,34.172643225942686,61.255674473803154,0.0
68000.0,27.014606257963713,34.10909621371946,61.123702471683174,0.0
68033.33333333336,26.958417491946513,34.07610607940094,61.03452357134744,0.0
68066.66666666666,26.914464949808874,34.06786170772937,60.982326657538245,0.0
68100.0,26.882748631550797,34.078775520369334,60.96152415192013,0.0
68133.33333333336,26.855947262409142,34.082451948751256,60.9383992111604,0.0
68166.66666666666,26.83619170685359,34.08148079041971,60.9176724972733,0.0
68200.0,26.82145837352026,34.07672721155639,60.89818558507665,0.0
68233.33333333336,26.80979143306852,34.06555352836,60.875344961428524,0.0
68266.66666666666,26.801050479383832,34.047885932867636,60.84893641225146,0.0
68300.0,26.79459106802175,34.024238055747944,60.81882912376969,0.0
68333.33333333336,26.799302087871173,33.99621992434473,60.7955220122159,0.0
68366.66666666666,26.816102010787407,33.979796763480365,60.795898774267776,0.0
68400.0,26.840367155946765,33.987013613306225,60.82738076925299,0.0
68433.33333333336,26.866069101107275,33.99221375435223,60.858282855459514,0.0
68466.66666666666,26.896064791403813,33.99277688629694,60.888841677700746,0.0
68500.0,26.93560874243572,33.98847693739851,60.92408567983423,0.0
68533.33333333336,26.984919892352977,33.98378971362857,60.96870960598155,0.0
68566.66666666666,27.04399824115557,33.98273937748624,61.02673761864181,0.0
68600.0,27.112479490118563,33.98778366891748,61.10026315903605,0.0
68633.33333333336,27.18450729680199,34.00058000634192,61.185087303143916,0.0
68666.66666666666,27.26157232069652,34.0320262449936,61.29359856569012,0.0
68700.0,27.33855710148469,34.07011427907548,61.40867138056018,0.0
68733.33333333336,27.411171673569463,34.10393313962248,61.51510481319193,0.0
68766.66666666666,27.476801800126733,34.12644450072283,61.60324630084957,0.0
68800.0,27.543657870766904,34.152455220875936,61.696113091642836,0.0
68833.33333333336,27.612966725316817,34.18560085416637,61.79856757948319,0.0
68866.66666666666,27.68472836377646,34.22715039446377,61.91187875824022,0.0
68900.0,27.756661697109802,34.274785246095554,62.031446943205346,0.0
68933.33333333336,27.828595030443136,34.3288298036086,62.15742483405173,0.0
68966.66666666666,27.900528363776473,34.389863316198955,62.29039167997543,0.0
69000.0,27.972461697109807,34.45843979150151,62.430901488611326,0.0
69033.33333333336,28.042839474887582,34.532214006562754,62.57505348145034,0.0
69066.66666666666,28.109614768193303,34.610745995067774,62.72036076326108,0.0
69100.0,28.167266528027678,34.6878305665803,62.855097094607984,0.0
69133.33333333336,28.21463919883513,34.75101439232476,62.965653591159885,0.0
69166.66666666666,28.24493985132274,34.79486287586806,63.03980272719081,0.0
69200.0,28.252981724479376,34.813125875891274,63.06610760037066,0.0
69233.33333333336,28.255238592127625,34.81083253964508,63.066071131772695,0.0
69266.66666666666,28.260823081383734,34.817791884224945,63.07861496560868,0.0
69300.0,28.260952764162063,34.83236455789462,63.093317322056684,0.0
69333.33333333336,28.247076643311615,34.83496352437409,63.082040167685705,0.0
69366.66666666666,28.21935196643532,34.823082511020466,63.042434477455785,0.0
69400.0,28.185483866076893,34.810310657023805,62.99579452310069,0.0
69433.33333333336,28.146423846226515,34.7944945200534,62.94091836627991,0.0
69466.66666666666,28.10428977060425,34.77367670211571,62.87796647271996,0.0
69500.0,28.060218002846476,34.749710493442834,62.80992849628932,0.0
69533.33333333336,28.022901259593265,34.724357313677146,62.747258573270415,0.0
69566.66666666666,27.993488078856316,34.69613480541857,62.68962288427489,0.0
69600.0,27.97146734952452,34.66911632741978,62.640583676944296,0.0
69633.33333333336,27.956152094298005,34.65259530904164,62.608747403339635,0.0
69666.66666666666,27.948764451557356,34.64912415763817,62.59788860919553,0.0
69700.0,27.95208959367534,34.6424092714466,62.59449886512194,0.0
69733.33333333336,27.965813905628494,34.63520839069278,62.601022296321275,0.0
69766.66666666666,27.988537387416805,34.6311990414358,62.61973642885261,0.0
69800.0,28.01787882357067,34.62907605433144,62.646954877902104,0.0
69833.33333333336,28.049009451063224,34.6243108597053,62.673320310768524,0.0
69866.66666666666,28.075374144186497,34.609101669142525,62.68447581332902,0.0
69900.0,28.095607296290616,34.594560874797395,62.69016817108801,0.0
69933.33333333336,28.109708907375563,34.58217019950136,62.691879106876925,0.0
69966.66666666666,28.1163096503678,34.57116108998798,62.68747074035579,0.0
70000.0,28.113199822606905,34.55841299488199,62.6716128174889,0.0
70033.33333333336,28.102268312981778,34.546534110387874,62.64880242336965,0.0
70066.66666666666,28.087816973344264,34.53222563001132,62.620042603355586,0.0
70100.0,28.073295274593846,34.51797868205123,62.591273956645075,0.0
70133.33333333336,28.058703216730507,34.50391982332185,62.56262304005236,0.0
70166.66666666666,28.04404079975426,34.49017971639186,62.53422051614612,0.0
70200.0,28.029185678460454,34.478169472894436,62.50735515135489,0.0
70233.33333333336,28.0141433753757,34.474806417437364,62.48894979281307,0.0
70266.66666666666,27.998913890499992,34.48007318900583,62.47898707950582,0.0
70300.0,27.98133245418563,34.49251322342668,62.4738456776123,0.0
70333.33333333336,27.962477174763052,34.50843673866872,62.47091391343178,0.0
70366.66666666666,27.946502242176386,34.524597178321564,62.47109942049796,0.0
70400.0,27.93554767910137,34.53403203313017,62.469579712231535,0.0
70433.33333333336,27.92983551879574,34.53499691854036,62.464832437336106,0.0
70466.66666666666,27.929365761259522,34.52877878747313,62.458144548732655,0.0
70500.0,27.934538406492702,34.5183216079945,62.4528600144872,0.0
70533.33333333336,27.94861187518012,34.51427102353987,62.46288289872,0.0
70566.66666666666,27.973599584512538,34.521234836196314,62.49483442070884,0.0
70600.0,28.002221715895857,34.534915244183715,62.537136960079565,0.0
70633.33333333336,28.03391137590605,34.554496904650144,62.588408280556195,0.0
70666.66666666666,28.068668564543124,34.579795257449966,62.6484638219931,0.0
70700.0,28.10653861161201,34.60737932965144,62.71391794126344,0.0
70733.33333333336,28.14680917215972,34.63410800066001,62.78091717281973,0.0
70766.66666666666,28.18997310978156,34.6604510735334,62.85042418331497,0.0
70800.0,28.241218139021328,34.69229066756123,62.93350880658256,0.0
70833.33333333336,28.301566482101247,34.72849363594787,63.03006011804912,0.0
70866.66666666666,28.37101813902133,34.768724603842806,63.13974274286414,0.0
70900.0,28.44957310978156,34.81257275219269,63.26214586197425,0.0
70933.33333333336,28.538431394381952,34.86323329471728,63.401664689099235,0.0
70966.66666666666,28.636348548378056,34.919778942588806,63.556127490966865,0.0
71000.0,28.740413460658758,34.9801815136137,63.72059497427246,0.0
71033.33333333336,28.847715020112947,35.04639005131925,63.89410507143219,0.0
71066.66666666666,28.957453226740633,35.11970460133279,64.07715782807341,0.0
71100.0,29.069628080541797,35.20107195159381,64.27070003213561,0.0
71133.33333333336,29.183217359294233,35.29011012162718,64.4733274809214,0.0
71166.66666666666,29.29259513707201,35.38010302891564,64.67269816598764,0.0
71200.0,29.397528470405337,35.4709132725486,64.86844174295395,0.0
71233.33333333336,29.49956195321551,35.56126187455561,65.06082382777112,0.0
71266.66666666666,29.601889108173157,35.649416236114476,65.25130534428763,0.0
71300.0,29.702532157500507,35.73878173923771,65.44131389673822,0.0
71333.33333333336,29.801491101197563,35.833104472316485,65.63459557351405,0.0
71366.66666666666,29.898765939264333,35.93630362906988,65.83506956833422,0.0
71400.0,29.9943566717008,36.05207649897,66.04643317067081,0.0
71433.33333333336,30.087685903870977,36.16777589207613,66.2554617959471,0.0
71466.66666666666,30.1832897352886,36.27488108319868,66.45817081848729,0.0
71500.0,30.28060812609319,36.378406887432845,66.65901501352603,0.0
71533.33333333336,30.37501144665513,36.48039987410663,66.85541132076176,0.0
71566.66666666666,30.45825470004378,36.56998434068163,67.02823904072541,0.0
71600.0,30.52327748110261,36.645020816570906,67.16829829767352,0.0
71633.33333333336,30.57317128780731,36.700454103247274,67.2736253910546,0.0
71666.66666666666,30.61367638106658,36.73246495752481,67.3461413385914,0.0
71700.0,30.64490387199153,36.74213654310093,67.38704041509247,0.0
71733.33333333336,30.666853760582146,36.731351964493406,67.39820572507556,0.0
71766.66666666666,30.684361182984297,36.71213777182503,67.39649895480933,0.0
71800.0,30.701922586493076,36.69607483759828,67.39799742409136,0.0
71833.33333333336,30.719537971108462,36.68555744961477,67.40509542072324,0.0
71866.66666666666,30.73687130444179,36.68203001125685,67.41890131569865,0.0
71900.0,30.747537971108468,36.67447991298377,67.42201788409223,0.0
71933.33333333336,30.751537971108466,36.6636238488945,67.41516182000296,0.0
71966.66666666666,30.75024908221956,36.64941277042959,67.39966185264915,0.0
72000.0,30.744515748886226,36.63195032309538,67.3764660719816,0.0
72033.33333333336,30.73433797110845,36.611842594334796,67.34618056544323,0.0
72066.66666666666,30.722635801483207,36.58840034072996,67.31103614221317,0.0
72100.0,30.71199872061536,36.56158402514738,67.27358274576274,0.0
72133.33333333336,30.702426728504907,36.53278932395852,67.23521605246343,0.0
72166.66666666666,30.684078555310567,36.505153855848974,67.18923241115954,0.0
72200.0,30.65092245500062,36.46770404144646,67.11862649644709,0.0
72233.33333333336,30.610317402982094,36.425386530890265,67.03570393387236,0.0
72266.66666666666,30.568230944728125,36.39189437506827,66.96012531979639,0.0
72300.0,30.52816784214346,36.36512321767016,66.89329105981362,0.0
72333.33333333336,30.49101486771488,36.341163878447944,66.83217874616282,0.0
72366.66666666666,30.456883132553507,36.32312526994883,66.78000840250233,0.0
72400.0,30.425735029821716,36.30775977512892,66.73349480495064,0.0
72433.33333333336,30.394209744266387,36.2906773404578,66.68488708472418,0.0
72466.66666666666,30.362567630242243,36.26713893396981,66.62970656421206,0.0
72500.0,30.32819042587849,36.23483016060724,66.56302058648573,0.0
72533.33333333336,30.28136359859172,36.20107992373333,66.48244352232506,0.0
72566.66666666666,30.222087148381956,36.16507746706117,66.38716461544311,0.0
72600.0,30.150361075249172,36.12619472303206,66.27655579828122,0.0
72633.33333333336,30.06618537919339,36.08408654746648,66.15027192665987,0.0
72666.66666666666,29.969560060214594,36.03867756920614,66.00823762942073,0.0
72700.0,29.86048511831279,35.990045785902566,65.85053090421536,0.0
72733.33333333336,29.73856703348324,35.93443933475125,65.67300636823448,0.0
72766.66666666666,29.60315792601511,35.86892069004469,65.47207861605979,0.0
72800.0,29.459949914333826,35.79654323135497,65.2564931456888,0.0
72833.33333333336,29.3246611027985,35.719450586861164,65.04411168965967,0.0
72866.66666666666,29.197929423428544,35.65185107087859,64.84978049430714,0.0
72900.0,29.082906604301645,35.60306010000265,64.68596670430429,0.0
72933.33333333336,28.974941808965575,35.55885341583252,64.5337952247981,0.0
72966.66666666666,28.875592680519436,35.517776243359414,64.39336892387885,0.0
73000.0,28.785970330074335,35.48021513608515,64.26618546615948,0.0
73033.33333333336,28.706074757630283,35.447151268922525,64.15322602655282,0.0
73066.66666666666,28.635905963187273,35.41942753352607,64.05533349671335,0.0
73100.0,28.575463946745312,35.39770880594266,63.973172752687965,0.0
73133.33333333336,28.524748708304394,35.3824698647799,63.90721857308429,0.0
73166.66666666666,28.48376024786452,35.37400628399812,63.85776653186264,0.0
73200.0,28.452498565425692,35.37245970082357,63.82495826624927,0.0
73233.33333333336,28.432319216543466,35.37690958830257,63.80922880484603,0.0
73266.66666666666,28.41592033564818,35.37893212809068,63.79485246373886,0.0
73300.0,28.395524652194936,35.37467456162242,63.77019921381736,0.0
73333.33333333336,28.368976610628188,35.364476078616875,63.73345268924506,0.0
73366.66666666666,28.336209544281253,35.347288623159024,63.68349816744028,0.0
73400.0,28.29836681287271,35.32140038224249,63.619767195115195,0.0
73433.33333333336,28.256081192714483,35.28627322412839,63.54235441684286,0.0
73466.66666666666,28.208286017139905,35.243067328844226,63.45135334598413,0.0
73500.0,28.154981286148967,35.19237321691182,63.34735450306079,0.0
73533.33333333336,28.09622918998948,35.13507022173756,63.231299411727036,0.0
73566.66666666666,28.038186563193822,35.07990967106661,63.118096234260435,0.0
73600.0,27.980853405761984,35.02837397000395,63.00922737576593,0.0
73633.33333333336,27.923874162138418,34.98102381564339,62.9048979777818,0.0
73666.66666666666,27.86538216565645,34.934967384082846,62.800349549739295,0.0
73700.0,27.80537741631609,34.891958061010904,62.69733547732699,0.0
73733.33333333336,27.740203092738973,34.85618359670713,62.596386689446106,0.0
73766.66666666666,27.6739271330016,34.82775994103892,62.501687074040525,0.0
73800.0,27.609361374382928,34.80078814122866,62.41014951561159,0.0
73833.33333333336,27.532358903302693,34.78149329102906,62.31385219433175,0.0
73866.66666666666,27.442456756797938,34.75260249026886,62.19505924706681,0.0
73900.0,27.35937350026953,34.72733233519408,62.086705835463604,0.0
73933.33333333336,27.288077238108748,34.71273983017172,62.00081706828047,0.0
73966.66666666666,27.232257621144335,34.70467716875895,61.936934789903276,0.0
74000.0,27.196012462050817,34.69099061525186,61.88700307730268,0.0
74033.33333333336,27.179287332486822,34.67845709707888,61.857744429565706,0.0
74066.66666666666,27.176693826655253,34.67832162146418,61.855015448119424,0.0
74100.0,27.182130672291454,34.68504357777632,61.86717425006778,0.0
74133.33333333336,27.19172419351289,34.69188366926622,61.88360786277911,0.0
74166.66666666666,27.207124063522148,34.69288297355614,61.90000703707829,0.0
74200.0,27.2282858378748,34.6894451602572,61.917730998132,0.0
74233.33333333336,27.252813002409624,34.67900424552644,61.931817247936074,0.0
74266.66666666666,27.275782430651756,34.66077260506894,61.936555035720694,0.0
74300.0,27.290071695514374,34.63970095352145,61.92977264903582,0.0
74333.33333333336,27.294858574775244,34.61629501906023,61.91115359383548,0.0
74366.66666666666,27.290587512878822,34.59124986789755,61.881837380776375,0.0
74400.0,27.280895224800954,34.57383285608824,61.85472808088919,0.0
74433.33333333336,27.267143385259835,34.566997754235786,61.834141139495614,0.0
74466.66666666666,27.24765524740552,34.56619008044251,61.81384532784803,0.0
74500.0,27.221816607343392,34.56504325711817,61.78685986446156,0.0
74533.33333333336,27.187041606487593,34.56498832914291,61.75202993563052,0.0
74566.66666666666,27.14187569938359,34.56560106189975,61.707476761283345,0.0
74600.0,27.09002716628613,34.5676864201317,61.65771358641783,0.0
74633.33333333336,27.031786762245723,34.56731040453885,61.599097166784574,0.0
74666.66666666666,26.975728006101914,34.56247182699253,61.538199833094446,0.0
74700.0,26.922108198833826,34.5527515490233,61.474859747857124,0.0
74733.33333333336,26.869238451552587,34.53504995473276,61.40428840628536,0.0
74766.66666666666,26.81658543092485,34.50883853937554,61.325423970300385,0.0
74800.0,26.76096298976448,34.4805874615979,61.24155045136238,0.0
74833.33333333336,26.70203910031087,34.45395972203498,61.15599882234586,0.0
74866.66666666666,26.639369318119577,34.427286597263524,61.066655915383095,0.0
74900.0,26.56674913671368,34.40267412287576,60.96942325958944,0.0
74933.33333333336,26.478748607613145,34.37158344185874,60.85033204947188,0.0
74966.66666666666,26.38453834164248,34.33965705695383,60.7241953985963,0.0
75000.0,26.2872846823264,34.304807440885725,60.592092123212126,0.0
75033.33333333336,26.188543185220475,34.268668960337635,60.4572121455581,0.0
75066.66666666666,26.088980516991374,34.23186204726616,60.32084256425754,0.0
75100.0,25.989921642771563,34.19355136069173,60.18347300346329,0.0
75133.33333333336,25.89236609766103,34.15353532610452,60.04590142376555,0.0
75166.66666666666,25.796313881659767,34.112413775139956,59.90872765679972,0.0
75200.0,25.701764994767768,34.070821861999704,59.772586856767475,0.0
75233.33333333336,25.6136152041808,34.0317473920675,59.645362596248304,0.0
75266.66666666666,25.53380895434331,33.9960125723499,59.52982152669322,0.0
75300.0,25.46103513414418,33.961723442375366,59.42275857651954,0.0
75333.33333333336,25.395293743583412,33.93007974599407,59.325373489577494,0.0
75366.66666666666,25.336761149504046,33.90205002569701,59.23881117520106,0.0
75400.0,25.289054988590387,33.87672301057905,59.16577799916944,0.0
75433.33333333336,25.251678218833977,33.85060474654506,59.10228296537904,0.0
75466.66666666666,25.222375508392926,33.825275460809884,59.04765096920281,0.0
75500.0,25.201146857267204,33.80191509078701,59.003061948054224,0.0
75533.33333333336,25.18455347072989,33.7841496279838,58.96870309871369,0.0
75566.66666666666,25.170075833447736,33.7719463987051,58.94202223215284,0.0
75600.0,25.154212969130636,33.75997341716144,58.914186386292066,0.0
75633.33333333336,25.13696487777859,33.74905354433835,58.88601842211693,0.0
75666.66666666666,25.118331559391592,33.73996737020668,58.85829892959826,0.0
75700.0,25.09486327851993,33.7274065820931,58.822269860613034,0.0
75733.33333333336,25.060434139789383,33.71019953160509,58.77063367139448,0.0
75766.66666666666,25.015148252169112,33.68804703621908,58.70319528838819,0.0
75800.0,24.961542397268303,33.65545676970104,58.61699916696934,0.0
75833.33333333336,24.89899435286473,33.61209207458028,58.511086427445015,0.0
75866.66666666666,24.827504118958405,33.55954453866348,58.38704865762189,0.0
75900.0,24.7474949759726,33.499713115142555,58.247208091115155,0.0
75933.33333333336,24.663259126390848,33.43793628174792,58.101195408138764,0.0
75966.66666666666,24.573666069449743,33.38592157927589,57.95958764872563,0.0
76000.0,24.482893441134443,33.34532607985792,57.82821952099236,0.0
76033.33333333336,24.3885710088447,33.308707927726275,57.697278936570974,0.0
76066.66666666666,24.291209883691643,33.273661083770925,57.56487096746257,0.0
76100.0,24.19613051861228,33.241206325695046,57.43733684430733,0.0
76133.33333333336,24.106800712615804,33.21598228954471,57.32278300216051,0.0
76166.66666666666,24.02656061566815,33.197394412430405,57.22395502809855,0.0
76200.0,23.955011727428467,33.18266787101894,57.13767959844741,0.0
76233.33333333336,23.890257398866776,33.16719381611507,57.057451214981846,0.0
76266.66666666666,23.832311386596842,33.151227185274486,56.98353857187133,0.0
76300.0,23.7874181350631,33.138041300892,56.925459435955105,0.0
76333.33333333336,23.75882579241371,33.131075316678626,56.889901109092335,0.0
76366.66666666666,23.74706769198199,33.13245009297818,56.87951778496018,0.0
76400.0,23.752143833767946,33.14329692361288,56.895440757380825,0.0
76433.33333333336,23.77214310666048,33.16590426555338,56.93804737221386,0.0
76466.66666666666,23.803406069623442,33.20097843125564,57.00438450087908,0.0
76500.0,23.839294958512333,33.24255748662828,57.08185244514061,0.0
76533.33333333336,23.87972088443826,33.291780391541195,57.17150127597945,0.0
76566.66666666666,23.924506069623448,33.349431609581615,57.273937679205055,0.0
76600.0,23.971606069623448,33.41263911115432,57.38424518077777,0.0
76633.33333333336,24.02102088443826,33.482776517527846,57.503797401966104,0.0
76666.66666666666,24.072750514067888,33.56128869236367,57.63403920643155,0.0
76700.0,24.137594958512334,33.64581504139638,57.78340999990872,0.0
76733.33333333336,24.222940680096,33.74271562699257,57.965656307088565,0.0
76766.66666666666,24.324899673637663,33.85673064497318,58.18163031861084,0.0
76800.0,24.424133989339214,33.95475318337616,58.37888717271538,0.0
76833.33333333336,24.516132516089527,34.03428981626761,58.550422332357144,0.0
76866.66666666666,24.600361920555276,34.100426785800906,58.700788706356185,0.0
76900.0,24.67217392687439,34.14863341885036,58.820807345724745,0.0
76933.33333333336,24.727608892645847,34.172368593039266,58.89997748568512,0.0
76966.66666666666,24.768608892645847,34.17626663043066,58.94487552307651,0.0
77000.0,24.80294222597918,34.17736693476242,58.9803091607416,0.0
77033.33333333336,24.83060889264585,34.17601486036137,59.00662375300721,0.0
77066.66666666666,24.852430792806878,34.17218540059853,59.0246161934054,0.0
77100.0,24.877859778314125,34.16544715690955,59.04330693522367,0.0
77133.33333333336,24.906895849167586,34.167244959276296,59.074140808443886,0.0
77166.66666666666,24.939539005367266,34.18822178052871,59.127760785895966,0.0
77200.0,24.97578924691316,34.23505792877113,59.210847175684286,0.0
77233.33333333336,25.008078135802048,34.289421224156015,59.29749935995806,0.0
77266.66666666666,25.03989566893151,34.34980921289665,59.389704881828166,0.0
77300.0,25.081224658147278,34.417299446444204,59.49852410459149,0.0
77333.33333333336,25.132827823135965,34.49341499658808,59.62624281972404,0.0
77366.66666666666,25.192084368790535,34.57431632023221,59.766400689022745,0.0
77400.0,25.250399188077346,34.64187018995964,59.89226937803698,0.0
77433.33333333336,25.308794503218614,34.696467152423544,60.00526165564215,0.0
77466.66666666666,25.366825869769897,34.739878301151144,60.10670417092104,0.0
77500.0,25.424092536436564,34.783563145536704,60.20765568197326,0.0
77533.33333333336,25.48135920310323,34.83191080945064,60.313270012553865,0.0
77566.66666666666,25.5386258697699,34.88522070770446,60.42384657747436,0.0
77600.0,25.59589253643656,34.94380369948178,60.53969623591834,0.0
77633.33333333336,25.653159203103232,35.00798043721679,60.661139640320016,0.0
77666.66666666666,25.710425869769892,35.07807939458125,60.788505264351144,0.0
77700.0,25.76769253643656,35.154434621682945,60.92212715811951,0.0
77733.33333333336,25.82495920310323,35.237383296694944,61.06234249979817,0.0
77766.66666666666,25.882225869769893,35.32726315995657,61.20948902972647,0.0
77800.0,25.939492536436564,35.42440992669708,61.36390246313365,0.0
77833.33333333336,25.99675920310323,35.529154776402365,61.525913979505596,0.0
77866.66666666666,26.056136980881007,35.64062144306903,61.69675842395004,0.0
77900.0,26.117736980881006,35.75875477640236,61.87649175728337,0.0
77933.33333333336,26.181559203103227,35.88355477640236,62.06511397950559,0.0
77966.66666666666,26.247603647547667,36.01502144306904,62.26262509061671,0.0
78000.0,26.308068763826736,36.12975012523958,62.43781888906632,0.0
78033.33333333336,26.359920615678583,36.21863901412847,62.57855962980705,0.0
78066.66666666666,26.403159203103215,36.2816881097357,62.68484731283892,0.0
78100.0,26.437784526100632,36.31889741206128,62.75668193816192,0.0
78133.33333333336,26.46889563721174,36.34788205082511,62.816777688036865,0.0
78166.66666666666,26.49778452610063,36.37272268998235,62.870507216082984,0.0
78200.0,26.5258511927673,36.39784507096379,62.92369626373109,0.0
78233.33333333336,26.556603781367194,36.42494188586203,62.98154566722922,0.0
78266.66666666666,26.590217420237067,36.454191366374964,63.044408786612024,0.0
78300.0,26.625114331599146,36.484590027799655,63.1097043593988,0.0
78333.33333333336,26.652405626564544,36.51802291162166,63.170428538186194,0.0
78366.66666666666,26.673344116649222,36.54082869061942,63.21417280726864,0.0
78400.0,26.688143477066866,36.54634332296517,63.23448680003203,0.0
78433.33333333336,26.69602425968908,36.547217612270735,63.24324187195981,0.0
78466.66666666666,26.693382572664344,36.54412904794049,63.23751162060483,0.0
78500.0,26.676781669082228,36.53789601483037,63.2146776839126,0.0
78533.33333333336,26.646002610792767,36.52660352642329,63.17260613721606,0.0
78566.66666666666,26.601045397795957,36.5089286966695,63.10997409446546,0.0
78600.0,26.54163330317575,36.48332368190052,63.024956985076265,0.0
78633.33333333336,26.472063417212816,36.44738043225256,62.919443849465374,0.0
78666.66666666666,26.392335739907168,36.40026008231252,62.79259582221969,0.0
78700.0,26.307745509354046,36.351044423230704,62.65878993258476,0.0
78733.33333333336,26.222582691150485,36.306860402069056,62.52944309321955,0.0
78766.66666666666,26.143801879306235,36.268763847785515,62.41256572709175,0.0
78800.0,26.079053607202578,36.23513543207879,62.314189039281366,0.0
78833.33333333336,26.027782319283965,36.20812523466421,62.23590755394817,0.0
78866.66666666666,25.988321348883726,36.18767242877408,62.17599377765781,0.0
78900.0,25.96295178503791,36.18061202163425,62.14356380667216,0.0
78933.33333333336,25.953734211509094,36.18856544360013,62.14229965510923,0.0
78966.66666666666,25.952611114503306,36.196374699807286,62.148985814310585,0.0
79000.0,25.958196202389587,36.19948926044269,62.157685462832276,0.0
79033.33333333336,25.972045030723518,36.20257391996122,62.17461895068473,0.0
79066.66666666666,25.994570832155194,36.20664209050752,62.20121292266272,0.0
79100.0,26.0253941748256,36.206478793742995,62.2318729685686,0.0
79133.33333333336,26.06451505873472,36.2036449826917,62.26816004142643,0.0
79166.66666666666,26.112711261660337,36.2018579518392,62.31456921349954,0.0
79200.0,26.17412352434319,36.204060295649434,62.37818381999263,0.0
79233.33333333336,26.23834538904348,36.21538623948532,62.45373162852881,0.0
79266.66666666666,26.29989138567575,36.22652421707739,62.52641560275314,0.0
79300.0,26.3647444202229,36.241785065020224,62.60652948524312,0.0
79333.33333333336,26.435459081992107,36.270670840467304,62.70612992245941,0.0
79366.66666666666,26.5069879463937,36.30063708545302,62.80762503184671,0.0
79400.0,26.579331013427677,36.33337620217233,62.91270721560001,0.0
79433.33333333336,26.65687262342276,36.36705205132145,63.023924674744215,0.0
79466.66666666666,26.737774542609866,36.38817717700122,63.12595171961108,0.0
79500.0,26.823527985753255,36.397571540100046,63.2210995258533,0.0
79533.33333333336,26.907460438233038,36.40193472812368,63.30939516635672,0.0
79566.66666666666,26.98842336203753,36.408580795646465,63.39700415768399,0.0
79600.0,27.062338037769358,36.410707291770734,63.47304532954009,0.0
79633.33333333336,27.1279401124557,36.39622211449393,63.524162226949635,0.0
79666.66666666666,27.183200996103047,36.369348171930596,63.552549168033636,0.0
79700.0,27.22533551633864,36.34915887473847,63.57449439107712,0.0
79733.33333333336,27.253455847154473,36.33504864207646,63.588504489230935,0.0
79766.66666666666,27.264149019267265,36.31948095860748,63.58362997787474,0.0
79800.0,27.25979624814664,36.30460440066438,63.56440064881102,0.0
79833.33333333336,27.248015547440435,36.28439807919383,63.532413626634266,0.0
79866.66666666666,27.242100427864628,36.26179774326866,63.50389817113329,0.0
79900.0,27.2420508894192,36.24151325975536,63.483564149174555,0.0
79933.33333333336,27.247866932104163,36.22801640434185,63.47588333644602,0.0
79966.66666666666,27.267573488374246,36.220127303545645,63.4877007919199,0.0
80000.0,27.300660380471314,36.22010200791335,63.52076238838467,0.0
80033.33333333336,27.34156940733715,36.22172744420804,63.56329685154519,0.0
80066.66666666666,27.383122526643728,36.22520249152606,63.608325018169786,0.0
80100.0,27.425248045269345,36.23068575086502,63.65593379613437,0.0
80133.33333333336,27.46896818543624,36.23719240217672,63.706160587612956,0.0
80166.66666666666,27.514282947144398,36.24473573821363,63.75901868535803,0.0
80200.0,27.561192330393823,36.25329189014289,63.81448422053671,0.0
80233.33333333336,27.60894077962896,36.261806485605,63.87074726523396,0.0
80266.66666666666,27.65606162818314,36.268596822312865,63.924658450496,0.0
80300.0,27.7005133720795,36.273634697335204,63.9741480694147,0.0
80333.33333333336,27.742377823587542,36.27831738280997,64.02069520639753,0.0
80366.66666666666,27.778100792763137,36.28425981897064,64.06236061173378,0.0
80400.0,27.804122227035172,36.29531130026778,64.09943352730295,0.0
80433.33333333336,27.819148842523084,36.31030572069899,64.12945456322208,0.0
80466.66666666666,27.825785636568707,36.32471503085244,64.15050066742114,0.0
80500.0,27.8240857723831,36.33641594592044,64.16050171830354,0.0
80533.33333333336,27.814938138855155,36.34272999676814,64.1576681356233,0.0
80566.66666666666,27.799676069318206,36.340698544655794,64.140374613974,0.0
80600.0,27.78340160458858,36.33610939797671,64.1195110025653,0.0
80633.33333333336,27.766681638090322,36.3296119998316,64.09629363792192,0.0
80666.66666666666,27.74847172537897,36.31968068653935,64.06815241191832,0.0
80700.0,27.72754875887179,36.30804720508443,64.03559596395621,0.0
80733.33333333336,27.705380639077354,36.29725141914435,64.00263205822169,0.0
80766.66666666666,27.683434032662333,36.286309819608,63.96974385227034,0.0
80800.0,27.660508939626716,36.276464976569095,63.93697391619582,0.0
80833.33333333336,27.635583137748277,36.269048328706404,63.90463146645469,0.0
80866.66666666666,27.607487036383755,36.26279638951991,63.870283425903665,0.0
80900.0,27.575289054870833,36.25362869076746,63.82891774563828,0.0
80933.33333333336,27.539221690222647,36.23966437282062,63.778886063043274,0.0
80966.66666666666,27.502252732701383,36.222098336166894,63.724351068868266,0.0
81000.0,27.467733493168456,36.20304464156022,63.67077813472868,0.0
81033.33333333336,27.435663971623867,36.183055078495116,63.61871905011899,0.0
81066.66666666666,27.406044168067613,36.162754160757856,63.56879832882547,0.0
81100.0,27.378874082499706,36.1428043141822,63.5216783966819,0.0
81133.33333333336,27.355175937142352,36.12516061944019,63.48033655658254,0.0
81166.66666666666,27.341620102365926,36.11701226469961,63.45863236706554,0.0
81200.0,27.33835063275133,36.116423084979964,63.45477371773129,0.0
81233.33333333336,27.342867378821733,36.12422311464299,63.46709049346473,0.0
81266.66666666666,27.351732373462035,36.14294703083659,63.49467940429862,0.0
81300.0,27.364945616672237,36.17088663412883,63.535832250801064,0.0
81333.33333333336,27.382507108452337,36.205721730329145,63.58822883878148,0.0
81366.66666666666,27.401695940797556,36.2408936592645,63.64258960006206,0.0
81400.0,27.421698859154738,36.26939852577576,63.69109738493051,0.0
81433.33333333336,27.439705700362016,36.28609621681707,63.72580191717909,0.0
81466.66666666666,27.450205652261968,36.29750689751602,63.747712549777994,0.0
81500.0,27.453758754715075,36.299629226784624,63.7533879814997,0.0
81533.33333333336,27.454994637350953,36.291506787467895,63.746501424818845,0.0
81566.66666666666,27.462035522391844,36.28520049426034,63.747236016652174,0.0
81600.0,27.475925854282174,36.28287714152355,63.758802995805716,0.0
81633.33333333336,27.493574135046245,36.28676900464151,63.78034313968776,0.0
81666.66666666666,27.5129866888926,36.295163308086096,63.8081499969787,0.0
81700.0,27.539543943955795,36.30662769218846,63.846171636144256,0.0
81733.33333333336,27.574201455791385,36.326639755707994,63.90084121149938,0.0
81766.66666666666,27.61447604397124,36.35645509511221,63.970931139083454,0.0
81800.0,27.65043498678282,36.38214560819012,64.03258059497294,0.0
81833.33333333336,27.682078284226108,36.40262712874797,64.08470541297409,0.0
81866.66666666666,27.708878284226106,36.413282526714106,64.12216081094022,0.0
81900.0,27.73567828422611,36.42116846868764,64.15684675291375,0.0
81933.33333333336,27.762478284226113,36.42602120521744,64.18849948944354,0.0
81966.66666666666,27.787900506448327,36.42841363777099,64.21631414421931,0.0
82000.0,27.811100506448327,36.428844581317044,64.23994508776538,0.0
82033.33333333336,27.832078284226107,36.42739473108869,64.25947301531481,0.0
82066.66666666666,27.84791378718468,36.42552647473734,64.273440261922,0.0
82100.0,27.856017534719197,36.42413532863049,64.2801528633497,0.0
82133.33333333336,27.856389526829652,36.42275373606555,64.27914326289522,0.0
82166.66666666666,27.851274718816164,36.41975817458694,64.2710328934031,0.0
82200.0,27.84627908967416,36.412602441418215,64.25888153109238,0.0
82233.33333333336,27.84372194900446,36.4027985009812,64.24652044998567,0.0
82266.66666666666,27.844047741251543,36.39314900372314,64.23719674497468,0.0
82300.0,27.845529482288413,36.386558694590875,64.23208817687929,0.0
82333.33333333336,27.847280399628293,36.3879183699464,64.23519876957468,0.0
82366.66666666666,27.85070639297621,36.39099713650673,64.24170352948295,0.0
82400.0,27.85381604223923,36.390186931029916,64.24400297326915,0.0
82433.33333333336,27.855324423727655,36.38086377085457,64.23618819458223,0.0
82466.66666666666,27.857069418661386,36.37086556241072,64.22793498107211,0.0
82500.0,27.861887659820876,36.369495736052095,64.23138339587298,0.0
82533.33333333336,27.86977914720613,36.37688462530962,64.24666377251576,0.0
82566.66666666666,27.88074388081714,36.39267797919975,64.27342186001688,0.0
82600.0,27.896243938478193,36.409464002743185,64.30570794122139,0.0
82633.33333333336,27.916463349305115,36.420485386708286,64.3369487360134,0.0
82666.66666666666,27.941402113297904,36.42807704150762,64.36947915480553,0.0
82700.0,27.97106023045656,36.43497552437678,64.40603575483334,0.0
82733.33333333336,28.010608026162647,36.45297711409455,64.4635851402572,0.0
82766.66666666666,28.061986925415884,36.48510500375497,64.54709192917085,0.0
82800.0,28.117967479663147,36.52428874280149,64.64225622246464,0.0
82833.33333333336,28.160447120435204,36.56366756157514,64.72411468201034,0.0
82866.66666666666,28.189832360157084,36.589863329160075,64.77969568931717,0.0
82900.0,28.2050825818622,36.59348003939499,64.79856262125719,0.0
82933.33333333336,28.21471284266374,36.591753330050146,64.80646617271388,0.0
82966.66666666666,28.21948119032911,36.59044963972803,64.80993083005714,0.0
83000.0,28.21827651374718,36.59118541215719,64.80946192590437,0.0
83033.33333333336,28.208349863969005,36.588023774817316,64.79637363878632,0.0
83066.66666666666,28.186474213967568,36.57246416250738,64.75893837647494,0.0
83100.0,28.154882804225682,36.54240548518195,64.69728828940764,0.0
83133.33333333336,28.116659633505353,36.496160541659336,64.6128201751647,0.0
83166.66666666666,28.07180470180657,36.434687030925325,64.5064917327319,0.0
83200.0,28.020318009129337,36.3597929374472,64.38011094657654,0.0
83233.33333333336,27.96084399991809,36.2749799189732,64.23582391889128,0.0
83266.66666666666,27.9001837856114,36.19225186314854,64.09243564875995,0.0
83300.0,27.84525133146304,36.11908444894637,63.96433578040941,0.0
83333.33333333336,27.798202193028576,36.05708520324812,63.855287396276694,0.0
83366.66666666666,27.760914867510245,36.0072937412352,63.76820860874545,0.0
83400.0,27.734364300545206,35.97197668281909,63.7063409833643,0.0
83433.33333333336,27.71676216026596,35.95386036761246,63.670622527878415,0.0
83466.66666666666,27.704652241163398,35.94481941199146,63.649471653154855,0.0
83500.0,27.69617350950182,35.9415509535036,63.63772446300542,0.0
83533.33333333336,27.694154233832474,35.94362499682513,63.63777923065761,0.0
83566.66666666666,27.701914555498103,35.95038536971812,63.65229992521621,0.0
83600.0,27.719454474498704,35.96301911670793,63.682473591206644,0.0
83633.33333333336,27.746321073168428,35.98164468098214,63.727965754150574,0.0
83666.66666666666,27.778970466615178,36.001181325526,63.78015179214118,0.0
83700.0,27.815678867310083,36.01890879475043,63.834587662060514,0.0
83733.33333333336,27.853381764090713,36.029561633000775,63.88294339709149,0.0
83766.66666666666,27.885746802565542,36.03658799982923,63.92233480239477,0.0
83800.0,27.912556798755535,36.04788822004515,63.960445018800684,0.0
83833.33333333336,27.930548992501542,36.04881667566131,63.97936566816285,0.0
83866.66666666666,27.939538931506757,36.03738145907065,63.976920390577405,0.0
83900.0,27.939526615771175,36.012448174509586,63.951974790280765,0.0
83933.33333333336,27.930512045294808,35.973606447402105,63.90411849269692,0.0
83966.66666666666,27.91303851648187,35.92363443913253,63.83667295561439,0.0
84000.0,27.885287495937106,35.876555371586946,63.76184286752405,0.0
84033.33333333336,27.8472589836605,35.83017909847834,63.677438082138835,0.0
84066.66666666666,27.798952979652057,35.782179112016905,63.581132091668955,0.0
84100.0,27.74647075617642,35.740649394491776,63.4871201506682,0.0
84133.33333333336,27.694768528798697,35.71281423921036,63.407582768009064,0.0
84166.66666666666,27.649441312960942,35.702052346889324,63.35149365985026,0.0
84200.0,27.615795040158574,35.705570350812614,63.321365390971195,0.0
84233.33333333336,27.595676751771762,35.71086360443719,63.30654035620895,0.0
84266.66666666666,27.590265764932763,35.73376227528723,63.32402804021999,0.0
84300.0,27.586584301863788,35.76267325575722,63.34925755762101,0.0
84333.33333333336,27.58858047285251,35.782362090093976,63.37094256294649,0.0
84366.66666666666,27.59456469048372,35.7934452788992,63.38800996938292,0.0
84400.0,27.60637311294954,35.79899991810095,63.405373031050495,0.0
84433.33333333336,27.625794131321364,35.800785578471526,63.42657970979288,0.0
84466.66666666666,27.64475255446463,35.790903174746305,63.435655729210936,0.0
84500.0,27.663862586273964,35.77638955192489,63.44025213819886,0.0
84533.33333333336,27.68312422674936,35.75918152661171,63.44230575336107,0.0
84566.66666666666,27.70253747589082,35.74137840355069,63.44391587944151,0.0
84600.0,27.72083566703168,35.72588003416563,63.446715701197306,0.0
84633.33333333336,27.736880111476115,35.71491056775581,63.45179067923192,0.0
84666.66666666666,27.737813615094677,35.70077117252076,63.43858478761544,0.0
84700.0,27.72351221024154,35.68253920222881,63.406051412470354,0.0
84733.33333333336,27.699709230250058,35.659327135725746,63.3590363659758,0.0
84766.66666666666,27.66720467512021,35.63027791217606,63.29748258729627,0.0
84800.0,27.62786521151868,35.59241908118042,63.220284292699105,0.0
84833.33333333336,27.58204639500102,35.54349298527796,63.12553938027898,0.0
84866.66666666666,27.529748225567218,35.48162138691524,63.01136961248246,0.0
84900.0,27.47174822556722,35.40662593211484,62.878374157682074,0.0
84933.33333333336,27.41517817725805,35.32758996198002,62.742768139238066,0.0
84966.66666666666,27.371366059975905,35.25566610968691,62.62703216966281,0.0
85000.0,27.33714553019605,35.214391146012005,62.55153667620805,0.0
85033.33333333336,27.308410307725257,35.19915662391266,62.50756693163792,0.0
85066.66666666666,27.27718937807077,35.18744218145421,62.464631559524975,0.0
85100.0,27.24215777610009,35.179523776380165,62.42168155248026,0.0
85133.33333333336,27.203093744491046,35.174700960040276,62.37779470453133,0.0
85166.66666666666,27.163663949910305,35.170001099440164,62.33366504935047,0.0
85200.0,27.123868392357863,35.16339339369751,62.28726178605537,0.0
85233.33333333336,27.08201818294484,35.1542255195016,62.236243702446444,0.0
85266.66666666666,27.038491099448997,35.1435278999878,62.182018999436806,0.0
85300.0,26.99702880853701,35.13195590772386,62.128984716260874,0.0
85333.33333333336,26.958094273171845,35.11819230248026,62.076286575652105,0.0
85366.66666666666,26.921511126510474,35.101307870891546,62.02281899740202,0.0
85400.0,26.883661731868575,35.082239945561575,61.965901677430146,0.0
85433.33333333336,26.844554242365724,35.06490763071245,61.90946187307817,0.0
85466.66666666666,26.8047106565105,35.049276321377675,61.85398697788818,0.0
85500.0,26.76413097430289,35.0342431597422,61.7983741340451,0.0
85533.33333333336,26.722815195742893,35.01876423620177,61.74157943194466,0.0
85566.66666666666,26.6818090669951,35.003701933545514,61.68551100054061,0.0
85600.0,26.6446135643496,34.99400686353572,61.63862042788533,0.0
85633.33333333336,26.611228687806392,34.98841359133036,61.599642279136745,0.0
85666.66666666666,26.580728511439556,34.98378857549796,61.56451708693751,0.0
85700.0,26.554595178106222,34.980768837725435,61.53536401583166,0.0
85733.33333333336,26.535128511439552,34.982609836399774,61.517738347839334,0.0
85766.66666666666,26.51945379879588,34.99040106526153,61.5098548640574,0.0
85800.0,26.505034258565992,35.0081911596549,61.513225418220884,0.0
85833.33333333336,26.492492112972123,35.034885758216014,61.527377871188136,0.0
85866.66666666666,26.480716250903154,35.06531594380263,61.54603219470578,0.0
85900.0,26.468172280824696,35.09423905270888,61.562411333533575,0.0
85933.33333333336,26.451756146299367,35.119707103580495,61.571463249879855,0.0
85966.66666666666,26.431467847327156,35.136933807875984,61.56840165520314,0.0
86000.0,26.409462556321863,35.14703228104833,61.5564948373702,0.0
86033.33333333336,26.387285484011453,35.15115532145119,61.53844080546265,0.0
86066.66666666666,26.36329218595148,35.14450323071914,61.50779541667062,0.0
86100.0,26.335771551030838,35.1261745672677,61.46194611829854,0.0
86133.33333333336,26.304723579249533,35.09437663077419,61.399100210023725,0.0
86166.66666666666,26.266808120641638,35.04907908673274,61.315887207374374,0.0
86200.0,26.22242367554799,34.992439333412975,61.21486300896096,0.0
86233.33333333336,26.17346689299857,34.92848444209318,61.101951335091755,0.0
86266.66666666666,26.121101794157397,34.858111804650235,60.979213598807625,0.0
86300.0,26.062061712357803,34.781974447077204,60.844036159435014,0.0
86333.33333333336,25.995076277229423,34.69975797677829,60.6948342540077,0.0
86366.66666666666,25.92279398632642,34.610047717274526,60.53284170360095,0.0
86400.0,25.848282624414676,34.51424294811104,60.36252557252572,0.0
86433.33333333336,25.771542191494202,34.416825586988104,60.18836777848231,0.0
86466.66666666666,25.693698795267792,34.323233161239415,60.016931956507214,0.0
86500.0,25.619256866546618,34.243154019255165,59.862410885801786,0.0
86533.33333333336,25.55166037181828,34.17569627799211,59.72735664981039,0.0
86566.66666666666,25.49515637988072,34.1201639087995,59.615320288680216,0.0
86600.0,25.451789335178372,34.08042722076031,59.532216555938675,0.0
86633.33333333336,25.421559237711243,34.05570285868057,59.47726209639181,0.0
86666.66666666666,25.40446608747935,34.04486599747014,59.44933208494949,0.0
86700.0,25.384565230394625,34.03721832336729,59.42178355376191,0.0
86733.33333333336,25.35389857590066,34.02599837774782,59.37989695364848,0.0
86766.66666666666,25.31238540879952,34.00393931810026,59.31632472689978,0.0
86800.0,25.27391091427639,33.987977975844125,59.26188889012052,0.0
86833.33333333336,25.241008425664585,33.9792920746611,59.22030050032569,0.0
86866.66666666666,25.213677942964125,33.974277831206024,59.187955774170156,0.0
86900.0,25.19656774203706,33.97862425899185,59.17519200102892,0.0
86933.33333333336,25.193637465284425,33.999841121094704,59.193478586379136,0.0
86966.66666666666,25.196215243062202,34.02289478677139,59.21911002983359,0.0
87000.0,25.2010152430622,34.04600427357426,59.24701951663647,0.0
87033.33333333336,25.208037465284423,34.068966287940036,59.277003753224456,0.0
87066.66666666666,25.216460009567832,34.09198826179745,59.30844827136528,0.0
87100.0,25.21683102406059,34.11573988775124,59.332570911811835,0.0
87133.33333333336,25.209150508762683,34.129093238709096,59.338243747471786,0.0
87166.66666666666,25.193418463674117,34.121834351157574,59.31525281483169,0.0
87200.0,25.17163488879489,34.08660257034032,59.25823745913521,0.0
87233.33333333336,25.151590444350454,34.041622129670685,59.19321257402114,0.0
87266.66666666666,25.129795133443206,33.98839575816031,59.11819089160352,0.0
87300.0,25.09155069707296,33.92432738704284,59.01587808411579,0.0
87333.33333333336,25.038634252951486,33.838981138366435,58.87761539131793,0.0
87366.66666666666,24.974866596185805,33.737210051521046,58.712076647706844,0.0
87400.0,24.908842833809565,33.64306226445234,58.551905098261905,0.0
87433.33333333336,24.83954074360054,33.559220331760734,58.398761075361286,0.0
87466.66666666666,24.770715881114292,33.48342869522825,58.25414457634255,0.0
87500.0,24.70718254778096,33.4209438508427,58.12812639862366,0.0
87533.33333333336,24.650315881114295,33.373796186928764,58.02411206804305,0.0
87566.66666666666,24.59858254778096,33.33708628867493,57.93566883645589,0.0
87600.0,24.54684921444763,33.29510329689762,57.841952511345255,0.0
87633.33333333336,24.495115881114295,33.24752655916261,57.7426424402769,0.0
87666.66666666666,24.443382547780963,33.19402760179815,57.637410149579104,0.0
87700.0,24.39450635730477,33.133830257813834,57.528336615118604,0.0
87733.33333333336,24.348804770003188,33.067982668306925,57.41678743831011,0.0
87766.66666666666,24.306277785876205,32.99806105139098,57.304338837267174,0.0
87800.0,24.266925404923825,32.926007537019025,57.19293294194286,0.0
87833.33333333336,24.230747627146044,32.85394002439693,57.08468765154298,0.0
87866.66666666666,24.195633341431762,32.78507939493094,56.98071273636269,0.0
87900.0,24.161471436669856,32.72149723645909,56.88296867312894,0.0
87933.33333333336,24.12826191286033,32.66479442396842,56.79305633682874,0.0
87966.66666666666,24.100838417209722,32.6154574646325,56.71629588184223,0.0
88000.0,24.08064476641607,32.57755519976442,56.65819996618049,0.0
88033.33333333336,24.066411119209544,32.55106190576332,56.61747302497287,0.0
88066.66666666666,24.056743824796488,32.53375872650886,56.59050255130534,0.0
88100.0,24.053353994288013,32.52720585985373,56.58055985414174,0.0
88133.33333333336,24.05455399428801,32.529530006161714,56.58408400044972,0.0
88166.66666666666,24.05575399428801,32.53174110916171,56.58749510344971,0.0
88200.0,24.056953994288012,32.533827598682436,56.590781592970444,0.0
88233.33333333336,24.054623901695415,32.53704516548958,56.591669067185,0.0
88266.66666666666,24.04715121651023,32.54149369819196,56.58864491470218,0.0
88300.0,24.036113716510226,32.54775220468635,56.583865921196576,0.0
88333.33333333336,24.02151140169541,32.55218813005366,56.573699531749064,0.0
88366.66666666666,23.99928444300595,32.55296735998055,56.55225180298651,0.0
88400.0,23.967485831894844,32.540550838525796,56.50803667042064,0.0
88433.33333333336,23.932434549843563,32.52510995633134,56.457544506174905,0.0
88466.66666666666,23.898649581289142,32.50623976447874,56.404889345767884,0.0
88500.0,23.864641160822682,32.484210713261405,56.34885187408409,0.0
88533.33333333336,23.83040928844418,32.45832591173509,56.28873520017926,0.0
88566.66666666666,23.795953964153643,32.428381569523474,56.22433553367712,0.0
88600.0,23.761916213592084,32.3961244217062,56.15804063529828,0.0
88633.33333333336,23.730728515391995,32.3722743310661,56.103002846458104,0.0
88666.66666666666,23.70359086955337,32.35700104796606,56.06059191751943,0.0
88700.0,23.68064542248701,32.3504263971238,56.03107181961081,0.0
88733.33333333336,23.659124546682957,32.337286320230305,55.99641086691326,0.0
88766.66666666666,23.633360209678788,32.31573473197577,55.949094941654565,0.0
88800.0,23.59570187809323,32.28741188845525,55.88311376654849,0.0
88833.33333333336,23.54670510748183,32.25038161833115,55.79708672581298,0.0
88866.66666666666,23.488036564511265,32.20513642257422,55.69317298708548,0.0
88900.0,23.421429582514865,32.148037636851505,55.56946721936637,0.0
88933.33333333336,23.34548416149262,32.078263322572894,55.42374748406551,0.0
88966.66666666666,23.26825781523852,32.0117488537437,55.28000666898222,0.0
89000.0,23.191136835383507,31.953744731260464,55.14488156664397,0.0
89033.33333333336,23.114121221927572,31.90295090081016,55.01707212273773,0.0
89066.66666666666,23.037464408887267,31.859943760257725,54.89740816914499,0.0
89100.0,22.961545828121626,31.83006094612123,54.791606774242865,0.0
89133.33333333336,22.886365479630655,31.811608708027777,54.697974187658424,0.0
89166.66666666666,22.811923363414348,31.80238433791802,54.61430770133238,0.0
89200.0,22.731244434064834,31.796679919652792,54.52792435371763,0.0
89233.33333333336,22.642974136316106,31.78952223638212,54.432496372698225,0.0
89266.66666666666,22.54757913683483,31.772998550138027,54.32057768697286,0.0
89300.0,22.445059435621012,31.74098487686654,54.186044312487546,0.0
89333.33333333336,22.34112255162958,31.699550127168525,54.04067267879811,0.0
89366.66666666666,22.24081590945021,31.660674076935475,53.901489986385684,0.0
89400.0,22.144139509082898,31.622041407794676,53.76618091687757,0.0
89433.33333333336,22.04575750620875,31.585261563445542,53.63101906965429,0.0
89466.66666666666,21.94539027087677,31.563414223930337,53.50880449480711,0.0
89500.0,21.841546588322704,31.553811755128507,53.395358343451214,0.0
89533.33333333336,21.734226458546544,31.550222823630712,53.28444928217726,0.0
89566.66666666666,21.6249977070425,31.54492589354324,53.16992360058575,0.0
89600.0,21.52369897140835,31.540430963397164,53.064129934805514,0.0
89633.33333333336,21.434040112325583,31.545909163086367,52.979949275411954,0.0
89666.66666666666,21.358891943191328,31.560292605597773,52.9191845487891,0.0
89700.0,21.298254464005577,31.582885990693317,52.881140454698894,0.0
89733.33333333336,21.24943368294365,31.60736927529277,52.856802958236415,0.0
89766.66666666666,21.209876925117037,31.62804813414591,52.83792505926294,0.0
89800.0,21.179584190525738,31.644715401175823,52.82429959170156,0.0
89833.33333333336,21.15433390531645,31.666125729148426,52.82045963446487,0.0
89866.66666666666,21.121527898131696,31.68704871239222,52.808576610523914,0.0
89900.0,21.08116616897149,31.700998525642888,52.78216469461437,0.0
89933.33333333336,21.03324871783581,31.701716831870396,52.7349655497062,0.0
89966.66666666666,20.97111993934351,31.690880755834332,52.662000695177845,0.0
90000.0,20.89783304724645,31.66961898142627,52.567452028672726,0.0
90033.33333333336,20.81894624260283,31.643926011796374,52.46287225439921,0.0
90066.66666666666,20.73738016033329,31.61646465738427,52.353844817717565,0.0
90100.0,20.65193480043783,31.587235960346554,52.23917076078438,0.0
90133.33333333336,20.56158794069422,31.55635123435624,52.11793917505045,0.0
90166.66666666666,20.466339581102467,31.522911114077605,51.989250695180075,0.0
90200.0,20.366189721662565,31.48608825782419,51.85227797948675,0.0
90233.33333333336,20.26384876801826,31.445426884931273,51.709275652949536,0.0
90266.66666666666,20.164578095830922,31.40114376869282,51.56572186452374,0.0
90300.0,20.070619209077414,31.356392131532175,51.42701134060958,0.0
90333.33333333336,19.98094082311084,31.313156129928217,51.29409695303906,0.0
90366.66666666666,19.89674293793119,31.271350543537324,51.16809348146851,0.0
90400.0,19.819445583433833,31.23289343874583,51.05233902217966,0.0
90433.33333333336,19.750120010241595,31.199510372254146,50.949630382495734,0.0
90466.66666666666,19.686161221012632,31.173343946213954,50.859505167226594,0.0
90500.0,19.62751605253589,31.15395719996786,50.78147325250375,0.0
90533.33333333336,19.57329561592247,31.141525017519307,50.71482063344177,0.0
90566.66666666666,19.517049470255266,31.126411142605303,50.64346061286057,0.0
90600.0,19.45814516403517,31.106727030759757,50.56487219479493,0.0
90633.33333333336,19.396582697262176,31.081875023410216,50.47845772067239,0.0
90666.66666666666,19.333406514380723,31.052761834922972,50.386168349303695,0.0
90700.0,19.269794393168603,31.02026564976087,50.290060042929476,0.0
90733.33333333336,19.20499077807025,30.984175970068268,50.18916674813851,0.0
90766.66666666666,19.137529002418997,30.94510914190325,50.082638144322246,0.0
90800.0,19.06740906621485,30.902600825059512,49.97000989127436,0.0
90833.33333333336,18.994630969457805,30.85622713804729,49.8508581075051,0.0
90866.66666666666,18.920364302791135,30.807307362306368,49.7276716650975,0.0
90900.0,18.843807313543827,30.754999679253103,49.59880699279693,0.0
90933.33333333336,18.76486083803606,30.700396478468694,49.465257316504754,0.0
90966.66666666666,18.68220153045011,30.643911138581416,49.32611266903153,0.0
91000.0,18.594655857702335,30.58555118170946,49.1802070394118,0.0
91033.33333333336,18.50222381979273,30.524295863022544,49.02651968281527,0.0
91066.66666666666,18.406883194499077,30.45821329485023,48.865096489349305,0.0
91100.0,18.30887842626582,30.385528855410275,48.6944072816761,0.0
91133.33333333336,18.20820951509296,30.30454294717318,48.51275246226614,0.0
91166.66666666666,18.103832016536046,30.214592064859353,48.3184240813954,0.0
91200.0,17.995834819483974,30.11744762620238,48.11328244568636,0.0
91233.33333333336,17.8851734794923,30.01304886212924,47.89822234162153,0.0
91266.66666666666,17.771847996561014,29.89977058437678,47.67161858093779,0.0
91300.0,17.65585837069013,29.7760654779613,47.43192384865143,0.0
91333.33333333336,17.537204601879644,29.640507648682195,47.17771225056184,0.0
91366.66666666666,17.424581313785463,29.51208779892002,46.93666911270549,0.0
91400.0,17.326508809945217,29.42037350336884,46.74688231331406,0.0
91433.33333333336,17.24242317944669,29.36972774785817,46.61215092730486,0.0
91466.66666666666,17.163841746065255,29.33377892584509,46.49762067191035,0.0
91500.0,17.087299754723265,29.30111929808945,46.388419052812715,0.0
91533.33333333336,17.012797205420718,29.270658712418214,46.283455917838936,0.0
91566.66666666666,16.94033409815761,29.241251429242215,46.181585527399825,0.0
91600.0,16.869910432933942,29.211723754932056,46.081634187865994,0.0
91633.33333333336,16.802473156886048,29.180621491381824,45.98309464826787,0.0
91666.66666666666,16.738438059732903,29.150762583594847,45.88920064332775,0.0
91700.0,16.6711802688955,29.119177346364015,45.790357615259516,0.0
91733.33333333336,16.598655339929415,29.076104366698534,45.674759706627945,0.0
91766.66666666666,16.523346453262768,29.019361640594482,45.54270809385725,0.0
91800.0,16.455186330608097,28.962185898805355,45.41737222941345,0.0
91833.33333333336,16.394174971965413,28.905262422075477,45.299437394040886,0.0
91866.66666666666,16.34117606179839,28.853719707618332,45.19489576941672,0.0
91900.0,16.30089393507998,28.811720399001096,45.11261433408107,0.0
91933.33333333336,16.274220724819102,28.781260219428784,45.05548094424788,0.0
91966.66666666666,16.261156431015756,28.764426020113493,45.025582451129246,0.0
92000.0,16.261701053669942,28.76269333502402,45.02439438869396,0.0
92033.33333333336,16.27490981830422,28.7751329048654,45.050042723169625,0.0
92066.66666666666,16.299884397364305,28.79321112823518,45.09309552559949,0.0
92100.0,16.337011570034445,28.818954690408,45.15596626044245,0.0
92133.33333333336,16.38414460359467,28.850532219273216,45.23467682286789,0.0
92166.66666666666,16.43531090005263,28.884405054409655,45.31971595446229,0.0
92200.0,16.48911769434927,28.914631530703712,45.403749225052984,0.0
92233.33333333336,16.549947395096794,28.942695706436595,45.49264310153339,0.0
92266.66666666666,16.617355557850743,28.975439572004944,45.59279512985569,0.0
92300.0,16.68269155259967,29.008616343099597,45.69130789569927,0.0
92333.33333333336,16.741373477854456,29.034949061932576,45.77632253978703,0.0
92366.66666666666,16.790442691294054,29.055035405186363,45.84547809648042,0.0
92400.0,16.827920343618334,29.070975437700792,45.898895781319126,0.0
92433.33333333336,16.858163284881233,29.090231082114332,45.948394366995565,0.0
92466.66666666666,16.881171515082745,29.111876742103703,45.99304825718645,0.0
92500.0,16.89694503422288,29.1348295190063,46.03177455322918,0.0
92533.33333333336,16.905683842301627,29.157211824149904,46.06289566645153,0.0
92566.66666666666,16.907187939318998,29.172917130706193,46.08010507002519,0.0
92600.0,16.899995247450704,29.187111436298757,46.087106683749454,0.0
92633.33333333336,16.883921737580916,29.20399052015898,46.087912257739895,0.0
92666.66666666666,16.86021185415408,29.217815648412927,46.07802750256701,0.0
92700.0,16.829843374947988,29.222680054219865,46.05252342916785,0.0
92733.33333333336,16.791540023686345,29.215024273894418,46.006564297580766,0.0
92766.66666666666,16.745850013322,29.19814233262657,45.94399234594857,0.0
92800.0,16.69853289620488,29.179809238884708,45.87834213508959,0.0
92833.33333333336,16.654128692000683,29.166604496846617,45.8207331888473,0.0
92866.66666666666,16.610881845153834,29.155265029516066,45.7661468746699,0.0
92900.0,16.57925346677546,29.142358986004297,45.72161245277976,0.0
92933.33333333336,16.55998244575444,29.144853025638724,45.70483547139316,0.0
92966.66666666666,16.545496559868553,29.156183544982945,45.70168010485149,0.0
93000.0,16.52725692022891,29.156434867154026,45.683691787382934,0.0
93033.33333333336,16.508234698006692,29.150132774497056,45.65836747250375,0.0
93066.66666666666,16.493656920228915,29.143413909632315,45.63707082986123,0.0
93100.0,16.48129034641276,29.137007222581033,45.618297568993796,0.0
93133.33333333336,16.468050977796228,29.131416593075055,45.59946757087128,0.0
93166.66666666666,16.453938814379327,29.12469463500796,45.57863344938728,0.0
93200.0,16.43895385616206,29.114230756945336,45.5531846131074,0.0
93233.33333333336,16.425655730834936,29.096237458870437,45.521893189705374,0.0
93266.66666666666,16.412717573995618,29.070337416814535,45.48305499081016,0.0
93300.0,16.396960324828093,29.038330809072587,45.43529113390068,0.0
93333.33333333336,16.37622842777681,29.003083088115307,45.37931151589212,0.0
93366.66666666666,16.3494211634173,28.96704788954204,45.31646905295934,0.0
93400.0,16.320263994019356,28.929928035118767,45.25019202913813,0.0
93433.33333333336,16.28999775432634,28.89459761681913,45.18459537114547,0.0
93466.66666666666,16.26312309429183,28.870628547415862,45.13375164170769,0.0
93500.0,16.242678825429287,28.86060287253799,45.103281697967276,0.0
93533.33333333336,16.225836679187474,28.864025799160608,45.08986247834808,0.0
93566.66666666666,16.20927651422363,28.880268450044916,45.08954496426855,0.0
93600.0,16.184003085988195,28.88848787886945,45.07249096485765,0.0
93633.33333333336,16.146826842053155,28.879759548099138,45.02658639015229,0.0
93666.66666666666,16.105497515263817,28.86084780173497,44.96634531699878,0.0
93700.0,16.063576821302767,28.832975727581005,44.896552548883776,0.0
93733.33333333336,16.024129271332434,28.80150744416386,44.825636715496294,0.0
93766.66666666666,15.987682709111068,28.76634941449024,44.754032123601306,0.0
93800.0,15.956264967482852,28.72723306971962,44.683498037202476,0.0
93833.33333333336,15.933929484925697,28.699552035914344,44.63348152084004,0.0
93866.66666666666,15.924231500253264,28.68516846223666,44.609399962489924,0.0
93900.0,15.927171013465557,28.687642281735044,44.6148132952006,0.0
93933.33333333336,15.940325301087224,28.702854907532565,44.643180208619796,0.0
93966.66666666666,15.957707029920398,28.730172136508347,44.68787916642874,0.0
94000.0,15.977036920685808,28.76973419048701,44.74677111117282,0.0
94033.33333333336,15.998314973383454,28.818469097877042,44.81678407126049,0.0
94066.66666666666,16.02154118801333,28.87289913342644,44.89444032143977,0.0
94100.0,16.052022911161433,28.924288398715774,44.97631130987721,0.0
94133.33333333336,16.08997802249284,28.961865767133933,45.05184378962677,0.0
94166.66666666666,16.128161833362864,28.991707567086962,45.11986940044982,0.0
94200.0,16.158541835342866,29.014400961275577,45.17294279661844,0.0
94233.33333333336,16.175132637133665,29.038593253634048,45.213725890767705,0.0
94266.66666666666,16.174613141814163,29.044962262681416,45.21957540449558,0.0
94300.0,16.16996112716215,29.043457507104048,45.2134186342662,0.0
94333.33333333336,16.15722848288997,29.047600605857316,45.20482908874729,0.0
94366.66666666666,16.138104796412797,29.05511103608439,45.19321583249719,0.0
94400.0,16.110753909538538,29.061409391404165,45.1721633009427,0.0
94433.33333333336,16.073387431195787,29.063475106036485,45.13686253723227,0.0
94466.66666666666,16.035757299369045,29.072160277340352,45.1079175767094,0.0
94500.0,15.997863514058308,29.085103950841756,45.082967464900065,0.0
94533.33333333336,15.959706075263583,29.099583167884514,45.05928924314809,0.0
94566.66666666666,15.921284982984862,29.112749610734955,45.03403459371982,0.0
94600.0,15.885537420074291,29.120515237054345,45.006052657128635,0.0
94633.33333333336,15.85690201616645,29.123902097442887,44.98080411360934,0.0
94666.66666666666,15.842294025498619,29.135090677402243,44.977384702900856,0.0
94700.0,15.849656817246421,29.151303019558977,45.0009598368054,0.0
94733.33333333336,15.88103889798096,29.18024427224693,45.06128317022789,0.0
94766.66666666666,15.936173601035557,29.23065960781934,45.166833208854904,0.0
94800.0,16.000208596661103,29.290165818354758,45.29037441501586,0.0
94833.33333333336,16.069382116637772,29.35515294532129,45.42453506195906,0.0
94866.66666666666,16.144560283212535,29.425881221531412,45.570441504743954,0.0
94900.0,16.22735160912976,29.502245698801634,45.72959730793139,0.0
94933.33333333336,16.31632614269862,29.586026930662506,45.90235307336113,0.0
94966.66666666666,16.397331145765012,29.66607539872406,46.06340654448907,0.0
95000.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95033.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95066.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95100.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95133.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95166.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95200.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95233.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95266.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95300.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95333.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95366.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95400.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95433.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95466.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95500.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95533.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95566.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95600.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95633.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95666.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95700.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95733.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95766.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95800.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95833.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95866.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95900.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95933.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
95966.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96000.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96033.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96066.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96100.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96133.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96166.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96200.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96233.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96266.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96300.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96333.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96366.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96400.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96433.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96466.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96500.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96533.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96566.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96600.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96633.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96666.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96700.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96733.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96766.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96800.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96833.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96866.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96900.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96933.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
96966.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97000.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97033.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97066.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97100.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97133.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97166.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97200.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97233.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97266.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97300.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97333.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97366.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97400.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97433.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97466.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97500.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97533.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97566.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97600.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97633.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97666.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97700.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97733.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97766.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97800.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97833.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97866.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97900.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97933.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
97966.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98000.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98033.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98066.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98100.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98133.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98166.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98200.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98233.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98266.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98300.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98333.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98366.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98400.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98433.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98466.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98500.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98533.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98566.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98600.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98633.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98666.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98700.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98733.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98766.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98800.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98833.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98866.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98900.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98933.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
98966.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99000.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99033.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99066.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99100.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99133.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99166.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99200.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99233.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99266.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99300.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99333.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99366.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99400.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99433.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99466.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99500.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99533.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99566.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99600.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99633.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99666.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99700.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99733.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99766.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99800.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99833.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99866.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99900.0,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99933.33333333336,16.39733114576503,29.66607539872407,46.063406544489105,0.0
99966.66666666666,16.39733114576503,29.66607539872407,46.063406544489105,0.0


==> anc/cc_fully_accurate_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
33.33333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
66.66666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
100.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
133.33333333333331,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
166.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
200.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
233.33333333333334,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
266.66666666666663,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
300.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
333.3333333333334,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
366.66666666666663,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
400.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
433.33333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
466.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
500.0000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
533.3333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
566.6666666666669,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
600.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
633.3333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
666.6666666666669,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
700.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
733.3333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
766.6666666666669,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
800.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
833.3333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
866.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
900.0000000000002,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
933.3333333333334,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
966.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1000.0000000000002,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1033.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1066.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1100.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1133.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1166.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1200.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1233.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1266.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1300.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1333.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1366.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1400.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1433.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1466.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1500.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1533.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1566.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1600.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1633.3333333333337,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1666.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1700.0000000000005,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1733.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1766.6666666666665,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1800.0000000000005,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1833.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1866.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1900.0000000000005,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1933.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
1966.6666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2000.0000000000005,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2033.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2066.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2100.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2133.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2166.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2200.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2233.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2266.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2300.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2333.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2366.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2400.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2433.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2466.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2500.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2533.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2566.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2600.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2633.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2666.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2700.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2733.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2766.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2800.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2833.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2866.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2900.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2933.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
2966.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3000.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3033.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3066.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3100.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3133.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3166.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3200.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3233.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3266.6666666666674,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3300.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3333.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3366.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3400.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3433.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3466.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3500.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3533.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3566.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3600.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3633.333333333333,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3666.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3700.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3733.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3766.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3800.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3833.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3866.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3900.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3933.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
3966.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4000.000000000001,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4033.3333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4066.666666666667,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4100.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4133.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4166.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4200.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4233.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4266.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4300.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4333.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4366.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4400.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4433.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4466.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4500.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4533.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4566.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4600.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4633.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4666.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4700.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4733.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4766.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4800.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4833.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4866.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4900.0,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4933.333333333335,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
4966.666666666666,58.8419921757705,29.542871680767735,88.38486385653823,29.299120495002764
5000.0,59.277236022055675,29.593277769437325,88.870513791493,29.68395825261835
5033.333333333335,59.75624654799931,29.604385141557486,89.3606316895568,30.151861406441824
5066.666666666666,60.256630106687545,29.637683803525512,89.89431391021306,30.618946303162033
5100.0,60.777629892808385,29.743107870796887,90.52073776360527,31.034522022011497
5133.333333333335,61.256156640513915,29.930187222928588,91.1863438634425,31.325969417585327
5166.666666666666,61.75635253857649,30.076650159468695,91.83300269804519,31.6797023791078
5200.0,62.233385478437384,30.23595281068962,92.46933828912701,31.997432667747763
5233.333333333335,62.73914636362015,30.38174535552628,93.12089171914643,32.35740100809387
5266.666666666666,63.268040345729034,30.515781573510285,93.78382191923932,32.75225877221875
5300.0,63.726635537669075,30.686028469700123,94.4126640073692,33.04060706796895
5333.333333333335,64.19958140204147,30.8406427746136,95.04022417665507,33.358938627427875
5366.666666666666,64.65211573432985,30.93184966906119,95.58396540339105,33.72026606526866
5400.0,65.03667674213315,31.072120514003018,96.10879725613617,33.964556228130135
5433.333333333335,65.4596580567399,31.187753163493454,96.64741122023335,34.27190489324644
5466.666666666666,65.9134159822263,31.29049723677312,97.20391321899942,34.62291874545318
5500.0,66.3862748100656,31.385512801374986,97.77178761144059,35.000762008690614
5533.333333333335,66.86074652028235,31.4188742505397,98.27962077082205,35.441872269742646
5566.666666666666,67.32957274069491,31.546697073709197,98.87626981440411,35.78287566698572
5600.0,67.77369372998223,31.660760166659646,99.43445389664187,36.112933563322585
5633.333333333335,68.25957579293679,31.79418815126644,100.05376394420323,36.46538764167035
5666.666666666666,68.75175938655713,31.922797242543385,100.67455662910051,36.828962144013744
5700.0,69.22975741206784,32.092655677557,101.32241308962483,37.13710173451084
5733.333333333335,69.72781494487099,32.224138068357824,101.9519530132288,37.50367687651316
5766.666666666666,70.21726888654948,32.3187010886947,102.53596997524417,37.898567797854774
5800.0,70.68588009564716,32.372965002699324,103.0588450983465,38.31291509294784
5833.333333333335,71.1350876228677,32.44113299816279,103.5762206210305,38.69395462470491
5866.666666666666,71.55535905143789,32.48758855458003,104.04294760601792,39.06777049685786
5900.0,71.94483333682582,32.56744208673756,104.51227542356338,39.377391250088266
5933.333333333335,72.32790736715363,32.642742313939735,104.97064968109336,39.68516505321389
5966.666666666666,72.73776396658465,32.75968160889661,105.49744557548127,39.978082357688045
6000.0,73.14820501623379,32.86949634251815,106.01770135875194,40.27870867371564
6033.333333333335,73.58990841829444,32.999086047481676,106.58899446577612,40.59082237081277
6066.666666666666,74.00855056444276,33.15621241470294,107.1647629791457,40.852338149739815
6100.0,74.44925583694472,33.31138649999795,107.76064233694267,41.137869336946764
6133.333333333335,74.91440652293295,33.450390962702286,108.36479748563524,41.46401556023066
6166.666666666666,75.37994740243153,33.55754798571629,108.93749538814782,41.822399416715236
6200.0,75.862681525432,33.6312157100269,109.49389723545889,42.231465815405095
6233.333333333335,76.36776666778418,33.697802324621286,110.06556899240547,42.669964343162896
6266.666666666666,76.89186391067135,33.78206414311481,110.67392805378616,43.10979976755654
6300.0,77.40762383604103,33.904421395713236,111.31204523175427,43.50320244032779
6333.333333333335,77.8934290577169,34.06974336660229,111.9631724243192,43.82368569111461
6366.666666666666,78.39363840829498,34.2229649106365,112.61660331893148,44.17067349765848
6400.0,78.88880382502877,34.36730446774027,113.25610829276904,44.521499357288505
6433.333333333335,79.36699706974336,34.51473856535202,113.88173563509538,44.852258504391344
6466.666666666666,79.86523829205618,34.65571762514099,114.52095591719717,45.20952066691519
6500.000000000001,80.3884493707545,34.75235522001021,115.1408045907647,45.63609415074429
6533.333333333335,80.95725966319105,34.86262877698221,115.81988844017326,46.09463088620884
6566.666666666666,81.5550962983678,34.98027711359274,116.53537341196053,46.57481918477506
6600.000000000002,82.15599895571569,35.135367864205755,117.29136681992145,47.020631091509934
6633.333333333334,82.67658963959042,35.300593074621986,117.9771827142124,47.37599656496843
6666.666666666666,83.10973783083622,35.503237073970865,118.61297490480709,47.60650075686536
6700.000000000002,83.5691494818607,35.701771641829,119.2709211236897,47.86737784003171
6733.333333333334,84.01551181254429,35.907209084349645,119.92272089689394,48.108302728194644
6766.666666666666,84.43399868992329,36.08738179694281,120.5213804868661,48.34661689298048
6800.000000000002,84.86424056317226,36.240519827289994,121.10476039046225,48.623720735882266
6833.333333333334,85.2938941981146,36.379282728360344,121.67317692647495,48.914611469754256
6866.666666666666,85.73659363780376,36.50476739234444,122.2413610301482,49.231826245459324
6900.000000000002,86.12207856685883,36.65035196613326,122.77243053299209,49.471726600725574
6933.333333333334,86.51406146473295,36.7888171209163,123.30287858564924,49.72524434381665
6966.666666666666,86.97559336583258,36.94920147444586,123.92479484027844,50.02639189138672
7000.000000000002,87.502037115965,37.106072385956566,124.60810950192156,50.39596473000843
7033.333333333334,88.03722697404328,37.26058484110234,125.29781181514562,50.776642132940935
7066.666666666666,88.6175172376865,37.41082085916614,126.02833809685264,51.20669637852036
7100.000000000002,89.24484617517759,37.614708183675525,126.8595543588531,51.63013799150206
7133.333333333334,89.83595345422641,37.87106753256761,127.70702098679402,51.964885921658805
7166.666666666666,90.40273384674829,38.05730331519159,128.46003716193988,52.3454305315567
7200.000000000002,90.92602218423285,38.18788057778797,129.1139027620208,52.73814160644488
7233.333333333334,91.39490656552796,38.31833455570582,129.71324112123378,53.076572009822144
7266.666666666666,91.86413723300049,38.44772135253648,130.31185858553698,53.41641588046401
7300.000000000002,92.30692532587456,38.493069970882516,130.79999529675706,53.81385535499204
7333.333333333334,92.7843885603553,38.540160809443606,131.3245493697989,54.24422775091169
7366.666666666667,93.30032944337889,38.63235772453878,131.93268716791766,54.66797171884011
7400.000000000002,93.836907997446,38.68729472392486,132.52420272137087,55.14961327352115
7433.333333333334,94.34977705484336,38.77532826099905,133.1251053158424,55.574448793844304
7466.666666666667,94.91680917403106,38.93707368390163,133.8538828579327,55.97973549012943
7500.000000000002,95.52869865237035,39.11462283544584,134.6433214878162,56.41407581692451
7533.333333333334,96.14276348023616,39.293059894406554,135.43582337464272,56.8497035858296
7566.666666666667,96.78117822912928,39.48977190072965,136.27095012985893,57.29140632839963
7600.000000000002,97.35255349393026,39.72903283534872,137.081586329279,57.62352065858154
7633.333333333334,97.90047684780203,39.91875501388904,137.81923186169107,57.981721833912985
7666.666666666667,98.4381168825272,40.05496177445171,138.49307865697892,58.383155108075485
7700.000000000002,99.02641719990088,40.11973866883184,139.1461558687327,58.90667853106903
7733.333333333334,99.64713241682487,40.22298610723164,139.87011852405652,59.42414630959323
7766.666666666667,100.23960806029008,40.26055193406029,140.50015999435038,59.97905612622979
7800.000000000002,100.81228051497764,40.29087586393313,141.10315637891077,60.52140465104451
7833.333333333334,101.35143094415055,40.35551148988941,141.70694243403995,60.99591945426114
7866.666666666667,101.90605645798587,40.43812779020998,142.34418424819586,61.46792866777589
7900.000000000002,102.45702341113588,40.519335486020005,142.97635889715588,61.937687925115874
7933.333333333334,103.04558384461336,40.59616170938987,143.64174555400322,62.44942213522349
7966.666666666667,103.68061153417872,40.71319367876932,144.39380521294805,62.9674178554094
8000.000000000002,104.32416679763797,40.82974916163725,145.15391595927522,63.49441763600072
8033.333333333334,105.00112519421856,40.94016897619379,145.94129417041233,64.06095621802477
8066.666666666667,105.69317725178882,41.063693054219506,146.75687030600832,64.62948419756933
8100.000000000002,106.40652380898247,41.1958454415328,147.60236925051527,65.21067836744967
8133.333333333334,107.06115642187564,41.320538493948675,148.3816949158243,65.74061792792696
8166.666666666667,107.66996757040282,41.48669807207292,149.15666564247573,66.1832694983299
8200.0,108.32402420015984,41.701476212259145,150.02550041241898,66.6225479879007
8233.333333333332,109.01725564703803,41.87515351345765,150.89240916049567,67.14210213358038
8266.66666666667,109.73540732541936,42.07028078146362,151.805688106883,67.66512654395574
8300.0,110.48267555788802,42.2837105228069,152.76638608069493,68.19896503508112
8333.333333333332,111.18439109679262,42.51260995677963,153.69700105357225,68.671781140013
8366.66666666667,111.8398314311084,42.77373762547174,154.61356905658013,69.06609380563665
8400.0,112.48640112246346,43.03635439871379,155.52275552117726,69.45004672374967
8433.333333333332,113.08140440603367,43.23756767748823,156.31897208352188,69.84383672854544
8466.66666666667,113.6845721322154,43.4470518845422,157.1316240167576,70.23752024767319
8500.0,114.23204352246547,43.62082504601885,157.85286856848433,70.61121847644662
8533.333333333332,114.73927384093534,43.78490488963731,158.52417873057266,70.95436895129802
8566.66666666667,115.19513586289783,43.964071863286485,159.15920772618432,71.23106399961134
8600.0,115.67504077062968,44.12627735661707,159.80131812724676,71.54876341401261
8633.333333333332,116.17880708567598,44.28263249143381,160.4614395771098,71.89617459424218
8666.66666666667,116.70195563622097,44.43699159079431,161.13894722701528,72.26496404542667
8700.0,117.2690952551897,44.59579787586816,161.86489313105784,72.67329737932154
8733.333333333332,117.87221291916369,44.77157512411824,162.64378804328192,73.10063779504544
8766.66666666667,118.49986492136118,44.96671730405719,163.46658222541836,73.533147617304
8800.0,119.15025314548207,45.193555992034845,164.34380913751693,73.95669715344722
8833.333333333332,119.83355619536158,45.466573885087676,165.30013008044926,74.3669823102739
8866.66666666667,120.49833576037729,45.68782576147821,166.1861615218555,74.81050999889908
8900.0,121.13139372496771,45.9815481405157,167.1129418654834,75.14984558445201
8933.333333333332,121.77010585707606,46.22911535035682,167.99922120743287,75.54099050671924
8966.66666666667,122.38855711663783,46.423627495087146,168.81218461172497,75.96492962155068
9000.0,122.96091059382825,46.60175838783671,169.56266898166496,76.35915220599153
9033.333333333332,123.48652132094104,46.79650830475763,170.28302962569867,76.6900130161834
9066.66666666667,124.03528224461972,47.00812572135251,171.04340796597222,77.02715652326721
9100.0,124.6342562807652,47.22383787006481,171.85809415083003,77.41041841070039
9133.333333333332,125.24161776075418,47.42961952836401,172.67123728911818,77.81199823239018
9166.66666666667,125.8770686287029,47.60859053137014,173.48565916007306,78.26847809733276
9200.0,126.50176492338407,47.79447031842628,174.29623524181034,78.7072946049578
9233.333333333332,127.15351625186793,47.961427001401674,175.1149432532696,79.19208925046625
9266.66666666667,127.81691597804374,48.08754099350247,175.9044569715462,79.72937498454127
9300.0,128.54734733946572,48.19866928727368,176.7460166267394,80.34867805219204
9333.333333333332,129.28937817823453,48.33515017521062,177.62452835344516,80.9542280030239
9366.66666666667,130.03232578264848,48.531004454014926,178.5633302366634,81.50132132863357
9400.0,130.8277642176522,48.748109357190785,179.575873574843,82.07965486046142
9433.333333333332,131.66156600120024,49.011021521135135,180.6725875223354,82.65054448006511
9466.66666666667,132.48542064790917,49.23347015306622,181.71889080097537,83.25195049484294
9500.0,133.26546739435122,49.40417221827186,182.6696396126231,83.86129517607935
9533.333333333332,134.00036895363314,49.526633127360626,183.52700208099378,84.47373582627252
9566.66666666667,134.6748699495675,49.73677070598125,184.41164065554875,84.93809924358624
9600.0,135.36525555258163,49.910578379347946,185.27583393192958,85.45467717323368
9633.333333333332,136.11901265232075,50.11798219034758,186.23699484266834,86.00103046197316
9666.66666666667,136.86622174160593,50.30636911196318,187.1725908535691,86.55985262964275
9700.0,137.59151523331707,50.51971218996224,188.1112274232793,87.07180304335483
9733.333333333332,138.38848103704305,50.74310298570439,189.13158402274743,87.64537805133867
9766.66666666667,139.1641313430424,50.980978141362975,190.1451094844054,88.18315320167943
9800.0,139.95155377406806,51.2403604359119,191.19191420997996,88.71119333815616
9833.333333333332,140.74600616609106,51.53987914829619,192.28588531438726,89.20612701779487
9866.66666666667,141.5256462526943,51.792437124353334,193.31808337704763,89.73320912834095
9900.0,142.26317943546167,52.01580069651868,194.27898013198035,90.24737873894298
9933.333333333332,142.91838994749372,52.26608376089139,195.1844737083851,90.65230618660233
9966.66666666667,143.52196851724622,52.49010609775011,196.01207461499632,91.03186241949612
10000.0,144.0999939418454,52.649914008275104,196.74990795012053,91.45007993357031
10033.333333333332,144.66171104984082,52.81154008052638,197.4732511303672,91.85017096931443
10066.66666666667,145.2392731218777,52.92492327578662,198.1641963976643,92.31434984609106
10100.0,145.82132301931563,52.99379610389167,198.8151191232073,92.82752691542396
10133.333333333332,146.40679642268375,53.06342739137439,199.47022381405816,93.34336903130936
10166.66666666667,146.98675857218788,53.110146132344795,200.09690470453268,93.87661243984309
10200.0,147.5945231355336,53.19970604157415,200.79422917710775,94.39481709395943
10233.333333333332,148.21216849326927,53.29525262691521,201.5074211201845,94.91691586635406
10266.66666666667,148.8246126698054,53.404903017375794,202.2295156871812,95.41970965242959
10300.0,149.44260663380066,53.50092491059573,202.9435315443964,95.94168172320494
10333.333333333332,149.98255610627373,53.67159618378283,203.65415229005657,96.3109599224909
10366.66666666667,150.62930718308493,53.90008015046832,204.52938733355325,96.72922703261662
10400.0,151.31799474342864,54.16291246531204,205.4809072087407,97.1550822781166
10433.333333333332,152.0262998747717,54.391711133123614,206.4180110078953,97.63458874164809
10466.66666666667,152.6954864734824,54.594402398311615,207.289888871794,98.10108407517077
10500.0,153.3337969403697,54.78000942145289,208.11380636182258,98.5537875189168
10533.333333333332,153.94161791286857,54.923375459784125,208.8649933726527,99.01824245308444
10566.66666666667,154.55970564281606,55.04169469888445,209.6014003417005,99.51801094393161
10600.0,155.1966641555022,55.25864660574611,210.4553107612483,99.93801754975608
10633.333333333332,155.84778993033646,55.476483157691845,211.3242730880283,100.37130677264462
10666.66666666667,156.54927958399998,55.70907828189281,212.25835786589278,100.84020130210718
10700.0,157.3058831692798,55.93835305530094,213.24423622458073,101.36753011397887
10733.333333333332,158.09824497405103,56.17863852499124,214.27688349904227,101.91960644905978
10766.66666666667,158.94666687502456,56.4892545832279,215.43592145825247,102.45741229179666
10800.0,159.7688517569112,56.80117288846414,216.57002464537533,102.96767886844707
10833.333333333332,160.6200379802912,57.092747614676256,217.71278559496744,103.52729036561493
10866.66666666667,161.5359914901701,57.395413417537526,218.93140490770762,104.14057807263256
10900.0,162.44768638770563,57.68977938422353,220.13746577192916,104.7579070034821
10933.333333333332,163.35583886889734,57.954084261098565,221.3099231299959,105.40175460779878
10966.66666666667,164.2650076703221,58.20971263257677,222.47472030289885,106.05529503774532
11000.0,165.15551676825402,58.464708348987664,223.6202251172417,106.69080841926635
11033.333333333332,166.0547035883423,58.70208453350206,224.75678812184435,107.35261905484025
11066.66666666667,166.97294874389425,58.959275158117514,225.93222390201177,108.01367358577673
11100.0,167.8645221999501,59.25584034131779,227.1203625412679,108.60868185863231
11133.333333333332,168.71615393691764,59.49554217600894,228.21169611292657,109.2206117609087
11166.66666666667,169.51690696021944,59.701158372778195,229.21806533299764,109.81574858744125
11200.0,170.2656703329539,59.878793640476125,230.14446397343002,110.38687669247778
11233.333333333332,170.95667750842415,60.09407381105341,231.05075131947757,110.86260369737073
11266.66666666667,171.62974274483406,60.327830658421,231.95757340325505,111.30191208641307
11300.0,172.28398312990876,60.565639128974254,232.84962225888302,111.71834400093451
11333.333333333332,172.95842783195394,60.79870727428085,233.75713510623478,112.1597205576731
11366.66666666667,173.65897705311002,61.05277238047057,234.7117494335806,112.60620467263945
11400.0,174.39594768425107,61.30518893429217,235.70113661854325,113.0907587499589
11433.333333333332,175.18181735017853,61.54440123450147,236.72621858468,113.63741611567707
11466.66666666667,175.94421783861085,61.7828643814325,237.72708222004337,114.16135345717835
11500.0,176.68038595007803,62.04033660598591,238.72072255606395,114.64004934409212
11533.333333333332,177.36427513437712,62.299884771482695,239.66415990585983,115.06439036289443
11566.66666666667,178.01616115538928,62.55757332473372,240.573734480123,115.45858783065557
11600.0,178.67308823779754,62.774322317169684,241.44741055496723,115.89876592062785
11633.333333333332,179.34872095568403,62.98432116474815,242.3330421204322,116.36439979093588
11666.66666666667,180.0164845855686,63.21325703906594,243.22974162463453,116.80322754650267
11700.0,180.71188219638879,63.4792182865666,244.1911004829554,117.23266390982218
11733.333333333332,181.44749234286581,63.79779172614394,245.24528406900976,117.64970061672187
11766.66666666667,182.28065372584422,64.09320054461615,246.37385427046036,118.18745318122807
11800.0,183.13537565184623,64.40333867913505,247.5387143309813,118.73203697271119
11833.333333333332,183.89212571869004,64.72675670904536,248.6188824277354,119.16536900964468
11866.66666666667,184.53170638169868,65.11571808867743,249.6474244703761,119.41598829302126
11900.0,185.2334419116157,65.47264341260055,250.70608532421625,119.76079849901515
11933.333333333332,185.97571945796287,65.82800410977416,251.80372356773702,120.14771534818871
11966.66666666667,186.74360234940607,66.17857680902488,252.92217915843094,120.5650255403812
12000.0,187.52332770105028,66.44933074378841,253.9726584448387,121.07399695726187
12033.333333333332,188.30434317145398,66.69467994274146,254.99902311419544,121.60966322871252
12066.66666666667,189.10257241314778,66.8929025265826,255.9954749397304,122.20966988656518
12100.0,189.9529845554871,67.07000301395875,257.02298756944583,122.88298154152834
12133.333333333332,190.73687481611523,67.22339942364488,257.9602742397601,123.51347539247035
12166.66666666667,191.40280243058643,67.37464350549895,258.77744593608537,124.02815892508748
12200.0,191.98911441415999,67.55765103624653,259.5467654504065,124.43146337791346
12233.333333333332,192.52499059314908,67.77092380562249,260.2959143987716,124.7540667875266
12266.66666666667,193.06518479870866,68.05214405873045,261.11732885743913,125.01304073997821
12300.0,193.5940018980287,68.25414320814238,261.84814510617105,125.33985868988631
12333.333333333332,194.1430897225779,68.4144854330616,262.5575751556395,125.72860428951631
12366.66666666667,194.69842829907262,68.59288916498872,263.2913174640613,126.1055391340839
12400.0,195.28997955279658,68.75582649881282,264.0458060516094,126.53415305398376
12433.333333333332,195.9028528245359,68.91711526160776,264.81996808614366,126.98573756292814
12466.66666666667,196.5627406971307,69.05146943901667,265.61421013614734,127.51127125811402
12500.0,197.2985187770852,69.17482622285624,266.47334499994145,128.12369255422897
12533.333333333332,198.05151138864213,69.32054077826726,267.3720521669094,128.73097061037487
12566.66666666667,198.7628955473179,69.46305977142552,268.22595531874344,129.29983577589238
12600.0,199.4094002251887,69.64373207851067,269.0531323036994,129.76566814667802
12633.333333333332,200.03306261736995,69.86602881858539,269.89909143595537,130.16703379878456
12666.66666666667,200.65676272787897,70.11262657359052,270.76938930146946,130.54413615428845
12700.0,201.29406888499403,70.37828895159876,271.6723578365928,130.91577993339527
12733.333333333332,201.96255455095925,70.66750442249855,272.63005897345784,131.2950501284607
12766.66666666667,202.63141308277469,70.98440599541983,273.61581907819453,131.64700708735484
12800.0,203.30815356633545,71.32101658841988,274.62917015475534,131.98713697791555
12833.333333333332,204.0567103715159,71.69384863910288,275.75055901061876,132.36286173241302
12866.66666666667,204.88384438902037,72.08743541959178,276.97127980861217,132.79640896942857
12900.000000000002,205.70245734685028,72.4532985618605,278.1557559087108,133.2491587849898
12933.333333333332,206.48601379019212,72.83790954386797,279.32392333406005,133.64810424632415
12966.66666666667,207.27353199224513,73.25998207413554,280.5335140663807,134.0135499181096
13000.000000000002,208.06976441169044,73.69403007337176,281.7637944850622,134.3757343383187
13033.333333333332,208.84502300047862,74.10073620100354,282.94575920148213,134.74428679947508
13066.66666666667,209.57345411579516,74.45674500282126,284.03019911861645,135.1167091129739
13100.000000000002,210.2559761532713,74.77800672778083,285.0339828810521,135.47796942549047
13133.333333333332,210.88586662306673,75.04690975555683,285.93277637862354,135.83895686750992
13166.666666666668,211.481941845268,75.27162100243275,286.7535628477008,136.21032084283524
13200.000000000004,212.14845268314815,75.54206197377295,287.6905146569211,136.6063907093752
13233.333333333332,212.87905949036806,75.78891822970797,288.667977720076,137.0901412606601
13266.666666666668,213.59833636613692,76.03629406941042,289.63463043554736,137.5620422967265
13300.000000000004,214.23982334361204,76.39128475232977,290.63110809594184,137.84853859128228
13333.333333333332,214.93805086431433,76.72979255046927,291.6678434147836,138.20825831384508
13366.666666666668,215.59922654834676,77.06013297882437,292.65935952717115,138.53909356952238
13400.000000000004,216.25159392335897,77.30327667875139,293.5548706021103,138.94831724460758
13433.333333333332,216.864336930849,77.46909156063883,294.33342849148784,139.39524537021015
13466.666666666668,217.3980078988329,77.63726699050189,295.0352748893348,139.760740908331
13500.000000000004,217.90594723568773,77.8432361788234,295.74918341451115,140.06271105686432
13533.333333333332,218.40205323372967,78.06094756974794,296.4630008034776,140.34110566398175
13566.666666666668,218.96537022654724,78.3168090337032,297.2821792602504,140.64856119284406
13600.000000000004,219.67206357426227,78.5293223789613,298.20138595322356,141.14274119530097
13633.333333333332,220.40987264640893,78.72019135996189,299.13006400637084,141.68968128644704
13666.666666666668,221.15702970094603,78.91325754292949,300.0702872438755,142.24377215801655
13700.000000000004,221.89024779441678,79.09692449425927,300.98717228867605,142.7933233001575
13733.333333333332,222.63821327496794,79.25161924354131,301.88983251850925,143.38659403142663
13766.666666666668,223.38209541413968,79.37873101914369,302.76082643328334,144.003364394996
13800.000000000004,224.10348844489542,79.51997014147418,303.62345858636957,144.58351830342124
13833.333333333332,224.82305319969348,79.66674679987337,304.48979999956686,145.1563063998201
13866.666666666668,225.5071961712798,79.81745921474705,305.32465538602685,145.68973695653273
13900.000000000004,226.14365672379142,79.95008317744512,306.0937399012365,146.1935735463463
13933.333333333332,226.7240252367474,80.05777651537298,306.7818017521204,146.66624872137442
13966.666666666668,227.2645252327376,80.14449400207491,307.4090192348125,147.1200312306627
14000.000000000004,227.79821803058678,80.20995946228564,308.0081774928724,147.58825856830114
14033.333333333332,228.3105122509492,80.26252837999866,308.57304063094784,148.04798387095053
14066.666666666668,228.79182720799193,80.31859476339054,309.1104219713825,148.4732324446014
14100.000000000004,229.25896232617225,80.42977703258114,309.6887393587534,148.8291852935911
14133.333333333332,229.79130258061016,80.58911071389338,310.38041329450357,149.2021918667168
14166.666666666668,230.24185983676273,80.80047569245977,311.0423355292225,149.44138414430296
14200.000000000004,230.6255692628018,81.06784975798688,311.69341902078867,149.55771950481494
14233.333333333332,230.9924479248889,81.33068471128134,312.3231326361702,149.66176321360757
14266.666666666668,231.3800298133178,81.57245527870586,312.95248509202366,149.80757453461194
14300.000000000004,231.79848572304581,81.79550138839048,313.59398711143626,150.00298433465534
14333.333333333332,232.27958183950292,81.95038146595267,314.2299633054556,150.32920037355024
14366.666666666668,232.79688981615882,82.06312195047634,314.8600117666352,150.73376786568247
14400.000000000004,233.37238699312348,82.11573036791545,315.4881173610389,151.25665662520805
14433.333333333332,233.95451062586446,82.14501425114133,316.0995248770058,151.80949637472312
14466.666666666668,234.56444861138854,82.14938973840225,316.71383834979076,152.4150588729863
14500.000000000004,235.16071429937736,82.15219570342441,317.3129100028018,153.00851859595295
14533.333333333332,235.7375035767633,82.18065514972795,317.91815872649124,153.55684842703533
14566.666666666668,236.35021242541274,82.3591383919242,318.70935081733694,153.99107403348853
14600.000000000004,237.0478521490294,82.62179741091731,319.6696495599467,154.4260547381121
14633.333333333334,237.82594801266447,82.86258286828392,320.6885308809484,154.96336514438053
14666.666666666668,238.64971515299857,83.16825031985306,321.8179654728516,155.4814648331455
14700.000000000004,239.46860744799542,83.52685942901827,322.9954668770137,155.94174801897714
14733.333333333334,240.2883861918104,83.93449445879264,324.22288065060303,156.35389173301775
14766.666666666668,241.06710702445082,84.32317814998063,325.3902851744315,156.74392887447019
14800.000000000004,241.7979860865332,84.6799721014908,326.477958188024,157.1180139850424
14833.333333333334,242.56012304469922,84.97289786197689,327.53302090667614,157.58722518272234
14866.666666666668,243.3072559815407,85.20653500457729,328.513790986118,158.1007209769634
14900.000000000004,244.07285470328597,85.41633807191145,329.4891927751974,158.65651663137453
14933.333333333334,244.8164049057404,85.70693746095463,330.52334236669503,159.10946744478576
14966.666666666668,245.52134855991386,86.02532645735944,331.5466750172733,159.49602210255443
15000.000000000004,246.1522744743924,86.36965492125366,332.52192939564605,159.78261955313877
15033.333333333334,246.72808396386628,86.74319083012797,333.47127479399427,159.9848931337383
15066.666666666668,247.26873576433832,87.09838366390368,334.367119428242,160.17035210043463
15100.000000000004,247.79292310048888,87.39194567906654,335.1848687795554,160.40097742142234
15133.333333333334,248.3325191921456,87.6103241592016,335.9428433513472,160.722195032944
15166.666666666668,248.86517336647296,87.86206856123053,336.7272419277035,161.00310480524243
15200.000000000004,249.42208390956225,88.09212744043948,337.51421135000174,161.32995646912275
15233.333333333334,249.9662997861153,88.31298190525789,338.27928169137317,161.6533178808574
15266.666666666668,250.491405200262,88.56133877034871,339.0527439706107,161.93006642991327
15300.000000000004,251.0940768786605,88.77435398926337,339.86843086792385,162.31972288939713
15333.333333333334,251.67906831430525,88.98351327629663,340.6625815906019,162.69555503800862
15366.666666666668,252.28355628379188,89.21785993069541,341.5014162144873,163.06569635309648
15400.000000000004,252.93933253851637,89.37311088311168,342.312443421628,163.5662216554047
15433.333333333334,253.57105018157915,89.55001928859382,343.121069470173,164.02103089298532
15466.666666666668,254.18741793061176,89.73151324460592,343.91893117521766,164.45590468600585
15500.000000000004,254.79369203873017,89.92179728947558,344.71548932820576,164.87189474925458
15533.333333333334,255.42559609553305,90.19585601882133,345.6214521143544,165.22974007671172
15566.666666666668,256.08944406580827,90.41633770275365,346.5057817685619,165.67310636305461
15600.000000000004,256.75348298233536,90.65243446387868,347.40591744621406,166.10104851845668
15633.333333333334,257.408143801549,90.90590170940517,348.31404551095414,166.50224209214383
15666.666666666668,258.0349393358504,91.14751976001176,349.1824590958622,166.88741957583866
15700.000000000004,258.6473247085265,91.29687639213189,349.9442011006584,167.35044831639465
15733.333333333334,259.21300241441963,91.43494248031529,350.6479448947349,167.77805993410436
15766.666666666668,259.77270536710813,91.60669216718539,351.3793975342935,168.16601319992276
15800.000000000004,260.34623806101104,91.79653179458317,352.1427698555942,168.54970626642785
15833.333333333334,260.9316471243414,91.94918873328062,352.880835857622,168.9824583910608
15866.666666666668,261.5345260178628,92.13788709038454,353.6724131082473,169.39663892747825
15900.000000000004,262.17851900651084,92.27840516137067,354.45692416788154,169.90011384514017
15933.333333333334,262.8137094839016,92.42485432256973,355.23856380647135,170.3888551613319
15966.666666666668,263.45327008346067,92.53241688402963,355.9856869674903,170.92085319943104
16000.000000000004,264.0660675487552,92.6385839361063,356.70465148486153,171.4274836126489
16033.333333333334,264.65956480806494,92.75178226523236,357.4113470732973,171.9077825428326
16066.666666666668,265.2520664803646,92.85737196912747,358.1094384494921,172.3946945112371
16100.000000000004,265.81883481508856,92.96972006507465,358.78855488016325,172.8491147500139
16133.333333333334,266.3733140691152,93.12697486742141,359.50028893653666,173.24633920169381
16166.666666666668,266.9271039620626,93.33379942915933,360.2609033912219,173.59330453290323
16200.000000000004,267.4626282525338,93.58076202531666,361.04339027785045,173.88186622721716
16233.333333333334,267.9834967403755,93.84874550710171,361.8322422474772,174.13475123327376
16266.666666666668,268.49255811105,94.12634952308794,362.61890763413794,174.3662085879621
16300.000000000004,268.9925831140797,94.38126069659545,363.37384381067517,174.61132241748425
16333.333333333334,269.5012039965685,94.57834045498618,364.0795444515547,174.92286354158233
16366.666666666668,270.00631345038875,94.7466544123682,364.7529678627569,175.25965903802054
16400.0,270.495189405432,94.91456933689373,365.4097587423257,175.58062006853822
16433.33333333334,270.99569723506903,95.04730376999333,366.04300100506237,175.9483934650757
16466.666666666664,271.46057181506427,95.18813955436424,366.6487113694285,176.27243226070004
16500.0,271.87571910471144,95.34603280266597,367.22175190737744,176.52968630204546
16533.33333333334,272.24161743502316,95.51755054157738,367.75916797660057,176.72406689344578
16566.666666666664,272.5778440494762,95.68040592488487,368.2582499743611,176.89743812459133
16600.0,272.9093593115709,95.818111586569,368.72747089813987,177.0912477250019
16633.33333333334,273.3328973961961,95.9612331586499,369.294130554846,177.37166423754616
16666.666666666664,273.8788784953792,96.08700327192277,369.96588176730194,177.79187522345643
16700.0,274.4418379931437,96.25629921915439,370.6981372122981,178.1855387739893
16733.33333333334,275.026222940721,96.41641211848913,371.44263505921015,178.6098108222319
16766.666666666664,275.66527866655883,96.58660385829546,372.2518825248543,179.07867480826337
16800.0,276.323447992658,96.78542249250371,373.1088704851617,179.53802550015428
16833.33333333334,276.99226576853357,96.98729065508134,373.9795564236149,180.00497511345225
16866.666666666664,277.65779508409753,97.18845706010663,374.8462521442042,180.4693380239909
16900.0,278.3721682066525,97.36292356927551,375.73509177592797,181.00924463737698
16933.33333333334,279.0669493559347,97.52444200434032,376.591391360275,181.5425073515944
16966.666666666664,279.7162405354066,97.68603488813542,377.40227542354205,182.03020564727117
17000.0,280.31087580987906,97.85368067984159,378.16455648972067,182.45719513003746
17033.33333333334,280.8216347832751,98.04345276669603,378.8650875499711,182.77818201657908
17066.666666666664,281.2645377923669,98.27945623386681,379.54399402623375,182.9850815585001
17100.0,281.70079961128494,98.48907171347514,380.1898713247601,183.2117278978098
17133.33333333334,282.1693255460611,98.62636589681752,380.7956914428786,183.54295964924358
17166.666666666664,282.6941193708949,98.82084963650843,381.51496900740335,183.87326973438647
17200.0,283.28970293890967,99.06560483752916,382.35530777643885,184.2240981013805
17233.33333333334,283.9781692532397,99.32901331746943,383.30718257070913,184.64915593577024
17266.666666666664,284.69326814472856,99.57846495027715,384.27173309500574,185.1148031944514
17300.0,285.425734514538,99.8605222115873,385.2862567261253,185.56521230295073
17333.33333333334,286.1731439504654,100.14225753336542,386.3154014838308,186.03088641709996
17366.666666666664,286.89919261690835,100.37354175677756,387.2727343736859,186.52565086013078
17400.0,287.5789061241466,100.61946545586937,388.198371580016,186.95944066827724
17433.33333333334,288.25126969907745,100.8526379826239,389.10390768170134,187.39863171645356
17466.666666666664,288.8888417130644,101.10254041059379,389.9913821236582,187.78630130247058
17500.0,289.4664257828429,101.35196706544886,390.81839284829175,188.11445871739406
17533.33333333334,289.97793344140797,101.58723627543917,391.56516971684715,188.3906971659688
17566.666666666664,290.43195327835446,101.82528076588807,392.2572340442425,188.6066725124664
17600.0,290.93796224366287,102.06182809563134,392.99979033929424,188.87613414803153
17633.33333333334,291.43617375692355,102.33948241170623,393.7756561686298,189.09669134521732
17666.666666666664,291.89901045565205,102.70737924171522,394.60638969736726,189.19163121393683
17700.0,292.39542898159976,103.09759644739562,395.4930254289954,189.29783253420413
17733.33333333334,292.9286306163105,103.505918891211,396.4345495075215,189.4227117250995
17766.666666666664,293.5093247340703,103.92269903196221,397.4320237660325,189.58662570210805
17800.0,294.1234538503538,104.32362392851626,398.4470777788701,189.79982992183756
17833.33333333334,294.7449087709846,104.71819662163513,399.4631053926197,190.02671214934946
17866.666666666664,295.36164056534955,105.10009093143758,400.46173149678714,190.26154963391195
17900.0,295.9704942440769,105.44396728832957,401.4144615324065,190.52652695574733
17933.33333333334,296.5569764155128,105.77076648622763,402.3277429017404,190.78620992928518
17966.666666666664,297.1238363479897,106.07777946913984,403.20161581712955,191.04605687884987
18000.0,297.6665707974717,106.3646190091491,404.0311898066208,191.3019517883226
18033.33333333334,298.18730801938307,106.6480964743914,404.8354044937745,191.53921154499167
18066.666666666664,298.6880463855719,106.92143290051666,405.6094792860886,191.76661348505525
18100.0,299.16591484186057,107.16074410952494,406.3266589513855,192.0051707323356
18133.33333333334,299.6637221104909,107.36765638874128,407.0313784992322,192.29606572174959
18166.666666666664,300.18119549043007,107.48343765635305,407.6646331467831,192.69775783407704
18200.0,300.6640707980976,107.59857013499682,408.2626409330944,193.0655006631008
18233.33333333334,301.1078984532341,107.72254177725334,408.83044023048745,193.38535667598074
18266.666666666664,301.514622505448,107.87345471259484,409.38807721804284,193.6411677928532
18300.0,301.89828023729257,108.04218479315973,409.9404650304523,193.85609544413285
18333.33333333334,302.29277458211465,108.19371418919782,410.48648877131245,194.09906039291684
18366.666666666664,302.70739775319987,108.31081491911975,411.01821267231963,194.3965828340801
18400.0,303.1632544075133,108.43235349979308,411.5956079073064,194.73090090772024
18433.33333333334,303.6558426926054,108.58772586030788,412.2435685529133,195.0681168322975
18466.666666666664,304.169441585613,108.78418569156554,412.95362727717855,195.38525589404748
18500.0,304.68378397690833,109.05993482440026,413.7437188013086,195.62384915250806
18533.33333333334,305.24779515291345,109.34455759285676,414.5923527457702,195.9032375600567
18566.666666666664,305.8456531831015,109.60454922238657,415.4502024054881,196.24110396071492
18600.0,306.43498776304557,109.8886153850307,416.32360314807624,196.54637237801487
18633.33333333334,307.02177255116607,110.17047909798396,417.19225164915,196.8512934531821
18666.666666666664,307.5903368901884,110.44130678870832,418.03164367889667,197.14903010148007
18700.0,308.14063972963254,110.69357858489916,418.8342183145317,197.44706114473337
18733.33333333334,308.68109747755443,110.92275958226176,419.60385705981616,197.75833789529267
18766.666666666664,309.202979650127,111.14278385392129,420.3457635040483,198.06019579620573
18800.0,309.69955433533806,111.35007310207274,421.0496274374108,198.34948123326532
18833.33333333334,310.19960169718615,111.48079351250153,421.6803952096877,198.71880818468463
18866.666666666664,310.71986818978615,111.63798450904936,422.35785269883553,199.08188368073678
18900.0,311.2789822241291,111.69436426826586,422.97334649239497,199.58461795586322
18933.33333333334,311.8138848740738,111.79981047841376,423.6136953524875,200.01407439566003
18966.666666666664,312.31859460265883,112.01225493305057,424.3308495357094,200.30633966960826
19000.0,312.8008560949341,112.18885792134971,424.9897140162838,200.61199817358437
19033.33333333334,313.292687846178,112.31060985171712,425.60329769789513,200.9820779944609
19066.666666666664,313.7439230993595,112.46122849017651,426.205151589536,201.282694609183
19100.0,314.18123596790844,112.62012531028198,426.8013612781904,201.56111065762644
19133.33333333334,314.621147354599,112.77393467347478,427.3950820280738,201.84721268112418
19166.666666666664,315.053005203575,112.9271504211813,427.9801556247563,202.12585478239373
19200.0,315.47420668590036,113.08180594030547,428.5560126262058,202.3924007455949
19233.33333333334,315.88604369563956,113.23281958195118,429.1188632775907,202.6532241136884
19266.666666666664,316.2962281980683,113.40300690807013,429.6992351061384,202.8932212899982
19300.0,316.7212939680321,113.57260640723307,430.2939003752652,203.14868756079903
19333.33333333334,317.159733266516,113.72510067490022,430.8848339414162,203.4346325916158
19366.666666666664,317.61254362101033,113.84733148837391,431.45987510938426,203.7652121326364
19400.0,318.0921524839667,113.92372601890487,432.01587850287154,204.16842646506183
19433.33333333334,318.6083429182815,114.00067008130844,432.60901299958994,204.60767283697305
19466.666666666664,319.16457815359144,114.12280190378674,433.2873800573782,205.04177624980468
19500.0,319.748128765905,114.29550004897845,434.04362881488345,205.45262871692654
19533.33333333334,320.3450011662402,114.52896474503764,434.8739659112778,205.81603642120257
19566.666666666664,321.01153721236494,114.6864287767869,435.69796598915184,206.32510843557804
19600.0,321.6673331172033,114.8648859314446,436.5322190486479,206.80244718575872
19633.33333333334,322.27678414297753,115.02840101149687,437.30518515447443,207.24838313148067
19666.666666666664,322.8357941863977,115.19123857842675,438.02703276482447,207.64455560797097
19700.0,323.35762731750657,115.35475261448242,438.712379931989,208.00287470302413
19733.33333333334,323.8546434369452,115.51013880017108,439.3647822371163,208.3445046367741
19766.666666666664,324.33844103185237,115.66972954797787,440.0081705798302,208.66871148387452
19800.0,324.8303922504704,115.79534843587885,440.6257406863493,209.03504381459157
19833.33333333334,325.31555678690705,115.85823881726421,441.17379560417123,209.45731796964284
19866.666666666664,325.83592522818094,115.90602463639226,441.7419498645732,209.92990059178868
19900.0,326.4041680955544,115.96295220062628,442.36712029618064,210.44121589492812
19933.33333333334,327.0632190652455,116.00659371655527,443.0698127818008,211.05662534869023
19966.666666666664,327.7335309895156,116.07516186670414,443.80869285621975,211.65836912281145
20000.0,328.38403951743067,116.18113197248131,444.56517148991196,212.20290754494937
20033.33333333334,329.0276877908931,116.31674780823118,445.34443559912427,212.7109399826619
20066.666666666664,329.64890945025735,116.47660158026366,446.125511030521,213.1723078699937
20100.0,330.2510854171421,116.66678070116971,446.91786611831185,213.5843047159724
20133.33333333334,330.83800269108355,116.89302802195874,447.7310307130423,213.9449746691248
20166.666666666664,331.4224895320079,117.15124186089766,448.57373139290553,214.27124767111025
20200.0,332.02722402192285,117.39359480660106,449.4208188285239,214.63362921532178
20233.33333333334,332.63549076021513,117.60588589598902,450.2413766562041,215.02960486422612
20266.666666666664,333.2238426603371,117.80414072491867,451.02798338525577,215.4197019354184
20300.0,333.79876499068246,117.97367823194463,451.7724432226271,215.82508675873783
20333.33333333334,334.4366914524365,118.0241460094241,452.4608374618606,216.4125454430124
20366.666666666664,335.05527596067077,118.05784800104294,453.1131239617137,216.99742795962783
20400.0,335.64569756161734,118.0756514854884,453.7213490471057,217.57004607612896
20433.33333333334,336.2181813517217,118.10180780931624,454.31998916103794,218.11637354240543
20466.666666666664,336.80501279562736,118.12830496724018,454.93331776286755,218.67670782838718
20500.0,337.4092778777683,118.12269866867292,455.53197654644123,219.2865792090954
20533.33333333334,338.00135594508464,118.12907121576171,456.13042716084635,219.87228472932293
20566.666666666664,338.63928400332844,118.17903119180681,456.81831519513526,220.46025281152163
20600.0,339.31381778933775,118.18250916997141,457.49632695930916,221.13130861936634
20633.33333333334,339.9592868771172,118.20537686362644,458.16466374074366,221.75391001349078
20666.666666666664,340.5691941628613,118.24789031996296,458.81708448282427,222.32130384289837
20700.0,341.13474242440657,118.3110143355993,459.44575676000585,222.8237280888073
20733.33333333334,341.66894398533225,118.3657802162812,460.03472420161347,223.30316376905105
20766.666666666664,342.18005511660033,118.40579691173467,460.585852028335,223.77425820486565
20800.0,342.6852991507269,118.45735612312183,461.14265527384873,224.22794302760508
20833.33333333334,343.1711623327033,118.51522994470074,461.686392277404,224.65593238800258
20866.666666666664,343.63700314063067,118.5758986729947,462.21290181362536,225.06110446763597
20900.0,344.07939779233067,118.64008523021884,462.7194830225495,225.4393125621118
20933.33333333334,344.50236671610077,118.7109933879883,463.2133601040891,225.79137332811246
20966.666666666664,344.9013055796753,118.79110982016284,463.6924153998381,226.11019575951246
21000.0,345.2700752283508,118.88340230202687,464.15347753037764,226.3866729263239
21033.33333333334,345.6250658907575,118.96291872312528,464.5879846138828,226.66214716763224
21066.666666666664,345.9874508261973,118.99562784446486,464.98307867066217,226.9918229817324
21100.0,346.37118618341157,118.98414677900988,465.35533296242147,227.3870394044017
21133.33333333334,346.79941810545444,118.98373675882488,465.7831548642793,227.81568134662956
21166.666666666664,347.2842884583976,118.9922001989601,466.27648865735773,228.2920882594375
21200.0,347.83898633944835,118.98425504069105,466.8232413801394,228.85473129875732
21233.33333333334,348.47110359961727,118.93381144569508,467.40491504531235,229.53729215392218
21266.666666666664,349.15311193822043,118.84948724038648,468.00259917860694,230.30362469783395
21300.0,349.8601338783535,118.74299703553537,468.6031309138889,231.11713684281813
21333.33333333334,350.56903795332306,118.63631355422072,469.2053515075438,231.93272439910234
21366.666666666664,351.27062892722154,118.534245221698,469.80487414891957,232.73638370552354
21400.0,351.9693002126201,118.44054148402185,470.40984169664193,233.52875872859826
21433.33333333334,352.6137665302121,118.41783685341855,471.0316033836307,234.19592967679355
21466.666666666664,353.2251615850888,118.49753771821212,471.72269930330094,234.72762386687668
21500.0,353.8406334332653,118.60765081342416,472.44828424668947,235.23298261984112
21533.33333333334,354.47520708510416,118.67936423472304,473.1545713198272,235.79584285038112
21566.666666666664,355.103095611433,118.73540952806069,473.8385051394937,236.3676860833723
21600.0,355.72514727424425,118.76877083936488,474.49391811360914,236.95637643487936
21633.33333333334,356.3414161367322,118.77397645947653,475.1153925962087,237.5674396772557
21666.666666666664,356.9524036605746,118.74052594880531,475.6929296093799,238.21187771176926
21700.0,357.55209654288683,118.66397646497234,476.21607300785917,238.8881200779145
21733.33333333334,358.13076246691026,118.54734732300886,476.6781097899191,239.5834151439014
21766.666666666664,358.7103732532721,118.44401593112306,477.1543891843952,240.26635732214905
21800.0,359.31049616214756,118.3709192624969,477.68141542464446,240.93957689965066
21833.33333333334,359.94831410026757,118.32185292972073,478.27016702998833,241.62646117054683
21866.666666666664,360.6404319957621,118.24432100810186,478.884753003864,242.39611098766028
21900.0,361.26942715899247,118.22405770611194,479.4934848651044,243.04536945288055
21933.33333333334,361.8301712160398,118.26193142075682,480.0921026367966,243.56823979528298
21966.666666666664,362.351923574414,118.34398417193042,480.6959077463444,244.0079394024836
22000.0,362.8586885639541,118.46861020005856,481.32729876401265,244.39007836389555
22033.33333333334,363.35607506236045,118.62353073213558,481.979605794496,244.73254433022487
22066.666666666664,363.8566019785877,118.79292216739317,482.6495241459809,245.06367981119456
22100.0,364.37787429318627,118.96200829078603,483.3398825839723,245.41586600240024
22133.33333333334,364.9537017568977,119.13112935071443,484.08483110761216,245.82257240618327
22166.666666666664,365.599592889104,119.28877722543724,484.8883701145412,246.31081566366674
22200.0,366.32446655809036,119.40352002755309,485.72798658564346,246.92094653053726
22233.33333333334,367.09933207838486,119.46884008058456,486.56817215896945,247.6304919978003
22266.666666666664,367.90312558950325,119.48676487452894,487.3898904640322,248.4163607149743
22300.0,368.72678687644225,119.56956994416,488.2963568206022,249.15721693228227
22333.33333333334,369.5540082919723,119.69282707348952,489.24683536546183,249.86118121848278
22366.666666666664,370.36551715388686,119.80599446798952,490.1715116218764,250.55952268589732
22400.0,371.10967293618046,119.94867787084517,491.05835080702565,251.16099506533527
22433.33333333334,371.7857656437594,120.125526481945,491.91129212570445,251.66023916181442
22466.666666666664,372.40028180181787,120.35216469637899,492.75244649819683,252.04811710543888
22500.0,372.968321738389,120.62170178921052,493.59002352759956,252.3466199491785
22533.33333333334,373.5277525073951,120.91209073940401,494.4398432467991,252.61566176799113
22566.666666666664,374.09980664613437,121.2252583547736,495.32506500090795,252.87454829136078
22600.0,374.6822402861591,121.52763221705263,496.2098725032117,253.15460806910644
22633.33333333334,375.2861307964969,121.78348398256115,497.06961477905804,253.5026468139357
22666.666666666664,375.90948943374076,121.98940915707672,497.89889859081745,253.92008027666404
22700.0,376.5411322811158,122.14071551727051,498.6818477983863,254.40041676384527
22733.33333333334,377.1758161997986,122.24254470824103,499.41836090803963,254.93327149155755
22766.666666666664,377.8011525508342,122.30675142815976,500.107903978994,255.49440112267445
22800.0,378.41455205157996,122.33574326647525,500.75029531805524,256.0788087851047
22833.33333333334,379.0154095124776,122.33047309240933,501.3458826048869,256.6849364200683
22866.666666666664,379.60521286449364,122.2908393494812,501.8960522139748,257.31437351501245
22900.0,380.1860644357279,122.24147929197215,502.4275437277001,257.9445851437558
22933.33333333334,380.76252573971385,122.18148761247362,502.9440133521875,258.5810381272402
22966.666666666664,381.3385881033698,122.10688663593132,503.44547473930106,259.2317014674385
23000.0,381.9110443769335,122.01909776747443,503.9301421444079,259.89194660945907
23033.33333333334,382.4897834160177,121.93594254428095,504.4257259602987,260.5538408717367
23066.666666666664,383.0867037123751,121.88234207566961,504.9690457880447,261.20436163670547
23100.0,383.6901195687856,121.86053769184855,505.5506572606341,261.829581876937
23133.33333333334,384.2915208513743,121.87286897041228,506.1643898217866,262.418651880962
23166.666666666664,384.8871230606807,121.9063239459793,506.79344700666,262.9807991147014
23200.0,385.4760068943736,121.93929936831604,507.4153062626896,263.53670752605757
23233.33333333334,386.04333259773875,121.96547102365213,508.0088036213909,264.0778615740866
23266.666666666664,386.6248806106771,121.96371044657674,508.58859105725384,264.6611701641004
23300.0,387.2490032136728,121.87380838024478,509.12281159391756,265.375194833428
23333.33333333334,387.8534963723963,121.78291109589767,509.636407468294,266.0705852764986
23366.666666666664,388.41553059439417,121.71277032021123,510.1283009146054,266.70276027418294
23400.0,388.9660886988825,121.70245892989885,510.66854762878137,267.26362976898366
23433.33333333334,389.5093718826327,121.73414560968793,511.2435174923206,267.7752262729448
23466.666666666664,390.0420625767993,121.7843633920673,511.8264259688666,268.257699184732
23500.0,390.5512377827441,121.84045425917601,512.3916920419201,268.7107835235681
23533.33333333334,391.0213162909973,121.89849884089499,512.9198151318923,269.1228174501023
23566.666666666664,391.4245031758929,121.95947094024118,513.383974116134,269.46503223565173
23600.0,391.7623454269332,122.01851557227752,513.7808609992107,269.7438298546557
23633.33333333334,392.04959738245384,122.09422391029284,514.1438212927467,269.955373472161
23666.666666666664,392.2920455099738,122.19332742735146,514.4853729373252,270.0987180826223
23700.0,392.50098192089,122.34423684889116,514.8452187697811,270.15674507199884
23733.33333333334,392.7037245792358,122.52867876572992,515.2324033449657,270.1750458135059
23766.666666666664,392.9403254112155,122.71729873388696,515.6576241451024,270.22302667732856
23800.0,393.2271574866666,122.88994935998517,516.1171068466517,270.33720812668145
23833.33333333334,393.5558294804332,123.04187218854548,516.5977016689787,270.5139572918877
23866.666666666664,393.9370071688254,123.17528996563594,517.1122971344613,270.76171720318945
23900.0,394.34627353293064,123.30627511859713,517.6525486515278,271.0399984143335
23933.33333333334,394.76002630216345,123.4470894809854,518.2071157831489,271.312936821178
23966.666666666664,395.17828585881716,123.59821099092174,518.7764968497389,271.5800748678954
24000.0,395.6010522028917,123.75952581401361,519.3605780169053,271.8415263888781
24033.33333333334,396.0319760894356,123.92523015851596,519.9572062479516,272.10674593091966
24066.666666666664,396.49029460955785,124.0688118615984,520.5591064711563,272.42148274795943
24100.0,396.977136179363,124.17109619492182,521.1482323742848,272.8060399844412
24133.33333333334,397.47186614814063,124.24504198771042,521.7169081358511,273.2268241604302
24166.666666666664,397.9801775095985,124.2993860181211,522.2795635277196,273.6807914914774
24200.0,398.4973409973702,124.35301043241911,522.8503514297893,274.1443305649511
24233.33333333334,398.9809873103249,124.44787525291451,523.4288625632394,274.5331120574104
24266.666666666664,399.42145112637434,124.57182082823604,523.9932719546103,274.8496302981383
24300.0,399.8143797987071,124.71970945028703,524.5340892489941,275.09467034842004
24333.33333333334,400.1646758917502,124.88855053567029,525.0532264274206,275.27612535607994
24366.666666666664,400.4853987706824,125.06524543251636,525.5506442031988,275.4201533381661
24400.0,400.7670538122113,125.25133461926399,526.0183884314753,275.51571919294736
24433.33333333334,401.0016321160924,125.45108569695645,526.4527178130488,275.55054641913597
24466.666666666664,401.1915280587156,125.66389079274688,526.8554188514624,275.52763726596874
24500.0,401.35511023558803,125.88062962501236,527.2357398606003,275.47448061057565
24533.33333333334,401.5044013540443,126.08876930090588,527.5931706549502,275.41563205313844
24566.666666666664,401.65027405005833,126.27358787262048,527.9238619226788,275.3766861774378
24600.0,401.81032447739614,126.42180461343104,528.2321290908271,275.3885198639651
24633.33333333334,401.9920102011976,126.52432310183258,528.5163333030303,275.46768709936504
24666.666666666664,402.20226001971537,126.57218037602965,528.774440395745,275.6300796436857
24700.0,402.44538817068747,126.55929709651289,529.0046852672003,275.8860910741746
24733.33333333334,402.721203306071,126.49079053904411,529.2119938451151,276.2304127670269
24766.666666666664,403.03765655179086,126.4046788670509,529.4423354188418,276.63297768473996
24800.0,403.37794466067163,126.3166727876612,529.6946174483328,277.0612718730104
24833.33333333334,403.73975629433295,126.22364834634153,529.9634046406745,277.51610794799143
24866.666666666664,404.1289189564012,126.13079869277456,530.2597176491757,277.9981202636267
24900.0,404.5616689709119,126.04205336623704,530.603722337149,278.51961560467487
24933.33333333334,405.03892422739136,125.9534080994715,530.9923323268629,279.08551612791985
24966.666666666664,405.5546063115872,125.8735477196163,531.4281540312035,279.6810585919709
25000.0,406.1017188312142,125.81011489175256,531.9118337229668,280.29160393946165
25033.33333333334,406.67789737059627,125.77155052577545,532.4494478963717,280.9063468448208
25066.666666666664,407.2803269273208,125.75437889255848,533.0347058198793,281.52594803476234
25100.0,407.89945496259594,125.73230218283418,533.6317571454301,282.16715277976175
25133.33333333334,408.5114642093665,125.69600621834446,534.207470427711,282.8154579910221
25166.666666666664,409.0949209054037,125.6702407590044,534.7651616644081,283.4246801463993
25200.0,409.6188827379979,125.68386713378702,535.302749871785,283.9350156042109
25233.33333333334,410.09012355312314,125.75012704411098,535.8402505972341,284.33999650901217
25266.666666666664,410.52420795933443,125.86297861869558,536.38718657803,284.66122934063884
25300.0,410.94409761410986,125.98972090615106,536.933818520261,284.9543767079588
25333.33333333334,411.3745864451696,126.13065716020287,537.5052436053725,285.2439292849667
25366.666666666664,411.8150557685706,126.27743728676847,538.092493055339,285.5376184818021
25400.0,412.2624993119362,126.42757532689222,538.6900746388285,285.834923985044
25433.33333333334,412.68443567628293,126.55163104410234,539.2360667203852,286.1328046321806
25466.666666666664,413.0791758680997,126.65541913950736,539.734595007607,286.42375672859237
25500.0,413.44360794950904,126.74868641380019,540.1922943633092,286.6949215357089
25533.33333333334,413.7752060002934,126.84343208594468,540.6186380862381,286.9317739143487
25566.666666666664,414.0811635187375,126.94189054194321,541.0230540606807,287.1392729767943
25600.0,414.3241985739324,127.11571505440321,541.4399136283356,287.2084835195292
25633.33333333334,414.5477364765601,127.3132103612897,541.8609468378498,287.2345261152704
25666.666666666664,414.80462208521715,127.49228567988824,542.2969077651054,287.3123364053289
25700.000000000004,415.10857129636247,127.68443045172572,542.7930017480882,287.4241408446368
25733.33333333334,415.45326728322954,127.89256997786808,543.3458372610976,287.5606973053615
25766.666666666664,415.82622683781165,128.10758472261074,543.9338115604223,287.7186421152009
25800.000000000004,416.21557877758704,128.31577726162524,544.5313560392123,287.8998015159618
25833.33333333334,416.61226293493934,128.50541314864083,545.1176760835801,288.10684978629854
25866.666666666664,417.0035690165072,128.66689137102867,545.6704603875359,288.3366776454785
25900.000000000004,417.3848654136815,128.806113714161,546.1909791278425,288.57875169952047
25933.33333333334,417.75370481813053,128.93222207556082,546.6859268936913,288.82148274256974
25966.666666666664,418.1190688519116,129.05921960367743,547.178288455589,289.0598492482342
26000.000000000004,418.48906589866544,129.17965881411197,547.6687247127775,289.30940708455347
26033.33333333334,418.86495676693653,129.2839275220005,548.1488842889371,289.581029244936
26066.666666666664,419.2361709327934,129.37834624544246,548.6145171782359,289.85782468735096
26100.000000000004,419.612152057991,129.4729883569124,549.0851404149034,290.1391637010786
26133.33333333334,419.97942705438265,129.5692011998207,549.5486282542033,290.410225854562
26166.666666666664,420.32277362707913,129.67644343737945,549.9992170644585,290.6463301896997
26200.000000000004,420.65431327802594,129.79453749994028,550.4488507779662,290.8597757780857
26233.333333333336,420.98281344137723,129.91045029671102,550.8932637380883,291.0723631446662
26266.666666666664,421.316061976796,130.00871682900083,551.3247788057968,291.30734514779516
26300.000000000007,421.6648406425999,130.0949140791446,551.7597547217445,291.56992656345534
26333.333333333336,422.03179867499875,130.1956166588175,552.2274153338162,291.8361820161813
26366.666666666664,422.4132208697717,130.32137143107607,552.7345923008478,292.0918494386956
26400.000000000007,422.8211143842041,130.45719166829252,553.2783060524966,292.3639227159116
26433.333333333336,423.2622843902388,130.59436437890375,553.8566487691426,292.667920011335
26466.666666666664,423.7384932864496,130.72483537739444,554.4633286638441,293.01365790905515
26500.000000000007,424.2501014074715,130.84645765928107,555.0965590667525,293.40364374819046
26533.333333333336,424.7952011865988,130.94968902664607,555.7448902132448,293.8455121599527
26566.666666666664,425.3599658274115,131.0437059411357,556.4036717685472,294.3162598862758
26600.000000000007,425.931801169172,131.1271594005302,557.0589605697022,294.8046417686418
26633.333333333336,426.5025064972878,131.19741925385358,557.6999257511413,295.30508724343423
26666.666666666664,427.07168819339876,131.24946175341654,558.3211499468152,295.8222264399822
26700.000000000007,427.6257145927354,131.29724305294653,558.9229576456819,296.3284715397889
26733.333333333336,428.15901632606125,131.36360089061725,559.5226172166786,296.795415435444
26766.666666666664,428.64877397236506,131.4443799845191,560.0931539568842,297.20439398784595
26800.000000000007,429.0992078200065,131.5361473295821,560.6353551495886,297.5630604904244
26833.333333333336,429.53749007053375,131.60578642282712,561.1432764933609,297.9317036477066
26866.666666666664,429.97151290510465,131.68475427414128,561.6562671792459,298.2867586309634
26900.000000000007,430.4029559011294,131.78210004181165,562.1850559429411,298.62085585931777
26933.333333333336,430.83012921037107,131.89503318679056,562.7251623971616,298.9350960235805
26966.666666666664,431.27620039223854,131.99725832915493,563.2734587213935,299.2789420630836
27000.000000000007,431.7438643028901,132.08227303692033,563.8261373398104,299.6615912659697
27033.333333333336,432.263127094959,132.12531401538806,564.388441110347,300.13781307957095
27066.666666666664,432.8300234923541,132.0974754547965,564.9274989471505,300.7325480375576
27100.000000000007,433.4007360523604,132.05125059883844,565.4519866511988,301.349485453522
27133.333333333336,433.9662692545811,132.0019597620911,565.9682290166722,301.96430949249
27166.666666666664,434.5227336635547,131.94502415206694,566.4677578156216,302.57770951148774
27200.000000000007,435.06521857771685,131.87224528489477,566.9374638626116,303.1929732928221
27233.333333333336,435.57865091342507,131.7727001768825,567.3513510903076,303.80595073654257
27266.666666666664,436.02141466214385,131.7563964518944,567.7778111140383,304.2650182102494
27300.000000000007,436.39480673311675,131.83762056927964,568.2324273023964,304.5571861638371
27333.333333333336,436.7388814633634,131.94701968364242,568.6859011470058,304.791861779721
27366.666666666664,437.0936008934591,132.0594966072134,569.1530975006725,305.0341042862457
27400.000000000007,437.45884179635925,132.1353771309568,569.5942189273161,305.3234646654024
27433.333333333336,437.83584682829076,132.13812168879352,569.9739685170842,305.69772513949727
27466.666666666664,438.2195438763791,132.0718791010611,570.2914229774402,306.14766477531793
27500.000000000007,438.5834156539234,131.9858772374917,570.5692928914151,306.5975384164317
27533.333333333336,438.960140641568,131.90430147776325,570.8644421193312,307.05583916380476
27566.666666666664,439.3525887778607,131.81461951563583,571.1672082934965,307.5379692622249
27600.000000000007,439.751378213295,131.7476342156425,571.4990124289375,308.0037439976525
27633.333333333336,440.16935789487115,131.65293657100656,571.8222944658777,308.5164213238646
27666.666666666664,440.63663789901193,131.4694796716706,572.1061175706825,309.16715822734136
27700.000000000007,441.0982894127188,131.27816725048754,572.3764566632063,309.8201221622313
27733.333333333336,441.54509749737855,131.0816509033194,572.6267484006979,310.4634465940592
27766.666666666664,441.973267186864,130.88570779232987,572.8589749791938,311.08755939453414
27800.000000000007,442.4018274655708,130.68198070410725,573.083808169678,311.7198467614636
27833.333333333336,442.8390857064557,130.45090434108576,573.2899900475414,312.38818136537
27866.666666666664,443.2794921358218,130.18602186927845,573.4655140051002,313.09347026654336
27900.000000000007,443.69060419656813,129.92598012042785,573.616584316996,313.7646240761403
27933.333333333336,444.0702951410283,129.68990688850215,573.7602020295304,314.38038825252613
27966.666666666664,444.41856496920235,129.49674158274007,573.9153065519424,314.9218233864623
28000.000000000007,444.7342502017981,129.35833352263222,574.0925837244304,315.37591667916587
28033.333333333336,445.015214667519,129.27394346456086,574.2891581320798,315.74127120295816
28066.666666666664,445.26261349932867,129.2415032855488,574.5041167848774,316.0211102137799
28100.000000000007,445.5176801554263,129.23274984389244,574.7504299993187,316.2849303115339
28133.333333333336,445.78009869521355,129.23360769198763,575.0137063872012,316.5464910032259
28166.666666666664,446.05055216324234,129.24725504576517,575.2978072090075,316.8032971174772
28200.000000000007,446.3290405595131,129.26900636248823,575.5980469220013,317.06003419702483
28233.333333333336,446.6228045416751,129.28199145644882,575.904795998124,317.3408130852263
28266.666666666664,446.94393645387464,129.26045370014182,576.2043901540164,317.68348275373285
28300.000000000007,447.28597006472114,129.20784288597028,576.4938129506914,318.07812717875083
28333.333333333336,447.64858009455764,129.1384345768433,576.7870146714009,318.51014551771436
28366.666666666664,448.03208635252236,129.05930269383487,577.0913890463572,318.9727836586875
28400.000000000007,448.42049548373734,128.98191993014876,577.402415413886,319.4385755535886
28433.333333333336,448.82621442190407,128.88672680915133,577.7129412310554,319.9394876127527
28466.666666666664,449.26103895950934,128.76258615713041,578.0236251166398,320.4984528023789
28500.000000000007,449.74352311845746,128.5659976948452,578.3095208133027,321.1775254236122
28533.333333333336,450.23891991149935,128.35742243274348,578.5963423442429,321.8814974787559
28566.666666666664,450.75857869148444,128.14624813605548,578.9048268275399,322.61233055542897
28600.000000000007,451.28870756262745,127.94324976774716,579.2319573303746,323.3454577948803
28633.333333333336,451.8092853038844,127.74713087161476,579.5564161754992,324.0621544322696
28666.666666666664,452.31843379516334,127.55304372719904,579.8714775223624,324.7653900679643
28700.000000000007,452.80569126046527,127.3695094863254,580.1752007467907,325.43618177413987
28733.333333333336,453.26784591809053,127.19545237376298,580.4632982918536,326.07239354432755
28766.666666666664,453.71332995463143,127.01600679388186,580.7293367485133,326.6973231607496
28800.000000000007,454.15098055512186,126.8300459800466,580.9810265351684,327.3209345750753
28833.333333333336,454.58410076071755,126.6459501510379,581.2300509117555,327.93815060967967
28866.666666666664,455.005048562385,126.4769391674439,581.4819877298289,328.5281093949411
28900.000000000007,455.4518003663183,126.37795557184992,581.8297559381682,329.0738447944684
28933.333333333336,455.9194498528445,126.2851812121507,582.2046310649952,329.6342686406938
28966.666666666664,456.41522237310176,126.14898540797566,582.5642077810774,330.2662369651261
29000.000000000007,456.9376533011001,126.07371821170021,583.0113715128003,330.8639350893999
29033.333333333336,457.47909474801276,126.02786950889251,583.5069642569052,331.4512252391203
29066.666666666664,458.04388600268345,125.96260705922096,584.0064930619044,332.0812789434625
29100.000000000007,458.5998187097712,125.90473402697496,584.5045527367462,332.6950846827963
29133.333333333336,459.1162328018508,125.85794531182333,584.9741781136742,333.25828749002744
29166.666666666668,459.5888697336744,125.8388930823195,585.4277628159939,333.7499766513549
29200.000000000007,460.0184118854411,125.86594515893331,585.8843570443744,334.1524667265078
29233.333333333336,460.4025407765693,125.9531207980516,586.3556615746209,334.4494199785177
29266.666666666668,460.7539505518493,126.04134419442511,586.7952947462744,334.7126063574242
29300.000000000007,461.0679259100789,126.11923349871903,587.1871594087979,334.94869241135984
29333.333333333336,461.342429165544,126.18922866245198,587.531657827996,335.153200503092
29366.666666666668,461.577068321815,126.25263442883475,587.8297027506497,335.3244338929802
29400.000000000007,461.7705690672555,126.31327603280494,588.0838451000604,335.4572930344506
29433.333333333336,461.92848003720854,126.36310993554439,588.291589972753,335.56537010166414
29466.666666666668,462.071219973057,126.41087361936253,588.4820935924196,335.6603463536945
29500.000000000007,462.2115182987925,126.43858472834087,588.6501030271334,335.77293357045164
29533.333333333336,462.34855996626493,126.4425947892355,588.7911547555004,335.90596517702943
29566.666666666668,462.4927498753693,126.39715851831596,588.8899083936853,336.09559135705337
29600.000000000007,462.6364648009984,126.31235557773762,588.9488203787361,336.3241092232608
29633.333333333336,462.79279622977424,126.22940154836482,589.0221977781391,336.5633946814094
29666.666666666668,462.9638756470748,126.13448713909634,589.0983627861712,336.8293885079785
29700.000000000007,463.14270124919506,126.02489777002599,589.167599019221,337.1178034791691
29733.333333333336,463.32341960953113,125.90530088714726,589.2287204966784,337.41811872238384
29766.666666666668,463.49909077740944,125.78272375212134,589.2818145295307,337.7163670252881
29800.000000000007,463.6444963029411,125.70376168655426,589.3482579894953,337.94073461638686
29833.333333333336,463.7870224311343,125.67298942084739,589.4600118519817,338.1140330102869
29866.666666666668,463.9332587974185,125.67615101631819,589.6094098137366,338.25710778110033
29900.000000000007,464.0994785087327,125.69400008004395,589.7934785887767,338.40547842868875
29933.333333333336,464.2950861237108,125.71155109519931,590.0066372189101,338.5835350285115
29966.666666666668,464.5199289143565,125.72106689873594,590.2409958130925,338.79886201562056
30000.000000000007,464.7847695542113,125.71720885218546,590.5019784063968,339.06756070202584
30033.333333333336,465.088107799118,125.69999949828912,590.7881072974071,339.3881083008289
30066.666666666668,465.4163150128648,125.6893036074521,591.1056186203169,339.72701140541267
30100.000000000007,465.7602259423482,125.67508832227774,591.435314264626,340.08513762007044
30133.333333333336,466.1132386316841,125.64648819888656,591.7597268305707,340.46675043279754
30166.666666666668,466.4762798428542,125.57874568586757,592.0550255287218,340.8975341569866
30200.000000000007,466.82493142628203,125.50002935135488,592.3249607776369,341.32490207492714
30233.333333333336,467.1456293712762,125.43398255988839,592.5796119311645,341.7116468113878
30266.666666666668,467.4405682606365,125.38870176200074,592.8292700226373,342.0518664986358
30300.000000000007,467.7139774214606,125.37885757510624,593.0928349965668,342.33511984635436
30333.333333333336,467.95980232981304,125.41125926688686,593.3710615966999,342.54854306292617
30366.666666666668,468.16619499060454,125.47317205803009,593.6393670486347,342.6930229325744
30400.000000000007,468.3367167838924,125.54795876673572,593.8846755506281,342.78875801715674
30433.333333333336,468.49386695088987,125.59779809153893,594.0916650424288,342.8960688593509
30466.666666666668,468.6372991073439,125.62352038673325,594.2608194940772,343.0137787206106
30500.000000000007,468.7665854231276,125.62747369484774,594.3940591179753,343.1391117282799
30533.333333333336,468.85489103033615,125.58994274762628,594.4448337779625,343.26494828270984
30566.666666666668,468.8893675806895,125.54194567206184,594.4313132527514,343.34742190862767
30600.000000000007,468.87598572982125,125.53138283370146,594.4073685635227,343.3446028961198
30633.333333333336,468.81770613309374,125.5912883439098,594.4089944770035,343.2264177891839
30666.666666666668,468.7805846026444,125.6086996357852,594.3892842384296,343.17188496685924
30700.000000000007,468.7781750118289,125.58488589500408,594.363060906833,343.1932891168249
30733.333333333336,468.79746503706775,125.54794601511034,594.3454110521781,343.24951902195744
30766.666666666668,468.84154445701785,125.50043065014567,594.3419751071635,343.34111380687216
30800.000000000007,468.9205266954879,125.43752547199337,594.3580521674813,343.48300122349457
30833.333333333336,469.0420333959248,125.36700312962178,594.4090365255466,343.67503026630305
30866.666666666668,469.20599016794347,125.28735783650879,594.4933480044523,343.91863233143465
30900.000000000007,469.4053740663912,125.1891277033487,594.5945017697398,344.2162463630425
30933.333333333336,469.61348046388287,125.06320228395025,594.6766827478331,344.5502781799326
30966.666666666668,469.8304940947177,124.91504178832201,594.7455358830398,344.9154523063957
31000.000000000007,470.05406203648164,124.75058251002523,594.8046445465069,345.3034795264564
31033.333333333336,470.26517538786,124.60408803182484,594.8692634196848,345.6610873560351
31066.666666666668,470.4316851229238,124.5291482954518,594.9608334183756,345.902536827472
31100.000000000007,470.550851982182,124.52887090098461,595.0797228831666,346.0219810811974
31133.333333333336,470.6405560802031,124.60114242125726,595.2416985014604,346.0394136589458
31166.666666666668,470.6956589422421,124.70870714344896,595.4043660856911,345.98695179879314
31200.000000000007,470.7339953955873,124.80656024987039,595.5405556454577,345.9274351457169
31233.333333333336,470.7555654402385,124.89369307503898,595.6492585152776,345.86187236519953
31266.666666666668,470.7605883582345,124.96914955363702,595.7297379118716,345.7914388045975
31300.000000000007,470.7492104549081,125.03273844349394,595.7819488984021,345.71647201141417
31333.333333333336,470.7217964443713,125.08336627733388,595.8051627217052,345.6384301670374
31366.666666666668,470.68156067136664,125.11706599183381,595.7986266632005,345.5644946795328
31400.000000000007,470.6312397585263,125.1370616422652,595.7683014007915,345.4941781162611
31433.333333333336,470.63054639997017,125.07851750722303,595.7090639071932,345.55202889274716
31466.666666666668,470.6784587404509,124.91177341218912,595.59023215264,345.76668532826176
31500.000000000007,470.74125860362767,124.716111217717,595.4573698213446,346.02514738591066
31533.333333333336,470.7957927588649,124.56204516534748,595.3578379242124,346.23374759351736
31566.666666666668,470.84698871645,124.45004479232394,595.297033508774,346.3969439241261
31600.000000000007,470.9005504030968,124.36776926196325,595.2683196650601,346.53278114113357
31633.333333333336,470.9429602439178,124.3302494801098,595.2732097240277,346.612710763808
31666.666666666668,470.9514713813655,124.35311811123734,595.3045894926029,346.59835327012814
31700.000000000007,470.92786071242375,124.44385991475235,595.371720627176,346.4840007976714
31733.333333333336,470.8911245564344,124.55317685384384,595.4443014102783,346.33794770259055
31766.666666666668,470.85150547750305,124.65900664502905,595.5105121225321,346.19249883247403
31800.000000000007,470.814656314757,124.75040609071597,595.565062405473,346.064250224041
31833.333333333336,470.79518310920747,124.81094772562145,595.606130834829,345.984235383586
31866.666666666668,470.80830558356456,124.8258724356305,595.634178019195,345.98243314793405
31900.000000000007,470.85039897949787,124.80304478128065,595.6534437607785,346.04735419821725
31933.333333333336,470.9166957389798,124.76195850262047,595.6786542416003,346.1547372363593
31966.666666666668,470.9851921687759,124.74081779842476,595.7260099672006,346.2443743703511
32000.000000000007,471.052251509025,124.73875801108298,595.791009520108,346.313493497942
32033.333333333336,471.1354720731083,124.71549899745229,595.8509710705606,346.419973075656
32066.666666666668,471.23253552294165,124.66996328549187,595.9024988084335,346.5625722374498
32100.000000000007,471.32887459712526,124.60001997550366,595.9288945726289,346.7288546216216
32133.333333333336,471.40362498169196,124.5003069659246,595.9039319476166,346.90331801576735
32166.666666666668,471.4287620668579,124.39759664714832,595.8263587140062,347.0311654197096
32200.000000000007,471.4046564307768,124.368381986409,595.7730384171858,347.0362744443678
32233.333333333336,471.3526966850989,124.4182009883012,595.7708976734001,346.93449569679774
32266.666666666668,471.32008507263544,124.44872219346911,595.7688072661045,346.8713628791663
32300.000000000007,471.30764953647025,124.46191082999043,595.7695603664607,346.84573870647984
32333.333333333336,471.3239960030165,124.45421248302652,595.778208486043,346.86978351998994
32366.666666666668,471.3833297364878,124.42374271188598,595.8070724483738,346.9595870246018
32400.000000000007,471.48565994928214,124.35997875513479,595.845638704417,347.1256811941473
32433.333333333336,471.6140656894314,124.24589684453255,595.859962533964,347.36816884489883
32466.666666666668,471.7611918715784,124.07943291363706,595.8406247852155,347.6817589579413
32500.000000000007,471.92095709334734,123.86687959043851,595.7878366837858,348.05407750290885
32533.333333333336,472.0874701141139,123.62181645660789,595.7092865707218,348.465653657506
32566.666666666668,472.2618327630295,123.33852869286409,595.6003614558936,348.9233040701654
32600.000000000007,472.44619363909925,123.02762161664482,595.4738152557441,349.41857202245444
32633.333333333336,472.6270225814159,122.7159905340556,595.3430131154714,349.91103204736027
32666.666666666668,472.791978084332,122.42890847734962,595.2208865616816,350.3630696069824
32700.000000000007,472.9353773344218,122.17870798679091,595.1140853212127,350.75666934763086
32733.333333333336,473.05818735605845,121.95597185435976,595.0141592104183,351.1022155016987
32766.666666666668,473.1671716656584,121.73396700111505,594.9011386667735,351.4332046645433
32800.0,473.2620595739348,121.51362126904165,594.7756808429764,351.7484383048931
32833.33333333333,473.3437713308995,121.29576407676576,594.6395354076652,352.0480072541337
32866.66666666668,473.41053334443524,121.08333773583585,594.4938710802711,352.32719560859937
32900.0,473.4731428477417,120.86554228134419,594.3386851290859,352.60760056639754
32933.33333333333,473.5368860465995,120.6381732484363,594.1750592950358,352.89871279816316
32966.66666666668,473.60358065366546,120.40130686300789,594.0048875166733,353.20227379065756
33000.0,473.6746836880174,120.1547344782791,593.8294181662965,353.51994920973834
33033.33333333333,473.75048072885284,119.89621481147958,593.6466955403324,353.85426591737325
33066.66666666668,473.83171131900514,119.62358986136752,593.4553011803727,354.2081214576376
33100.0,473.9247898202944,119.33786053979951,593.2626503600939,354.58692928049487
33133.33333333333,474.049045417762,119.04786472876631,593.0969101465283,355.00118068899565
33166.66666666668,474.200812353672,118.76122118650736,592.9620335401794,355.4395911671646
33200.0,474.385514574505,118.48203631973674,592.8675508942417,355.9034782547683
33233.33333333333,474.58925745759535,118.2105710363288,592.7998284939241,356.37868642126654
33266.66666666668,474.7952146044474,117.93763287244454,592.732847476892,356.8575817320028
33300.0,475.0035169647247,117.67221266473165,592.6757296294563,357.33130429999306
33333.33333333333,475.20190924575354,117.41929219455709,592.6212014403106,357.78261705119644
33366.66666666668,475.3915916838928,117.19733714141067,592.5889288253035,358.1942545424821
33400.0,475.5721078125394,117.02323150209406,592.5953393146335,358.54887631044534
33433.33333333333,475.73994133141224,116.88890400793544,592.6288453393477,358.8510373234768
33466.66666666668,475.9028414419592,116.77220444629569,592.6750458882549,359.1306369956635
33500.0,476.07239374687293,116.64200626148518,592.7144000083581,359.43038748538777
33533.33333333333,476.2503084419875,116.49768542159471,592.7479938635822,359.7526230203928
33566.66666666668,476.43848451590895,116.36066093561057,592.7991454515195,360.0778235802984
33600.0,476.6612845332393,116.21252868269231,592.8738132159316,360.448755850547
33633.33333333333,476.9255345839435,116.04454185467311,592.9700764386166,360.88099272927036
33666.66666666668,477.2351109314314,115.84753302097583,593.0826439524072,361.38757791045555
33700.0,477.5969366542185,115.60847643604254,593.205413090261,361.988460218176
33733.33333333333,477.99374436085094,115.33995281887582,593.3336971797268,362.6537915419751
33766.66666666668,478.4065020315307,115.05573062246104,593.4622326539917,363.35077140906964
33800.0,478.824034050889,114.76594559411096,593.589979645,364.058088456778
33833.33333333333,479.25279859147724,114.46907296913709,593.7218715606143,364.78372562234017
33866.66666666668,479.69431987458904,114.16228715330139,593.8566070278904,365.53203272128764
33900.0,480.141591597657,113.83302949450321,593.9746210921602,366.3085621031538
33933.33333333333,480.57653385845646,113.46835073248731,594.0448845909438,367.10818312596916
33966.66666666668,480.9923403991977,113.1247513203964,594.1170917195941,367.8675890788013
34000.0,481.38494899053694,112.84575406331807,594.230703053855,368.5391949272189
34033.33333333333,481.7506340726464,112.63914391724862,594.389777989895,369.11149015539775
34066.66666666668,482.0773387587428,112.51415361094071,594.5914923696836,369.56318514780213
34100.0,482.3700332630912,112.41663271648228,594.7866659795735,369.9534005466089
34133.33333333333,482.66501733730274,112.30655493269222,594.971572269995,370.3584624046105
34166.66666666668,482.97044728134205,112.17207650316688,595.142523784509,370.7983707781752
34200.0,483.2861282235535,111.9952246165754,595.2813528401289,371.2909036069781
34233.33333333333,483.6300948446538,111.75656147577004,595.3866563204239,371.8735333688837
34266.66666666668,483.9992812854191,111.47504889319296,595.474330178612,372.52423239222617
34300.0,484.3930476790948,111.16098181876417,595.554029497859,373.23206586033064
34333.33333333333,484.7975927043235,110.83814070162398,595.6357334059475,373.95945200269955
34366.66666666668,485.1946197127173,110.52393045525037,595.7185501679677,374.67068925746696
34400.0,485.5882969163705,110.22275381548839,595.8110507318589,375.3655431008821
34433.33333333333,486.0001201845091,109.91190148078715,595.9120216652963,376.08821870372196
34466.66666666668,486.4208878492947,109.59529414893109,596.0161819982258,376.8255937003636
34500.0,486.8419007098736,109.29733681218536,596.1392375220589,377.54456389768825
34533.33333333333,487.25521976190095,109.0447809963089,596.3000007582099,378.210438765592
34566.66666666668,487.6513223603378,108.85510069904002,596.5064230593779,378.7962216612978
34600.0,488.0304780978159,108.69889913894227,596.7293772367582,379.3315789588736
34633.33333333333,488.3947505407759,108.54326213306138,596.9380126738372,379.8514884077145
34666.66666666668,488.74300737180965,108.38778942234558,597.1307967941552,380.3552179494641
34700.0,489.0714157591527,108.2308946190205,597.3023103781733,380.84052114013224
34733.33333333333,489.3746439097845,108.07038474502991,597.4450286548145,381.30425916475457
34766.66666666668,489.6521953343798,107.90455653885252,597.5567518732323,381.74763879552734
34800.0,489.9040669773411,107.73203179426325,597.6360987716043,382.1720351830778
34833.33333333333,490.1312117213782,107.55953151880136,597.6907432401796,382.57168020257683
34866.66666666668,490.338176896381,107.3943625741775,597.7325394705585,382.9438143222035
34900.0,490.52496250234964,107.23870806395405,597.7636705663037,383.2862544383956
34933.33333333333,490.6913643443076,107.09119485163693,597.7825591959445,383.60016949267066
34966.66666666668,490.843717784392,106.93805291948034,597.7817707038723,383.90566486491167
35000.0,490.9819393167683,106.77919996210697,597.7611392788752,384.20273935466133
35033.33333333333,491.1060289414365,106.61475460390548,597.720783545342,384.49127433753097
35066.66666666668,491.2172713447092,106.44558448777116,597.6628558324803,384.77168685693806
35100.0,491.3154248901078,106.28772071570452,597.6031456058123,385.0277041744033
35133.33333333333,491.4188327715843,106.12583606405366,597.5446688356379,385.2929967075306
35166.66666666668,491.5428860184319,105.94972341511682,597.4926094335488,385.5931626033151
35200.0,491.70473438438745,105.74908149773657,597.453815882124,385.9556528866509
35233.33333333333,491.90221415765586,105.50966513018945,597.4118792878453,386.39254902746643
35266.66666666668,492.1258284435463,105.2366469476615,597.3624753912078,386.8891814958848
35300.0,492.35176246980654,104.96111121382285,597.3128736836294,387.3906512559837
35333.33333333333,492.56718389629475,104.69751003464526,597.26469393094,387.8696738616495
35366.66666666668,492.76061463583795,104.46935653327418,597.2299711691121,388.2912581025638
35400.0,492.9399775934598,104.25823015272633,597.1982077461861,388.6817474407335
35433.33333333333,493.1377541681437,104.0850026916427,597.2227568597864,389.05275147650104
35466.66666666668,493.3538327398872,103.93340706735492,597.2872398072421,389.42042567253225
35500.0,493.58268637746005,103.7826629827241,597.3653493601842,389.80002339473594
35533.33333333333,493.8240975702393,103.61551437443902,597.4396119446783,390.2085831958003
35566.66666666668,494.077772051987,103.41583560306407,597.493607655051,390.6619364489229
35600.0,494.38260472147863,103.1237083305349,597.5063130520135,391.25889639094373
35633.33333333333,494.69268686982906,102.79530438484505,597.4879912546742,391.897382484984
35666.66666666668,494.9725745953439,102.49348722083127,597.4660618161752,392.4790873745126
35700.0,495.23176759991003,102.20697229975926,597.4387398996693,393.0247953001508
35733.33333333333,495.47159187940264,101.93533971828282,597.4069315976855,393.5362521611198
35766.66666666668,495.6751538351456,101.66704052116894,597.3421943563145,394.00811331397665
35800.0,495.84146965070573,101.44400027058998,597.2854699212958,394.39746938011575
35833.33333333333,495.9799161377927,101.3168055758955,597.2967217136882,394.6631105618972
35866.66666666668,496.0930346143558,101.32481504490384,597.4178496592597,394.76821956945196
35900.0,496.2260477468918,101.34195119369441,597.5679989405862,394.8840965531974
35933.33333333333,496.3774515618683,101.35162534119944,597.7290769030677,395.0258262206689
35966.66666666668,496.5470830673934,101.34161168931156,597.8886947567049,395.2054713780818
36000.0,496.72657348460615,101.31126802218999,598.0378415067961,395.41530546241614
36033.33333333333,496.91623607169834,101.26365688573654,598.1798929574348,395.6525791859618
36066.66666666668,497.11423411576675,101.19287093895244,598.3071050547192,395.92136317681434
36100.0,497.3072457548594,101.09661753685222,598.4038632917117,396.2106282180072
36133.33333333333,497.4957647220196,100.97556978304056,598.4713345050602,396.52019493897905
36166.66666666668,497.68536456226155,100.84291695602053,598.528281518282,396.842447606241
36200.0,497.86710233000184,100.72164116442652,598.5887434944284,397.14546116557534
36233.33333333333,498.03480567133425,100.6234033377809,598.6582090091151,397.4114023335534
36266.66666666668,498.1793692160672,100.56608516129448,598.7454543773616,397.6132840547727
36300.0,498.32953192376317,100.497070580593,598.8266025043562,397.83246134317017
36333.33333333333,498.4916812282185,100.39534723753611,598.8870284657546,398.0963339906824
36366.66666666668,498.65818952272843,100.2676698605956,598.925859383324,398.3905196621328
36400.0,498.82265610009995,100.12011990165445,598.9427760017544,398.7025361984455
36433.33333333333,498.9782757883902,99.95350657760007,598.9317823659902,399.0247692107901
36466.66666666668,499.12448004241986,99.76829900105793,598.8927790434777,399.35618104136194
36500.0,499.26821511431825,99.5625807261291,598.8307958404473,399.70563438818914
36533.33333333333,499.41348736068875,99.33755410788189,598.7510414685706,400.07593325280686
36566.66666666668,499.56029678153163,99.09247019140626,598.6527669729379,400.46782659012536
36600.0,499.70864337684674,98.82742824580733,598.536071622654,400.8812151310394
36633.33333333333,499.85895369469716,98.54530275771523,598.4042564524124,401.31365093698196
36666.66666666668,500.0133281587822,98.24779280924358,598.2611209680258,401.7655353495386
36700.0,500.1818362961579,97.92597994007735,598.1078162362353,402.2558563560805
36733.33333333333,500.34521161656295,97.58494899785131,597.9301606144143,402.76026261871164
36766.66666666668,500.51562692620587,97.26168000190415,597.77730692811,403.2539469243017
36800.0,500.67747924726325,96.95794101208693,597.6354202593502,403.7195382351763
36833.33333333333,500.8109481283537,96.70656578980838,597.5175139181621,404.1043823385453
36866.66666666668,500.9223561992796,96.50605628115308,597.4284124804327,404.4162999181265
36900.0,501.01241204838493,96.34806497680088,597.3604770251858,404.6643470715841
36933.33333333333,501.09280877871146,96.1996497341879,597.2924585128993,404.89315904452354
36966.66666666668,501.1531874516641,96.06011422315234,597.2133016748164,405.0930732285118
37000.0,501.19035368510754,95.93715518284694,597.1275088679545,405.2531985022606
37033.33333333333,501.2043326367796,95.83197733449047,597.03630997127,405.3723553022891
37066.66666666668,501.19780500685124,95.74053875759843,596.9383437644497,405.4572662492528
37100.0,501.17082570803257,95.66364446378074,596.8344701718133,405.5071812442518
37133.33333333333,501.1296855152725,95.59465812384263,596.7243436391152,405.5350273914299
37166.66666666668,501.06213491846034,95.52082661286151,596.5829615313219,405.5413083055988
37200.0,500.9672343730832,95.43229714453416,596.3995315176173,405.53493722854904
37233.33333333333,500.86254445518347,95.34241709326336,596.2049615484468,405.5201273619201
37266.66666666668,500.7863550096493,95.18264244099952,595.9689974506488,405.60371256864977
37300.0,500.73617595444216,94.94769906156064,595.6838750160028,405.78847689288153
37333.33333333333,500.67480932270075,94.71666087330422,595.391470196005,405.9581484493965
37366.66666666668,500.587421674859,94.53350460854963,595.1209262834086,406.0539170663094
37400.0,500.47025731316944,94.41152306986115,594.8817803830306,406.0587342433083
37433.33333333333,500.3285374470908,94.3508526051712,594.679390052262,405.9776848419196
37466.66666666668,500.17230172535994,94.34266571508799,594.5149674404479,405.82963601027194
37500.0,500.03573851619166,94.39922883674313,594.4349673529348,405.6365096794485
37533.33333333333,499.9432459242086,94.42672815533673,594.3699740795454,405.5165177688719
37566.66666666668,499.8899757414894,94.39728474077921,594.2872604822686,405.49269100071024
37600.0,499.87514299812614,94.2886777309689,594.163820729095,405.5864652671572
37633.33333333333,499.82605770701224,94.18323011286812,594.0092878198803,405.64282759414414
37666.66666666668,499.73476616501006,94.11001116317541,593.8447773281855,405.6247550018346
37700.0,499.6013465666489,94.10139093063634,593.7027374972852,405.49995563601254
37733.33333333333,499.43410924577825,94.18357041885619,593.6176796646345,405.250538826922
37766.66666666668,499.28177581768784,94.26355816749886,593.5453339851867,405.018217650189
37800.0,499.1494957991168,94.32499805892435,593.4744938580411,404.82449774019244
37833.33333333333,499.0468663454188,94.3697128714789,593.4165792168976,404.6771534739399
37866.66666666668,498.98997866549763,94.4069507354306,593.3969294009282,404.58302793006703
37900.0,498.9950844653123,94.4302510402621,593.4253355055744,404.5648334250502
37933.33333333333,499.0613936835857,94.41864843873701,593.4800421223227,404.6427452448487
37966.66666666668,499.1858704579482,94.35135821089837,593.5372286688466,404.8345122470499
38000.0,499.3706521727561,94.21708935742862,593.5877415301848,405.15356281532746
38033.33333333333,499.610280492794,94.006226659036,593.61650715183,405.60405383375803
38066.66666666668,499.90134298209915,93.7176054894261,593.6189484715253,406.18373749267306
38100.0,500.21159550963597,93.3961370820062,593.6077325916422,406.8154584276298
38133.33333333333,500.54167316723243,93.06018883542033,593.6018620026528,407.4814843318121
38166.66666666668,500.89126135956707,92.71986022193606,593.6111215815031,408.171401137631
38200.0,501.25654423754037,92.38912875617714,593.6456729937175,408.8674154813632
38233.33333333333,501.62182450396205,92.08943122007605,593.7112557240381,409.532393283886
38266.66666666668,501.9250740723075,91.8274834198701,593.7525574921776,410.09759065243736
38300.0,502.15929618706616,91.72134231242259,593.8806384994888,410.43795387464354
38333.33333333333,502.32216036737293,91.77670359485111,594.0988639622241,410.5454567725218
38366.66666666668,502.44913765123704,91.8783603676812,594.3274980189183,410.57077728355586
38400.0,502.56286690621147,91.96457071877819,594.5274376249897,410.5982961874333
38433.33333333333,502.6564614071736,92.05306075713419,594.7095221643078,410.6034006500394
38466.66666666668,502.72920509375115,92.14567486277915,594.8748799565303,410.583530230972
38500.0,502.7938694020849,92.22179138117659,595.0156607832615,410.5720780209083
38533.33333333333,502.85017767516905,92.27846193168837,595.1286396068574,410.5717157434807
38566.66666666668,502.90014175878315,92.31278490968545,595.2129266684686,410.5873568490977
38600.0,502.9579290888849,92.31657227851079,595.2745013673957,410.6413568103741
38633.33333333333,503.0307246028141,92.29566337718974,595.3263879800038,410.73506122562435
38666.66666666668,503.1175293525873,92.24777576035606,595.3653051129434,410.8697535922313
38700.0,503.2157077886992,92.17048514323861,595.3861929319378,411.0452226454606
38733.33333333333,503.3257185377905,92.06139933648873,595.3871178742793,411.26431920130176
38766.66666666668,503.43912941326874,91.93223731728855,595.3713667305573,411.5068920959802
38800.0,503.55297141094434,91.79022364890952,595.3431950598539,411.7627477620348
38833.33333333333,503.66850738591194,91.64175832290358,595.3102657088156,412.02674906300837
38866.66666666668,503.7808158181579,91.48783219375532,595.2686480119132,412.2929836244026
38900.0,503.8898398386702,91.32028891493292,595.2101287536032,412.56955092373727
38933.33333333333,504.0012719452379,91.14077245597454,595.1420444012124,412.86049948926336
38966.66666666668,504.11641634941964,90.94933485295289,595.0657512023726,413.1670814964667
39000.0,504.2352730512156,90.74536498308528,594.9806380343009,413.4899080681303
39033.33333333333,504.35876996381074,90.52819582433311,594.8869657881438,413.8305741394776
39066.66666666668,504.48288894925736,90.30130600332853,594.784194952586,414.1815829459288
39100.0,504.5925322183999,90.09681627669023,594.6893484950901,414.4957159417097
39133.33333333333,504.70826791060864,89.91849892563218,594.6267668362408,414.7897689849765
39166.66666666668,504.83992718761533,89.74276270090878,594.5826898885241,415.09716448670656
39200.0,504.9879266812735,89.54447146547942,594.5323981467529,415.4434552157941
39233.33333333333,505.1522663915833,89.30539776276798,594.4576641543513,415.8468686288153
39266.66666666668,505.3175775598426,89.08125723298231,594.3988347928249,416.2363203268603
39300.0,505.4808495580332,88.88497028944965,594.3658198474828,416.59587926858353
39333.33333333333,505.65411125739166,88.68012250540538,594.334233762797,416.97398875198627
39366.66666666668,505.8370489459733,88.46338268187544,594.3004316278488,417.3736662640979
39400.0,506.014036145246,88.22479993964066,594.2388360848867,417.78923620560533
39433.33333333333,506.17248131146164,87.98176891778108,594.1542502292427,418.19071239368054
39466.66666666668,506.3106515272214,87.75368585118078,594.0643373784022,418.55696567604065
39500.0,506.4285467925252,87.55552686331134,593.9840736558365,418.87301992921385
39533.33333333333,506.52364467897564,87.39690438807149,593.9205490670471,419.12674029090414
39566.66666666668,506.5486844977384,87.32141463529861,593.870099133037,419.2272698624398
39600.0,506.5386185117291,87.33523547469373,593.8738539864229,419.2033830370354
39633.33333333333,506.5082170250248,87.44397141602111,593.9521884410459,419.0642456090037
39666.66666666668,506.4922953954232,87.57400589896109,594.0663012943843,418.9182894964621
39700.0,506.5055853628089,87.6817716187511,594.18735698156,418.8238137440578
39733.33333333333,506.5475318413661,87.7555758949492,594.3031077363153,418.7919559464169
39766.66666666668,506.6245384218573,87.79160460420078,594.4161430260581,418.83293381765657
39800.0,506.7387044746519,87.7859357701889,594.5246402448408,418.952768704463
39833.33333333333,506.8741726770614,87.7460211295887,594.62019380665,419.12815154747267
39866.66666666668,507.02071622848416,87.69007366073598,594.7107898892201,419.3306425677482
39900.0,507.17363881052415,87.62373068955989,594.7973695000841,419.54990812096423
39933.33333333333,507.33102253226235,87.54661919453306,594.8776417267954,419.78440333772926
39966.66666666668,507.49274064976737,87.45703336478348,594.9497740145508,420.0357072849839
40000.0,507.6587931630391,87.35284136141642,595.0116345244555,420.30595180162265
40033.33333333333,507.8307440752889,87.23289494336927,595.0636390186583,420.59784913191965
40066.66666666668,508.00912148957804,87.09572066138244,595.1048421509605,420.91340082819556
40100.0,508.18874498933354,86.9419527806932,595.1306977700267,421.24679220864033
40133.33333333333,508.3715055631366,86.77343717492613,595.1449427380628,421.5980683882105
40166.66666666668,508.5484684467258,86.60955391483114,595.158022361557,421.9389145318946
40200.0,508.72139538998124,86.44892955625765,595.1703249462389,422.2724658337236
40233.33333333333,508.9101201148706,86.27802448050055,595.1881445953711,422.63209563437005
40266.66666666668,509.11420345758177,86.0920935570443,595.2062970146261,423.0221099005375
40300.0,509.3336446163449,85.88773962940644,595.2213842457513,423.44590498693844
40333.33333333333,509.5680064130433,85.6619055970031,595.2299120100464,423.9061008160402
40366.66666666668,509.8304440917281,85.42722264543299,595.2576667371611,424.4032214462951
40400.0,510.11460045098863,85.20150635122343,595.3161068022121,424.9130940997652
40433.33333333333,510.3939498016842,85.02143986271675,595.4153896644009,425.3725099389674
40466.66666666668,510.67714894657445,84.85838705850149,595.535536005076,425.81876188807297
40500.0,510.96418491928347,84.7060150478667,595.6701999671502,426.2581698714168
40533.33333333333,511.28157814083846,84.58078629762046,595.8623644384589,426.700791843218
40566.66666666668,511.6470694663403,84.44598355213658,596.0930530184769,427.20108591420376
40600.0,512.055464503347,84.24399786687266,596.2994623702197,427.8114666364744
40633.33333333333,512.5068045873437,83.93806660582219,596.4448711931659,428.5687379815215
40666.66666666668,512.9336876411392,83.63416642426009,596.5678540653993,429.29952121687904
40700.0,513.3237524153161,83.33544322874846,596.6591956440645,429.9883091865677
40733.33333333333,513.6769989098747,83.0540704574442,596.7310693673189,430.6229284524305
40766.66666666668,513.99249278134,82.80116705392294,596.793659835263,431.1913257274171
40800.0,514.2635467870492,82.591614316162,596.8551611032112,431.6719324708872
40833.33333333333,514.490362066622,82.42842615211501,596.918788218737,432.061935914507
40866.66666666668,514.6736147067444,82.31231001466527,596.9859247214097,432.3613046920791
40900.0,514.8209579360964,82.2485926531493,597.0695505892458,432.5723652829471
40933.33333333333,514.9660313263132,82.21162773008047,597.1776590563936,432.75440359623275
40966.66666666668,515.1104822617268,82.17308823616754,597.2835704978944,432.9373940255593
41000.0,515.2565422805783,82.12151594906881,597.3780582296471,433.1350263315095
41033.33333333333,515.4068067155499,82.0424073188647,597.4492140344146,433.3643993966852
41066.66666666668,515.5809100041687,81.89661655517696,597.4775265593456,433.68429344899175
41100.0,515.7835306651151,81.68085299445492,597.46438365957,434.10267767066017
41133.33333333333,516.0068072662452,81.40422368523734,597.4110309514825,434.6025835810079
41166.66666666668,516.2351183774578,81.11450218758544,597.3496205650432,435.1206161898723
41200.0,516.4471669035681,80.87089954843196,597.318066452,435.57626735513617
41233.33333333333,516.6429528445765,80.6846199950852,597.3275728396617,435.9583328494913
41266.66666666668,516.8225222031114,80.56183127211364,597.384353475225,436.2606909309977
41300.0,516.988214866154,80.50333713769726,597.4915520038512,436.4848777284567
41333.33333333333,517.1456126134912,80.50520255284208,597.6508151663332,436.64041006064906
41366.66666666668,517.2987925022917,80.5489457740975,597.8477382763892,436.7498467281942
41400.0,517.463772401676,80.57969872498963,598.0434711266656,436.8840736766864
41433.33333333333,517.6346124106831,80.58748667087488,598.222099081558,437.04712573980817
41466.66666666668,517.8095522246252,80.56391962828174,598.373471852907,437.2456325963435
41500.0,517.987945862101,80.50183652116739,598.4897823832684,437.48610934093364
41533.33333333333,518.1687635409271,80.3955594622106,598.5643230031377,437.7732040787165
41566.66666666668,518.3510719321964,80.246529312457,598.5976012446534,438.1045426197394
41600.0,518.5287834631989,80.06694194816338,598.5957254113623,438.46184151503553
41633.33333333333,518.7153238002489,79.84154657829906,598.556870378548,438.87377722194987
41666.66666666668,518.9329383392162,79.56090200082214,598.4938403400383,439.3720363383941
41700.0,519.181627080101,79.22051648163578,598.4021435617367,439.96111059846515
41733.33333333333,519.4425215568604,78.87215212136452,598.3146736782248,440.5703694354958
41766.66666666668,519.7099669431813,78.53435894246856,598.2443258856498,441.1756080007127
41800.0,519.983263488761,78.20856602569467,598.1918295144558,441.7746974630664
41833.33333333333,520.2576170808798,77.89606222142649,598.1536793023063,442.36155485945324
41866.66666666668,520.5000160733605,77.64224375778382,598.1422598311443,442.85777231557665
41900.0,520.7023491026115,77.44375972704626,598.1461088296578,443.25858937556524
41933.33333333333,520.8577351326821,77.29627756042753,598.1540126931096,443.5614575722546
41966.66666666668,520.9607470699534,77.19121137641321,598.1519584463666,443.7695356935402
42000.0,521.023412039982,77.09727812905753,598.1206901690394,443.9261339109244
42033.33333333333,521.0359621554754,77.03928643993441,598.0752485954099,443.996675715541
42066.66666666668,521.0008210860173,77.02355120151252,598.0243722875298,443.9772698845047
42100.0,520.9524559041511,77.02424860913297,597.9767045132841,443.92820729501807
42133.33333333333,520.9136401015609,77.05712429178506,597.9707643933459,443.85651580977583
42166.66666666668,520.918780580966,77.0988409639731,598.0176215449391,443.8199396169929
42200.0,520.9695796907159,77.07013948869896,598.0397191794149,443.899440202017
42233.33333333333,521.0455680545139,76.96487398218113,598.0104420366949,444.08069407233273
42266.66666666668,521.1070579817541,76.87747911123536,597.9845370929895,444.22957887051876
42300.0,521.1632423366327,76.79660685219233,597.959849188825,444.3666354844404
42333.33333333333,521.2136121694772,76.71613169462948,597.9297438641066,444.4974804748477
42366.66666666668,521.2584411424747,76.62973695845712,597.8881781009318,444.6287041840176
42400.0,521.2988273772629,76.54130051048496,597.8401278877478,444.75752686677794
42433.33333333333,521.3515817530882,76.46125329505739,597.8128350481456,444.8903284580308
42466.66666666668,521.3641174097207,76.41820977778114,597.7823271875019,444.9459076319396
42500.0,521.3370397456396,76.51021249707091,597.8472522427105,444.82682724856863
42533.33333333333,521.2956405742538,76.70105739118969,597.9966979654434,444.59458318306406
42566.66666666668,521.2721837198718,76.8928894776543,598.1650731975261,444.3792942422175
42600.0,521.2598300821996,77.07886929643396,598.3386993786336,444.1809607857657
42633.33333333333,521.2585105794166,77.25643254453425,598.5149431239508,444.0020780348823
42666.66666666668,521.2668430000156,77.42667341560606,598.6935164156216,443.8401695844095
42700.0,521.274729861688,77.59304208684344,598.8677719485314,443.6816877748446
42733.33333333333,521.2955207157665,77.72825042789646,599.023771143663,443.5672702878701
42766.66666666668,521.3203337195389,77.85914361075275,599.1794773302917,443.4611901087861
42800.0,521.3481184148263,77.98533370254083,599.3334521173672,443.3627847122855
42833.33333333333,521.3812164769121,78.10796236482416,599.4891788417362,443.2732541120879
42866.66666666668,521.4191689253456,78.22659670716583,599.6457656325115,443.1925722181798
42900.0,521.4493573074172,78.35324246942048,599.8025997768377,443.09611483799677
42933.33333333333,521.4673785824625,78.49612150570694,599.9635000881694,442.9712570767556
42966.66666666668,521.4810182797557,78.64314158810392,600.1241598678597,442.83787669165184
43000.0,521.4758346341418,78.8245199655831,600.300354599725,442.65131466855877
43033.33333333333,521.4307594511273,79.0896764639536,600.520435915081,442.3410829871737
43066.66666666668,521.3422446280601,79.44110905406242,600.7833536821225,441.90113557399775
43100.0,521.2487634936343,79.7654134970816,601.0141769907159,441.48334999655276
43133.33333333333,521.150564000099,80.06008040467725,601.2106444047763,441.0904835954218
43166.66666666668,521.0544117599068,80.31828016331578,601.3726919232225,440.736131596591
43200.0,520.9603067730573,80.53658603586271,601.4968928089199,440.42372073719457
43233.33333333333,520.8800437343006,80.71679428758559,601.5968380218861,440.163249446715
43266.66666666668,520.8298835386119,80.86737888389604,601.697262422508,439.9625046547158
43300.0,520.8092216051555,80.97638972917912,601.7856113343346,439.83283187597635
43333.33333333333,520.8276371208262,81.03494870898137,601.8625858298076,439.7926884118449
43366.66666666668,520.8878693068378,81.03502619852395,601.9228955053618,439.8528431083139
43400.0,520.9844244954716,80.97797186714931,601.9623963626209,440.0064526283222
43433.33333333333,521.1131213065026,80.87450468879275,601.9876259952954,440.2386166177099
43466.66666666668,521.2702926263303,80.74556414944333,602.0158567757736,440.52472847688693
43500.0,521.4476113659894,80.62183470066198,602.0694460666514,440.8257766653274
43533.33333333333,521.6411578519105,80.50709342977255,602.1482512816831,441.13406442213795
43566.66666666668,521.8451364096253,80.40141478770148,602.2465511973268,441.4437216219238
43600.0,521.9813557991112,80.33065811799221,602.3120139171034,441.6506976811189
43633.33333333333,522.0445867055765,80.36163233577753,602.406219041354,441.682954369799
43666.66666666668,522.0449702570684,80.50915448233911,602.5541247394075,441.53581577472926
43700.0,522.0191490438926,80.68755666006159,602.7067057039542,441.33159238383104
43733.33333333333,521.9838523342984,80.85501829112802,602.8388706254264,441.12883404317034
43766.66666666668,521.939001429262,81.01131356920673,602.9503149984688,440.9276878600553
43800.0,521.8778091496686,81.15335970113881,603.0311688508074,440.72444944852975
43833.33333333333,521.7914488637178,81.2827594949466,603.0742083586645,440.50868936877123
43866.66666666668,521.6801039662153,81.40837531999517,603.0884792862105,440.2717286462201
43900.0,521.552637378323,81.55417800542777,603.1068153837507,439.9984593728952
43933.33333333333,521.4038883354735,81.72602940148747,603.129917736961,439.67785893398604
43966.66666666668,521.2314612298634,81.9070498782615,603.1385111081249,439.3244113516019
44000.0,521.0382672429982,82.09189516884359,603.1301624118419,438.9463720741546
44033.33333333333,520.8491440575099,82.25765922230767,603.1068032798175,438.5914848352022
44066.66666666668,520.6993020774537,82.3506082174816,603.0499102949353,438.3486938599721
44100.0,520.5981774515856,82.40410819617799,603.0022856477635,438.1940692554076
44133.33333333333,520.5402377747853,82.46074241640231,603.0009801911876,438.079495358383
44166.66666666668,520.521271757815,82.51296605928135,603.0342378170964,438.0083056985337
44200.0,520.5333780519447,82.55803839213169,603.0914164440765,437.975339659813
44233.33333333333,520.5618308989743,82.60465616091494,603.1664870598893,437.9571747380594
44266.66666666668,520.6082097805648,82.64881665897929,603.2570264395441,437.95939312158555
44300.0,520.6742457205344,82.68517334427261,603.359419064807,437.9890723762618
44333.33333333333,520.755483597138,82.71656384309117,603.4720474402292,438.0389197540468
44366.66666666668,520.8485437239465,82.74426685337848,603.5928105773249,438.104276870568
44400.0,520.9533060260634,82.76172115281581,603.7150271788792,438.19158487324756
44433.33333333333,521.0552851973912,82.78711247923343,603.8423976766246,438.26817271815776
44466.66666666668,521.1637589409912,82.81450778801195,603.9782667290032,438.34925115297926
44500.0,521.2848303557524,82.81753687848762,604.1023672342401,438.46729347726483
44533.33333333333,521.4110542753978,82.77688147341101,604.1879357488087,438.6341728019868
44566.66666666668,521.5408978470231,82.68252990730349,604.2234277543266,438.8583679397196
44600.0,521.663533506964,82.57077809527539,604.2343116022394,439.0927554116886
44633.33333333333,521.763935053008,82.48951081717159,604.2534458701796,439.2744242358364
44666.66666666668,521.8434902859201,82.43884632578974,604.2823366117099,439.40464396013033
44700.0,521.904923090997,82.42001354843046,604.3249366394275,439.4849095425666
44733.33333333333,521.9520581416488,82.43502346645879,604.3870816081076,439.51703467518996
44766.66666666668,521.9844658345622,82.48381699017926,604.4682828247414,439.50064884438297
44800.0,521.9995109372835,82.56907124353174,604.5685821808153,439.43043969375174
44833.33333333333,522.0011064048382,82.68599699280287,604.6871033976411,439.3151094120353
44866.66666666668,521.9906267497474,82.83016822806387,604.8207949778113,439.16045852168355
44900.0,521.9679616221125,82.99780125519707,604.9657628773095,438.9701603669154
44933.33333333333,521.9402608829437,83.16347047480713,605.1037313577508,438.77679040813655
44966.66666666668,521.9134086599522,83.3050516000915,605.2184602600437,438.60835705986074
45000.0,521.8879440672845,83.417663601433,605.3056076687175,438.4702804658515
45033.33333333333,521.8629213067127,83.49623698290205,605.3591582896147,438.36668432381066
45066.66666666668,521.8383201306818,83.53669220559192,605.3750123362738,438.3016279250899
45100.0,521.8239347144624,83.54027790163526,605.3642126160977,438.2836568128272
45133.33333333333,521.822828249718,83.52356010326761,605.3463883529856,438.29926814645034
45166.66666666668,521.8335152523914,83.4873947266823,605.3209099790737,438.3461205257091
45200.0,521.8576601318777,83.42906725047467,605.2867273823523,438.428592881403
45233.33333333333,521.8966753225435,83.34669239589074,605.2433677184342,438.5499829266528
45266.66666666668,521.9493200573132,83.2385776112035,605.1878976685167,438.71074244610975
45300.0,522.0145854849762,83.10478516446497,605.1193706494412,438.9098003205113
45333.33333333333,522.0947320923613,82.9489893018861,605.0437213942473,439.14574279047514
45366.66666666668,522.1886534505608,82.77896784382564,604.9676212943864,439.40968560673514
45400.0,522.2881752868756,82.61746687031734,604.9056421571929,439.6707084165582
45433.33333333333,522.3926818422264,82.45711091177981,604.8497927540061,439.93557093044654
45466.66666666668,522.5010396911373,82.29558643881268,604.79662612995,440.2054532523246
45500.0,522.6195960393607,82.1358389135179,604.7554349528785,440.48375712584277
45533.33333333333,522.7483098157217,81.97629503206333,604.724604847785,440.77201478365834
45566.66666666668,522.8871457590661,81.81587621952528,604.7030219785914,441.0712695395408
45600.0,523.0370193993522,81.65461960663534,604.6916390059876,441.38239979271685
45633.33333333333,523.196347408394,81.49389521334747,604.6902426217415,441.70245219504653
45666.66666666668,523.3628555959681,81.33433251069951,604.6971881066676,442.0285230852686
45700.0,523.5177252365979,81.17112054379453,604.6888457803925,442.3466046928034
45733.33333333333,523.6549376300338,81.0301451001912,604.6850827302251,442.62479252984264
45766.66666666668,523.8012809050196,80.9507793918784,604.752060296898,442.8505015131411
45800.0,523.9700404977233,80.90493376142904,604.8749742591523,443.06510673629424
45833.33333333333,524.1540511640766,80.85089322741254,605.0049443914891,443.30315793666404
45866.66666666668,524.3532310773531,80.7599007593481,605.1131318367012,443.59333031800503
45900.0,524.5426127401824,80.69026020738234,605.2328729475648,443.8523525328001
45933.33333333333,524.7254289495157,80.64220507846221,605.3676340279779,444.0832238710535
45966.66666666668,524.9016142184972,80.61461571455303,605.5162299330502,444.28699850394423
46000.0,525.0687232227787,80.60517451484819,605.6738977376268,444.4635487079305
46033.33333333333,525.2253649529174,80.61144828745415,605.8368132403716,444.61391666546325
46066.66666666668,525.378802569744,80.62558705183181,606.0043896215759,444.7532155179122
46100.0,525.5412740865883,80.64388382692178,606.18515791351,444.8973902596665
46133.33333333333,525.7269994290474,80.65343039286641,606.3804298219138,445.07356903618097
46166.66666666668,525.9373773782918,80.63815779813027,606.575535176422,445.29921958016155
46200.0,526.1711062821727,80.5849403193345,606.7560466015071,445.58616596283815
46233.33333333333,526.4255466100615,80.48997172100682,606.9155183310683,445.93557488905464
46266.66666666668,526.7018982227336,80.34598608816395,607.0478843108975,446.3559121345696
46300.0,526.9684175850804,80.20929581317372,607.1777133982541,446.7591217719066
46333.33333333333,527.218007000895,80.1013174284329,607.3193244293279,447.11668957246206
46366.66666666668,527.4328002058426,80.01972261269972,607.4525228185423,447.4130775931428
46400.0,527.589155592217,79.99630930151042,607.5854648937275,447.5928462907066
46433.33333333333,527.6648027372815,80.05902311097105,607.7238258482525,447.6057796263105
46466.66666666668,527.6573517146163,80.23867362715937,607.8960253417757,447.41867808745695
46500.0,527.6036948108926,80.45748549285747,608.0611803037501,447.1462093180352
46533.33333333333,527.518724275345,80.68760413093644,608.2063284062814,446.83112014440854
46566.66666666668,527.4069743679361,80.93556334964748,608.3425377175836,446.47141101828856
46600.0,527.2700120833142,81.20831054936109,608.4783226326753,446.0617015339531
46633.33333333333,527.1086210397164,81.51043911601717,608.6190601557336,445.5981819236992
46666.66666666668,526.9301228283273,81.82731497106204,608.7574377993893,445.10280785726525
46700.0,526.7341861576189,82.1550367975792,608.8892229551981,444.57914936003965
46733.33333333333,526.539064191501,82.49344614349444,609.0325103349954,444.04561804800653
46766.66666666668,526.3514959481066,82.8150768957065,609.1665728438131,443.5364190524001
46800.0,526.20567819119,83.07660303548676,609.2822812266768,443.1290751557033
46833.33333333333,526.1059299294051,83.27247632462313,609.3784062540282,442.83345360478194
46866.66666666668,526.0523180059513,83.39767998394852,609.4499979898998,442.65463802200276
46900.0,526.0445665873095,83.45071573645352,609.495282323763,442.59385085085603
46933.33333333333,526.0733333853077,83.45787324706157,609.5312066323693,442.61546013824614
46966.66666666668,526.1266299930429,83.4550306575289,609.5816606505718,442.67159933551403
47000.0,526.1813711604286,83.44789967526522,609.6292708356939,442.7334714851634
47033.33333333333,526.2305065321074,83.44145297612965,609.671959508237,442.7890535559777
47066.66666666668,526.2717599124834,83.4413262926667,609.7130862051501,442.8304336198167
47100.0,526.3043049969388,83.45331150861585,609.7576165055546,442.8509934883229
47133.33333333333,526.3217368033056,83.49010815597292,609.8118449592786,442.8316286473327
47166.66666666668,526.3381756525177,83.5646659816694,609.9028416341871,442.77350967084834
47200.0,526.37026626415,83.66431765033668,610.0345839144867,442.70594861381335
47233.33333333333,526.4153866107948,83.78604498628907,610.2014315970839,442.62934162450574
47266.66666666668,526.4792611948002,83.90943648219458,610.3886976769948,442.5698247126056
47300.0,526.564082114548,84.00429897328318,610.5683810878312,442.5597831412648
47333.33333333333,526.6751417699638,84.06696090104903,610.7421026710128,442.6081808689148
47366.66666666668,526.8125149333061,84.08662185589758,610.8991367892037,442.72589307740856
47400.0,526.980117336688,84.04870177686323,611.0288191135512,442.9314155598247
47433.33333333333,527.1760108984586,83.95290167321988,611.1289125716785,443.22310922523866
47466.66666666668,527.3890556664626,83.81092218261504,611.1999778490776,443.5781334838475
47500.0,527.6170197879901,83.62142562213022,611.2384454101203,443.99559416585987
47533.33333333333,527.831139246605,83.45254195105944,611.2836811976644,444.3785972955455
47566.66666666668,528.0319425298035,83.30339268691743,611.3353352167209,444.728549842886
47600.0,528.2190385989284,83.17234213164065,611.391380730569,445.0466964672877
47633.33333333333,528.4200275315561,83.07210542369545,611.4921329552516,445.34792210786065
47666.66666666668,528.6418460474315,82.9755712519532,611.6174172993847,445.66627479547833
47700.0,528.8853755416455,82.85194067981402,611.7373162214595,446.03343486183155
47733.33333333333,529.1495105961362,82.67435054593469,611.8238611420709,446.47516005020157
47766.66666666668,529.3807232962869,82.52914523974128,611.9098685360282,446.8515780565456
47800.0,529.5688943123381,82.42322342535437,611.9921177376925,447.14567088698374
47833.33333333333,529.7154319896844,82.35249606412387,612.0679280538083,447.36293592556046
47866.66666666668,529.8201405757682,82.31754251360228,612.1376830893704,447.5025980621659
47900.0,529.8829843514917,82.31852011062006,612.2015044621118,447.56446424087164
47933.33333333333,529.9094448815065,82.34817111011374,612.2576159916202,447.56127377139273
47966.66666666668,529.9066735441819,82.39797030657357,612.3046438507555,447.5087032376083
48000.0,529.8746703395179,82.4656430926125,612.3403134321304,447.40902724690545
48033.33333333333,529.8228404210529,82.55759938471058,612.3804398057634,447.26524103634233
48066.66666666668,529.7509539808935,82.6742771286547,612.4252311095482,447.07667685223885
48100.0,529.6608721896672,82.81433963953872,612.4752118292059,446.8465325501285
48133.33333333333,529.5525713271103,82.97170064076126,612.5242719678715,446.58087068634904
48166.66666666668,529.4077439163984,83.13977799408957,612.5475219104881,446.26796592230886
48200.0,529.2302058066308,83.32199757139773,612.5522033780285,445.9082082352331
48233.33333333333,529.0328632176079,83.51612627599297,612.5489894936009,445.5167369416149
48266.66666666668,528.8627327461284,83.73570525678484,612.5984380029132,445.1270274893435
48300.0,528.7258484488783,83.86575299245372,612.591601441332,444.8600954564246
48333.33333333333,528.6448524997027,83.84507939467619,612.4899318943789,444.7997731050265
48366.66666666668,528.5859464667029,83.7740778851906,612.3600243518936,444.81186858151233
48400.0,528.5261512331247,83.71639486622244,612.2425460993471,444.8097563669022
48433.33333333333,528.4636162694228,83.67058785172786,612.1342041211507,444.7930284176949
48466.66666666668,528.394918998506,83.63898423564667,612.0339032341527,444.75593476285934
48500.0,528.3086557232856,83.64352155541452,611.9521772787001,444.6651341678711
48533.33333333333,528.214994487024,83.67111943404862,611.8861139210726,444.5438750529754
48566.66666666668,528.1157288122719,83.71568887053158,611.8314176828035,444.40003994174026
48600.0,528.0106484050507,83.77874096315605,611.7893893682067,444.23190744189463
48633.33333333333,527.9052797380332,83.85271274511489,611.7579924831481,444.0525669929183
48666.66666666668,527.7913650859288,83.93998716532136,611.7313522512501,443.85137792060743
48700.0,527.6492187517957,84.075113934097,611.7243326858927,443.57410481769875
48733.33333333333,527.4807246748862,84.27731184294058,611.7580365178268,443.2034128319457
48766.66666666668,527.2844103151458,84.55750381941164,611.8419141345574,442.72690649573417
48800.0,527.0881220189509,84.83988105626058,611.9280030752114,442.2482409626903
48833.33333333333,526.8986250305722,85.10003229092368,611.9986573214959,441.7985927396486
48866.66666666668,526.7247926449526,85.33468879733236,612.0594814422849,441.3901038476202
48900.0,526.5718673240458,85.54231639545014,612.1141837194959,441.02955092859565
48933.33333333333,526.4383861729929,85.72251932179587,612.1609054947887,440.715866851197
48966.66666666668,526.323091951792,85.87473177256489,612.1978237243569,440.4483601792271
49000.0,526.225284163299,85.99982650872053,612.2251106720195,440.22545765457846
49033.33333333333,526.1326887069367,86.09851623867644,612.2312049456132,440.0341724682603
49066.66666666668,526.0370249098546,86.17684836136212,612.2138732712167,439.8601765484925
49100.0,525.943003647899,86.22798495518103,612.17098860308,439.715018692718
49133.33333333333,525.8567373844343,86.25004278646844,612.1067801709028,439.6066945979658
49166.66666666668,525.7794344602208,86.24713594584337,612.0265704060643,439.5322985143775
49200.0,525.710678243405,86.22540073684168,611.9360789802467,439.48527750656336
49233.33333333333,525.6504687339868,86.19090329482432,611.8413720288112,439.4595654391625
49266.66666666668,525.598844216503,86.14897736641568,611.7478215829187,439.44986685008735
49300.0,525.545727110863,86.1126352596136,611.6583623704767,439.4330918512494
49333.33333333333,525.4811446217286,86.11036078869927,611.5915054104279,439.37078383302935
49366.66666666668,525.4110928782794,86.13234209459644,611.5434349728758,439.278750783683
49400.0,525.3558591035742,86.17904786722154,611.5349069707958,439.17681123635265
49433.33333333333,525.3225334028388,86.24054084183379,611.5630742446725,439.081992561005
49466.66666666668,525.3112185423452,86.2988813336496,611.6100998759948,439.01233720869556
49500.0,525.3219244482254,86.33718056757715,611.6591050158027,438.9847438806483
49533.33333333333,525.3579885970271,86.34406427266255,611.7020528696896,439.01392432436455
49566.66666666668,525.4589501445037,86.29594169314124,611.7548918376449,439.16300845136243
49600.0,525.6133975072706,86.17138622100269,611.7847837282733,439.4420112862679
49633.33333333333,525.8094178483635,85.95813557398755,611.767553422351,439.851282274376
49666.66666666668,526.0121496574446,85.71942751810391,611.7315771755485,440.29272213934075
49700.0,526.2068257636198,85.48755123430152,611.6943769979214,440.7192745293183
49733.33333333333,526.3934461668888,85.26246557568551,611.6559117425743,441.1309805912033
49766.66666666668,526.5719391766588,85.0441404462235,611.6160796228824,441.52779873043534
49800.0,526.7394126589412,84.8309042139133,611.5703168728545,441.9085084450279
49833.33333333333,526.8989762010531,84.62636714112843,611.5253433421815,442.27260905992466
49866.66666666668,527.0474591331254,84.43033157567513,611.4777907088005,442.6171275574502
49900.0,527.1821780988275,84.24198044800603,611.4241585468336,442.9401976508215
49933.33333333333,527.3043654472875,84.06326841293328,611.3676338602208,443.24109703435425
49966.66666666668,527.4151509356635,83.89681086327677,611.3119617989403,443.51834007238676
50000.0,527.5116782841769,83.75112294841743,611.2628012325944,443.7605553357595
50033.33333333333,527.5917450193963,83.62908943813885,611.2208344575351,443.9626555812574
50066.66666666668,527.6550986125474,83.53105313487245,611.1861517474198,444.12404547767494
50100.0,527.7099693920924,83.45691371416754,611.1668831062599,444.25305567792486
50133.33333333333,527.753646637936,83.40254202073857,611.1561886586745,444.3511046171974
50166.66666666668,527.7842172793793,83.37024964553315,611.1544669249124,444.41396763384614
50200.0,527.7926540635382,83.38399083991419,611.1766449034524,444.408663223624
50233.33333333333,527.7743177570874,83.45467606052844,611.2289938176158,444.31964169655896
50266.66666666668,527.7292630711903,83.57933416445847,611.3085972356488,444.1499289067318
50300.0,527.6582611548104,83.75426110525963,611.41252226007,443.90400004955075
50333.33333333333,527.5617884723177,83.97647156295824,611.5382600352759,443.5853169093595
50366.66666666668,527.4148517891322,84.20317936815842,611.6180311572906,443.21167242097374
50400.0,527.2262054038855,84.42536359966759,611.651569003553,442.8008418042179
50433.33333333333,527.0034293293886,84.68196204639985,611.6853913757884,442.32146728298875
50466.66666666668,526.7483474029394,85.01434043694023,611.7626878398796,441.7340069659992
50500.0,526.5031589992411,85.31639986831357,611.8195588675546,441.18675913092756
50533.33333333333,526.2677166625388,85.58950902142439,611.8572256839632,440.67820764111434
50566.66666666668,526.0421775373885,85.83564684206009,611.8778243794486,440.2065306953284
50600.0,525.8262248173749,86.05736647164767,611.8835912890225,439.76885834572715
50633.33333333333,525.6198171670126,86.25806488218592,611.8778820491984,439.36175228482665
50666.66666666668,525.4285039386101,86.44726136777831,611.8757653063884,438.9812425708318
50700.0,525.2603380943964,86.62914443976076,611.8894825341572,438.63119365463564
50733.33333333333,525.1136701782776,86.79659613255322,611.9102663108308,438.31707404572444
50766.66666666668,524.9901421347122,86.93704674436627,611.9271888790785,438.0530953903459
50800.0,524.8995095103854,87.02890122582012,611.9284107362056,437.8706082845653
50833.33333333333,524.8426664230194,87.07067779358022,611.9133442165996,437.7719886294392
50866.66666666668,524.8199203604859,87.06268423631228,611.8826045967982,437.7572361241736
50900.0,524.8323059290367,87.00657898140145,611.8388849104381,437.82572694763525
50933.33333333333,524.8643698662363,86.94098834259319,611.8053582088295,437.9233815236431
50966.66666666668,524.9088118163514,86.88415442034527,611.7929662366967,438.02465739600615
51000.0,524.955907864855,86.82997079569859,611.7858786605536,438.1259370691564
51033.33333333333,525.0057644857948,86.77812080667574,611.7838852924705,438.227643679119
51066.66666666668,525.0592205414686,86.7277184276662,611.7869389691348,438.33150211380234
51100.0,525.1172640927334,86.67819681570283,611.7954609084362,438.4390672770306
51133.33333333333,525.179972175751,86.62876944453224,611.8087416202833,438.5512027312188
51166.66666666668,525.2587134788463,86.57183554628764,611.8305490251339,438.6868779325587
51200.0,525.3563301741005,86.49232910039889,611.8486592744995,438.8640010737017
51233.33333333333,525.4693562152329,86.37903747384745,611.8483936890804,439.09031874138543
51266.66666666668,525.5912882835735,86.23030888036622,611.8215971639397,439.36097940320724
51300.00000000001,525.7163862972594,86.04862790854257,611.765014205802,439.66775838871683
51333.33333333333,525.8391575689434,85.83616975342767,611.675327322371,440.0029878155157
51366.66666666668,525.9547343452335,85.60746022054042,611.562194565774,440.3472741246931
51400.00000000001,526.0471161142868,85.41163891893798,611.4587550332249,440.63547719534887
51433.33333333333,526.1207311611838,85.24941076100873,611.3701419221925,440.8713204001751
51466.66666666668,526.1726327166148,85.12102879292887,611.2936615095437,441.0516039236859
51500.00000000001,526.1570628450504,85.07192170192447,611.2289845469749,441.08514114312595
51533.33333333333,526.0742431038295,85.17031219488916,611.2445552987188,440.90393090894037
51566.66666666668,525.9254713594415,85.42774520095433,611.3532165603958,440.4977261584872
51600.00000000001,525.7682549696958,85.70561483628508,611.4738698059809,440.06264013341075
51633.33333333333,525.6100777583905,85.98424738136545,611.5943251397559,439.62583037702507
51666.66666666668,525.4509397255256,86.2640154368699,611.7149551623954,439.1869242886557
51700.00000000001,525.2908408711014,86.54444474812446,611.8352856192258,438.74639612297693
51733.33333333333,525.1328028674142,86.8199944679099,611.952797335324,438.31280839950426
51766.66666666668,524.9858792157963,87.0740715243594,612.0599507401557,437.91180769143693
51800.00000000001,524.852839553065,87.30089141178401,612.153730964849,437.551948141281
51833.33333333333,524.7377445541999,87.49365415697,612.23139871117,437.2440903972299
51866.66666666668,524.6728258101293,87.6033417245636,612.276167534693,437.0694840855657
51900.00000000001,524.6677154641353,87.6199253418245,612.2876408059598,437.0477901223108
51933.33333333333,524.7195778141462,87.53677613254234,612.2563539466885,437.18280168160385
51966.66666666668,524.8332787955742,87.3555363532526,612.1888151488267,437.4777424423216
52000.00000000001,524.985553478178,87.13087742682092,612.1164309049989,437.85467605135705
52033.33333333333,525.1685714358687,86.88270833348005,612.0512797693488,438.2858631023886
52066.66666666668,525.3747392685049,86.60818037827404,611.9829196467789,438.76655889023084
52100.00000000001,525.555268587408,86.36544630554094,611.9207148929489,439.18982228186707
52133.33333333333,525.7099354545378,86.19479052587559,611.9047259804133,439.5151449286622
52166.66666666668,525.8387398698943,86.11333105519479,611.9520709250891,439.7254088146995
52200.00000000001,525.939979485128,86.13039156031734,612.0703710454453,439.80958792481067
52233.33333333333,526.0349028602003,86.18150165749627,612.2164045176966,439.85340120270405
52266.66666666668,526.1218435731834,86.23273817461123,612.3545817477946,439.88910539857216
52300.00000000001,526.1893197041007,86.29416634445721,612.483486048558,439.89515335964353
52333.33333333333,526.237170103812,86.37143451169328,612.6086046155053,439.8657355921187
52366.66666666668,526.2598635236474,86.46482922397816,612.7246927476256,439.7950342996692
52400.00000000001,526.2561142721264,86.57764333933741,612.8337576114639,439.67847093278897
52433.33333333333,526.226041985191,86.71399785951537,612.9400398447065,439.5120441256757
52466.66666666667,526.2412569942521,86.8173416251484,613.0585986194005,439.4239153691037
52500.000000000015,526.3032291787374,86.78862710895045,613.0918562876878,439.514602069787
52533.33333333333,526.3888413105801,86.66130112126937,613.0501424318495,439.72754018931073
52566.66666666667,526.4765902080946,86.53230122483684,613.0088914329315,439.9442889832578
52600.000000000015,526.5737701852482,86.4028402757862,612.9766104610344,440.170929909462
52633.33333333333,526.6804503238619,86.2698374647523,612.9502877886142,440.4106128591096
52666.66666666667,526.7966306239359,86.13028611069998,612.9269167346359,440.6663445132359
52700.000000000015,526.9277811640396,85.98533571199061,612.9131168760302,440.942445452049
52733.33333333333,527.052677453987,85.86751682591422,612.9201942799012,441.1851606280728
52766.66666666667,527.1671354350639,85.77918808963975,612.9463235247036,441.3879473454241
52800.000000000015,527.2623314683594,85.73843346746816,613.0007649358276,441.5238980008913
52833.33333333333,527.3284291344942,85.74652386310089,613.0749529975951,441.5819052713933
52866.66666666667,527.3619578853572,85.79741238044151,613.1593702657988,441.5645455049157
52900.000000000015,527.3663197922791,85.87720624864916,613.2435260409283,441.48911354362997
52933.33333333333,527.3572132691434,85.94276354885075,613.2999768179941,441.4144497202926
52966.66666666667,527.3272621381343,86.00835491142345,613.3356170495578,441.31890722671085
53000.000000000015,527.2909081644075,86.04599473737575,613.3369029017832,441.24491342703175
53033.33333333333,527.2733953594187,86.00097017804822,613.2743655374669,441.2724251813705
53066.66666666667,527.2866946353037,85.85700305020114,613.1436976855048,441.42969158510255
53100.000000000015,527.2924439756392,85.7273060824813,613.0197500581205,441.56513789315795
53133.33333333333,527.2906773286952,85.61387681120728,612.9045541399025,441.67680051748795
53166.66666666667,527.2813946944718,85.51910925427079,612.8005039487426,441.762285440201
53200.000000000015,527.264596072969,85.44583592845704,612.710432001426,441.81876014451194
53233.33333333333,527.2500070673564,85.38218364595701,612.6321907133133,441.86782342139935
53266.66666666667,527.2377185300188,85.32803038510986,612.5657489151287,441.90968814490896
53300.000000000015,527.2287150573546,85.28358424879265,612.5122993061473,441.945130808562
53333.33333333333,527.2258874729271,85.25020696150483,612.4760944344318,441.97568051142224
53366.66666666667,527.2285534866107,85.2299152123742,612.4584686989849,441.99863827423655
53400.000000000015,527.2398947320572,85.2168900101026,612.4567847421598,442.02300472195463
53433.33333333333,527.2642150235506,85.19695050522799,612.4611655287786,442.06726451832265
53466.66666666667,527.3003805141732,85.15578796509155,612.4561684792648,442.1445925490816
53500.000000000015,527.3433121763625,85.08886877872014,612.4321809550826,442.2544433976423
53533.33333333333,527.3922994681964,84.99004480213227,612.3823442703286,442.4022546660641
53566.66666666667,527.4398820508909,84.84927463013548,612.2891566810264,442.5906074207554
53600.000000000015,527.5414442257313,84.67081711312808,612.2122613388594,442.87062711260324
53633.33333333333,527.6950758880814,84.39882765841566,612.0939035464971,443.29624822966576
53666.66666666667,527.887994029993,84.02976239751098,611.917756427504,443.85823163248205
53700.000000000015,528.077942066369,83.6640964423661,611.7420385087352,444.41384562400293
53733.33333333333,528.2446665809093,83.347583319869,611.5922499007784,444.89708326104034
53766.66666666667,528.3879509270589,83.08155592110005,611.469506848159,445.30639500595885
53800.000000000015,528.5132225701225,82.8683125281634,611.3815350982859,445.64491004195906
53833.33333333333,528.622315294731,82.70727083465864,611.3295861293897,445.9150444600724
53866.66666666667,528.6843234053002,82.62640477168786,611.310728176988,446.05791863361236
53900.000000000015,528.7042211783547,82.63327729919156,611.3374984775463,446.07094387916317
53933.33333333333,528.7141414804635,82.74637746038135,611.4605189408448,445.9677640200821
53966.66666666667,528.7450922312526,82.85885597040604,611.6039482016586,445.88623626084654
54000.000000000015,528.8215838482789,82.8670927772975,611.6886766255764,445.9544910709814
54033.33333333333,528.9222043254226,82.78252011350673,611.7047244389294,446.1396842119159
54066.66666666667,529.015764704967,82.65712948161735,611.6728941865842,446.3586352233496
54100.000000000015,529.0869911374057,82.52579103096869,611.6127821683743,446.561200106437
54133.33333333333,529.1366789766241,82.39030566693884,611.526984643563,446.7463733096853
54166.66666666667,529.170150975547,82.25603309291898,611.426184068466,446.91411788262803
54200.000000000015,529.1943140865231,82.12992980680033,611.3242438933235,447.06438427972284
54233.33333333333,529.21274028782,82.01955945909428,611.2322997469142,447.1931808287257
54266.66666666667,529.2340814011208,81.91159543530199,611.1456768364228,447.32248596581877
54300.000000000015,529.2592834469428,81.80305234010008,611.0623357870429,447.4562311068428
54333.33333333333,529.2928015470317,81.68629400647272,610.9790955535044,447.60650754055894
54366.66666666667,529.3386596209167,81.55617004698959,610.8948296679063,447.78248957392714
54400.000000000015,529.3958064114402,81.41600220473691,610.8118086161771,447.97980420670325
54433.33333333333,529.4636874461023,81.27006912899584,610.7337565750981,448.1936183171065
54466.66666666667,529.536453894324,81.11490267799661,610.6513565723207,448.42155121632743
54500.000000000015,529.6100748571897,80.9438961786146,610.5539710358044,448.66617867857514
54533.33333333333,529.6919955009764,80.75802480717302,610.4500203081494,448.9339706938034
54566.66666666667,529.7837486785883,80.55566256365852,610.3394112422468,449.22808611492974
54600.000000000015,529.8859150956799,80.33545589676936,610.2213709924492,449.5504591989106
54633.33333333333,529.9983683080393,80.0979707325669,610.0963390406062,449.90039757547237
54666.66666666667,530.1202621120921,79.84409672884267,609.9643588409348,450.2761653832494
54700.000000000015,530.2518575057252,79.57547336023563,609.8273308659608,450.6763841454896
54733.33333333333,530.3916709146654,79.29413304764527,609.6858039623106,451.0975378670201
54766.66666666667,530.5365797586674,79.00801108017777,609.5445908388451,451.5285686784896
54800.000000000015,530.6880200748253,78.71615059975707,609.4041706745824,451.9718694750683
54833.33333333333,530.845991863139,78.41889066188456,609.2648825250236,452.42710120125446
54866.66666666667,531.0101612948985,78.11594835389309,609.1261096487915,452.8942129410054
54900.000000000015,531.176698909542,77.80052379087769,608.9772227004197,453.37617511866426
54933.33333333333,531.3334654535156,77.48530266820674,608.8187681217223,453.8481627853089
54966.66666666667,531.4756669436389,77.19009926976216,608.6657662134011,454.2855676738767
55000.000000000015,531.6039047802559,76.91891665393715,608.522821434193,454.6849881263188
55033.33333333333,531.7191247615947,76.6778215532581,608.3969463148528,455.04130320833656
55066.66666666667,531.8213471352101,76.4713494964976,608.2926966317077,455.34999763871247
55100.000000000015,531.9105719011021,76.30222921381898,608.2128011149211,455.60834268728314
55133.33333333333,531.9868392872395,76.17172067272587,608.1585599599654,455.8151186145136
55166.66666666667,532.0504185115668,76.08009710719573,608.1305156187625,455.9703214043711
55200.000000000015,532.1005360186376,76.02647139665937,608.127007415297,456.07406462197827
55233.33333333333,532.125561493683,76.0119427617885,608.1375042554715,456.11361873189446
55266.66666666667,532.0772933570216,76.10376912889754,608.1810624859191,455.9735242281241
55300.000000000015,531.9497064144517,76.31857800614841,608.2682844206001,455.6311284083033
55333.33333333333,531.7428006659734,76.6570349230199,608.3998355889933,455.08576574295347
55366.66666666667,531.4543018032695,77.10577854786334,608.5600803511328,454.3485232554061
55400.000000000015,531.1484693211418,77.53517450648148,608.6836438276232,453.61329481466026
55433.33333333333,530.8314177019357,77.94975844840671,608.7811761503424,452.881659253529
55466.66666666667,530.5274264508937,78.3285542516498,608.8559807025435,452.1988721992439
55500.000000000015,530.2351802755788,78.67187453015083,608.9070548057297,451.563305745428
55533.33333333333,529.9549377577887,78.98228025599597,608.9372180137847,450.9726575017927
55566.66666666667,529.686734158677,79.2629147918511,608.9496489505282,450.4238193668259
55600.000000000015,529.4305694782441,79.5178457079766,608.9484151862207,449.9127237702675
55633.33333333333,529.185850655243,79.75327860131122,608.9391292565542,449.43257205393184
55666.66666666667,528.9611071227492,79.96343708948359,608.9245442122328,448.99767003326565
55700.000000000015,528.7759394625048,80.15065127975478,608.9265907422596,448.62528818274996
55733.33333333333,528.6344520787806,80.28685013154336,608.9213022103239,448.3476019472372
55766.66666666667,528.536323193048,80.3499355332989,608.8862587263469,448.18638765974913
55800.000000000015,528.4809053703361,80.33258986803419,608.8134952383704,448.14831550230195
55833.33333333333,528.4681986106452,80.2346415500242,608.7028401606694,448.233557060621
55866.66666666667,528.4974909372947,80.05941604078616,608.5569069780809,448.43807489650857
55900.000000000015,528.5393695002202,79.86581728598394,608.4051867862041,448.6735522142363
55933.33333333333,528.5902533872134,79.66282677368314,608.2530801608965,448.9274266135302
55966.66666666667,528.6406907029465,79.43900926681678,608.0796999697633,449.20168143612966
56000.000000000015,528.693393089244,79.19621435246002,607.889607441704,449.49717873678395
56033.33333333333,528.7497515555483,78.93757894783622,607.6873305033845,449.8121726077121
56066.66666666667,528.8099557849653,78.66750429813466,607.4774600830999,450.1424514868306
56100.000000000015,528.8736081086097,78.39487100961453,607.2684791182243,450.47873709899517
56133.33333333333,528.9355176198713,78.13302331741264,607.068540937284,450.80249430245874
56166.66666666667,528.9888506849244,77.88238272588806,606.8712334108125,451.1064679590363
56200.000000000015,529.0345254097662,77.64188732388898,606.6764127336552,451.3926380858772
56233.33333333333,529.0707830950045,77.4107817623695,606.481564857374,451.660001332635
56266.66666666667,529.0980151676918,77.18988599053154,606.2879011582233,451.9081291771602
56300.000000000015,529.11706245124,76.97963351522515,606.0966959664652,452.1374289360149
56333.33333333333,529.1279249456492,76.7804028486013,605.9083277942505,452.3475220970479
56366.66666666667,529.1492798814204,76.58709432170578,605.7363742031262,452.56218555971464
56400.000000000015,529.1784022021768,76.36411697683505,605.5425191790118,452.8142852253418
56433.33333333333,529.2341164378358,76.12106451087436,605.3551809487102,453.1130519269615
56466.66666666667,529.318664866599,75.84383769101647,605.1625025576154,453.4748271755825
56500.000000000015,529.3951971500311,75.61491058263411,605.0101077326652,453.78028656739696
56533.33333333333,529.448821038898,75.4630339466283,604.9118549855264,453.98578709226973
56566.66666666667,529.480451254587,75.36713387805122,604.8475851326382,454.1133173765358
56600.000000000015,529.5137438486837,75.26432781610146,604.7780716647851,454.24941603258225
56633.33333333333,529.551585834487,75.14910236717512,604.7006882016622,454.40248346731187
56666.66666666667,529.5904570737792,75.02836623305484,604.6188233068341,454.5620908407244
56700.000000000015,529.6380544319112,74.88840162927508,604.5264560611863,454.7496528026361
56733.33333333333,529.697120674017,74.72534560663665,604.4224662806537,454.97177506738035
56766.66666666667,529.7728575541557,74.53108604292446,604.3039435970802,455.24177151123126
56800.000000000015,529.8445100593636,74.34028824276515,604.1847983021288,455.5042218165985
56833.33333333333,529.9017403043724,74.15060396204574,604.0523442664181,455.7511363423267
56866.66666666667,529.9445482891821,73.9689930486433,603.9135413378253,455.97555524053877
56900.000000000015,529.9732098473111,73.80451659437945,603.7777264416906,456.16869325293163
56933.33333333333,529.9879577571619,73.66653456136427,603.6544923185262,456.3214231957976
56966.66666666667,529.9881121486823,73.56196963357074,603.550081782253,456.4261425151115
57000.000000000015,529.996746172361,73.49238185550287,603.4891280278639,456.50436431685813
57033.33333333333,530.020917744487,73.45742716947034,603.4783449139572,456.5634905750166
57066.66666666667,530.0736443210154,73.41833056271365,603.4919748837291,456.65531375830176
57100.000000000015,530.1500938615736,73.36350562673374,603.5135994883074,456.7865882348399
57133.33333333333,530.2487213084676,73.28698246916215,603.5357037776297,456.96173883930544
57166.66666666667,530.3633449877741,73.18720035152072,603.5505453392948,457.1761446362534
57200.000000000015,530.4766186325238,73.08632400382375,603.5629426363475,457.3902946287001
57233.33333333333,530.5863406939279,72.977658724772,603.5639994187,457.6086819691559
57266.66666666667,530.6840421180445,72.86825257801863,603.5522946960632,457.8157895400259
57300.000000000015,530.7702318408766,72.7807919170905,603.5510237579671,457.9894399237861
57333.33333333333,530.844748654564,72.71621648756168,603.5609651421257,458.12853216700233
57366.66666666667,530.9075925591069,72.67490811236856,603.5825006714755,458.23268444673835
57400.000000000015,530.9587267471848,72.65709612718611,603.6158228743709,458.30163061999866
57433.33333333333,530.9965165919638,72.66244019203744,603.6589567840012,458.33407639992635
57466.66666666667,531.0221515769977,72.68614863544617,603.7083002124439,458.3360029415515
57500.000000000015,531.0289043495857,72.72465685170305,603.7535612012887,458.3042474978826
57533.33333333333,531.019740831935,72.77723066431263,603.7969714962476,458.24251016762236
57566.66666666667,530.9942565919382,72.849590332993,603.8438469249312,458.1446662589452
57600.000000000015,530.9525492044947,72.94698676797451,603.8995359724693,458.0055624365202
57633.33333333333,530.8925802700743,73.07529241268001,603.9678726827543,457.81728785739426
57666.66666666667,530.8154095383547,73.23493725761907,604.0503467959738,457.58047228073565
57700.000000000015,530.7432340021427,73.3762469584382,604.1194809605809,457.3669870437045
57733.33333333333,530.6776557100083,73.4942487254714,604.1719044354796,457.1834069845369
57766.66666666667,530.6258126449937,73.59173609435003,604.2175487393438,457.0340765506437
57800.000000000015,530.5929107768742,73.67452216194619,604.2674329388203,456.918388614928
57833.33333333333,530.5769218771555,73.74680225073318,604.3237241278887,456.83011962642234
57866.66666666667,530.5800563427863,73.80318298562875,604.383239328415,456.77687335715757
57900.000000000015,530.6077615543595,73.83032871700264,604.4380902713622,456.77743283735686
57933.33333333333,530.6574727561673,73.8353988948164,604.4928716509837,456.8220738613509
57966.66666666667,530.7075311017946,73.82269339045654,604.5302244922511,456.8848377113381
58000.000000000015,530.757045686141,73.80618494646856,604.5632306326096,456.9508607396725
58033.33333333333,530.8043185266667,73.80153996489004,604.6058584915568,457.0027785617767
58066.66666666667,530.8492217003159,73.82366996670626,604.6728916670221,457.02555173360963
58100.000000000015,530.8895539323513,73.884111711774,604.7736656441253,457.0054422205773
58133.33333333333,530.92734043476,73.99500001219222,604.9223404469523,456.9323404225678
58166.66666666667,530.9892246336545,74.13532444209334,605.1245490757478,456.8539001915612
58200.000000000015,531.0713140044523,74.27262015932325,605.3439341637757,456.7986938451291
58233.33333333333,531.171986380115,74.39144801145406,605.563434391569,456.7805383686609
58266.66666666667,531.2989432078087,74.48065620639022,605.779599414199,456.8182870014185
58300.000000000015,531.4604245941828,74.51079076405651,605.9712153582393,456.94963383012623
58333.333333333336,531.641419947057,74.5112691446516,606.1526890917086,457.1301508024054
58366.66666666667,531.8292023422888,74.49454976349868,606.3237521057874,457.3346525787901
58400.000000000015,532.0109292635497,74.45330563146874,606.4642348950184,457.5576236320809
58433.333333333336,532.1890478112302,74.38969794854597,606.5787457597762,457.79934986268427
58466.66666666667,532.3649856467796,74.30707757902994,606.6720632258096,458.0579080677496
58500.000000000015,532.5372790950696,74.20877747753826,606.7460565726078,458.32850161753134
58533.333333333336,532.6955997277188,74.11557977546002,606.8111795031788,458.5800199522588
58566.66666666667,532.8365097621613,74.04116119708942,606.8776709592507,458.7953485650719
58600.000000000015,532.9610309082028,73.99157740290724,606.95260831111,458.9694535052956
58633.333333333336,533.0587113209343,73.94760531893245,607.0063166398668,459.11110600200186
58666.66666666667,533.1264216211911,73.90509120767037,607.0315128288614,459.2213304135207
58700.000000000015,533.1869747544013,73.86234670612815,607.0493214605294,459.3246280482731
58733.333333333336,533.2414706186818,73.82494155835404,607.0664121770358,459.4165290603277
58766.66666666667,533.2935551132684,73.7967206779969,607.0902757912653,459.4968344352715
58800.000000000015,533.350417217269,73.76680341911943,607.1172206363884,459.58361379814954
58833.333333333336,533.4101059143849,73.73892652174061,607.1490324361255,459.67117939264426
58866.66666666667,533.4699298967563,73.71197392998496,607.1819038267413,459.7579559667713
58900.000000000015,533.5289512745404,73.68470208760681,607.2136533621472,459.8442491869336
58933.333333333336,533.5878467644808,73.65646171990558,607.2443084843864,459.9313850445752
58966.66666666667,533.6478736065789,73.62668295440055,607.2745565609794,460.0211906521783
59000.000000000015,533.7098610610182,73.5935801997187,607.3034412607369,460.11628086129946
59033.333333333336,533.7857419023686,73.55630373311797,607.3420456354866,460.22943816925067
59066.66666666667,533.8799614661752,73.50262037503715,607.3825818412124,460.3773410911381
59100.000000000015,533.9692613798527,73.43879111735379,607.4080524972064,460.5304702624989
59133.333333333336,534.0458052097463,73.42094642053826,607.4667516302845,460.624858789208
59166.66666666667,534.1005068742423,73.4743506507091,607.5748575249514,460.62615622353326
59200.000000000015,534.1132923284184,73.5955269198158,607.7088192482342,460.5177654086026
59233.333333333336,534.0972656662583,73.75322846119556,607.8504941274539,460.3440372050627
59266.66666666667,534.0716479991142,73.88510091784823,607.9567489169625,460.186547081266
59300.000000000015,534.0324088725981,73.99885405606116,608.0312629286593,460.03355481653693
59333.333333333336,533.9780828834886,74.1111675134138,608.0892503969023,459.86691537007476
59366.66666666667,533.9039534273363,74.2429762994698,608.1469297268061,459.66097712786654
59400.000000000015,533.8334767610867,74.34448300022788,608.1779597613146,459.48899376085876
59433.333333333336,533.7664640977368,74.41676107082348,608.1832251685603,459.34970302691335
59466.66666666667,533.7028126710147,74.4615117212705,608.1643243922853,459.24130094974424
59500.000000000015,533.6352479496708,74.48824267917158,608.1234906288423,459.1470052704992
59533.333333333336,533.5501478297388,74.52403965085573,608.0741874805944,459.026108178883
59566.66666666667,533.446624894655,74.59037348157752,608.0369983762325,458.8562514130775
59600.000000000015,533.3173596138514,74.72247125861472,608.0398308724662,458.59488835523666
59633.333333333336,533.1728299968516,74.88965696810153,608.0624869649532,458.2831730287501
59666.66666666667,533.028617603778,75.04065308437977,608.0692706881578,457.98796451939825
59700.000000000015,532.8842372975271,75.18265544743946,608.0668927449665,457.7015818500876
59733.333333333336,532.734638478836,75.32082895745137,608.0554674362874,457.4138095213847
59766.66666666667,532.5741024661694,75.45940466770274,608.0335071338721,457.11469779846664
59800.000000000015,532.4077142784637,75.61037135634086,608.0180856348045,456.7973429221228
59833.333333333336,532.2363159003252,75.78255558447569,608.0188714848009,456.4537603158495
59866.66666666667,532.0640483170038,75.98218114523458,608.0462294622383,456.0818671717692
59900.000000000015,531.8983129004253,76.16445989919629,608.0627727996216,455.73385300122897
59933.333333333336,531.7383821876003,76.32919061454544,608.0675728021458,455.4091915730549
59966.66666666667,531.583126421371,76.4761628184792,608.0592892398503,455.1069636028918
60000.000000000015,531.4360145584437,76.60012517433897,608.0361397327827,454.83588938410475
60033.333333333336,531.301702765799,76.70147574470639,608.0031785105053,454.60022702109256
60066.66666666667,531.1802775512538,76.78570550407059,607.9659830553244,454.39457204718315
60100.000000000015,531.0636926142196,76.85368937178129,607.9173819860009,454.2100032424383
60133.333333333336,530.9591400728906,76.91186093016502,607.8710010030557,454.0472791427256
60166.66666666667,530.868867447643,76.96037993145963,607.8292473791026,453.90848751618336
60200.000000000015,530.8019231887338,76.97517546756887,607.7770986563027,453.8267477211649
60233.333333333336,530.7625992930214,76.93593877209337,607.6985380651147,453.826660520928
60266.66666666667,530.7515973873317,76.8473204828795,607.5989178702112,453.9042769044522
60300.000000000015,530.7690492859023,76.71383156206463,607.482880847967,454.05521772383764
60333.333333333336,530.8151300145094,76.53968528598794,607.3548153004973,454.2754447285214
60366.66666666667,530.894298627068,76.36835597013388,607.2626545972018,454.52594265693415
60400.000000000015,530.9841942956417,76.2338166149354,607.2180109105772,454.7503776807063
60433.333333333336,531.0806807264255,76.11749215470124,607.1981728811268,454.96318857172423
60466.66666666667,531.1734943877226,76.01336985473453,607.1868642424571,455.16012453298805
60500.000000000015,531.2330352613611,76.00285700548856,607.2358922668496,455.23017825587254
60533.333333333336,531.2904148922745,76.01429811367593,607.3047130059505,455.2761167785986
60566.66666666667,531.3519139281029,76.03919791885295,607.3911118469559,455.31271600925
60600.000000000015,531.4142946927748,76.07195498065184,607.4862496734266,455.3423397121229
60633.333333333336,531.4775571862904,76.10906881042715,607.5866259967175,455.3684883758632
60666.66666666667,531.5403912507923,76.14508149190242,607.6854727426946,455.3953097588898
60700.000000000015,531.6019938863038,76.17356236020511,607.7755562465089,455.42843152609873
60733.333333333336,531.6639994993451,76.18569156445929,607.8496910638044,455.47830793488583
60766.66666666667,531.7247258177964,76.17979986105433,607.9045256788507,455.5449259567421
60800.000000000015,531.7738332113837,76.16881000189737,607.942643213281,455.6050232094863
60833.333333333336,531.8113216801066,76.15106329789617,607.9623849780028,455.6602583822105
60866.66666666667,531.8366770454122,76.12453619569706,607.9612132411092,455.7121408497152
60900.000000000015,531.8500977814332,76.08815955552683,607.9382573369601,455.76193822590636
60933.333333333336,531.8565069610053,76.04127461976285,607.8977815807681,455.81523234124245
60966.66666666667,531.8616054112703,75.98552793500922,607.8471333462795,455.87607747626106
61000.000000000015,531.8726683408236,75.93219456275585,607.8048629035794,455.9404737780677
61033.333333333336,531.8825007833776,75.88542730720734,607.767928090585,455.99707347617027
61066.66666666667,531.8888494894811,75.84695469322784,607.735804182709,456.04189479625325
61100.000000000015,531.8931061094013,75.81700895945563,607.7101150688569,456.07609714994567
61133.333333333336,531.8952706431379,75.7960682135768,607.6913388567148,456.0992024295611
61166.66666666667,531.8967358080738,75.7825889327885,607.6793247408623,456.1141468752853
61200.000000000015,531.898355205185,75.77493078756218,607.6732859927472,456.1234244176228
61233.333333333336,531.9029058428741,75.77114040914113,607.6740462520153,456.131765433733
61266.66666666667,531.915920961491,75.76405154232417,607.6799725038152,456.1518694191668
61300.000000000015,531.9417633530956,75.74842995244089,607.6901933055365,456.19333340065464
61333.333333333336,531.9804330176876,75.72262547206223,607.7030584897498,456.2578075456253
61366.66666666667,532.0325281126356,75.68665847214857,607.7191865847842,456.3458696404871
61400.000000000015,532.0980666953287,75.64141359131291,607.7394802866417,456.4566531040158
61433.333333333336,532.171433282813,75.58094890715208,607.7523821899651,456.59048437566094
61466.66666666667,532.2557535523897,75.50844128546596,607.7641948378557,456.74731226692376
61500.000000000015,532.3969584879587,75.38347364803194,607.7804321359906,457.0134848399268
61533.333333333336,532.5935870337345,75.13960047495952,607.733187508694,457.45398655877494
61566.66666666667,532.8438669322986,74.76900396640372,607.6128708987023,458.0748629658949
61600.000000000015,533.0696862164585,74.44519188857295,607.5148781050315,458.6244943278856
61633.333333333336,533.2636529709886,74.2003456528731,607.4639986238617,459.06330731811545
61666.66666666667,533.425141305186,74.03511984208872,607.4602611472748,459.3900214630973
61700.000000000015,533.5537676086198,73.94771528786231,607.501482896482,459.60605232075744
61733.333333333336,533.64737709998,73.93941028297478,607.5867873829548,459.7079668170052
61766.66666666667,533.7142722876642,73.98143701175479,607.695709299419,459.73283527590945
61800.000000000015,533.7662864054855,74.0434379920994,607.8097243975849,459.72284841338615
61833.333333333336,533.8036226653632,74.12500135719309,607.9286240225563,459.6786213081701
61866.66666666667,533.8268338829087,74.22394360590272,608.0507774888114,459.60289027700594
61900.000000000015,533.8381785355635,74.34218289993568,608.1803614354992,459.4959956356279
61933.333333333336,533.8445986228824,74.48082275197419,608.3254213748565,459.36377587090817
61966.66666666667,533.8489912579828,74.63067319682837,608.4796644548112,459.21831806115443
62000.000000000015,533.8515469547912,74.78819456693665,608.6397415217278,459.0633523878545
62033.333333333336,533.8525124513733,74.94849390777938,608.8010063591527,458.9040185435939
62066.66666666667,533.8592814939768,75.1087152368971,608.9679967308739,458.75056625707975
62100.000000000015,533.8984726053162,75.24352057180577,609.141993177122,458.6549520335104
62133.333333333336,533.9700857853915,75.3109929801356,609.281078765527,458.65909280525585
62166.66666666667,534.023773225947,75.30928420746972,609.3330574334168,458.7144890184773
62200.000000000015,534.0287383981829,75.3672907984698,609.3960291966526,458.6614475997131
62233.333333333336,534.0030930390744,75.47914996140649,609.4822430004809,458.5239430776679
62266.66666666667,533.9610594210134,75.5609231743605,609.5219825953739,458.4001362466529
62300.000000000015,533.9019559427278,75.61553806446915,609.517494007197,458.28641787825865
62333.333333333336,533.8270285870502,75.64856840981201,609.4755969968622,458.1784601772382
62366.66666666667,533.7417817479003,75.67192154280275,609.4137032907031,458.06986020509754
62400.000000000015,533.6464325813567,75.69475094082975,609.3411835221865,457.951681640527
62433.333333333336,533.5411862807309,75.72627076932164,609.2674570500526,457.81491551140925
62466.66666666667,533.4241922399973,75.7879322537915,609.2121244937888,457.6362599862058
62500.000000000015,533.3179646134959,75.83399424860362,609.1519588620995,457.48397036489223
62533.333333333336,533.2019228114643,75.84123963538379,609.0431624468481,457.36068317608056
62566.66666666667,533.0639653926562,75.8287975363192,608.8927629289753,457.235167856337
62600.000000000015,532.903637143398,75.81205856593782,608.7156957093358,457.09157857746015
62633.333333333336,532.7209380636896,75.80854084756665,608.5294789112562,456.91239721612294
62666.66666666667,532.5158681535312,75.83394364879783,608.349811802329,456.6819245047334
62700.000000000015,532.2884274129226,75.8995854782246,608.1880128911472,456.388841934698
62733.333333333336,532.0640381359465,75.96821948160573,608.0322576175522,456.09581865434075
62766.66666666667,531.8530935769071,76.02600374884867,607.8790973257558,455.82708982805843
62800.000000000015,531.6730261952741,76.04285867098191,607.715884866256,455.63016752429223
62833.333333333336,531.5406712067119,76.00134590277236,607.5420171094843,455.5393253039395
62866.66666666667,531.4601103034281,75.90474142416313,607.3648517275913,455.55536887926496
62900.000000000015,531.4158401702437,75.75889960394386,607.1747397741875,455.6569405662998
62933.333333333336,531.3832151424509,75.60162418373503,606.9848393261859,455.7815909587159
62966.66666666667,531.3641743368242,75.43735704053344,606.8015313773577,455.9268172962908
63000.000000000015,531.3587177533635,75.27320929671399,606.6319270500775,456.08550845664956
63033.333333333336,531.3622050219253,75.12423225519113,606.4864372771165,456.2379727667342
63066.66666666667,531.3659520218631,75.01370569151211,606.3796577133752,456.352246330351
63100.000000000015,531.3698474409052,74.94961582082412,606.3194632617293,456.4202316200811
63133.333333333336,531.3760378484025,74.92221270251684,606.2982505509193,456.4538251458856
63166.66666666667,531.3834762153768,74.91408670979553,606.2975629251723,456.4693895055813
63200.000000000015,531.3921625418282,74.92414732301829,606.3163098648464,456.46801521880985
63233.333333333336,531.3918456692002,74.96531741610981,606.3571630853099,456.42652825309034
63266.66666666667,531.3766946170422,75.0372663837386,606.4139610007808,456.3394282333036
63300.000000000015,531.3370262708412,75.14012598775318,606.4771522585944,456.196900283088
63333.333333333336,531.2633951839799,75.27343010778037,606.5368252917604,455.98996507619955
63366.66666666667,531.1609081157167,75.42046956246762,606.5813776781843,455.7404385532491
63400.000000000015,531.0342018517842,75.58084101289285,606.6150428646771,455.4533608388914
63433.333333333336,530.8826603065265,75.75965200667957,606.642312313206,455.12300829984696
63466.66666666667,530.7059129778926,75.96131637768136,606.6672293555739,454.74459660021125
63500.000000000015,530.5069268877905,76.18710890504383,606.6940357928344,454.3198179827467
63533.333333333336,530.2921724598211,76.43594443873455,606.7281168985556,453.85622802108657
63566.66666666667,530.0880102978155,76.6906713392933,606.7786816371088,453.39733895852214
63600.000000000015,529.8970676569762,76.95281932561176,606.849886982588,452.94424833136446
63633.333333333336,529.7195451579382,77.21820540469551,606.9377505626337,452.50133975324275
63666.66666666667,529.5554428007017,77.48163494096728,607.037077741669,452.0738078597344
63700.000000000015,529.4047605852666,77.73981404559834,607.1445746308649,451.6649465396682
63733.333333333336,529.2572831217688,77.98805089413067,607.2453340158994,451.2692322276381
63766.66666666667,529.1083608884096,78.21659221330684,607.3249531017165,450.89176867510275
63800.000000000015,528.9642516627671,78.42621175558929,607.3904634183564,450.5380399071778
63833.333333333336,528.755253574433,78.65713504543736,607.4123886198704,450.09811852899566
63866.66666666667,528.5097880857651,78.9894631159235,607.4992512016886,449.52032496984157
63900.000000000015,528.3215802864879,79.25078467353558,607.5723649600235,449.07079561295234
63933.333333333336,528.2116750683268,79.3862112786795,607.5978863470064,448.8254637896473
63966.66666666667,528.1579444221526,79.45818777671506,607.6161321988676,448.6997566454375
64000.000000000015,528.1185908678357,79.51840154551141,607.6369924133471,448.60018932232424
64033.333333333336,528.0907592185217,79.57315900586917,607.663918224391,448.51760021265255
64066.66666666667,528.0613926994391,79.61834103737327,607.6797337368124,448.44305166206584
64100.000000000015,528.0304913105876,79.66576978258745,607.696261093175,448.3647215280002
64133.333333333336,527.9980550519675,79.72972692078392,607.7277819727515,448.2683281311836
64166.66666666667,527.9640839235785,79.82467403564168,607.7887579592202,448.13940988793684
64200.000000000015,527.9391427310564,79.93606724895326,607.8752099800097,448.0030754821032
64233.333333333336,527.9369799913275,80.03021729532081,607.9671972866482,447.90676269600664
64266.66666666667,527.9398266157532,80.11858993239979,608.058416548153,447.8212366833534
64300.000000000015,527.9311513752009,80.199892360271,608.1310437354718,447.7312590149299
64333.333333333336,527.9101783373656,80.28144306426944,608.191621401635,447.62873527309614
64366.66666666667,527.873959289395,80.37072343080993,608.2446827202049,447.5032358585851
64400.000000000015,527.8150840033611,80.45352361897835,608.2686076223395,447.36156038438276
64433.333333333336,527.7363709560587,80.52361289811692,608.2599838541756,447.2127580579418
64466.66666666667,527.6441067719335,80.5892341293154,608.2333409012489,447.0548726426181
64500.000000000015,527.5437667418566,80.66371219000229,608.207478931859,446.88005455185436
64533.333333333336,527.4299716202831,80.75393328712455,608.1839049074077,446.6760383331586
64566.66666666667,527.2996955815938,80.86918377846366,608.1688793600575,446.4305118031302
64600.000000000015,527.1570355413747,81.00800409358573,608.1650396349605,446.149031447789
64633.333333333336,526.9989874038704,81.17164168541579,608.1706290892862,445.8273457184546
64666.66666666667,526.8127292931315,81.36879741765777,608.1815267107893,445.4439318754737
64700.000000000015,526.5982612091583,81.60313635436565,608.201397563524,444.99512485479266
64733.333333333336,526.3572171784167,81.87642761225239,608.2336447906691,444.48078956616433
64766.66666666667,526.0932024613282,82.18337909965331,608.2765815609815,443.90982336167497
64800.000000000015,525.793453875056,82.50514198181453,608.2985958568705,443.2883118932415
64833.333333333336,525.4552988133313,82.84366367502665,608.2989624883579,442.6116351383047
64866.66666666667,525.0948938633629,83.19085121638771,608.2857450797507,441.9040426469752
64900.000000000015,524.7114462944294,83.56459798208516,608.2760442765145,441.1468483123442
64933.333333333336,524.3161739155094,83.97006901362161,608.2862429291309,440.34610490188777
64966.66666666667,523.9387076654787,84.35094799859453,608.2896556640732,439.58775966688415
65000.000000000015,523.5779905356811,84.70463450445263,608.2826250401338,438.87335603122847
65033.333333333336,523.2377449253404,85.02709633333492,608.2648412586753,438.21064859200544
65066.66666666667,522.9195661484097,85.3155603989767,608.2351265473864,437.604005749433
65100.000000000015,522.6198637086751,85.57549798503175,608.1953616937069,437.04436572364335
65133.333333333336,522.3347479019058,85.81602560616689,608.1507735080727,436.5187222957389
65166.66666666667,522.0642187281018,86.04116765224916,608.1053863803509,436.0230510758526
65200.000000000015,521.808276187263,86.25540310123728,608.0636792885002,435.5528730860257
65233.333333333336,521.5846761775075,86.45476600903268,608.0394421865402,435.1299101684748
65266.66666666667,521.4430328064047,86.56722898145237,608.0102617878571,434.87580382495236
65300.000000000015,521.3912505630367,86.55765050481331,607.94890106785,434.8336000582234
65333.333333333336,521.4298668731794,86.4115856588197,607.8414525319992,435.0182812143597
65366.66666666667,521.5612634069284,86.13981487339595,607.7010782803244,435.4214485335325
65400.000000000015,521.7205359344947,85.86920716053835,607.5897430950331,435.85132877395637
65433.333333333336,521.9005769875816,85.60654842658057,607.5071254141623,436.2940285610011
65466.66666666667,522.0738948453165,85.37729477765035,607.4511896229669,436.69660006766617
65500.000000000015,522.240984525614,85.1843699222015,607.4253544478155,437.05661460341247
65533.333333333336,522.397246947342,85.02506249910323,607.4223094464452,437.3721844482387
65566.66666666666,522.5418605170609,84.89564933205173,607.4375098491125,437.6462111850091
65600.0,522.6804372130351,84.78101820850517,607.4614554215403,437.89941900452993
65633.33333333336,522.8135826452843,84.67678101771895,607.4903636630033,438.1368016275654
65666.66666666666,522.9320331500768,84.5909906204034,607.5230237704802,438.34104252967336
65700.0,523.0262313571773,84.53395742244123,607.5601887796186,438.49227393473603
65733.33333333336,523.0671157939852,84.51348610862745,607.5806019026127,438.55362968535775
65766.66666666666,523.0484909372948,84.53553953840873,607.5840304757035,438.51295139888606
65800.0,522.9705737848633,84.60639767899478,607.5769714638581,438.3641761058685
65833.33333333336,522.8333643366905,84.72895809193874,607.5623224286292,438.1044062447517
65866.66666666666,522.6352647899755,84.90655160675342,607.5418163967289,437.7287131832221
65900.0,522.3845951055922,85.14270967402459,607.5273047796168,437.24188543156765
65933.33333333336,522.0891091630099,85.40789868339465,607.4970078464046,436.68121047961523
65966.66666666666,521.7497886192907,85.69203387276225,607.441822492053,436.0577547465285
66000.0,521.3839619024793,85.9907632991369,607.3747252016162,435.3931986033424
66033.33333333336,520.9928349355345,86.32184322786706,607.3146781634015,434.6709917076674
66066.66666666666,520.5764077184559,86.70012402786487,607.2765317463208,433.87628369059104
66100.0,520.1504205275828,87.10309241417228,607.253512941755,433.0473281134105
66133.33333333336,519.7324365644217,87.50019707204443,607.2326336364662,432.2322394923773
66166.66666666666,519.3287918387888,87.89382870082632,607.2226205396151,431.4349631379625
66200.0,518.9412614212391,88.28786205593036,607.2291234771694,430.65339936530876
66233.33333333336,518.5730602199386,88.6853237647804,607.258383984719,429.88773645515823
66266.66666666666,518.2296119180197,89.08045990103577,607.3100718190555,429.149152016984
66300.0,517.9266909435543,89.44810359134281,607.3747945348971,428.47858735221143
66333.33333333336,517.6683783595121,89.78142713384568,607.4498054933578,427.8869512256664
66366.66666666666,517.4544319817146,90.08739754218519,607.5418295238998,427.36703443952945
66400.0,517.3105173955071,90.37016943786334,607.6806868333704,426.9403479576437
66433.33333333336,517.2358584353833,90.59001074201704,607.8258691774004,426.64584769336625
66466.66666666666,517.2259698416044,90.72697881255239,607.9529486541568,426.49899102905204
66500.0,517.2752806059543,90.7734341433169,608.0487147492712,426.50184646263745
66533.33333333336,517.3835603509339,90.72740301677462,608.1109633677085,426.6561573341593
66566.66666666666,517.5453600951931,90.60202369168155,608.1473837868747,426.9433364035116
66600.0,517.7354567924981,90.45118398062134,608.1866407731194,427.28427281187675
66633.33333333336,517.9506717060904,90.27244838918948,608.2231200952798,427.67822331690087
66666.66666666666,518.1854965776645,90.07175746952537,608.2572540471898,428.1137391081391
66700.0,518.4315813345139,89.8639671416114,608.2955484761253,428.5676141929025
66733.33333333336,518.6838038686744,89.65888313425734,608.3426870029318,429.0249207344171
66766.66666666666,518.9222239298699,89.46566934231906,608.387893272189,429.45655458755084
66800.0,519.1324005327594,89.32548526034692,608.4578857931064,429.80691527241254
66833.33333333336,519.316795064636,89.25255865243624,608.5693537170723,430.0642364121998
66866.66666666666,519.473472895846,89.24325830268337,608.7167311985294,430.23021459316266
66900.0,519.6046092024059,89.28966470909285,608.8942739114987,430.314944493313
66933.33333333336,519.7100105627698,89.38066732859524,609.090677891365,430.32934323417453
66966.66666666666,519.7950139407087,89.49121569970765,609.2862296404164,430.30379824100106
67000.0,519.8789937192504,89.55184247086244,609.4308361901128,430.32715124838796
67033.33333333336,519.9618968034836,89.55617266392022,609.5180694674038,430.40572413956335
67066.66666666666,520.0329919556791,89.53561260714015,609.5686045628192,430.49737934853897
67100.0,520.0979375208273,89.4942678106006,609.5922053314279,430.60366971022665
67133.33333333336,520.1582526109414,89.43112139904248,609.5893740099839,430.72713121189895
67166.66666666666,520.2181880235926,89.34666692633795,609.5648549499306,430.87152109725463
67200.0,520.2842955522526,89.242232280319,609.5265278325717,431.0420632719336
67233.33333333336,520.3586789830305,89.11844454570645,609.4771235287369,431.24023443732403
67266.66666666666,520.4439164067408,88.97746968223504,609.4213860889759,431.4664467245057
67300.0,520.5245128162579,88.82803804847865,609.3525508647366,431.69647476777925
67333.33333333336,520.599889619744,88.69478682702625,609.2946764467703,431.90510279271774
67366.66666666666,520.670479264358,88.59632495268069,609.2668042170387,432.0741543116774
67400.0,520.7350036027715,88.54114365813425,609.2761472609058,432.1938599446372
67433.33333333336,520.7931728931774,88.53353612654757,609.326709019725,432.2596367666298
67466.66666666666,520.8437184673428,88.57502728676477,609.4187457541076,432.268691180578
67500.0,520.9088202731419,88.60885646049235,609.5176767336343,432.2999638126496
67533.33333333336,520.9926289941471,88.61406982849725,609.6066988226444,432.3785591656499
67566.66666666666,521.0950205749693,88.58279466240356,609.6778152373729,432.5122259125658
67600.0,521.2157000613954,88.50773022570561,609.723430287101,432.7079698356898
67633.33333333336,521.3572502575656,88.3805827268413,609.737832984407,432.97666753072434
67666.66666666666,521.5195686985501,88.19812017597869,609.7176888745288,433.32144852257136
67700.0,521.6804583915422,88.00789624341101,609.6883546349532,433.6725621481312
67733.33333333336,521.8387288054713,87.81299748982808,609.6517262952993,434.0257313156432
67766.66666666666,521.9944917818868,87.61238124818311,609.6068730300699,434.3821105337037
67800.0,522.1475111640342,87.4052577612275,609.5527689252617,434.7422534028067
67833.33333333336,522.2971518027414,87.19094006207533,609.4880918648167,435.106211740666
67866.66666666666,522.4408024713128,86.97406195958675,609.4148644308996,435.46674051172613
67900.0,522.57184891489,86.76724170157614,609.3390906164661,435.80460721331383
67933.33333333336,522.690941032177,86.5710057183386,609.2619467505156,436.11993531383837
67966.66666666666,522.81531559592,86.38966766561866,609.2049832615386,436.4256479303013
68000.0,522.9140894534906,86.25940515178759,609.1734946052783,436.65468430170307
68033.33333333336,522.9776655097177,86.2215982345585,609.1992637442762,436.7560672751592
68066.66666666666,523.0064014955499,86.26611782478764,609.2725193203376,436.7402836707622
68100.0,523.001728334784,86.38240789806378,609.3841362328478,436.6193204367203
68133.33333333336,522.9832130341687,86.50034419528507,609.4835572294537,436.48286883888363
68166.66666666666,522.9465362135643,86.62375054793068,609.570286761495,436.3227856656336
68200.0,522.9096520945492,86.72250754130353,609.6321596358528,436.1871445532457
68233.33333333336,522.8825926941416,86.77144696703382,609.6540396611755,436.1111457271078
68266.66666666666,522.8675078584388,86.7705557924691,609.6380636509078,436.0969520659697
68300.0,522.8571201796165,86.74236165578132,609.5994818353978,436.1147585238351
68333.33333333336,522.8040477182171,86.71997266156075,609.5240203797779,436.0840750566564
68366.66666666666,522.7014706745127,86.770928091544,609.4723987660567,435.93054258296877
68400.0,522.5646948762171,86.94993375638798,609.5146286326051,435.61476111982915
68433.33333333336,522.4268174913692,87.14203454973484,609.568852041104,435.2847829416344
68466.66666666666,522.2817155187387,87.33079097497387,609.6125064937125,434.9509245437648
68500.0,522.1136837486561,87.51399832051241,609.6276820691685,434.59968542814363
68533.33333333336,521.9287518758026,87.68858367600583,609.6173355518084,434.2401681997968
68566.66666666666,521.7267170462219,87.8696953029837,609.5964123492056,433.8570217432382
68600.0,521.5079361705879,88.06885810829306,609.5767942788809,433.4390780622948
68633.33333333336,521.2965813497264,88.29671029084614,609.5932916405725,432.9998710588802
68666.66666666666,521.1052317797366,88.56398124901352,609.6692130287502,432.5412505307231
68700.0,520.9412768405168,88.8212591627039,609.7625360032207,432.12001767781294
68733.33333333336,520.8081543196218,89.02742530153877,609.8355796211606,431.7807290180831
68766.66666666666,520.7149952787245,89.14377807390157,609.858773352626,431.5712172048229
68800.0,520.6267643923412,89.2526813711597,609.8794457635009,431.3740830211815
68833.33333333336,520.5382956404502,89.3686487261943,609.9069443666444,431.1696469142559
68866.66666666666,520.4495476894073,89.49324710915715,609.9427947985644,430.9563005802501
68900.0,520.3515971111744,89.62403306585226,609.9756301770267,430.7275640453222
68933.33333333336,520.2432869113885,89.76407684170293,610.0073637530915,430.47921006968556
68966.66666666666,520.1243476126531,89.91728562534163,610.0416332379947,430.2070619873115
69000.0,519.9963677657719,90.08889441386596,610.0852621796379,429.90747335190594
69033.33333333336,519.8658815064387,90.2654743188681,610.1313558253067,429.60040718757057
69066.66666666666,519.7417226282898,90.44886919847208,610.1905918267619,429.29285342981774
69100.0,519.6470193523751,90.63304410569003,610.2800634580651,429.01397524668505
69133.33333333336,519.5842681144758,90.77026466634699,610.3545327808228,428.8140034481288
69166.66666666666,519.5662779035945,90.82900766044114,610.3952855640356,428.7372702431534
69200.0,519.6151514329854,90.78851059208328,610.4036620250687,428.8266408409021
69233.33333333336,519.6539454741782,90.66167898502273,610.3156244592009,428.99226648915544
69266.66666666666,519.6386313436317,90.67144348014045,610.3100748237721,428.96718786349123
69300.0,519.616084579116,90.78340085490626,610.3994854340223,428.8326837242097
69333.33333333336,519.6383860204446,90.85209922145492,610.4904852418995,428.7862867989897
69366.66666666666,519.7049254945555,90.86777923918005,610.5727047337356,428.83714625537544
69400.0,519.7885532596727,90.88775553527725,610.6763087949499,428.9007977243954
69433.33333333336,519.8879267542676,90.91103744131175,610.7989641955794,428.97688931295585
69466.66666666666,519.9990781169233,90.93604183090257,610.9351199478259,429.06303628602075
69500.0,520.128147776374,90.95598462237925,611.0841323987532,429.1721631539948
69533.33333333336,520.2587174490457,90.9244333414242,611.1831507904699,429.33428410762144
69566.66666666666,520.3750966222806,90.8519830489156,611.2270796711962,429.523113573365
69600.0,520.4764441350444,90.76453641030994,611.2409805453543,429.7119077247345
69633.33333333336,520.5540432008584,90.72128327385805,611.2753264747164,429.8327599270003
69666.66666666666,520.586149642914,90.7714053698141,611.3575550127282,429.81474427309996
69700.0,520.5750440429891,90.83463201159263,611.4096760545817,429.7404120313965
69733.33333333336,520.5243734580034,90.922013459708,611.4463869177114,429.6023599982954
69766.66666666666,520.4388927979631,91.04447179075852,611.4833645887217,429.39442100720464
69800.0,520.322355148993,91.20504331096929,611.5273984599622,429.1173118380237
69833.33333333336,520.1875586759003,91.38963983739106,611.5771985132914,428.7979188385092
69866.66666666666,520.0468372289746,91.57355496258852,611.6203921915632,428.4732822663861
69900.0,519.8941501244913,91.80949426608024,611.7036443905715,428.084655858411
69933.33333333336,519.7375662870455,92.08255347106945,611.820119758115,427.6550128159761
69966.66666666666,519.5951050660201,92.35924117799223,611.9543462440123,427.2358638880279
70000.0,519.473704752685,92.63239202401881,612.1060967767038,426.84131272866614
70033.33333333336,519.3701736576314,92.89840203556555,612.268575693197,426.4717716220659
70066.66666666666,519.2770668050925,93.1484903456659,612.4255571507584,426.12857645942665
70100.0,519.2002458073765,93.38125639275263,612.5815022001292,425.8189894146239
70133.33333333336,519.1397106644835,93.59440498294308,612.7341156474265,425.5453056815404
70166.66666666666,519.0899277434982,93.79541049978573,612.8853382432839,425.29451724371245
70200.0,519.0396765800294,94.00505516618533,613.0447317462148,425.0346214138441
70233.33333333336,518.9882914769132,94.23122597145016,613.2195174483634,424.75706550546306
70266.66666666666,518.9338592207738,94.46988196301834,613.4037411837921,424.46397725775546
70300.0,518.8748737585055,94.71590965936022,613.5907834178657,424.15896409914524
70333.33333333336,518.8096235394142,94.95696981404497,613.7665933534593,423.8526537253693
70366.66666666666,518.7506415403302,95.176574188251,613.9272157285812,423.5740673520792
70400.0,518.699964453127,95.34622300382553,614.0461874569526,423.3537414493015
70433.33333333336,518.6535637620109,95.45151810520088,614.1050818672118,423.20204565681
70466.66666666666,518.6108390642946,95.48903005358852,614.0998691178831,423.1218090107061
70500.0,518.5617361783048,95.47963572662708,614.0413719049319,423.0821004516778
70533.33333333336,518.4790067069634,95.49552386646468,613.9745305734282,422.98348284049877
70566.66666666666,518.3562128580742,95.5520719579323,613.9082848160065,422.8041409001419
70600.0,518.209433035566,95.63641748206618,613.8458505176322,422.57301555349983
70633.33333333336,518.0441486171189,95.74441873383856,613.7885673509575,422.2997298832804
70666.66666666666,517.8695286045397,95.87101992884895,613.7405485333886,421.99850867569074
70700.0,517.6869018781462,96.01848823745487,613.7053901156011,421.66841364069126
70733.33333333336,517.4992511958955,96.18693052493524,613.6861817208307,421.3123206709602
70766.66666666666,517.3113886554853,96.3744434883012,613.6858321437865,420.9369451671841
70800.0,517.1222069197518,96.58244800795902,613.7046549277107,420.5397589117928
70833.33333333336,516.9298037975476,96.81153621124845,613.7413400087961,420.11826758629917
70866.66666666666,516.6938009341726,97.08628452530026,613.7800854594728,419.60751640887236
70900.0,516.4048817378949,97.43409783789902,613.8389795757939,418.9707838999959
70933.33333333336,516.0806424258318,97.85108369189648,613.9317261177283,418.22955873393533
70966.66666666666,515.765346763035,98.24950912557271,614.0148558886077,417.5158376374623
71000.0,515.4720055248283,98.61828609590064,614.090291620729,416.85371942892766
71033.33333333336,515.2077305434548,98.95395138792149,614.1616819313763,416.25377915553327
71066.66666666666,514.9739362060676,99.25615665642279,614.2300928624904,415.71777954964483
71100.0,514.7689361269976,99.5261928525225,614.2951289795201,415.24274327447506
71133.33333333336,514.5896795712573,99.76195369519024,614.3516332664476,414.82772587606706
71166.66666666666,514.4332083835379,99.96206806230154,614.3952764458395,414.47114032123636
71200.0,514.2987750607402,100.12813907762022,614.4269141383604,414.17063598312
71233.33333333336,514.1812104755884,100.2547273113577,614.435937786946,413.9264831642307
71266.66666666666,514.0684455646068,100.33618902899683,614.4046345936036,413.73225653560996
71300.0,513.9607976335129,100.40148138147298,614.3622790149859,413.55931625203993
71333.33333333336,513.8589913789637,100.49269286726063,614.3516842462243,413.366298511703
71366.66666666666,513.7608776438518,100.63385863093836,614.3947362747901,413.1270190129135
71400.0,513.6385956486304,100.82607370495667,614.464669353587,412.8125219436737
71433.33333333336,513.4784541791199,101.07869158872099,614.5571457678409,412.39976259039895
71466.66666666666,513.2440858297305,101.37764573567603,614.6217315654064,411.86644009405444
71500.0,512.9391156010809,101.78217150606856,614.7212871071495,411.1569440950123
71533.33333333336,512.5931821631658,102.27218889140985,614.8653710545757,410.3209932717559
71566.66666666666,512.2648694247691,102.73940361736636,615.0042730421355,409.5254658074028
71600.0,511.9896587108728,103.12807030735358,615.1177290182263,408.8615884035192
71633.33333333336,511.7603939375605,103.41763821208187,615.1780321496424,408.3427557254786
71666.66666666666,511.56989259489904,103.60042202130931,615.1703146162083,407.9694705735897
71700.0,511.4185694627727,103.68098171732557,615.0995511800983,407.7375877454472
71733.33333333336,511.3055576501949,103.66608625868234,614.9716439088772,407.63947139151253
71766.66666666666,511.21350114743547,103.60406744539026,614.8175685928258,407.6094337020452
71800.0,511.12109241201216,103.54923809989224,614.6703305119044,407.5718543121199
71833.33333333336,511.0176824502198,103.53003974825731,614.5477221984771,407.4876427019625
71866.66666666666,510.9041419969856,103.5519836585634,614.4561256555489,407.35215833842216
71900.0,510.8005874536319,103.58371795652522,614.3843054101571,407.2168694971067
71933.33333333336,510.7062127261021,103.63239908324714,614.3386118093492,407.07381364285493
71966.66666666666,510.620111739673,103.68891964660831,614.3090313862813,406.9311920930647
72000.0,510.5457820377117,103.73610240921238,614.2818844469241,406.80967962849934
72033.33333333336,510.4829768821527,103.77512820049111,614.2581050826439,406.7078486816616
72066.66666666666,510.4253274915622,103.80581951100463,614.2311470025668,406.61950798055756
72100.0,510.3670090270656,103.82813623678007,614.1951452638457,406.5388727902855
72133.33333333336,510.30802148866286,103.84371735270751,614.1517388413704,406.46430413595533
72166.66666666666,510.29794509131347,103.83645913962488,614.1344042309383,406.4614859516886
72200.0,510.3675359641702,103.67167518882127,614.0392111529915,406.69586077534893
72233.33333333336,510.45139320543376,103.48924104413491,613.9406342495687,406.96215216129883
72266.66666666666,510.5269577010297,103.4189118331125,613.9458695341422,407.1080458679172
72300.0,510.5824854991108,103.44298901775193,614.0254745168627,407.1394964813589
72333.33333333336,510.6385152120084,103.46237545060511,614.1008906626134,407.17613976140325
72366.66666666666,510.6947901848451,103.48592018239057,614.1807103672356,407.20887000245455
72400.0,510.74796043190025,103.51358332246751,614.2615437543677,407.2343771094327
72433.33333333336,510.80346718108933,103.54869465196093,614.3521618330502,407.2547725291284
72466.66666666666,510.8637730632564,103.56640553883456,614.430178602091,407.2973675244219
72500.0,510.92018345595244,103.57023340474996,614.4904168607025,407.3499500512025
72533.33333333336,510.9920883653756,103.5842220265593,614.5763103919348,407.4078663388163
72566.66666666666,511.0872321240316,103.59497364261541,614.682205766647,407.4922584814162
72600.0,511.20561473192026,103.59037290740852,614.7959876393288,407.6152418245117
72633.33333333336,511.3472361890418,103.5580833668727,614.9053195559145,407.78915282216906
72666.66666666666,511.51113679867177,103.48832183623168,614.9994586349035,408.02281496244007
72700.0,511.6972660504563,103.37769691570595,615.0749629661623,408.31956913475034
72733.33333333336,511.8971912191544,103.25309947997549,615.1502906991299,408.6440917391789
72766.66666666666,512.113267083343,103.11469508250373,615.2279621658467,408.99857200083926
72800.0,512.3357826132881,102.97542444683285,615.311207060121,409.3603581664552
72833.33333333336,512.4922228222268,102.82715273888222,615.319375561109,409.66507008334463
72866.66666666666,512.5818959520492,102.78698587315938,615.3688818252085,409.7949100788898
72900.0,512.6176559283532,102.91113464256242,615.5287905709156,409.7065212857908
72933.33333333336,512.653839094547,103.0772437543551,615.7310828489021,409.57659534019194
72966.66666666666,512.6939835971284,103.24790872477028,615.9418923218986,409.4460748723581
73000.0,512.7351389753126,103.41164649365464,616.1467854689672,409.3234924816579
73033.33333333336,512.7777697822796,103.55820672275135,616.335976505031,409.21956305952824
73066.66666666666,512.8221373291934,103.67731869630548,616.499456025499,409.14481863288796
73100.0,512.8700986670174,103.75465295277394,616.6247516197914,409.11544571424344
73133.33333333336,512.9215190316113,103.79298374286873,616.71450277448,409.12853528874257
73166.66666666666,512.9779682502004,103.808514083438,616.7864823336384,409.1694541667624
73200.0,513.0394738384821,103.80071808970605,616.8401919281881,409.23875574877604
73233.33333333336,513.1030531056222,103.76775901682544,616.8708121224477,409.33529408879673
73266.66666666666,513.1753889730252,103.707392117416,616.8827810904412,409.46799685560916
73300.0,513.2680405409382,103.61751133350614,616.8855518744443,409.650529207432
73333.33333333336,513.3902385381942,103.49777023069605,616.8880087688902,409.8924683074982
73366.66666666666,513.539582555882,103.36109344631019,616.9006760021922,410.17848910957184
73400.0,513.7113588548522,103.20141120552464,616.9127700603768,410.5099476493275
73433.33333333336,513.9032483481759,103.00941958529269,616.9126679334686,410.89382876288323
73466.66666666666,514.1161602318549,102.78298665819169,616.8991468900466,411.3331735736632
73500.0,514.3453111534706,102.52486903513791,616.8701801886085,411.82044211833266
73533.33333333336,514.58659135047,102.24476503675768,616.8313563872277,412.3418263137123
73566.66666666666,514.7635906939397,102.07111354890115,616.8347042428409,412.69247714503854
73600.0,514.8705201475717,102.06574023667802,616.9362603842497,412.80477991089367
73633.33333333336,514.9180449078794,102.1968824474524,617.1149273553318,412.7211624604271
73666.66666666666,514.9643609806028,102.29234164857989,617.2567026291827,412.6720193320229
73700.0,515.0095289165682,102.34869353343026,617.3582224499985,412.66083538313796
73733.33333333336,515.0678859381314,102.36859044341709,617.4364763815486,412.69929549471436
73766.66666666666,515.1306307980839,102.35564138389667,617.4862721819806,412.7749894141872
73800.0,515.1905198065728,102.31176451514919,617.502284321722,412.87875529142354
73833.33333333336,515.3242476811753,102.20593684688663,617.5301845280619,413.11831083428865
73866.66666666666,515.5341434148265,101.93353398078024,617.4676773956068,413.6006094340463
73900.0,515.7218088479011,101.66202794810481,617.3838367960059,414.0597808997963
73933.33333333336,515.8630665317777,101.45005260972827,617.3131191415059,414.4130139220494
73966.66666666666,515.9430597488894,101.28837744227424,617.2314371911636,414.65468230661514
74000.0,515.9741223657624,101.16466871873298,617.1387910844953,414.8094536470294
74033.33333333336,515.9591095692509,101.11578744266109,617.0748970119121,414.84332212658984
74066.66666666666,515.9110781341269,101.17687470811589,617.0879528422428,414.73420342601105
74100.0,515.856387435625,101.28988305499257,617.1462704906176,414.56650438063247
74133.33333333336,515.8129869383454,101.39678997151562,617.209776909861,414.4161969668298
74166.66666666666,515.7727191048242,101.47388162438686,617.2466007292111,414.2988374804373
74200.0,515.7250012873162,101.53618114744647,617.2611824347626,414.18882013986973
74233.33333333336,515.6640422575198,101.60107153733533,617.2651137948551,414.06297072018447
74266.66666666666,515.6052474343862,101.65863295623048,617.2638803906167,413.94661447815577
74300.0,515.5632869398493,101.71321555893245,617.2765024987817,413.8500713809168
74333.33333333336,515.5389367062137,101.75520428626989,617.2941409924836,413.7837324199438
74366.66666666666,515.5344721558527,101.77357469882618,617.3080468546789,413.7608974570265
74400.0,515.5577594540669,101.77857846838124,617.3363379224481,413.7791809856856
74433.33333333336,515.6065345965616,101.77290809218827,617.3794426887498,413.8336265043733
74466.66666666666,515.6790133211164,101.75349485279153,617.4325081739079,413.92551846832487
74500.0,515.7700536022876,101.71681320970733,617.4868668119949,414.0532403925803
74533.33333333336,515.8850346856203,101.66126362459592,617.5462983102162,414.2237710610244
74566.66666666666,516.0269823967337,101.58464423340762,617.6116266301414,414.4423381633261
74600.0,516.1849883219834,101.48731326869289,617.6723015906763,414.6976750532905
74633.33333333336,516.306352377609,101.45890020059983,617.7652525782088,414.84745217700913
74666.66666666666,516.3868140029045,101.56653299477013,617.9533469976747,414.82028100813443
74700.0,516.4432999735346,101.76530194977302,618.2086019233077,414.67799802376163
74733.33333333336,516.5119899737972,101.93553107046455,618.4475210442617,414.57645890333265
74766.66666666666,516.5911261662357,102.07565467955403,618.6667808457897,414.51547148668163
74800.0,516.7014358082348,102.18345540448956,618.8848912127244,414.51798040374524
74833.33333333336,516.8473140036497,102.25445385853185,619.1017678621815,414.5928601451178
74866.66666666666,517.0130246628297,102.30001404361887,619.3130387064485,414.7130106192108
74900.0,517.2053079843612,102.30930540048992,619.5146133848511,414.8960025838713
74933.33333333336,517.4326631997776,102.26511754829986,619.6977807480774,415.1675456514778
74966.66666666666,517.6639284508436,102.22114068305956,619.8850691339032,415.44278776778407
75000.0,517.8975567298914,102.17551730833091,620.0730740382223,415.72203942156057
75033.33333333336,518.1242525846967,102.14044859226279,620.2647011769595,415.98380399243393
75066.66666666666,518.3406607898326,102.11921419068771,620.4598749805202,416.2214465991448
75100.0,518.5514825031673,102.10446817188031,620.6559506750476,416.44701433128705
75133.33333333336,518.7614452964964,102.08649491716463,620.847940213661,416.6749503793318
75166.66666666666,518.9689327826842,102.06015209940274,621.029084882087,416.90878068328146
75200.0,519.1739119742381,102.02171353884253,621.1956255130806,417.1521984353956
75233.33333333336,519.3692170258511,101.97300290646064,621.3422199323118,417.39621411939044
75266.66666666666,519.556311205653,101.91099799856877,621.4673092042217,417.6453132070842
75300.0,519.7373978207087,101.84278895593731,621.580186776646,417.8946088647714
75333.33333333336,519.9119394452426,101.77874050819118,621.6906799534338,418.1331989370515
75366.66666666666,520.0796526811981,101.71747183394301,621.7971245151411,418.3621808472551
75400.0,520.2333353005453,101.6529969167105,621.8863322172558,418.58033838383477
75433.33333333336,520.3668015230243,101.57616533347104,621.9429668564953,418.7906361895532
75466.66666666666,520.4858482320495,101.48922427710585,621.9750725091553,418.9966239549437
75500.0,520.5904624045135,101.39292110451217,621.9833835090257,419.19754130000126
75533.33333333336,520.6852431215483,101.29262898825074,621.977872109799,419.39261413329757
75566.66666666666,520.771037102558,101.19456685280166,621.9656039553597,419.57647024975637
75600.0,520.8423164866359,101.11536458990314,621.9576810765391,419.72695189673277
75633.33333333336,520.8990812737818,101.0581034506191,621.9571847244009,419.8409778231627
75666.66666666666,520.9442076624928,101.0256929893233,621.969900651816,419.91851467316945
75700.0,520.9893277641479,100.99926585213694,621.9885936162848,419.99006191201096
75733.33333333336,521.0720305683221,100.96188785148928,622.0339184198115,420.11014271683285
75766.66666666666,521.1903113574806,100.90228387091352,622.0925952283941,420.2880274865671
75800.0,521.3343218022857,100.805420545302,622.1397423475877,420.52890125698366
75833.33333333336,521.5054332241845,100.67703583552627,622.1824690597107,420.8283973886582
75866.66666666666,521.7060037794382,100.52415246961463,622.2301562490528,421.18185130982357
75900.0,521.9361186783161,100.35459197415241,622.2907106524685,421.5815267041637
75933.33333333336,522.1836152063468,100.19900734131325,622.38262254766,421.9846078650335
75966.66666666666,522.4572371915867,100.08675089170112,622.5439880832878,422.3704862998856
76000.0,522.745577816414,100.00955239807055,622.7551302144846,422.7360254183434
76033.33333333336,523.0547073628634,99.92986407736028,622.9845714402237,423.1248432855031
76066.66666666666,523.3846174307192,99.83077027079281,623.2153877015121,423.5538471599264
76100.0,523.7195396211808,99.72895356224357,623.4484931834244,423.99058605893725
76133.33333333336,524.0452156790423,99.64850515937486,623.6937208384171,424.3967105196674
76166.66666666666,524.3522277714333,99.58029101990532,623.9325187913386,424.77193675152796
76200.0,524.6455695549939,99.50139191454397,624.1469614695379,425.1441776404499
76233.33333333336,524.9281848488827,99.39624739704739,624.3244322459301,425.5319374518353
76266.66666666666,525.1968387754221,99.26711085035781,624.4639496257798,425.92972792506424
76300.0,525.4331639135327,99.13988466892069,624.5730485824533,426.293279244612
76333.33333333336,525.6321250805981,99.02276708839192,624.65489216899,426.60935799220624
76366.66666666666,525.793186465148,98.91956591590704,624.712752381055,426.87362054924097
76400.0,525.9170491459197,98.83365618481406,624.7507053307338,427.08339296110563
76433.33333333336,526.0079351812394,98.77124355952108,624.7791787407605,427.23669162171836
76466.66666666666,526.0720872836844,98.73523294303088,624.8073202267152,427.3368543406535
76500.0,526.1235530771478,98.71398492954103,624.8375380066889,427.40956814760676
76533.33333333336,526.1625629391287,98.70866739629012,624.8712303354189,427.4538955428386
76566.66666666666,526.1888818440269,98.72003278674323,624.9089146307701,427.4688490572837
76600.0,526.202560914711,98.7463146774419,624.9488755921528,427.45624623726906
76633.33333333336,526.2036001511809,98.78850960209402,624.9921097532749,427.4150905490869
76666.66666666666,526.1919995534367,98.84711797400539,625.0391175274422,427.34488157943133
76700.0,526.1204410349976,98.94784808582288,625.0682891208205,427.1725929491747
76733.33333333336,525.962607431442,99.16761478950254,625.1302222209446,426.79499264193953
76766.66666666666,525.7277243755696,99.53741281822913,625.2651371937986,426.1903115573404
76800.0,525.4858016861267,99.89409867947043,625.3799003655971,425.5917030066563
76833.33333333336,525.2566190345894,100.20444822681559,625.461067261405,425.05217080777385
76866.66666666666,525.0421110506113,100.4760813226644,625.5181923732757,424.5660297279469
76900.0,524.8554076352251,100.68535988508287,625.540767520308,424.1700477501422
76933.33333333336,524.7097398682037,100.80635983310731,625.516099701311,423.90338003509635
76966.66666666666,524.6007388242266,100.85408783732328,625.4548266615499,423.7466509869033
77000.0,524.5075992855307,100.88915478946622,625.3967540749969,423.61844449606446
77033.33333333336,524.4303743470269,100.9124838722904,625.3428582193173,423.51789047473653
77066.66666666666,524.3666288913718,100.92514731975905,625.2917762111308,423.4414815716127
77100.0,524.2864723947304,100.94703891352412,625.2335113082545,423.33943348120624
77133.33333333336,524.1899048571025,101.01945241250371,625.2093572696062,423.1704524445988
77166.66666666666,524.0769262784886,101.17371394206005,625.2506402205487,422.90321233642857
77200.0,523.9474141070688,101.42787498651192,625.3752890935807,422.51953912055683
77233.33333333336,523.8314267613272,101.7102070842364,625.5416338455636,422.1212196770908
77266.66666666666,523.7153603751738,102.01346522331245,625.7288255984862,421.7018951518613
77300.0,523.5529626513229,102.32855669937157,625.8815193506945,421.2244059519513
77333.33333333336,523.3384825924513,102.67667091781951,626.0151535102708,420.66181167463185
77366.66666666666,523.0833642692866,103.05631835968393,626.1396826289705,420.02704590960263
77400.0,522.8380050686873,103.36818909071634,626.2061941594036,419.46981597797094
77433.33333333336,522.5997226572404,103.617382263789,626.2171049210293,418.98234039345135
77466.66666666666,522.3690125549145,103.81308180471456,626.1820943596291,418.5559307502
77500.0,522.1384784063476,104.00851103526881,626.1469894416165,418.1299673710788
77533.33333333336,521.9034953055635,104.2267616813066,626.1302569868701,417.67673362425694
77566.66666666666,521.664102036897,104.47383664313561,626.1379386800327,417.1902653937614
77600.0,521.4323851011484,104.7280582796588,626.1604433808072,416.7043268214896
77633.33333333336,521.2198602883705,104.96471578205411,626.1845760704246,416.25514450631636
77666.66666666666,521.026674708782,105.18412739869268,626.2108021074747,415.84254731008934
77700.0,520.8527006641365,105.3868475208491,626.2395481849856,415.4658531432874
77733.33333333336,520.6963491372591,105.57268079252333,626.2690299297824,415.12366834473573
77766.66666666666,520.5568986355322,105.74245238595934,626.2993510214916,414.8144462495729
77800.0,520.4349500479624,105.89785238363328,626.3328024315956,414.5370976643291
77833.33333333336,520.3311385237218,106.04100281840056,626.3721413421224,414.2901357053213
77866.66666666666,520.2366084404719,106.16597334170653,626.4025817821783,414.0706350987653
77900.0,520.1520151010143,106.27166283519863,626.4236779362129,413.88035226581565
77933.33333333336,520.0659396816862,106.38287926217559,626.4488189438619,413.68306041951064
77966.66666666666,519.9750867603785,106.51121415997686,626.4863009203553,413.46387260040166
78000.0,519.9109946865501,106.60797757924136,626.5189722657915,413.30301710730873
78033.33333333336,519.8856881104747,106.61790271113424,626.5035908216089,413.2677853993405
78066.66666666666,519.899216936138,106.53711152559131,626.4363284617293,413.36210541054675
78100.0,519.9517482334047,106.3664089136052,626.31815714701,413.5853393197995
78133.33333333336,520.0148112069555,106.16273166345907,626.1775428704146,413.8520795434965
78166.66666666666,520.0843573617752,105.93813427673922,626.0224916385145,414.146223085036
78200.0,520.1258870940447,105.79860751566878,625.9244946097135,414.32727957837596
78233.33333333336,520.1201508040368,105.76716845269664,625.8873192567335,414.3529823513402
78266.66666666666,520.0708118929107,105.81605869682855,625.8868705897393,414.2547531960821
78300.0,520.004815474715,105.87610965210156,625.8809251268166,414.1287058226134
78333.33333333336,519.9620657404412,105.94661850797219,625.9086842484134,414.015447232469
78366.66666666666,519.9436154870327,105.96756578867183,625.9111812757046,413.9760496983609
78400.0,519.946404802943,105.89999450742869,625.8463993103717,414.0464102955143
78433.33333333336,519.9599316348659,105.81584269237642,625.7757743272424,414.14408894248953
78466.66666666666,519.995242739082,105.72232495462049,625.7175676937024,414.27291778446147
78500.0,520.0702723603921,105.62135138104598,625.6916237414381,414.4489209793461
78533.33333333336,520.1794278462394,105.51582807490963,625.695255921149,414.66359977132976
78566.66666666666,520.3226685432512,105.39091547744798,625.7135840206992,414.93175306580326
78600.0,520.5003207302613,105.23268431715982,625.7330050474211,415.2676364131014
78633.33333333336,520.7046343901903,105.04479280380978,625.7494271940001,415.65984158638054
78666.66666666666,520.9356095230384,104.8221692008044,625.7577787238428,416.11344032223394
78700.0,521.1843504492498,104.5843901136919,625.7687405629417,416.5999603355579
78733.33333333336,521.4456430827024,104.34929877756778,625.7949418602702,417.0963443051346
78766.66666666666,521.692943804993,104.13297802258816,625.8259218275812,417.5599657824048
78800.0,521.897343773889,103.93364810674436,625.8309918806334,417.96369566714463
78833.33333333336,522.0606993394865,103.76482001914955,625.825519358636,418.29587932033695
78866.66666666666,522.1886208857186,103.63067453122902,625.8192954169476,418.55794635448956
78900.0,522.2907505301887,103.5525035081616,625.8432540383503,418.73824702202705
78933.33333333336,522.3637781296582,103.5386915264694,625.9024696561276,418.82508660318877
78966.66666666666,522.4307959168485,103.52402225162224,625.9548181684708,418.9067736652263
79000.0,522.4891642125909,103.49576792141896,625.9849321340099,418.99339629117196
79033.33333333336,522.5317622940132,103.47113260108556,626.0028948950987,419.06062969292765
79066.66666666666,522.5579548532213,103.4526125383834,626.0105673916047,419.1053423148379
79100.0,522.5742546701993,103.42246980016077,625.99672447036,419.15178487003845
79133.33333333336,522.5804044242543,103.37499224699391,625.9553966712482,419.2054121772604
79166.66666666666,522.5715090133427,103.31390793515297,625.8854169484957,419.25760107818974
79200.0,522.5251324648634,103.24174718697125,625.7668796518346,419.2833852778922
79233.33333333336,522.49150904379,103.20268481347516,625.6941938572651,419.2888242303148
79266.66666666666,522.4954080377747,103.08516231975112,625.5805703575259,419.4102457180236
79300.0,522.5000375436371,102.9462193009445,625.4462568445815,419.55381824269256
79333.33333333336,522.4719918411964,102.89568948371303,625.3676813249094,419.5763023574834
79366.66666666666,522.4414839269025,102.84801681482115,625.2895007417236,419.5934671120813
79400.0,522.4070326944471,102.80345778948062,625.2104904839277,419.60357490496654
79433.33333333336,522.3453166245052,102.74007945024591,625.0853960747512,419.60523717425934
79466.66666666666,522.2464572974801,102.65838817535455,624.9048454728346,419.58806912212555
79500.0,522.110873861086,102.58405780282324,624.6949316639093,419.5268160582628
79533.33333333336,521.9686067028633,102.57072352610432,624.5393302289676,419.397883176759
79566.66666666666,521.8353463354695,102.61611941949242,624.4514657549619,419.21922691597706
79600.0,521.731199758263,102.64537743576187,624.3765771940248,419.0858223225011
79633.33333333336,521.6697627654115,102.59174755129659,624.2615103167082,419.07801521411494
79666.66666666666,521.6575845835383,102.46462486116275,624.1222094447011,419.1929597223756
79700.0,521.6928697679688,102.34529090957409,624.0381606775429,419.3475788583947
79733.33333333336,521.7784836154497,102.22325451846113,624.0017381339107,419.5552290969885
79766.66666666666,521.9286173777332,102.0632574457848,623.991874823518,419.8653599319484
79800.0,522.1391504948131,101.85593212685976,623.9950826216729,420.2832183679533
79833.33333333336,522.3813560479982,101.59462797317615,623.9759840211743,420.78672807482207
79866.66666666666,522.6109871795911,101.29107173184315,623.9020589114343,421.319915447748
79900.0,522.8302034491128,100.9834225383485,623.8136259874613,421.84678091076427
79933.33333333336,523.0314762893508,100.72301776446857,623.7544940538194,422.30845852488227
79966.66666666666,523.1890363603801,100.55611094738296,623.7451473077631,422.6329254129971
80000.0,523.3106861543198,100.4504571371598,623.7611432914796,422.86022901716
80033.33333333336,523.4161113962601,100.35835619731043,623.7744675935705,423.05775519894974
80066.66666666666,523.5155019585814,100.28305696590601,623.7985589244873,423.23244499267537
80100.0,523.6062304924332,100.2222935991755,623.8285240916086,423.38393689325767
80133.33333333336,523.6841222733905,100.17170227066926,623.8558245440597,423.5124200027212
80166.66666666666,523.7499003451429,100.1195041397506,623.8694044848935,423.63039620539234
80200.0,523.8132870560596,100.04218065667624,623.8554677127358,423.77110639938337
80233.33333333336,523.8763946193961,99.9343338814397,623.8107285008358,423.94206073795647
80266.66666666666,523.9425138062825,99.78807885840372,623.7305926646862,424.15443494787877
80300.0,523.9876358885132,99.61699538465248,623.6046312731656,424.3706405038607
80333.33333333336,524.0117850660915,99.4581282220004,623.4699132880919,424.55365684409117
80366.66666666666,524.0229178054519,99.34724923351334,623.3701670389653,424.67566857193856
80400.0,524.0286996095829,99.29929582314827,623.3279954327311,424.7294037864346
80433.33333333336,524.0470835093296,99.26670279848537,623.313786307815,424.7803807108442
80466.66666666666,524.0933156014498,99.19940953969827,623.2927251411481,424.8939060617516
80500.0,524.1654036908309,99.108521096282,623.273924787113,425.0568825945489
80533.33333333336,524.2594737429379,98.99943246187284,623.2589062048107,425.260041281065
80566.66666666666,524.3481542158344,98.87989347789028,623.2280476937246,425.4682607379441
80600.0,524.406136401174,98.80865986762193,623.2147962687959,425.597476533552
80633.33333333336,524.4388427946395,98.80586601367985,623.2447088083194,425.63297678095967
80666.66666666666,524.4661184503724,98.83906693388349,623.3051853842559,425.6270515164889
80700.0,524.5141779597703,98.8495298418909,623.3637078016612,425.66464811787944
80733.33333333336,524.5776492483551,98.83679294377119,623.4144421921263,425.74085630458393
80766.66666666666,524.6470932471996,98.7995243463505,623.4466175935501,425.84756890084907
80800.0,524.7246582715973,98.7380059467989,623.4626642183962,425.98665232479834
80833.33333333336,524.8130898785629,98.65333923251714,623.4664291110801,426.1597506460457
80866.66666666666,524.95280816974,98.52260992128292,623.4754180910229,426.4301982484571
80900.0,525.1532323969192,98.31833904586894,623.4715714427881,426.83489335105025
80933.33333333336,525.3806333618547,98.04115010007159,623.4217834619263,427.33948326178313
80966.66666666666,525.5898298238116,97.78200847763803,623.3718383014495,427.8078213461735
81000.0,525.7707057346777,97.55464532904521,623.3253510637229,428.21606040563245
81033.33333333336,525.9232897687857,97.36727716286855,623.2905669316542,428.55601260591715
81066.66666666666,526.0476249376337,97.2279287725664,623.2755537102001,428.8196961650673
81100.0,526.143473798463,97.14309773725928,623.2865715357223,429.0003760612037
81133.33333333336,526.2136848202069,97.12072927354049,623.3344140937475,429.0929555466664
81166.66666666666,526.2548759511988,97.16430611510027,623.4191820662991,429.0905698360985
81200.0,526.2735375511033,97.24700018382667,623.52053773493,429.02653736727666
81233.33333333336,526.2848447778865,97.35510199980287,623.6399467776894,428.92974277808366
81266.66666666666,526.3004685722038,97.49341047238455,623.7938790445884,428.8070580998193
81300.0,526.3198708527564,97.6320103545829,623.9518812073393,428.68786049817345
81333.33333333336,526.3411792883871,97.72685946669536,624.0680387550825,428.61431982169177
81366.66666666666,526.3669056012081,97.75228076614623,624.1191863673544,428.61462483506193
81400.0,526.4208386479833,97.70477701217946,624.1256156601627,428.7160616358038
81433.33333333336,526.5086987027155,97.58473306857132,624.0934317712868,428.92396563414417
81466.66666666666,526.6683920337722,97.41333599625337,624.0817280300256,429.25505603751884
81500.0,526.8965494289423,97.13730161086053,624.0338510398028,429.7592478180818
81533.33333333336,527.1645299729535,96.78462980772578,623.9491597806792,430.3799001652277
81566.66666666666,527.4135291963559,96.46719793403875,623.8807271303946,430.94633126231713
81600.0,527.630399869106,96.21144031842125,623.8418401875273,431.41895955068475
81633.33333333336,527.8230667081992,96.0285621799221,623.8516288881214,431.7945045282771
81666.66666666666,527.9841929077103,95.89237675107928,623.8765696587895,432.091816156631
81700.0,528.0774883422382,95.81173328523734,623.8892216274755,432.2657550570009
81733.33333333336,528.1015676128641,95.8442194756423,623.9457870885063,432.25734813722175
81766.66666666666,528.0697039748202,95.9835973193832,624.0533012942034,432.086106655437
81800.0,528.0371863139767,96.09210698696725,624.1292933009439,431.94507932700947
81833.33333333336,528.0150597351452,96.14703693570523,624.1620966708505,431.86802279944
81866.66666666666,528.0037706793713,96.14929869408967,624.153069373461,431.85447198528163
81900.0,527.9846696971186,96.13727433185765,624.1219440289763,431.847395365261
81933.33333333336,527.968140466665,96.09440362467272,624.0625440913377,431.87373684199224
81966.66666666666,527.9601899958665,96.02480757295848,623.984997568825,431.935382422908
82000.0,527.9571302274296,95.94612417804747,623.9032544054771,432.01100604938216
82033.33333333336,527.9592686893756,95.85811356665795,623.8173822560335,432.1011551227176
82066.66666666666,527.973635109063,95.76234329084554,623.7359783999086,432.2112918182175
82100.0,528.0054633858873,95.6595008731493,623.6649642590367,432.345962512738
82133.33333333336,528.0542501269588,95.54919590546879,623.6034460324275,432.50505422149
82166.66666666666,528.1176213029087,95.43288048519244,623.5505017881011,432.68474081771626
82200.0,528.1814775458295,95.30924009828689,623.4907176441163,432.8722374475426
82233.33333333336,528.2624985139232,95.12787086516093,623.3903693790842,433.13462764876226
82266.66666666666,528.36015192428,94.90308034077124,623.2632322650512,433.45707158350876
82300.0,528.4805161308394,94.65425843249997,623.1347745633394,433.8262576983394
82333.33333333336,528.6030190395916,94.4789977695405,623.082016809132,434.12402127005106
82366.66666666666,528.7257658384874,94.3614919311656,623.087257769653,434.36427390732183
82400.0,528.8594024247135,94.26301606328174,623.1224184879952,434.59638636143177
82433.33333333336,529.0136417965699,94.12374337951691,623.1373851760868,434.889898417053
82466.66666666666,529.1760580371687,93.97093539985342,623.146993437022,435.20512263731524
82500.0,529.3325799772666,93.84356949393423,623.1761494712008,435.4890104833324
82533.33333333336,529.4831934937089,93.7384543987816,623.2216478924905,435.7447390949273
82566.66666666666,529.6278774017634,93.65113790554607,623.2790153073095,435.9767394962173
82600.0,529.752872270653,93.56020246242768,623.3130747330807,436.19266980822533
82633.33333333336,529.8471280140768,93.46934126312918,623.316469277206,436.3777867509476
82666.66666666666,529.911604328759,93.40846969838513,623.3200740271442,436.5031346303739
82700.0,529.9463517250534,93.39601932726063,623.3423710523141,436.5503323977928
82733.33333333336,529.9395248813476,93.46098074338322,623.4005056247307,436.4785441379643
82766.66666666666,529.8942262288616,93.58467286897086,623.4788990978325,436.30955335989074
82800.0,529.8372629889061,93.70020674329227,623.5374697321984,436.13705624561385
82833.33333333336,529.8340719619703,93.82912838587534,623.6632003478456,436.00494357609495
82866.66666666666,529.8839278974259,93.85542767965606,623.7393555770819,436.0285002177699
82900.0,529.9843975844922,93.73041965750228,623.7148172419944,436.2539779269899
82933.33333333336,530.0862098830074,93.57898715193045,623.6651970349378,436.507222731077
82966.66666666666,530.183117484661,93.43481204163004,623.617929526291,436.748305443031
83000.0,530.2780708502386,93.30335046132826,623.5814213115668,436.9747203889103
83033.33333333336,530.3763582313126,93.17517049999586,623.5515287313084,437.20118773131674
83066.66666666666,530.4840242231228,93.03570839534504,623.5197326184679,437.4483158277777
83100.0,530.5962407887233,92.88843635170541,623.4846771404287,437.7078044370179
83133.33333333336,530.7068933327381,92.7375036239638,623.4443969567019,437.9693897087743
83166.66666666666,530.81545905692,92.58522528632025,623.4006843432402,438.23023377059974
83200.0,530.9219104455717,92.43591658543333,623.3578270310051,438.48599386013836
83233.33333333336,531.029755744914,92.29838068276541,623.3281364276795,438.73137506214863
83266.66666666666,531.1335670295072,92.1808069402558,623.314373969763,438.95276008925134
83300.0,531.2223772120287,92.08229688244644,623.3046740944752,439.1400803295823
83333.33333333336,531.2948588657638,92.00821790841535,623.3030767741791,439.2866409573484
83366.66666666666,531.3462575939119,91.96122548961844,623.3074830835303,439.3850321042935
83400.0,531.3744249700726,91.95221416823851,623.3266391383111,439.42221080183407
83433.33333333336,531.3825628040736,91.99404809429097,623.3766108983646,439.3885147097826
83466.66666666666,531.376748550643,92.077187411878,623.453935962521,439.299561138765
83500.0,531.3618404318909,92.19648095057396,623.5583213824648,439.1653594813169
83533.33333333336,531.3300462796149,92.33401334469545,623.6640596243103,438.9960329349194
83566.66666666666,531.3330718245307,92.37801611178547,623.7110879363162,438.95505571274526
83600.0,531.3761902213142,92.2730955891694,623.6492858104837,439.1030946321448
83633.33333333336,531.4504427795446,92.04991266981017,623.5003554493547,439.4005301097344
83666.66666666666,531.5103965723553,91.84806027256357,623.3584568449188,439.6623362997917
83700.0,531.5574529711836,91.67407156279668,623.2315245339803,439.88338140838687
83733.33333333336,531.5939094163253,91.53450541864126,623.1284148349666,440.05940399768406
83766.66666666666,531.6336253530346,91.44170781578583,623.0753331688204,440.1919175372488
83800.0,531.6791660777716,91.39956624350438,623.078732321276,440.2795998342672
83833.33333333336,531.7430315623465,91.35881022246663,623.1018417848131,440.38422133987984
83866.66666666666,531.8248758865149,91.30536591118405,623.1302417976989,440.51950997533083
83900.0,531.9230357065851,91.22506412726524,623.1480998338503,440.69797157931987
83933.33333333336,532.0373082021306,91.10683964631589,623.1441478484464,440.9304685558147
83966.66666666666,532.1722118727745,90.95242057599194,623.1246324487664,441.21979129678255
84000.0,532.3281218443052,90.78621933873025,623.1143411830354,441.54190250557497
84033.33333333336,532.5048008928857,90.57729566159948,623.0820965544851,441.9275052312862
84066.66666666666,532.7018931827603,90.30761414637855,623.0095073291388,442.3942790363817
84100.0,532.8930393386944,90.03340903067223,622.9264483693667,442.85963030802213
84133.33333333336,533.0570911734468,89.8034024307552,622.860493604202,443.25368874269157
84166.66666666666,533.180799388344,89.63289536497392,622.8136947533179,443.54790402337005
84200.0,533.2372647891801,89.49836030828932,622.7356250974694,443.7389044808908
84233.33333333336,533.1911461917099,89.4378087875462,622.6289549792562,443.7533374041637
84266.66666666666,533.037422767876,89.57262228004481,622.6100450479208,443.4648004878312
84300.0,532.8474873706274,89.77175712895605,622.6192444995835,443.07573024167135
84333.33333333336,532.6111810347086,89.95967110265832,622.570852137367,442.65150993205026
84366.66666666666,532.3368392827629,90.15128725410851,622.4881265368714,442.18555202865434
84400.0,532.0207071412449,90.37630677476979,622.3970139160147,441.6444003664751
84433.33333333336,531.6593989221552,90.65205907276199,622.3114579949172,441.00733984939325
84466.66666666666,531.2972006595098,90.90953644063028,622.2067371001401,440.38766421887954
84500.0,530.939254378752,91.15127977265723,622.0905341514092,439.7879746060948
84533.33333333336,530.586142680642,91.38026660790335,621.9664092885453,439.2058760727386
84566.66666666666,530.2387394663192,91.5997843009142,621.8385237672334,438.63895516540504
84600.0,529.9038562338422,91.82183813520399,621.7256943690462,438.0820180986383
84633.33333333336,529.6434260914803,91.95442812343504,621.5978542149153,437.6889979680452
84666.66666666666,529.4861394946964,91.90022078979379,621.3863602844903,437.5859187049026
84700.0,529.414881421025,91.70083237897182,621.1157137999969,437.7140490420532
84733.33333333336,529.386695876827,91.47022951567234,620.8569253924994,437.9164663611547
84766.66666666666,529.4025409035469,91.21015085671483,620.6126917602617,438.19239004683203
84800.0,529.4465924795162,90.93820782830826,620.3848003078244,438.50838465120796
84833.33333333336,529.5159772481503,90.65806711854704,620.1740443666973,438.8579101296033
84866.66666666666,529.6107372273057,90.36971328270819,619.9804505100138,439.2410239445975
84900.0,529.7287470288898,90.07698105397412,619.8057280828639,439.65176597491563
84933.33333333336,529.8481831019337,89.79931107092943,619.6474941728632,440.0488720310043
84966.66666666666,529.905648037562,89.60564249400495,619.5112905315669,440.300005543557
85000.0,529.9026888434429,89.60335362945712,619.5060424729,440.2993352139858
85033.33333333336,529.8667777646556,89.72914190942349,619.595919674079,440.1376358552321
85066.66666666666,529.8425892546778,89.84927700796094,619.6918662626388,439.99331224671687
85100.0,529.8290126518548,89.96322162537352,619.7922342772283,439.86579102648125
85133.33333333336,529.8230119311166,90.06984945124647,619.8928613823631,439.7531624798702
85166.66666666666,529.8182959452611,90.16759215639648,619.9858881016576,439.6507037888646
85200.0,529.8177750513021,90.24684165954889,620.0646167108509,439.5709333917532
85233.33333333336,529.8225640944231,90.30458616243375,620.1271502568569,439.5179779319894
85266.66666666666,529.8305346302119,90.34574213488813,620.1762767651,439.48479249532375
85300.0,529.8342542789953,90.37538379645783,620.2096380754532,439.4588704825375
85333.33333333336,529.8326963672902,90.39106867996175,620.223765047252,439.44162768732843
85366.66666666666,529.825961444493,90.39078898212351,620.2167504266165,439.4351724623695
85400.0,529.8219239196933,90.3775499859622,620.1994739056555,439.4443739337311
85433.33333333336,529.8283783181814,90.35730415414913,620.1856824723305,439.4710741640323
85466.66666666666,529.845456676615,90.32810984349449,620.1735665201095,439.5173468331205
85500.0,529.8731720181013,90.28807799402625,620.1612500121275,439.58509402407503
85533.33333333336,529.9117508660262,90.23605763357452,620.1478084996007,439.67569323245164
85566.66666666666,529.9615078795039,90.1726365356588,620.1341444151626,439.7888713438451
85600.0,530.0192314186856,90.10313740894362,620.1223688276293,439.91609400974204
85633.33333333336,530.0789410424721,90.03095105983579,620.1098921023079,440.04798998263635
85666.66666666666,530.129890329714,89.97680037215277,620.1066907018668,440.1530899575613
85700.0,530.143285733162,90.01777748242108,620.161063215583,440.1255082507409
85733.33333333336,530.1111057218924,90.16601623570811,620.2771219576005,439.94508948618426
85766.66666666666,530.0416416053098,90.42630065838055,620.4679422636904,439.6153409469292
85800.0,529.9750909190569,90.71506124237251,620.6901521614294,439.26002967668444
85833.33333333336,529.9094976444674,91.01826281613718,620.9277604606045,438.8912348283302
85866.66666666666,529.852002286216,91.29830182583088,621.1503041120469,438.55370046038513
85900.0,529.810859111901,91.52139205003064,621.3322511619316,438.28946706187037
85933.33333333336,529.7915865266951,91.68151618543793,621.473102712133,438.1100703412572
85966.66666666666,529.7939764276629,91.77096038403654,621.5649368116995,438.02301604362634
86000.0,529.8118408869057,91.8016447726088,621.6134856595145,438.01019611429683
86033.33333333336,529.8389881695699,91.79118586667286,621.6301740362428,438.047802302897
86066.66666666666,529.8765849393592,91.73733826813897,621.6139232074981,438.13924667122023
86100.0,529.9246593187347,91.63839367536478,621.5630529940995,438.2862656433699
86133.33333333336,529.982232148392,91.49208130845493,621.4743134568469,438.49015083993703
86166.66666666666,530.0566117662661,91.3026587884262,621.3592705546923,438.7539529778399
86200.0,530.1427663021648,91.09062353789906,621.2333898400639,439.0521427642657
86233.33333333336,530.2384208891009,90.8692194581284,621.1076403472293,439.3692014309725
86266.66666666666,530.3414279033807,90.64228481845731,620.983712721838,439.6991430849234
86300.0,530.4544760543572,90.4112034172723,620.8656794716295,440.0432726370849
86333.33333333336,530.5795360548184,90.17986857620454,620.7594046310229,440.3996674786139
86366.66666666666,530.7091483533183,89.96086814496263,620.6700164982809,440.7482802083556
86400.0,530.8346704551411,89.76312221271931,620.5977926678604,441.07154824242184
86433.33333333336,530.956102360287,89.58599707661851,620.5420994369055,441.37010528366847
86466.66666666666,531.071834264135,89.43143167151635,620.5032659356514,441.6404025926186
86500.0,531.173347602772,89.31442204851359,620.4877696512856,441.85892555425835
86533.33333333336,531.2576099386354,89.23231768842507,620.4899276270604,442.0252922502103
86566.66666666666,531.3213515734274,89.18293011202223,620.5042816854495,442.13842146140513
86600.0,531.3645213842789,89.168109651843,620.5326310361219,442.1964117324359
86633.33333333336,531.3880665125115,89.18574067336783,620.5738071858793,442.20232583914367
86666.66666666666,531.3927739516764,89.23172587016583,620.6244998218423,442.16104808151056
86700.0,531.4363560369964,89.24778868690541,620.6841447239018,442.1885673500909
86733.33333333336,531.5444850450822,89.14536377505196,620.6898488201341,442.3991212700302
86766.66666666666,531.7216434648668,88.8917338296893,620.6133772945561,442.8299096351775
86800.0,531.9149844315428,88.61186708990489,620.5268515214477,443.30311734163797
86833.33333333336,532.1128118455424,88.32698877048995,620.4398006160324,443.78582307505246
86866.66666666666,532.3151381465473,88.02585551573107,620.3409936622784,444.2892826308162
86900.0,532.5065941082008,87.73058327720096,620.2371773854018,444.7760108309999
86933.33333333336,532.6741420722759,87.46812631722742,620.1422683895033,445.2060157550485
86966.66666666666,532.8241126851349,87.23098050357821,620.055093188713,445.59313218155665
87000.0,532.9591863937293,87.01818741169085,619.9773738054201,445.9409989820384
87033.33333333336,533.0793631980591,86.83025829519813,619.9096214932573,446.249104902861
87066.66666666666,533.1870782154679,86.66790537517365,619.8549835906415,446.51917284029423
87100.0,533.3122219697908,86.51340519834304,619.8256271681339,446.7988167714478
87133.33333333336,533.4539993328965,86.32731682250815,619.7813161554046,447.1266825103884
87166.66666666666,533.6105865898905,86.07971831103121,619.6903049009218,447.5308682788593
87200.0,533.7774137468156,85.75209653255875,619.5295102793743,448.0253172142568
87233.33333333336,533.925988096274,85.41587026396132,619.3418583602353,448.51011783231263
87266.66666666666,534.0703484879772,85.07821249218972,619.1485609801668,448.99213599578746
87300.0,534.272850759288,84.7382717986336,619.0111225579216,449.53457896065436
87333.33333333336,534.5291341030684,84.33406426981007,618.8631983728784,450.1950698332583
87366.66666666666,534.8225007539594,83.85812920259285,618.6806299565523,450.9643715513665
87400.0,535.1030238319763,83.42126627850722,618.5242901104835,451.6817575534691
87433.33333333336,535.3736754123396,83.02724750856153,618.4009229209012,452.3464279037781
87466.66666666666,535.6330893420187,82.67001971564032,618.3031090576591,452.9630696263784
87500.0,535.8750642510561,82.35195396272286,618.2270182137789,453.5231102883332
87533.33333333336,536.0973525252278,82.0712595399645,618.1686120651923,454.02609298526335
87566.66666666666,536.3045299743833,81.80920473601502,618.1137347103983,454.49532523836825
87600.0,536.499958956513,81.5429968779202,618.0429558344332,454.95696207859277
87633.33333333336,536.6726090761449,81.29747896000724,617.9700880361521,455.37513011613765
87666.66666666666,536.8248166039398,81.07204779127164,617.8968643952114,455.75276881266814
87700.0,536.9521512044863,80.86471164292853,617.8168628474149,456.0874395615578
87733.33333333336,537.0536983315695,80.67550959422915,617.7292079257987,456.3781887373404
87766.66666666666,537.1295321661131,80.50530731112626,617.6348394772393,456.62422485498683
87800.0,537.1799630125214,80.3548120874035,617.5347750999249,456.8251509251179
87833.33333333336,537.2049908707945,80.22520134131426,617.4301922121088,456.9797895294803
87866.66666666666,537.2149639563761,80.12694548147532,617.3419094378514,457.08801847490076
87900.0,537.2115213231866,80.0661108704711,617.2776321936577,457.1454104527155
87933.33333333336,537.205431896185,80.0218753506049,617.2273072467899,457.18355654558013
87966.66666666666,537.181002032991,79.97562161007089,617.156623643062,457.20538042292014
88000.0,537.132578361726,79.95740917711535,617.0899875388413,457.1751691846107
88033.33333333336,537.0623486612676,79.98309982410014,617.0454484853677,457.0792488371675
88066.66666666666,536.9721387743415,80.05580557051206,617.0279443448535,456.9163332038294
88100.0,536.8570748500539,80.17727246844137,617.0343473184953,456.6798023816125
88133.33333333336,536.7405182520023,80.3135633756257,617.054081627628,456.4269548763766
88166.66666666666,536.6402199075045,80.4155311518439,617.0557510593484,456.2246887556606
88200.0,536.5766302161404,80.41960669488849,616.9962369110289,456.1570235212519
88233.33333333336,536.5611394981247,80.32801169949785,616.8891511976226,456.23312779862687
88266.66666666666,536.5893697215673,80.16856214336961,616.757931864937,456.4208075781977
88300.0,536.6323548037984,80.00941754631626,616.6417723501147,456.62293725748214
88333.33333333336,536.6900947448181,79.84052725663066,616.5306220014488,456.84956748818746
88366.66666666666,536.7733474409528,79.65612470541808,616.4294721463708,457.1172227355347
88400.0,536.8865986547969,79.43668162937739,616.3232802841743,457.4499170254195
88433.33333333336,537.0082668897176,79.21889879547747,616.227165685195,457.7893680942401
88466.66666666666,537.1239899142155,79.00303669906639,616.1270266132818,458.1209532151491
88500.0,537.230813892153,78.78904488230313,616.0198587744562,458.4417690098499
88533.33333333336,537.3287388235302,78.58009437585993,615.9088331993902,458.7486444476703
88566.66666666666,537.4180280856897,78.38071234269842,615.7987404283881,459.03731574299127
88600.0,537.4979327144127,78.19779540713547,615.6957281215482,459.3001373072773
88633.33333333336,537.554410431652,78.05043678523006,615.604847216882,459.50397364642185
88666.66666666666,537.582944797952,77.93627934031493,615.519224138267,459.6466654576371
88700.0,537.5845829737567,77.8547304728986,615.4393134466553,459.7298525008581
88733.33333333336,537.5747763931255,77.76728443891055,615.342060832036,459.8074919542149
88766.66666666666,537.5727198518152,77.66938240853169,615.2421022603469,459.90333744328353
88800.0,537.6086573831027,77.56259787070292,615.1712552538056,460.0460595123998
88833.33333333336,537.6807326368913,77.43330970802863,615.11404234492,460.2474229288627
88866.66666666666,537.7832545059173,77.27714292886068,615.060397434778,460.5061115770566
88900.0,537.9108531970936,77.07194970804115,614.9828029051348,460.8389034890525
88933.33333333336,538.066718424637,76.80570602287523,614.8724244475122,461.2610124017617
88966.66666666666,538.2280274332226,76.54066703873347,614.768694471956,461.6873603944891
89000.0,538.3957025881764,76.28554112579164,614.681243713968,462.1101614623848
89033.33333333336,538.5697438894983,76.03790527836601,614.6076491678643,462.53183861113234
89066.66666666666,538.7476156131917,75.80010326978775,614.5477188829794,462.9475123434039
89100.0,538.9224056053218,75.58624942962078,614.5086550349426,463.33615617570103
89133.33333333336,539.0934168069937,75.39762252177762,614.4910393287713,463.69579428521604
89166.66666666666,539.2607959666444,75.23252926486988,614.4933252315143,464.02826670177456
89200.0,539.4435339530138,75.11121784914414,614.554751802158,464.33231610386963
89233.33333333336,539.6496916179899,74.99678432921186,614.6464759472018,464.652907288778
89266.66666666666,539.8778166420748,74.83293621216934,614.7107528542441,465.04488042990545
89300.0,540.1276657131406,74.58844815559742,614.716113868738,465.53921755754317
89333.33333333336,540.3818366850709,74.28642994310707,614.6682666281779,466.0954067419638
89366.66666666666,540.6105563863221,74.0118607253871,614.6224171117092,466.59869566093494
89400.0,540.8165978677871,73.76223447562839,614.5788323434155,467.05436339215873
89433.33333333336,541.02514862306,73.55847249468174,614.5836211177417,467.46667612837825
89466.66666666666,541.2500549331545,73.39938329662594,614.6494382297805,467.85067163652855
89500.0,541.4920218267395,73.25604725906493,614.7480690858044,468.23597456767453
89533.33333333336,541.751049303815,73.09365330793759,614.8447026117526,468.6573959958774
89566.66666666666,542.0200912580485,72.87502317131346,614.895114429362,469.1450680867351
89600.0,542.2562927125248,72.64928191782663,614.9055746303515,469.60701079469817
89633.33333333336,542.4305748644753,72.52023967365965,614.9508145381349,469.9103351908156
89666.66666666666,542.5238037222625,72.50710947075659,615.0309131930192,470.01669425150595
89700.0,542.5359792858867,72.60428864057728,615.1402679264639,469.9316906453094
89733.33333333336,542.4772116072302,72.7761140427683,615.2533256499985,469.70109756446186
89766.66666666666,542.3597525526328,72.99368204321904,615.3534345958518,469.36607050941376
89800.0,542.1889703960168,73.25480980477661,615.4437802007934,468.93416059124013
89833.33333333336,542.0044051456644,73.53639108151532,615.5407962271797,468.46801406414903
89866.66666666666,541.8548055355011,73.8189043945688,615.6737099300699,468.0359011409323
89900.0,541.7370878588665,74.05497491978807,615.7920627786546,467.6821129390785
89933.33333333336,541.6501785090519,74.20594854179681,615.8561270508487,467.44422996725507
89966.66666666666,541.6018274765995,74.25652665798297,615.8583541345824,467.3453008186165
90000.0,541.5766813011924,74.24267314926676,615.8193544504592,467.3340081519256
90033.33333333336,541.5550542577402,74.2119115395199,615.76696579726,467.34314271822024
90066.66666666666,541.5343674705877,74.16362532735994,615.6979927979476,467.37074214322774
90100.0,541.5113078828041,74.1194519106922,615.6307597934963,467.3918559721119
90133.33333333336,541.4887074973196,74.08885204455007,615.5775595418697,467.39985545276954
90166.66666666666,541.4703759653704,74.07563052815841,615.5460064935288,467.394745437212
90200.0,541.4577685232945,74.08404208564264,615.5418106089371,467.37372643765184
90233.33333333336,541.4464595307239,74.11971117052691,615.5661707012508,467.32674836019703
90266.66666666666,541.4244012436137,74.18728710900669,615.6116883526204,467.23711413460705
90300.0,541.4151978824036,74.27740122401738,615.692599106421,467.13779665838626
90333.33333333336,541.4186058888461,74.36465130370571,615.7832571925518,467.05395458514033
90366.66666666666,541.4294863831756,74.42577868386806,615.8552650670437,467.0037076993075
90400.0,541.4558106894708,74.44759154180552,615.9034022312763,467.0082191476653
90433.33333333336,541.4895810965093,74.45598739349097,615.9455684900003,467.03359370301825
90466.66666666666,541.525570988778,74.46885155425603,615.994422543034,467.05671943452194
90500.0,541.5636655447518,74.48218994600423,616.045855490756,467.08147559874755
90533.33333333336,541.6043375537423,74.49166317395654,616.0960007276989,467.11267437978574
90566.66666666666,541.685487673651,74.46845623676167,616.1539439104126,467.21703143688933
90600.0,541.8208300234261,74.36796626309085,616.1887962865169,467.4528637603352
90633.33333333336,541.9995558041245,74.1743047910279,616.1738605951524,467.8252510130966
90666.66666666666,542.1942987949517,73.92598836641949,616.1202871613712,468.26831042853223
90700.0,542.3783185241695,73.68020894619623,616.0585274703657,468.69810957797324
90733.33333333336,542.552497971417,73.4351517138416,615.9876496852586,469.1173462575754
90766.66666666666,542.7209916530333,73.19356883533361,615.9145604883669,469.52742281769963
90800.0,542.8835686298502,72.95451915891825,615.8380877887685,469.92904947093194
90833.33333333336,543.0393389474555,72.71701933768632,615.7563582851418,470.3223196097691
90866.66666666666,543.1886349362399,72.48163291452,615.6702678507598,470.70700202171986
90900.0,543.3249591597898,72.25633542733627,615.5812945871261,471.0686237324536
90933.33333333336,543.4614198390984,72.04792453311029,615.5093443722087,471.41349530598814
90966.66666666666,543.5987018598082,71.85328477748044,615.4519866372887,471.7454170823278
91000.0,543.7364805848117,71.66834068004253,615.4048212648543,472.06813990476917
91033.33333333336,543.874727339777,71.4882014868229,615.3629288266,472.3865258529541
91066.66666666666,544.0090313927731,71.30061646256506,615.3096478553381,472.708414930208
91100.0,544.1390903559436,71.097612477206,615.2367028331496,473.0414778787376
91133.33333333336,544.2653853530225,70.87273653532696,615.1381218883494,473.3926488176955
91166.66666666666,544.3950617361793,70.62227872031617,615.0173404564955,473.7727830158631
91200.0,544.5215230478719,70.37304732691103,614.8945703747829,474.1484757209609
91233.33333333336,544.6362135295238,70.1437907135965,614.7800042431204,474.49242281592734
91266.66666666666,544.7410350421248,69.93611472137543,614.6771497635003,474.80492032074943
91300.0,544.8367363958134,69.75022317421173,614.5869595700251,475.0865132216017
91333.33333333336,544.9246852674283,69.58684007071743,614.5115253381458,475.33784519671093
91366.66666666666,544.9739166038828,69.44039528917871,614.4143118930615,475.5335213147041
91400.0,544.9558565127708,69.47828280007916,614.4341393128499,475.4775737126916
91433.33333333336,544.885174571435,69.71738815379265,614.6025627252276,475.16778641764233
91466.66666666666,544.8125895946301,69.9987714540812,614.8113610487113,474.81381814054896
91500.0,544.7588177179608,70.24991633211539,615.0087340500762,474.50890138584543
91533.33333333336,544.7243222424897,70.46103957148945,615.1853618139792,474.2632826710003
91566.66666666666,544.7102879765921,70.62474755789106,615.3350355344832,474.08554041870104
91600.0,544.7158731559668,70.73478993409051,615.4506630900573,473.98108322187636
91633.33333333336,544.739100583552,70.78676712201039,615.5258677055624,473.9523334615417
91666.66666666666,544.7904176926289,70.81040719480715,615.600824887436,473.98001049782175
91700.0,544.9050004403133,70.79522254966996,615.7002229899832,474.10977789064333
91733.33333333336,545.0841836961084,70.67926855927074,615.7634522553792,474.4049151368377
91766.66666666666,545.3145931671964,70.45980023073484,615.7743933979312,474.8547929364616
91800.0,545.5480543572844,70.25057010034702,615.7986244576314,475.29748425693737
91833.33333333336,545.7839132664279,70.04689527214346,615.8308085385714,475.7370179942845
91866.66666666666,546.0197532978193,69.84290571614797,615.8626590139672,476.1768475816713
91900.0,546.2465551378119,69.6326499317425,615.8792050695545,476.61390520606943
91933.33333333336,546.4518049547828,69.43501038151874,615.8868153363015,477.01679457326406
91966.66666666666,546.6279835334278,69.27084258471261,615.8988261181404,477.3571409487152
92000.0,546.7750908737469,69.148099565202,615.9231904389488,477.62699130854486
92033.33333333336,546.8941435758111,69.07060383182765,615.9647474076387,477.8235397439834
92066.66666666666,546.9827731284706,69.02866323822586,616.0114363666964,477.95410989024475
92100.0,547.040637054927,69.03046822443858,616.0711052793655,478.0101688304884
92133.33333333336,547.0677406562309,69.08221283412719,616.149953490358,477.9855278221037
92166.66666666666,547.0759886513852,69.16338009339131,616.2393687447765,477.91260855799385
92200.0,547.0522148668565,69.24206394238331,616.2942788092398,477.8101509244732
92233.33333333336,546.9698360110012,69.37722303070059,616.3470590417019,477.59261298030066
92266.66666666666,546.8316581030273,69.62160557880112,616.4532636818284,477.21005252422617
92300.0,546.6817732050935,69.89683047118316,616.5786036762767,476.78494273391027
92333.33333333336,546.5439013524175,70.13405024314655,616.6779515955641,476.40985110927096
92366.66666666666,546.4098541768209,70.33897992042526,616.7488340972461,476.07087425639565
92400.0,546.2687919253186,70.53763206488428,616.8064239902029,475.73115986043433
92433.33333333336,546.1072665642262,70.79082713722556,616.8980937014517,475.3164394270006
92466.66666666666,545.9472677620203,71.06674997080717,617.0140177328274,474.8805177912131
92500.0,545.8040764747615,71.33464950426128,617.1387259790228,474.4694269705002
92533.33333333336,545.6769366442982,71.59491008938463,617.2718467336828,474.08202655491357
92566.66666666666,545.563911103248,71.84558461987066,617.4094957231187,473.71832648337727
92600.0,545.480240316995,72.09929383424532,617.5795341512403,473.3809464827497
92633.33333333336,545.4375503297433,72.34379571623222,617.7813460459755,473.0937546135111
92666.66666666666,545.4323657347554,72.53950277586421,617.9718685106196,472.8928629588912
92700.0,545.4619558553093,72.65663770420248,618.1185935595117,472.8053181511068
92733.33333333336,545.5292708087864,72.6816644060491,618.2109352148354,472.84760640273726
92766.66666666666,545.6244847976706,72.64501678200276,618.2695015796733,472.9794680156678
92800.0,545.7213014725545,72.6116780987281,618.3329795712826,473.10962337382637
92833.33333333336,545.8171799227091,72.58322482430741,618.4004047470165,473.2339550984017
92866.66666666666,545.9139178329644,72.56099922869055,618.474917061655,473.3529186042739
92900.0,545.9401924591111,72.54153338879772,618.4817258479088,473.39865907031344
92933.33333333336,545.8884445638487,72.67409525436305,618.5625398182117,473.2143493094856
92966.66666666666,545.8003667119044,72.89952044350996,618.6998871554143,472.90084626839445
93000.0,545.722973923077,73.09041086660977,618.8133847896868,472.63256305646723
93033.33333333336,545.6510987283334,73.25584696834161,618.906945696675,472.39525175999177
93066.66666666666,545.5779798703901,73.40878728598719,618.9867671563773,472.16919258440294
93100.0,545.5065883352293,73.55067375025781,619.0572620854871,471.9559145849714
93133.33333333336,545.4410269130166,73.68271026627528,619.1237371792919,471.75831664674126
93166.66666666666,545.3813944787908,73.80198067359014,619.1833751523809,471.5794138052006
93200.0,545.327768720082,73.9038490537074,619.2316177737894,471.42391966637456
93233.33333333336,545.2782925615662,73.98220158292185,619.2604941444881,471.2960909786444
93266.66666666666,545.2374043518307,74.03462455057566,619.2720289024064,471.2027798012551
93300.0,545.2160344601,74.06841888367762,619.2844533437776,471.14761557642237
93333.33333333336,545.2152590220257,74.08603032346487,619.3012893454907,471.1292286985609
93366.66666666666,545.2357919412882,74.08934966203421,619.3251416033224,471.14644227925396
93400.0,545.2586757635105,74.06043263996631,619.3191084034768,471.1982431235442
93433.33333333336,545.2791647125277,74.03430296077188,619.3134676732997,471.2448617517559
93466.66666666666,545.2860626437214,74.0433298465699,619.3293924902913,471.24273279715146
93500.0,545.2700726310193,74.09088999297725,619.3609626239966,471.179182638042
93533.33333333336,545.2387955226276,74.18780225100616,619.4265977736337,471.05099327162145
93566.66666666666,545.2007149810183,74.34178385886584,619.5424988398842,470.8589311221525
93600.0,545.1836698202386,74.47045069106716,619.6541205113058,470.7132191291714
93633.33333333336,545.1927204228376,74.55795561321284,619.7506760360504,470.6347648096248
93666.66666666666,545.2090331412365,74.6315982570562,619.8406313982928,470.5774348841803
93700.0,545.2263763206163,74.68673115357063,619.913107474187,470.53964516704565
93733.33333333336,545.2423807965458,74.72088754760476,619.9632683441506,470.52149324894106
93766.66666666666,545.2563704649343,74.73251036610075,619.9888808310351,470.52386009883355
93800.0,545.2655265580331,74.72027357595931,619.9858001339924,470.5452529820738
93833.33333333336,545.2556954515668,74.72956123113467,619.9852566827014,470.52613422043214
93866.66666666666,545.2203969575721,74.76914111943701,619.9895380770091,470.4512558381351
93900.0,545.1612271643128,74.84766822613673,620.0088953904495,470.313558938176
93933.33333333336,545.0874597363637,74.94745744139288,620.0349171777566,470.1400022949708
93966.66666666666,545.016568882511,75.06510468174251,620.0816735642535,469.9514642007685
94000.0,544.9545835381545,75.20328552457747,620.157869062732,469.75129801357696
94033.33333333336,544.9020873561251,75.3546309875178,620.2567183436429,469.5474563686073
94066.66666666666,544.860987032702,75.51018833671436,620.3711753694164,469.3507986959877
94100.0,544.8101608422465,75.64097374792676,620.4511345901733,469.1691870943198
94133.33333333336,544.7397217697522,75.72605569383876,620.4657774635909,469.0136660759135
94166.66666666666,544.6710766513563,75.80483993116896,620.4759165825253,468.8662367201874
94200.0,544.6336981398049,75.93277646270683,620.5664746025117,468.70092167709805
94233.33333333336,544.6805907342151,76.03849086628657,620.7190816005017,468.64209986792855
94266.66666666666,544.8321793815684,75.95583460789939,620.7880139894678,468.87634477366896
94300.0,545.0168914624552,75.81535166407359,620.8322431265287,469.2015397983816
94333.33333333336,545.2432078435443,75.69278289115432,620.9359907346986,469.55042495238996
94366.66666666666,545.501971827746,75.57301988907855,621.0749917168246,469.9289519386675
94400.0,545.7978954018523,75.42602987664007,621.2239252784924,470.37186552521223
94433.33333333336,546.1343642538626,75.23270632353142,621.367070577394,470.90165793033117
94466.66666666666,546.4677652134457,75.05859773809422,621.5263629515399,471.4091674753514
94500.0,546.79730544339,74.89729076133706,621.6945962047271,471.9000146820529
94533.33333333336,547.1221487005942,74.74116481872997,621.8633135193242,472.38098388186415
94566.66666666666,547.4334579333989,74.59817425757446,622.0316321909734,472.8352836758245
94600.0,547.724224224924,74.46514943182858,622.1893736567525,473.2590747930954
94633.33333333336,547.9834285328375,74.3430219616981,622.3264504945356,473.64040657113935
94666.66666666666,548.1994628383308,74.2531002655684,622.4525631038991,473.9463625727624
94700.0,548.3343103358452,74.16887627561564,622.5031866114608,474.1654340602296
94733.33333333336,548.365743880946,74.19470645442209,622.560450335368,474.17103742652387
94766.66666666666,548.2944445241147,74.40026373211866,622.6947082562334,473.89418079199606
94800.0,548.1862877468592,74.64774863157555,622.8340363784348,473.53853911528364
94833.33333333336,548.0586514324199,74.89284116716118,622.9514925995811,473.1658102652587
94866.66666666666,547.9128824293915,75.13142525679065,623.0443076861822,472.7814571726009
94900.0,547.7500401792402,75.3581174783973,623.1081576576374,472.3919227008429
94933.33333333336,547.5772205849663,75.57471440009103,623.1519349850573,472.0025061848753
94966.66666666666,547.4563293673397,75.71488911577742,623.1712184831171,471.74144025156227
95000.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95033.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95066.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95100.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95133.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95166.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95200.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95233.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95266.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95300.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95333.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95366.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95400.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95433.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95466.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95500.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95533.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95566.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95600.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95633.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95666.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95700.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95733.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95766.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95800.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95833.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95866.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95900.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95933.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
95966.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96000.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96033.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96066.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96100.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96133.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96166.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96200.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96233.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96266.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96300.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96333.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96366.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96400.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96433.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96466.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96500.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96533.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96566.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96600.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96633.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96666.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96700.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96733.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96766.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96800.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96833.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96866.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96900.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96933.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
96966.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97000.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97033.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97066.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97100.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97133.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97166.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97200.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97233.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97266.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97300.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97333.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97366.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97400.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97433.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97466.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97500.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97533.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97566.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97600.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97633.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97666.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97700.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97733.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97766.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97800.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97833.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97866.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97900.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97933.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
97966.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98000.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98033.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98066.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98100.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98133.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98166.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98200.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98233.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98266.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98300.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98333.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98366.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98400.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98433.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98466.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98500.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98533.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98566.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98600.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98633.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98666.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98700.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98733.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98766.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98800.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98833.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98866.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98900.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98933.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
98966.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99000.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99033.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99066.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99100.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99133.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99166.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99200.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99233.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99266.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99300.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99333.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99366.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99400.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99433.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99466.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99500.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99533.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99566.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99600.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99633.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99666.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99700.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99733.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99766.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99800.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99833.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99866.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99900.0,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99933.33333333336,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562
99966.66666666666,547.4563293673394,75.71488911577745,623.171218483117,471.741440251562


==> anc/cc_lnt_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
33.33333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
66.66666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
100.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
133.33333333333331,25.473635685296685,27.397626061534204,52.87126174683089,0.0
166.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
200.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
233.33333333333334,25.473635685296685,27.397626061534204,52.87126174683089,0.0
266.66666666666663,25.473635685296685,27.397626061534204,52.87126174683089,0.0
300.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
333.3333333333334,25.473635685296685,27.397626061534204,52.87126174683089,0.0
366.66666666666663,25.473635685296685,27.397626061534204,52.87126174683089,0.0
400.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
433.33333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
466.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
500.0000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
533.3333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
566.6666666666669,25.473635685296685,27.397626061534204,52.87126174683089,0.0
600.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
633.3333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
666.6666666666669,25.473635685296685,27.397626061534204,52.87126174683089,0.0
700.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
733.3333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
766.6666666666669,25.473635685296685,27.397626061534204,52.87126174683089,0.0
800.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
833.3333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
866.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
900.0000000000002,25.473635685296685,27.397626061534204,52.87126174683089,0.0
933.3333333333334,25.473635685296685,27.397626061534204,52.87126174683089,0.0
966.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1000.0000000000002,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1033.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1066.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1100.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1133.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1166.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1200.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1233.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1266.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1300.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1333.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1366.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1400.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1433.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1466.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1500.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1533.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1566.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1600.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1633.3333333333337,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1666.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1700.0000000000005,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1733.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1766.6666666666665,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1800.0000000000005,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1833.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1866.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1900.0000000000005,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1933.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
1966.6666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2000.0000000000005,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2033.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2066.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2100.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2133.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2166.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2200.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2233.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2266.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2300.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2333.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2366.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2400.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2433.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2466.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2500.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2533.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2566.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2600.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2633.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2666.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2700.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2733.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2766.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2800.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2833.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2866.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2900.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2933.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
2966.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3000.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3033.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3066.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3100.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3133.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3166.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3200.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3233.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3266.6666666666674,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3300.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3333.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3366.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3400.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3433.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3466.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3500.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3533.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3566.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3600.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3633.333333333333,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3666.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3700.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3733.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3766.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3800.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3833.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3866.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3900.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3933.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
3966.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4000.000000000001,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4033.3333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4066.666666666667,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4100.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4133.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4166.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4200.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4233.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4266.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4300.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4333.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4366.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4400.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4433.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4466.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4500.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4533.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4566.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4600.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4633.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4666.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4700.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4733.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4766.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4800.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4833.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4866.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4900.0,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4933.333333333335,25.473635685296685,27.397626061534204,52.87126174683089,0.0
4966.666666666666,25.473635685296685,27.397626061534204,52.87126174683089,0.0
5000.0,25.708618454161797,27.526471323649954,53.23508977781175,0.0
5033.333333333335,25.91650805602303,27.649968274114382,53.56647633013741,0.0
5066.666666666666,26.041039391545745,27.80286785084305,53.84390724238879,0.0
5100.0,25.82712094459781,27.93405061460677,53.76117155920458,0.0
5133.333333333335,25.62276985140074,28.059422707861177,53.68219255926192,0.0
5166.666666666666,25.33640844947196,28.152643616673178,53.489052066145135,0.0
5200.0,25.123730253291992,28.270184995802072,53.39391524909407,0.0
5233.333333333335,24.912310500205564,28.40555692406485,53.31786742427042,0.0
5266.666666666666,24.717821442966514,28.54372487840554,53.26154632137205,0.0
5300.0,24.47940477629985,28.68489011572832,53.16429489202817,0.0
5333.333333333335,24.219784180093896,28.816363024332276,53.03614720442618,0.0
5366.666666666666,23.945874081302048,28.913039582403233,52.85891366370527,0.0
5400.0,23.677222689797546,29.021479629352392,52.69870231914994,0.0
5433.333333333335,23.4598040942904,29.143382843905,52.6031869381954,0.0
5466.666666666666,23.318194640989777,29.25191990878733,52.5701145497771,0.0
5500.0,23.169759953461757,29.334011253702773,52.503771207164526,0.0
5533.333333333335,23.196067071795998,29.42141594880811,52.617483020604105,0.0
5566.666666666666,23.29819404314277,29.521966031831415,52.82016007497419,0.0
5600.0,23.450545475115856,29.644517997918307,53.095063473034166,0.0
5633.333333333335,23.58061635540838,29.74934650444266,53.329962859851044,0.0
5666.666666666666,23.700873334984248,29.88352642303714,53.584399758021384,0.0
5700.0,23.833166517707536,30.01477386522907,53.84794038293661,0.0
5733.333333333335,23.95554893116675,30.129115418391816,54.084664349558565,0.0
5766.666666666666,24.009110285533055,30.23246095734306,54.24157124287612,0.0
5800.0,24.157981253274986,30.3639095011811,54.521890754456095,0.0
5833.333333333335,24.395777478619106,30.485170063898092,54.8809475425172,0.0
5866.666666666666,24.587505369775574,30.630545667896257,55.218051037671835,0.0
5900.0,24.7911634396339,30.76472258923662,55.55588602887052,0.0
5933.333333333335,24.96490395033093,30.92525451000323,55.89015846033416,0.0
5966.666666666666,25.162046807473786,31.065754453191836,56.22780126066562,0.0
6000.0,25.329358635430776,31.215438052124956,56.54479668755573,0.0
6033.333333333335,25.48302758449188,31.35557400799819,56.838601592490065,0.0
6066.666666666666,25.6282992156438,31.453918453256524,57.08221766890033,0.0
6100.0,25.71052134005575,31.459753561717076,57.17027490177282,0.0
6133.333333333335,25.826618261851596,31.5011387182644,57.32775698011599,0.0
6166.666666666666,25.937399183907033,31.63917450232202,57.57657368622906,0.0
6200.0,26.052350367278933,31.757285871659942,57.809636238938864,0.0
6233.333333333335,26.127794062543597,31.872518301932534,58.00031236447614,0.0
6266.666666666666,26.229492271741805,31.99676215351796,58.22625442525977,0.0
6300.0,26.31081474237462,32.03209899123725,58.342913733611866,0.0
6333.333333333335,26.356476875204226,32.117490519389484,58.473967394593714,0.0
6366.666666666666,26.444429095143384,32.17782349378234,58.622252588925726,0.0
6400.0,26.557180857895148,32.30671014404793,58.86389100194308,0.0
6433.333333333335,26.71686746758175,32.36482755631606,59.081695023897815,0.0
6466.666666666666,26.87356879246118,32.43994008960357,59.313508882064745,0.0
6500.000000000001,27.044751204820066,32.58539791173296,59.63014911655302,0.0
6533.333333333335,27.14239012530709,32.61071527473795,59.75310540004504,0.0
6566.666666666666,27.27616530399455,32.75419407915544,60.03035938314999,0.0
6600.000000000002,27.31998420781432,32.84241356042311,60.16239776823743,0.0
6633.333333333334,27.438696846172917,32.9782327059318,60.41692955210471,0.0
6666.666666666666,27.61178351558585,33.120760599763514,60.73254411534936,0.0
6700.000000000002,27.65150346225279,33.14211649423226,60.793619956485045,0.0
6733.333333333334,27.769656976250584,33.20946521411102,60.9791221903616,0.0
6766.666666666666,27.908950528401018,33.285300361429485,61.194250889830506,0.0
6800.000000000002,28.04687656103747,33.39537166795671,61.44224822899418,0.0
6833.333333333334,28.202388623764985,33.43236443104471,61.6347530548097,0.0
6866.666666666666,28.378537658301113,33.519570254516445,61.89810791281756,0.0
6900.000000000002,28.532917837600646,33.65445424270527,62.18737208030591,0.0
6933.333333333334,28.67170518775273,33.759835839195595,62.431541026948324,0.0
6966.666666666666,28.750837683343555,33.829620395022204,62.580458078365766,0.0
7000.000000000002,28.779728564838607,33.8541248857094,62.63385345054802,0.0
7033.333333333334,28.801610749136785,33.871236595270624,62.672847344407415,0.0
7066.666666666666,28.86840915476283,33.92436157963128,62.79277073439411,0.0
7100.000000000002,28.96025166316046,34.00358445795728,62.96383612111774,0.0
7133.333333333334,29.0661878050576,34.03083368266023,63.09702148771783,0.0
7166.666666666666,29.195019756757194,34.07907200065335,63.274091757410545,0.0
7200.000000000002,29.349882038990167,34.18816880271838,63.53805084170854,0.0
7233.333333333334,29.463314270482737,34.24965349795009,63.712967768432826,0.0
7266.666666666666,29.548627182424113,34.2855702163298,63.834197398753915,0.0
7300.000000000002,29.652164835311883,34.36997838595441,64.02214322126629,0.0
7333.333333333334,29.777964676330654,34.5041176066123,64.28208228294295,0.0
7366.666666666667,29.855730429508696,34.510067250114254,64.36579767962296,0.0
7400.000000000002,29.931140059323365,34.605001955204365,64.53614201452773,0.0
7433.333333333334,30.00649824141305,34.63602507018028,64.64252331159332,0.0
7466.666666666667,30.107352374138145,34.7290393065105,64.83639168064866,0.0
7500.000000000002,30.161196707193007,34.76792112654808,64.92911783374109,0.0
7533.333333333334,30.136321136992144,34.77321199591236,64.9095331329045,0.0
7566.666666666667,30.180566523732637,34.79638503517892,64.97695155891157,0.0
7600.000000000002,30.19200295128976,34.79127827721835,64.98328122850812,0.0
7633.333333333334,30.20511885659367,34.77866280302663,64.9837816596203,0.0
7666.666666666667,30.244060816932176,34.80249626435696,65.04655708128914,0.0
7700.000000000002,30.298220647321592,34.84786814352259,65.14608879084417,0.0
7733.333333333334,30.454671414505306,34.959800076407625,65.41447149091293,0.0
7766.666666666667,30.48113041413682,34.96165442319065,65.44278483732747,0.0
7800.000000000002,30.48578597481268,34.962723455459255,65.44850943027194,0.0
7833.333333333334,30.47474900455416,34.98673635499764,65.4614853595518,0.0
7866.666666666667,30.513780750585905,35.005980250815455,65.51976100140135,0.0
7900.000000000002,30.51743352198803,34.98787216558325,65.50530568757128,0.0
7933.333333333334,30.475657989414362,34.94783013962051,65.42348812903487,0.0
7966.666666666667,30.546939267437217,35.00290381384859,65.54984308128581,0.0
8000.000000000002,30.73208526766942,35.13980988520753,65.87189515287695,0.0
8033.333333333334,30.81445848150767,35.174686857587346,65.98914533909502,0.0
8066.666666666667,30.82957191745444,35.1987293683078,66.02830128576225,0.0
8100.000000000002,30.836853506309303,35.19285671825239,66.0297102245617,0.0
8133.333333333334,30.85908709046818,35.17727863906345,66.03636572953164,0.0
8166.666666666667,30.943674538807503,35.227231120165754,66.17090565897325,0.0
8200.0,31.011225043858005,35.31218920504707,66.32341424890507,0.0
8233.333333333332,31.063866306915934,35.33446630329769,66.39833261021361,0.0
8266.66666666667,31.198398247634195,35.40591634175364,66.60431458938783,0.0
8300.0,31.228886202344537,35.41167347390209,66.64055967624662,0.0
8333.333333333332,31.32898866148899,35.44393474088826,66.77292340237724,0.0
8366.66666666667,31.37427633089505,35.45372968276412,66.82800601365916,0.0
8400.0,31.31891918803791,35.39538608714079,66.7143052751787,0.0
8433.333333333332,31.29963641319958,35.410117688685624,66.7097541018852,0.0
8466.66666666667,31.30824731210459,35.405587615236186,66.71383492734077,0.0
8500.0,31.330752610333267,35.40296432485809,66.73371693519135,0.0
8533.333333333332,31.404084439361174,35.439504518874735,66.84358895823591,0.0
8566.66666666667,31.535962677785907,35.58031572171042,67.11627839949632,0.0
8600.0,31.58112396810849,35.68264154754586,67.26376551565436,0.0
8633.333333333332,31.630993494069976,35.7407554829737,67.37174897704368,0.0
8666.66666666667,31.65947244310448,35.76921779196496,67.42869023506944,0.0
8700.0,31.776350937439762,35.83350322608352,67.60985416352328,0.0
8733.333333333332,31.804548727829392,35.833290248889135,67.63783897671853,0.0
8766.66666666667,31.833846822190136,35.84835199411558,67.68219881630571,0.0
8800.0,31.854960267568284,35.8767556266375,67.73171589420578,0.0
8833.333333333332,31.850124840763776,35.881405473867694,67.73153031463147,0.0
8866.66666666667,31.913388875326486,35.95609854550124,67.86948742082772,0.0
8900.0,31.955832889447716,36.00930692954653,67.96513981899425,0.0
8933.333333333332,31.963056177623383,36.00345484513509,67.96651102275848,0.0
8966.66666666667,32.01082167271031,36.099312402690046,68.11013407540034,0.0
9000.0,31.999827520663526,36.1145738474116,68.11440136807512,0.0
9033.333333333332,31.999658829705364,36.11434625636969,68.11400508607505,0.0
9066.66666666667,32.05168472778389,36.147967477537286,68.19965220532119,0.0
9100.0,32.14742398308197,36.175664739330294,68.32308872241227,0.0
9133.333333333332,32.21102746087516,36.172927223994606,68.38395468486976,0.0
9166.66666666667,32.27232931677879,36.19151861829426,68.46384793507305,0.0
9200.0,32.262048252247965,36.19716167960681,68.45920993185477,0.0
9233.333333333332,32.29391098953723,36.24371697693778,68.53762796647501,0.0
9266.66666666667,32.25487049094118,36.199269413084636,68.45413990402582,0.0
9300.0,32.28179443602199,36.20990242084595,68.49169685686793,0.0
9333.333333333332,32.31938815322097,36.20944147645739,68.52882962967837,0.0
9366.66666666667,32.39624005030946,36.26746308881606,68.66370313912552,0.0
9400.0,32.45961967625679,36.305265878541796,68.7648855547986,0.0
9433.333333333332,32.46205557056673,36.30313852087761,68.76519409144434,0.0
9466.66666666667,32.51163317197767,36.37132467311057,68.88295784508824,0.0
9500.0,32.55341358456152,36.43887954512899,68.99229312969051,0.0
9533.333333333332,32.47937014454045,36.38568806346867,68.86505820800912,0.0
9566.66666666667,32.56258976767236,36.46205848235148,69.02464825002383,0.0
9600.0,32.55417527986131,36.46165114341548,69.01582642327679,0.0
9633.333333333332,32.64205106231594,36.54146173017544,69.18351279249138,0.0
9666.66666666667,32.65780863807353,36.547269392045585,69.20507803011911,0.0
9700.0,32.683038946809404,36.57121820406367,69.25425715087307,0.0
9733.333333333332,32.619138514097706,36.552609253324995,69.1717477674227,0.0
9766.66666666667,32.61427364923284,36.509852004730256,69.12412565396309,0.0
9800.0,32.552569450076376,36.48703129662024,69.03960074669662,0.0
9833.333333333332,32.57068982541204,36.50665792892754,69.07734775433958,0.0
9866.66666666667,32.60361624027162,36.48396026412082,69.08757650439243,0.0
9900.0,32.7107421732641,36.5192174895554,69.22995966281951,0.0
9933.333333333332,32.71499557219491,36.49799826531396,69.21299383750888,0.0
9966.66666666667,32.76821334483297,36.55792654331355,69.32613988814651,0.0
10000.0,32.773884549634616,36.582599088190285,69.3564836378249,0.0
10033.333333333332,32.79471628079485,36.605989714130075,69.40070599492493,0.0
10066.66666666667,32.77889412227704,36.58772857324896,69.366622695526,0.0
10100.0,32.78608655363029,36.608533510036864,69.39462006366716,0.0
10133.333333333332,32.753904146149196,36.60945543749867,69.36335958364786,0.0
10166.66666666667,32.788328207483836,36.61091235913876,69.3992405666226,0.0
10200.0,32.84438407573482,36.65133576222219,69.49571983795701,0.0
10233.333333333332,32.9029002859226,36.6736022848205,69.57650257074309,0.0
10266.66666666667,32.91841561535673,36.70104620779821,69.61946182315494,0.0
10300.0,32.84199433015609,36.60201230501946,69.44400663517555,0.0
10333.333333333332,32.742281616901714,36.522238454665285,69.264520071567,0.0
10366.66666666667,32.649515329690985,36.486481488957075,69.13599681864807,0.0
10400.0,32.60652135049011,36.42984287454198,69.0363642250321,0.0
10433.333333333332,32.530138794774224,36.38255888042761,68.91269767520183,0.0
10466.66666666667,32.517966781772145,36.374409268628234,68.89237605040037,0.0
10500.0,32.51336411966753,36.35839934301495,68.87176346268248,0.0
10533.333333333332,32.54558106934876,36.35963069277371,68.90521176212248,0.0
10566.66666666667,32.563928461812445,36.36267168704762,68.92660014886008,0.0
10600.0,32.574641357324055,36.38626950868159,68.96091086600565,0.0
10633.333333333332,32.507493769787544,36.35689661647731,68.86439038626484,0.0
10666.66666666667,32.40792901748501,36.273652057150066,68.68158107463506,0.0
10700.0,32.39539575128473,36.256669994391935,68.65206574567667,0.0
10733.333333333332,32.35762763692362,36.236728361823424,68.59435599874703,0.0
10766.66666666667,32.35944092249186,36.21917644601636,68.57861736850823,0.0
10800.0,32.40487495928833,36.25781165567492,68.66268661496323,0.0
10833.333333333332,32.31878028631757,36.194093837941175,68.51287412425874,0.0
10866.66666666667,32.35370336998284,36.251525773462745,68.60522914344558,0.0
10900.0,32.331194503476944,36.234996335365196,68.56619083884215,0.0
10933.333333333332,32.26501273279832,36.227624308918784,68.4926370417171,0.0
10966.66666666667,32.234322697524945,36.20446144614736,68.43878414367231,0.0
11000.0,32.24516933651366,36.2658188833317,68.51098821984536,0.0
11033.333333333332,32.20435299091597,36.2359706833146,68.44032367423057,0.0
11066.66666666667,32.18494505770902,36.207683459483846,68.39262851719286,0.0
11100.0,32.15205261477467,36.18786191428485,68.33991452905951,0.0
11133.333333333332,32.118964871000664,36.167786960513915,68.28675183151458,0.0
11166.66666666667,32.09193803748243,36.12460663717437,68.2165446746568,0.0
11200.0,32.00776303483072,36.0924881040258,68.10025113885652,0.0
11233.333333333332,31.979033293177515,36.07339639969709,68.05242969287461,0.0
11266.66666666667,31.998628024120773,36.07569787989096,68.07432590401173,0.0
11300.0,32.034877368313644,36.06415110243475,68.0990284707484,0.0
11333.333333333332,32.08975888657684,36.089432725417325,68.17919161199417,0.0
11366.66666666667,32.09959208746658,36.0771915946284,68.17678368209499,0.0
11400.0,32.06456864388276,36.07958723205872,68.14415587594146,0.0
11433.333333333332,31.9805225039304,36.01806999504985,67.99859249898024,0.0
11466.66666666667,31.983514787401134,36.06034186215753,68.04385664955866,0.0
11500.0,31.927904535294456,36.06557467187207,67.99347920716652,0.0
11533.333333333332,31.831673786081883,35.987905420748085,67.81957920682997,0.0
11566.66666666667,31.705564828286875,35.86386117166442,67.56942599995129,0.0
11600.0,31.57928988329658,35.829557131218166,67.40884701451475,0.0
11633.333333333332,31.591110971279296,35.86749966906845,67.45861064034774,0.0
11666.66666666667,31.53860232742466,35.83138731741649,67.36998964484116,0.0
11700.0,31.462195346815452,35.78188635891659,67.24408170573204,0.0
11733.333333333332,31.394714224916857,35.73320499868494,67.1279192236018,0.0
11766.66666666667,31.341219650691638,35.70516790250896,67.0463875532006,0.0
11800.0,31.30566386306325,35.694492099125554,67.0001559621888,0.0
11833.333333333332,31.203846923959667,35.662878480757,66.86672540471666,0.0
11866.66666666667,31.13588999503291,35.636067465900815,66.77195746093373,0.0
11900.0,31.075068394857226,35.595833870382044,66.67090226523926,0.0
11933.333333333332,31.070552334785607,35.60043054071716,66.67098287550277,0.0
11966.66666666667,31.034749865649808,35.58591480120798,66.62066466685779,0.0
12000.0,31.004038557139634,35.58699967219326,66.5910382293329,0.0
12033.333333333332,30.976281790915372,35.60538678492185,66.58166857583723,0.0
12066.66666666667,30.951470577566358,35.62932778424641,66.58079836181277,0.0
12100.0,30.883418545539858,35.57362177758276,66.45704032312261,0.0
12133.333333333332,30.669131716772828,35.497699872495396,66.16683158926823,0.0
12166.66666666667,30.591932411105248,35.48713911651027,66.07907152761553,0.0
12200.0,30.504291243925113,35.46685003805192,65.97114128197703,0.0
12233.333333333332,30.462583647489566,35.44645624987632,65.90903989736589,0.0
12266.66666666667,30.3958074807134,35.37348844121456,65.76929592192796,0.0
12300.0,30.265933109167708,35.27303111535679,65.5389642245245,0.0
12333.333333333332,30.115764695382662,35.227998907657856,65.34376360304051,0.0
12366.66666666667,30.01573196127095,35.16359236820242,65.17932432947337,0.0
12400.0,30.004185015533324,35.15887653535984,65.16306155089316,0.0
12433.333333333332,30.00350632385464,35.15599300180228,65.15949932565692,0.0
12466.66666666667,29.933598024088138,35.09439489584427,65.0279929199324,0.0
12500.0,29.822578507749476,34.99592291154878,64.81850141929826,0.0
12533.333333333332,29.754456517685007,34.968437709620886,64.7228942273059,0.0
12566.66666666667,29.778945415665227,34.983626698296064,64.76257211396128,0.0
12600.0,29.72842396717224,34.94737368932109,64.67579765649333,0.0
12633.333333333332,29.677691165821248,34.92626501453041,64.60395618035166,0.0
12666.66666666667,29.58042221003465,34.88916624107174,64.4695884511064,0.0
12700.0,29.497401245917775,34.80724409400618,64.30464533992395,0.0
12733.333333333332,29.3446381245076,34.68643911114498,64.03107723565257,0.0
12766.66666666667,29.2522812221507,34.556399351528746,63.80868057367945,0.0
12800.0,29.18168778780726,34.481454785207646,63.66314257301491,0.0
12833.333333333332,29.157859836756465,34.469622670205766,63.62748250696224,0.0
12866.66666666667,29.14616264273617,34.44024440550367,63.586407048239835,0.0
12900.000000000002,29.010599797601543,34.37654654623669,63.38714634383823,0.0
12933.333333333332,28.94922124175048,34.316423808013774,63.26564504976425,0.0
12966.66666666667,28.83497745203924,34.25653917223686,63.0915166242761,0.0
13000.000000000002,28.81289887839204,34.25871178573676,63.0716106641288,0.0
13033.333333333332,28.783116898739337,34.215636238664366,62.99875313740371,0.0
13066.66666666667,28.65252971717253,34.165620373030684,62.81815009020322,0.0
13100.000000000002,28.566676127536045,34.14247469088773,62.70915081842377,0.0
13133.333333333332,28.484688901961984,34.1462422730627,62.63093117502467,0.0
13166.666666666668,28.403959373243516,34.059285665005554,62.46324503824907,0.0
13200.000000000004,28.37107318994736,34.09405074665811,62.46512393660547,0.0
13233.333333333332,28.349161079296138,34.08300543302643,62.432166512322574,0.0
13266.666666666668,28.271219432559892,34.05436043534345,62.325579867903336,0.0
13300.000000000004,28.281949191214206,34.07565390620645,62.35760309742066,0.0
13333.333333333332,28.269475432931362,34.09458472632161,62.36406015925298,0.0
13366.666666666668,28.19944113037532,34.05803527648162,62.25747640685694,0.0
13400.000000000004,28.121061026277765,33.99943492103835,62.12049594731612,0.0
13433.333333333332,28.089320230433856,33.96767308897842,62.05699331941228,0.0
13466.666666666668,28.07842884683144,33.974399059360024,62.05282790619147,0.0
13500.000000000004,28.06259479199738,33.98441143017663,62.047006222174005,0.0
13533.333333333332,27.954849461414266,33.90400745725705,61.85885691867132,0.0
13566.666666666668,27.902275845405416,33.877157722975525,61.77943356838094,0.0
13600.000000000004,27.782998622265442,33.748605426300436,61.53160404856588,0.0
13633.333333333332,27.74542616917575,33.728304912151295,61.473731081327045,0.0
13666.666666666668,27.66853720869067,33.64388637235454,61.31242358104521,0.0
13700.000000000004,27.612033234440208,33.62082129266072,61.23285452710092,0.0
13733.333333333332,27.562265175931767,33.558514181711516,61.120779357643286,0.0
13766.666666666668,27.459075857197586,33.498318565892944,60.95739442309053,0.0
13800.000000000004,27.423730540962243,33.50470346767132,60.92843400863357,0.0
13833.333333333332,27.395810347086535,33.4725305045595,60.86834085164603,0.0
13866.666666666668,27.301199506362362,33.43068221503479,60.731881721397166,0.0
13900.000000000004,27.245099920347048,33.35922190088912,60.60432182123616,0.0
13933.333333333332,27.1713506862936,33.24868334132407,60.42003402761766,0.0
13966.666666666668,27.04441890347947,33.12097000151814,60.165388904997606,0.0
14000.000000000004,26.93269793563105,32.992193393588934,59.92489132921999,0.0
14033.333333333332,26.820398665970675,32.881428181432945,59.701826847403616,0.0
14066.666666666668,26.653124235749825,32.841923758084846,59.495047993834675,0.0
14100.000000000004,26.45419668315841,32.752276042457076,59.20647272561548,0.0
14133.333333333332,26.335333474411904,32.75481062492872,59.09014409934063,0.0
14166.666666666668,26.255687383876925,32.72452087947006,58.98020826334699,0.0
14200.000000000004,26.217723218055955,32.7370813462865,58.95480456434245,0.0
14233.333333333332,26.14436574747576,32.70440120613487,58.848766953610635,0.0
14266.666666666668,26.06205115079617,32.662127085500344,58.72417823629651,0.0
14300.000000000004,26.029605426269804,32.6062954917643,58.6359009180341,0.0
14333.333333333332,25.989716599917067,32.574555784590785,58.56427238450785,0.0
14366.666666666668,25.928392053747,32.54762875747316,58.47602081122017,0.0
14400.000000000004,25.869935743408444,32.49159567276477,58.36153141617322,0.0
14433.333333333332,25.814074854789425,32.48563868065029,58.29971353543972,0.0
14466.666666666668,25.80457657768339,32.494190300607464,58.298766878290856,0.0
14500.000000000004,25.740475745670093,32.49138134698339,58.231857092653485,0.0
14533.333333333332,25.675618788089245,32.408584272391515,58.08420306048077,0.0
14566.666666666668,25.533130523325465,32.27881795981967,57.81194848314514,0.0
14600.000000000004,25.42772338880225,32.18304478623315,57.61076817503539,0.0
14633.333333333334,25.403484163254188,32.17115424294967,57.574638406203846,0.0
14666.666666666668,25.30238600912456,32.12839085156102,57.43077686068558,0.0
14700.000000000004,25.205843483203356,32.094176277496665,57.300019760700025,0.0
14733.333333333334,25.13657085719388,32.04054329055077,57.177114147744646,0.0
14766.666666666668,25.071515771563135,31.98095027496083,57.05246604652396,0.0
14800.000000000004,24.935062876617977,31.883704913668776,56.81876779028675,0.0
14833.333333333334,24.872773769325594,31.822347317996307,56.6951210873219,0.0
14866.666666666668,24.85239701196364,31.80070705078898,56.65310406275261,0.0
14900.000000000004,24.764248878496417,31.712177257908507,56.476426136404925,0.0
14933.333333333334,24.611633265667905,31.603010945283284,56.21464421095119,0.0
14966.666666666668,24.4459930540277,31.480515533583603,55.9265085876113,0.0
15000.000000000004,24.25298473347849,31.43824000904886,55.691224742527346,0.0
15033.333333333334,24.111761798283922,31.448076391917763,55.55983819020168,0.0
15066.666666666668,24.05662617426219,31.42739229954918,55.48401847381137,0.0
15100.000000000004,24.019977727786088,31.425063800029662,55.445041527815754,0.0
15133.333333333334,23.96135193432206,31.411610251200976,55.372962185523036,0.0
15166.666666666668,23.950165433640862,31.38464102487699,55.334806458517846,0.0
15200.000000000004,23.862858138795666,31.31881110528525,55.18166924408092,0.0
15233.333333333334,23.796774402819093,31.29003224885491,55.086806651674,0.0
15266.666666666668,23.721873481844636,31.279895903052214,55.001769384896846,0.0
15300.000000000004,23.683335416001015,31.253810672755293,54.93714608875631,0.0
15333.333333333334,23.62800583472862,31.153033081443,54.78103891617162,0.0
15366.666666666668,23.62060477286148,31.14719813425025,54.76780290711173,0.0
15400.000000000004,23.629236206110726,31.156306376813493,54.785542582924215,0.0
15433.333333333334,23.57088661192811,31.1295801320061,54.70046674393421,0.0
15466.666666666668,23.436141794669908,31.091220034368828,54.52736182903873,0.0
15500.000000000004,23.33718538628579,30.990212140322278,54.32739752660807,0.0
15533.333333333334,23.24286481363991,30.856176416826784,54.099041230466696,0.0
15566.666666666668,23.178295981410503,30.81199490093959,53.9902908823501,0.0
15600.000000000004,23.103373871918507,30.787432739906283,53.89080661182479,0.0
15633.333333333334,23.090603497470774,30.82787791143302,53.918481408903794,0.0
15666.666666666668,23.06073627225263,30.815487755920408,53.876224028173034,0.0
15700.000000000004,22.97804068032109,30.754945179268567,53.732985859589654,0.0
15733.333333333334,22.886278351556374,30.705647401658336,53.59192575321471,0.0
15766.666666666668,22.862506269220717,30.691669678799045,53.55417594801977,0.0
15800.000000000004,22.746061781592786,30.635818508416445,53.381880290009235,0.0
15833.333333333334,22.545226302459316,30.594778588455675,53.140004890914994,0.0
15866.666666666668,22.381032524363288,30.516700779751893,52.89773330411518,0.0
15900.000000000004,22.20003527321841,30.44140860219267,52.64144387541108,0.0
15933.333333333334,22.058734098408987,30.37819468908889,52.436928787497884,0.0
15966.666666666668,21.881259185071997,30.29669857731791,52.1779577623899,0.0
16000.000000000004,21.720843908839147,30.167704633557214,51.888548542396364,0.0
16033.333333333334,21.567174959778043,30.02756867768398,51.594743637462024,0.0
16066.666666666668,21.405410273070565,29.87974506575898,51.28515533882955,0.0
16100.000000000004,21.260569101039575,29.748661677792192,51.00923077883177,0.0
16133.333333333334,21.11237341381163,29.61098022494857,50.723353638760194,0.0
16166.666666666668,21.00035792385496,29.469240737187246,50.469598661042205,0.0
16200.000000000004,20.887329817406133,29.356898598618557,50.2442284160247,0.0
16233.333333333334,20.824492959748305,29.27948668116648,50.10397964091479,0.0
16266.666666666668,20.749492057436083,29.224725418241192,49.97421747567727,0.0
16300.000000000004,20.677027843696614,29.190598477386853,49.86762632108347,0.0
16333.333333333334,20.661999513683902,29.166806493836983,49.82880600752089,0.0
16366.666666666668,20.57517551221701,29.10630008883402,49.68147560105103,0.0
16400.0,20.503734709358024,29.061689732367235,49.565424441725256,0.0
16433.33333333334,20.37303952653625,29.02841448694888,49.40145401348512,0.0
16466.666666666664,20.2493534303486,29.010661284260124,49.26001471460872,0.0
16500.0,20.11720933937227,28.939569317414172,49.056778656786435,0.0
16533.33333333334,20.023080237744228,28.886296380620042,48.90937661836427,0.0
16566.666666666664,19.917715668321463,28.806284143352507,48.72399981167397,0.0
16600.0,19.90551624498018,28.807476244552927,48.71299248953311,0.0
16633.33333333334,19.831499635884875,28.764729744147584,48.596229380032455,0.0
16666.666666666664,19.708161169946173,28.722147116469227,48.4303082864154,0.0
16700.0,19.635095565967355,28.679222468323278,48.31431803429063,0.0
16733.33333333334,19.51240440980354,28.631178630502347,48.143583040305884,0.0
16766.666666666664,19.374185708727953,28.54272884746286,47.91691455619082,0.0
16800.0,19.25528886493202,28.480610305128266,47.735899170060286,0.0
16833.33333333334,19.107566047377592,28.432854767134092,47.540420814511684,0.0
16866.666666666664,18.984750570279495,28.419740242392077,47.404490812671575,0.0
16900.0,18.8901779257875,28.385837386356354,47.27601531214386,0.0
16933.33333333334,18.80542178075358,28.355983288282584,47.161405069036164,0.0
16966.666666666664,18.8018304646401,28.374010794021004,47.17584125866111,0.0
17000.0,18.790582378531404,28.36495947518985,47.15554185372125,0.0
17033.33333333334,18.778161769045678,28.3486848063756,47.126846575421276,0.0
17066.666666666664,18.701085986475597,28.264727691182824,46.96581367765842,0.0
17100.0,18.631380937781387,28.228257888728226,46.85963882650961,0.0
17133.33333333334,18.504632962238,28.189761181233802,46.694394143471804,0.0
17166.666666666664,18.38184185137924,28.142886385312142,46.52472823669138,0.0
17200.0,18.250122262378586,28.093854796534707,46.34397705891329,0.0
17233.33333333334,18.152515851990138,28.024945693164895,46.177461545155026,0.0
17266.666666666664,18.058268630548817,27.951017448572475,46.009286079121296,0.0
17300.0,17.991414993903206,27.92575899058203,45.91717398448524,0.0
17333.33333333334,17.928974941244224,27.918554904322267,45.84752984556649,0.0
17366.666666666664,17.847812593855302,27.92606064822283,45.77387324207813,0.0
17400.0,17.816394088220438,27.92108195522247,45.73747604344291,0.0
17433.33333333334,17.737674953084266,27.886832285948483,45.62450723903275,0.0
17466.666666666664,17.662140177452113,27.84373575463742,45.50587593208954,0.0
17500.0,17.603436605104054,27.816781983211964,45.42021858831602,0.0
17533.33333333334,17.536615849511367,27.781041668206647,45.31765751771801,0.0
17566.666666666664,17.45607918744451,27.762454357705018,45.21853354514953,0.0
17600.0,17.434893467866736,27.76878435600512,45.20367782387186,0.0
17633.33333333334,17.409253234615164,27.758318027341,45.16757126195616,0.0
17666.666666666664,17.371674355639733,27.71254444637891,45.08421880201865,0.0
17700.0,17.339120648595575,27.70228846650064,45.041409115096215,0.0
17733.33333333334,17.20862298844023,27.655119070301957,44.86374205874218,0.0
17766.666666666664,17.151199341360694,27.604670191382024,44.75586953274272,0.0
17800.0,17.07729561047599,27.518639195076865,44.59593480555286,0.0
17833.33333333334,17.00304376233874,27.445916877343528,44.44896063968227,0.0
17866.666666666664,16.90592743919257,27.388011128828243,44.29393856802081,0.0
17900.0,16.87022673750722,27.396927320081122,44.26715405758834,0.0
17933.33333333334,16.870055759675967,27.401789439862174,44.27184519953814,0.0
17966.666666666664,16.810557549626328,27.370622688133185,44.18118023775951,0.0
18000.0,16.68296968892901,27.350620782822432,44.033590471751445,0.0
18033.33333333334,16.581741527817126,27.307941893639537,43.88968342145666,0.0
18066.666666666664,16.54171900966153,27.281439030234466,43.823158039896,0.0
18100.0,16.519490715380318,27.281090283843806,43.800580999224124,0.0
18133.33333333334,16.463923797888107,27.26333502969942,43.72725882758753,0.0
18166.666666666664,16.396342121554554,27.230050258260576,43.62639237981513,0.0
18200.0,16.373872261665344,27.222771596768187,43.59664385843353,0.0
18233.33333333334,16.333443519156095,27.187181455380617,43.520624974536716,0.0
18266.666666666664,16.232915627586202,27.15007507010988,43.38299069769608,0.0
18300.0,16.107067319692092,27.114010410058775,43.22107772975087,0.0
18333.33333333334,15.987661852091643,27.086392390032394,43.074054242124035,0.0
18366.666666666664,15.956596125909412,27.10669865368226,43.06329477959167,0.0
18400.0,16.002429459242748,27.177531987015602,43.17996144625835,0.0
18433.33333333334,16.03576279257608,27.210865320348944,43.24662811292502,0.0
18466.666666666664,16.052489584302872,27.260797594849844,43.31328717915272,0.0
18500.0,16.030237244050536,27.26700382516955,43.297241069220085,0.0
18533.33333333334,15.973201711318922,27.253276700466284,43.22647841178521,0.0
18566.666666666664,15.874656806227524,27.212465497630607,43.08712230385813,0.0
18600.0,15.86282884923828,27.210139671795158,43.07296852103344,0.0
18633.33333333334,15.816973470049566,27.185978291126457,43.00295176117602,0.0
18666.666666666664,15.766390659199162,27.14326106226933,42.90965172146849,0.0
18700.0,15.634516778834199,27.075434069221306,42.7099508480555,0.0
18733.33333333334,15.502836156077088,27.000424753054315,42.5032609091314,0.0
18766.666666666664,15.406695406643776,26.89853180787677,42.30522721452055,0.0
18800.0,15.314808878908773,26.768157120880034,42.082965999788804,0.0
18833.33333333334,15.26382944171809,26.672020726269626,41.93585016798772,0.0
18866.666666666664,15.167305964443543,26.53729755678414,41.70460352122768,0.0
18900.0,15.09593555557314,26.418190548368063,41.51412610394121,0.0
18933.33333333334,15.025673718644633,26.29770478922724,41.32337850787187,0.0
18966.666666666664,14.963239856210771,26.17247886590459,41.135718722115364,0.0
19000.0,14.91938020708796,26.071012243161285,40.990392450249246,0.0
19033.33333333334,14.865747728455482,25.95985819984478,40.82560592830026,0.0
19066.666666666664,14.780388497043614,25.826236978677187,40.606625475720804,0.0
19100.0,14.623864928020044,25.676261584902466,40.30012651292251,0.0
19133.33333333334,14.457402950701695,25.54674021418367,40.00414316488536,0.0
19166.666666666664,14.341965165368025,25.42619604193726,39.76816120730528,0.0
19200.0,14.232810578242239,25.290708604463465,39.523519182705705,0.0
19233.33333333334,14.165807183931461,25.190095823421434,39.35590300735289,0.0
19266.666666666664,14.150046257945064,25.18434743474843,39.334393692693496,0.0
19300.0,14.108711205927479,25.168900792454796,39.27761199838228,0.0
19333.33333333334,14.082427730784698,25.17098042954011,39.2534081603248,0.0
19366.666666666664,14.01946232007881,25.113049079064325,39.132511399143134,0.0
19400.0,13.96053356470647,25.067808483200533,39.028342047907,0.0
19433.33333333334,13.949593565530046,25.068256639169494,39.01785020469954,0.0
19466.666666666664,13.95952155704434,25.095169190925205,39.054690747969545,0.0
19500.0,13.950732882403202,25.0696419294482,39.0203748118514,0.0
19533.33333333334,13.924104232492088,25.04841325912096,38.97251749161305,0.0
19566.666666666664,13.845791071825156,24.997770740074063,38.84356181189922,0.0
19600.0,13.77989903487281,24.95743370721869,38.7373327420915,0.0
19633.33333333334,13.702968556046674,24.886512955860475,38.58948151190715,0.0
19666.666666666664,13.649612616022955,24.82549130428156,38.47510392030451,0.0
19700.0,13.606210686717215,24.79233161223163,38.39854229894885,0.0
19733.33333333334,13.621557278324584,24.796991844325163,38.41854912264975,0.0
19766.666666666664,13.646214088570039,24.830315907687318,38.476529996257355,0.0
19800.0,13.611350286607934,24.82178178240721,38.433132069015144,0.0
19833.33333333334,13.568574439304978,24.808762900227013,38.37733733953199,0.0
19866.666666666664,13.474827856958566,24.793178141351973,38.26800599831054,0.0
19900.0,13.392199817046476,24.77814094385585,38.17034076090232,0.0
19933.33333333334,13.400339330300802,24.783547530108944,38.18388686040974,0.0
19966.666666666664,13.40307404484208,24.76575683613583,38.16883088097791,0.0
20000.0,13.418870507425362,24.769056081364354,38.187926588789715,0.0
20033.33333333334,13.459348179563657,24.79846652782204,38.2578147073857,0.0
20066.666666666664,13.480322618510279,24.814595638799766,38.294918257310044,0.0
20100.0,13.493584805111194,24.80468964630646,38.298274451417655,0.0
20133.33333333334,13.492138402235854,24.78228502445747,38.274423426693325,0.0
20166.666666666664,13.446993175260316,24.750657213998085,38.1976503892584,0.0
20200.0,13.442662940754127,24.722854935722154,38.16551787647629,0.0
20233.33333333334,13.46310006628758,24.734996108734954,38.198096175022535,0.0
20266.666666666664,13.520423100271262,24.748192303173322,38.268615403444585,0.0
20300.0,13.661271633842201,24.886068565062875,38.547340198905076,0.0
20333.33333333334,13.783026973603226,24.993981924409646,38.77700889801287,0.0
20366.666666666664,13.836720562723952,25.01789776085092,38.854618323574876,0.0
20400.0,13.901956927275858,25.070118701659723,38.97207562893558,0.0
20433.33333333334,13.964698802569547,25.12734160525309,39.09204040782264,0.0
20466.666666666664,14.00794026277286,25.194080319489554,39.20202058226241,0.0
20500.0,13.994533899010703,25.201797455567092,39.196331354577794,0.0
20533.33333333334,13.950723406417639,25.188587862325523,39.13931126874316,0.0
20566.666666666664,13.909907587070865,25.18718639963227,39.097093986703136,0.0
20600.0,13.914371613600935,25.2009043817562,39.11527599535714,0.0
20633.33333333334,13.964117340789569,25.21960556661023,39.1837229073998,0.0
20666.666666666664,14.060923803331379,25.304601830099354,39.36552563343073,0.0
20700.0,14.131324799987736,25.334952849263725,39.46627764925146,0.0
20733.33333333334,14.193056160403774,25.358966189843557,39.55202235024733,0.0
20766.666666666664,14.207524769694274,25.363524537434497,39.57104930712877,0.0
20800.0,14.205257841980485,25.372196418301858,39.57745426028234,0.0
20833.33333333334,14.215880769975916,25.41481897520237,39.63069974517829,0.0
20866.666666666664,14.189810291213453,25.403358400336597,39.59316869155005,0.0
20900.0,14.216759855985602,25.4538775644716,39.6706374204572,0.0
20933.33333333334,14.216135602700062,25.430554259258255,39.646689861958315,0.0
20966.666666666664,14.237329065748364,25.450230374210225,39.687559439958584,0.0
21000.0,14.26380105055368,25.468408007638637,39.73220905819231,0.0
21033.33333333334,14.243001213911144,25.46365768135328,39.706658895264425,0.0
21066.666666666664,14.251159419233602,25.466005075696046,39.71716449492965,0.0
21100.0,14.2594909268942,25.44712030034904,39.706611227243236,0.0
21133.33333333334,14.240478778625082,25.43697666310882,39.6774554417339,0.0
21166.666666666664,14.19728995451885,25.430291743077692,39.62758169759654,0.0
21200.0,14.12374927467647,25.394405787478796,39.518155062155266,0.0
21233.33333333334,14.080111036938609,25.363136292338524,39.44324732927713,0.0
21266.666666666664,14.04171720386291,25.30443750574734,39.346154709610246,0.0
21300.0,13.916351202906323,25.192909033112077,39.1092602360184,0.0
21333.33333333334,13.794818784894677,25.079487739505492,38.87430652440017,0.0
21366.666666666664,13.673791942047222,24.95963975745104,38.63343169949826,0.0
21400.0,13.60910124853047,24.874372220343837,38.48347346887431,0.0
21433.33333333334,13.582958842444604,24.83868721746035,38.42164605990496,0.0
21466.666666666664,13.500156438117758,24.77440079802707,38.27455723614482,0.0
21500.0,13.45847036518498,24.7556493030601,38.21411966824508,0.0
21533.33333333334,13.473494453800742,24.7939367594505,38.26743121325124,0.0
21566.666666666664,13.501791938721647,24.84891792171559,38.350709860437235,0.0
21600.0,13.511088760898794,24.851710196620296,38.36279895751908,0.0
21633.33333333334,13.497357368759788,24.85472974769618,38.35208711645597,0.0
21666.666666666664,13.473650266039774,24.85144587237332,38.325096138413095,0.0
21700.0,13.462655777033419,24.86553128782655,38.32818706485996,0.0
21733.33333333334,13.460076392881415,24.864687509285897,38.32476390216731,0.0
21766.666666666664,13.47769582003889,24.883672930150862,38.36136875018975,0.0
21800.0,13.505314012543607,24.928808740118956,38.43412275266257,0.0
21833.33333333334,13.535611766408106,24.95467322173587,38.490284988143976,0.0
21866.666666666664,13.57520653138895,24.992604320668356,38.567810852057306,0.0
21900.0,13.59523709201891,25.042146276427363,38.63738336844628,0.0
21933.33333333334,13.601793064764387,25.037559175323427,38.63935224008781,0.0
21966.666666666664,13.621124335629398,25.043514955088312,38.66463929071771,0.0
22000.0,13.623411917328745,25.03986992339288,38.66328184072163,0.0
22033.33333333334,13.617087809337972,25.01369609360493,38.6307839029429,0.0
22066.666666666664,13.628934815946883,25.024272485428988,38.65320730137587,0.0
22100.0,13.686381445927761,25.086512386665245,38.772893832593006,0.0
22133.33333333334,13.773775254446472,25.19437976938485,38.96815502383132,0.0
22166.666666666664,13.828547385221105,25.221673562305728,39.05022094752684,0.0
22200.0,13.87633329255851,25.26166939521352,39.13800268777203,0.0
22233.33333333334,13.93726684886534,25.310806284750292,39.248073133615634,0.0
22266.666666666664,14.025105109320235,25.388620644075882,39.413725753396115,0.0
22300.0,14.121508165358179,25.496276488419806,39.61778465377799,0.0
22333.33333333334,14.200892225770382,25.562374766477454,39.763266992247836,0.0
22366.666666666664,14.237481103036886,25.605826995249863,39.84330809828675,0.0
22400.0,14.24304754141263,25.602056279160657,39.845103820573286,0.0
22433.33333333334,14.216260191378744,25.576636367514073,39.792896558892814,0.0
22466.666666666664,14.24699699725772,25.624114078890482,39.8711110761482,0.0
22500.0,14.300876205583554,25.693196586448803,39.994072792032355,0.0
22533.33333333334,14.315499319096203,25.708675385530306,40.02417470462651,0.0
22566.666666666664,14.304075840716818,25.706458915724006,40.010534756440826,0.0
22600.0,14.317902006841937,25.719901007633634,40.03780301447557,0.0
22633.33333333334,14.350035850037235,25.721198950684993,40.07123480072223,0.0
22666.666666666664,14.394156168304894,25.745361835034704,40.139518003339596,0.0
22700.0,14.446058916646521,25.813377820227785,40.25943673687431,0.0
22733.33333333334,14.51768021500929,25.927443296757126,40.44512351176641,0.0
22766.666666666664,14.597823568490961,26.05752059907139,40.65534416756235,0.0
22800.0,14.660460795980212,26.126533311294647,40.78699410727486,0.0
22833.33333333334,14.686882965931177,26.136942878009794,40.82382584394097,0.0
22866.666666666664,14.744737865974972,26.182388851863813,40.92712671783879,0.0
22900.0,14.815406186675814,26.23869905566319,41.054105242339,0.0
22933.33333333334,14.867034734222573,26.29096938495406,41.15800411917663,0.0
22966.666666666664,14.916259569865181,26.352562404279002,41.26882197414418,0.0
23000.0,14.948269823464583,26.38390086644099,41.332170689905574,0.0
23033.33333333334,15.01132474167365,26.46165788714564,41.47298262881929,0.0
23066.666666666664,15.063088616795081,26.518038026381042,41.58112664317613,0.0
23100.0,15.072911322459777,26.517644809514216,41.590556131974,0.0
23133.33333333334,15.086239941317997,26.526834815622575,41.61307475694057,0.0
23166.666666666664,15.139816762488786,26.60102683553813,41.74084359802691,0.0
23200.0,15.144557137212653,26.602275360643564,41.74683249785621,0.0
23233.33333333334,15.140310643676147,26.597134497689044,41.73744514136519,0.0
23266.666666666664,15.157070615865075,26.60365883999741,41.76072945586249,0.0
23300.0,15.194934755091225,26.60547206808939,41.800406823180616,0.0
23333.33333333334,15.220298580464982,26.613183443711215,41.83348202417619,0.0
23366.666666666664,15.277969947271252,26.65589726673384,41.93386721400509,0.0
23400.0,15.355571332981906,26.7265181764444,42.08208950942631,0.0
23433.33333333334,15.436649276731472,26.809873680882852,42.246522957614324,0.0
23466.666666666664,15.492119803824671,26.861213122878873,42.353332926703544,0.0
23500.0,15.499186916134722,26.8511194367351,42.35030635286982,0.0
23533.33333333334,15.53460292913277,26.892581765497837,42.427184694630604,0.0
23566.666666666664,15.546115006649314,26.89023370870315,42.43634871535246,0.0
23600.0,15.616256442413833,26.997657522012364,42.613913964426196,0.0
23633.33333333334,15.668529816744037,27.031337540963886,42.69986735770792,0.0
23666.666666666664,15.747814021277872,27.14494033259605,42.892754353873926,0.0
23700.0,15.792524219370312,27.176092871266334,42.96861709063665,0.0
23733.33333333334,15.857606796647572,27.28348703636152,43.141093833009094,0.0
23766.666666666664,15.899024793214267,27.336659640723454,43.23568443393772,0.0
23800.0,15.908060749618317,27.324465707022927,43.23252645664124,0.0
23833.33333333334,15.928431324958629,27.354117807822618,43.28254913278124,0.0
23866.666666666664,15.992295177783806,27.408343060444746,43.40063823822855,0.0
23900.0,16.096662308341564,27.509652924156384,43.60631523249795,0.0
23933.33333333334,16.220133181525796,27.64374086833714,43.863874049862936,0.0
23966.666666666664,16.351222154390182,27.78161382418631,44.13283597857649,0.0
24000.0,16.48893047537418,27.925649662815598,44.41458013818978,0.0
24033.33333333334,16.625114880334515,28.06070531602602,44.68582019636053,0.0
24066.666666666664,16.72901686371199,28.113864604589427,44.84288146830142,0.0
24100.0,16.85071578084947,28.240603138944937,45.0913189197944,0.0
24133.33333333334,16.9428154748231,28.28488230866637,45.227697783489475,0.0
24166.666666666664,17.035177056744004,28.33019502552339,45.3653720822674,0.0
24200.0,17.094626028976244,28.34914904492572,45.44377507390197,0.0
24233.33333333334,17.145521823977113,28.388075059824143,45.53359688380125,0.0
24266.666666666664,17.20220169599036,28.448663049745083,45.65086474573544,0.0
24300.0,17.269794479340256,28.521521972322066,45.791316451662325,0.0
24333.33333333334,17.340448201023108,28.57281916933905,45.913267370362156,0.0
24366.666666666664,17.43157048555076,28.653430276101115,46.08500076165188,0.0
24400.0,17.519586696229137,28.729521008449797,46.249107704678934,0.0
24433.33333333334,17.599827441103013,28.754233791993038,46.354061233096054,0.0
24466.666666666664,17.667639728354196,28.767194732268674,46.434834460622874,0.0
24500.0,17.7544477925297,28.78731204333731,46.541759835867005,0.0
24533.33333333334,17.90740055943442,28.88246334894284,46.789863908377264,0.0
24566.666666666664,18.066731074159673,29.00678683356679,47.07351790772646,0.0
24600.0,18.19571507840683,29.1138230721596,47.30953815056643,0.0
24633.33333333334,18.267773856869116,29.143675694769023,47.41144955163814,0.0
24666.666666666664,18.324109636494367,29.187068301393882,47.51117793788825,0.0
24700.0,18.372203832878036,29.224575426960715,47.59677925983875,0.0
24733.33333333334,18.421714697125743,29.270261610861816,47.69197630798756,0.0
24766.666666666664,18.47004524571945,29.344104948317774,47.81415019403722,0.0
24800.0,18.525433716897396,29.443603695184944,47.969037412082336,0.0
24833.33333333334,18.575084266034466,29.53472527075151,48.109809536785974,0.0
24866.666666666664,18.614497263938034,29.586297597795543,48.20079486173358,0.0
24900.0,18.677853058081993,29.694841578506963,48.37269463658896,0.0
24933.33333333334,18.75662107029504,29.811850783945467,48.5684718542405,0.0
24966.666666666664,18.835454198343278,29.897928121823558,48.73338232016683,0.0
25000.0,18.898399564932365,29.93250440188804,48.83090396682041,0.0
25033.33333333334,18.952898130186192,29.93697392320675,48.88987205339294,0.0
25066.666666666664,19.00407659580902,29.94330294990213,48.94737954571115,0.0
25100.0,19.033888391698078,29.952285304002636,48.986173695700714,0.0
25133.33333333334,19.07206693693251,29.970860150445063,49.04292708737758,0.0
25166.666666666664,19.13665307038895,30.02259475576765,49.1592478261566,0.0
25200.0,19.195513364533696,30.08650604195594,49.28201940648964,0.0
25233.33333333334,19.23189689426047,30.09799919517765,49.32989608943812,0.0
25266.666666666664,19.26238398726545,30.092000530714113,49.35438451797957,0.0
25300.0,19.293444697551212,30.09502797180544,49.38847266935665,0.0
25333.33333333334,19.356172325094665,30.186960371957866,49.54313269705253,0.0
25366.666666666664,19.392080115119875,30.222919519526826,49.6149996346467,0.0
25400.0,19.40740011852309,30.220834432275108,49.6282345507982,0.0
25433.33333333334,19.43488821804121,30.232509713320038,49.66739793136124,0.0
25466.666666666664,19.474358390547046,30.24790818549823,49.72226657604527,0.0
25500.0,19.54213481295301,30.32948628585228,49.871621098805285,0.0
25533.33333333334,19.622621394941035,30.452223059633752,50.07484445457479,0.0
25566.666666666664,19.681598955020956,30.54358624956386,50.22518520458481,0.0
25600.0,19.698418225720943,30.590031686347658,50.2884499120686,0.0
25633.33333333334,19.665251928563485,30.575262601493268,50.24051453005676,0.0
25666.666666666664,19.64888199839937,30.571883638312652,50.22076563671203,0.0
25700.000000000004,19.66532021813399,30.60653637522638,50.27185659336036,0.0
25733.33333333334,19.69093514275985,30.626075831618387,50.31701097437824,0.0
25766.666666666664,19.709787080365626,30.60846118800775,50.31824826837338,0.0
25800.000000000004,19.72990335530519,30.604406694872548,50.33431005017774,0.0
25833.33333333334,19.755639546336607,30.612373101331947,50.36801264766855,0.0
25866.666666666664,19.804172926975752,30.65854079806789,50.46271372504364,0.0
25900.000000000004,19.867228142939027,30.734581064147083,50.60180920708611,0.0
25933.33333333334,19.932453814722283,30.77565155282417,50.70810536754645,0.0
25966.666666666664,20.025920527551197,30.85806426906949,50.88398479662069,0.0
26000.000000000004,20.145177301033616,30.981932073098818,51.12710937413243,0.0
26033.33333333334,20.281353652110415,31.128149413186428,51.409503065296846,0.0
26066.666666666664,20.427553029057457,31.278705565626414,51.706258594683874,0.0
26100.000000000004,20.58377543187474,31.436058012371188,52.01983344424592,0.0
26133.33333333334,20.749247913702362,31.60156496346881,52.35081287717117,0.0
26166.666666666664,20.915914580369027,31.768231630135475,52.6841462105045,0.0
26200.000000000004,21.079677777955755,31.928171876799453,53.00784965475521,0.0
26233.333333333336,21.22731059176504,32.05161883771809,53.27892942948312,0.0
26266.666666666664,21.35240859407474,32.13737541107153,53.48978400514627,0.0
26300.000000000007,21.45445672488226,32.19045955841066,53.64491628329292,0.0
26333.333333333336,21.558208204363353,32.277398883903096,53.83560708826644,0.0
26366.666666666664,21.663663032518023,32.36869644124374,54.03235947376177,0.0
26400.000000000007,21.742426820696185,32.43262476488013,54.17505158557632,0.0
26433.333333333336,21.809116400855125,32.44845813256792,54.257574533423046,0.0
26466.666666666664,21.88844159257856,32.4713393912121,54.359780983790664,0.0
26500.000000000007,21.988628564513544,32.5312278262507,54.51985639076425,0.0
26533.333333333336,22.10195603605744,32.622321305975184,54.72427734203262,0.0
26566.666666666664,22.207905353530524,32.698556043137756,54.906461396668284,0.0
26600.000000000007,22.302696618231366,32.740652767826376,55.04334938605774,0.0
26633.333333333336,22.377604377593446,32.775003867703184,55.15260824529663,0.0
26666.666666666664,22.428678691041757,32.782240668182105,55.210919359223865,0.0
26700.000000000007,22.477498769290317,32.7936744052843,55.27117317457461,0.0
26733.333333333336,22.525916464190978,32.81899369271673,55.3449101569077,0.0
26766.666666666664,22.58060269349927,32.896390011395084,55.47699270489434,0.0
26800.000000000007,22.633712709672775,32.97946435565894,55.61317706533171,0.0
26833.333333333336,22.668561916905592,33.02620544789836,55.69476736480395,0.0
26866.666666666664,22.678049785544793,33.03418762255535,55.71223740810014,0.0
26900.000000000007,22.706206967946162,33.060844946328274,55.76705191427443,0.0
26933.333333333336,22.742847112318863,33.08315660855126,55.82600372087012,0.0
26966.666666666664,22.767280826456687,33.07874797669709,55.84602880315377,0.0
27000.000000000007,22.82924303792916,33.10670271660119,55.93594575453036,0.0
27033.333333333336,22.92265599426374,33.17865922782175,56.10131522208549,0.0
27066.666666666664,23.029631944723235,33.28532512570884,56.31495707043207,0.0
27100.000000000007,23.100898482351916,33.34148263162379,56.442381113975706,0.0
27133.333333333336,23.156931255125798,33.3860056233624,56.542936878488206,0.0
27166.666666666664,23.22337965496058,33.43825438361231,56.66163403857289,0.0
27200.000000000007,23.293325144629005,33.47770892112042,56.771034065749426,0.0
27233.333333333336,23.368006743826292,33.54108224248361,56.90908898630991,0.0
27266.666666666664,23.447424452552443,33.6049723680041,57.05239682055654,0.0
27300.000000000007,23.531263805398652,33.6497202444788,57.180984049877445,0.0
27333.333333333336,23.603314881804028,33.673800296103366,57.27711517790739,0.0
27366.666666666664,23.665555585531372,33.69238896271425,57.35794454824562,0.0
27400.000000000007,23.721173053742735,33.71505489825493,57.43622795199765,0.0
27433.333333333336,23.77050600639979,33.741852188054374,57.51235819445416,0.0
27466.666666666664,23.832123649916408,33.76198715492131,57.59411080483772,0.0
27500.000000000007,23.910364865816625,33.78241832437788,57.692783190194504,0.0
27533.333333333336,24.001385239379225,33.81535922603591,57.81674446541514,0.0
27566.666666666664,24.112050223173686,33.853265801630286,57.96531602480397,0.0
27600.000000000007,24.24021388881561,33.9082938754214,58.14850776423701,0.0
27633.333333333336,24.371846955235426,33.98097986903713,58.352826824272555,0.0
27666.666666666664,24.497817284729564,34.053184528895905,58.55100181362547,0.0
27700.000000000007,24.618124877298026,34.115028451838576,58.7331533291366,0.0
27733.333333333336,24.735577445893448,34.169230133582765,58.90480757947621,0.0
27766.666666666664,24.858514290827454,34.25948731465361,59.11800160548106,0.0
27800.000000000007,24.98472352994578,34.363587130840784,59.34831066078657,0.0
27833.333333333336,25.115059545422724,34.45731927015822,59.57237881558095,0.0
27866.666666666664,25.243349497752117,34.530708405644916,59.77405790339703,0.0
27900.000000000007,25.36840761943479,34.59435231535036,59.96275993478515,0.0
27933.333333333336,25.48524360817747,34.65456983216512,60.13981344034259,0.0
27966.666666666664,25.590887685217613,34.70347430498309,60.294361990200706,0.0
28000.000000000007,25.692745991306072,34.7473001261078,60.44004611741387,0.0
28033.333333333336,25.792329964351346,34.79285884363006,60.5851888079814,0.0
28066.666666666664,25.889639604353448,34.83920111273597,60.72884071708942,0.0
28100.000000000007,25.98467491131238,34.885058430392405,60.86973334170478,0.0
28133.333333333336,26.075820898148017,34.92969188124495,61.005512779392966,0.0
28166.666666666664,26.13424270463017,34.95950405633471,61.09374676096488,0.0
28200.000000000007,26.186056730675183,34.99292335627421,61.178980086949394,0.0
28233.333333333336,26.239993129543553,35.05158841793287,61.291581547476426,0.0
28266.666666666664,26.29561330474407,35.10468244540802,61.40029575015209,0.0
28300.000000000007,26.35532702844075,35.15473280517982,61.510059833620566,0.0
28333.333333333336,26.42226079378267,35.18804544671178,61.61030624049445,0.0
28366.666666666664,26.487571578912817,35.20197413458708,61.689545713499896,0.0
28400.000000000007,26.558693104609553,35.21466874528342,61.77336184989297,0.0
28433.333333333336,26.634230858952062,35.228125838420695,61.86235669737275,0.0
28466.666666666664,26.71557787676621,35.24953333753862,61.965111214304834,0.0
28500.000000000007,26.808306297355482,35.291751227437466,62.10005752479295,0.0
28533.333333333336,26.91165312596547,35.348485596733816,62.26013872269929,0.0
28566.666666666664,27.019390417913286,35.40704845491342,62.42643887282671,0.0
28600.000000000007,27.12262928431005,35.467975088074894,62.59060437238495,0.0
28633.333333333336,27.224377099541012,35.52992593348118,62.7543030330222,0.0
28666.666666666664,27.335624819995154,35.59816217412848,62.93378699412364,0.0
28700.000000000007,27.458932073363002,35.68253186548046,63.14146393884346,0.0
28733.333333333336,27.594298859644546,35.785258479393235,63.379557339037774,0.0
28766.666666666664,27.741725178839793,35.90852803304848,63.650253211888284,0.0
28800.000000000007,27.90121103094874,36.054404693838855,63.9556157247876,0.0
28833.333333333336,28.066888750553158,36.218104519318786,64.28499326987193,0.0
28866.666666666664,28.233555417219826,36.38477118598545,64.61832660320528,0.0
28900.000000000007,28.398214051757975,36.5495277441924,64.94774179595038,0.0
28933.333333333336,28.558410392677207,36.71076604164725,65.26917643432446,0.0
28966.666666666664,28.71256166061696,36.867831685770916,65.58039334638788,0.0
29000.000000000007,28.859085076216683,37.02032139294991,65.8794064691666,0.0
29033.333333333336,28.997980639476367,37.16971648420666,66.16769712368303,0.0
29066.666666666664,29.12924835039602,37.31759130982687,66.44683966022289,0.0
29100.000000000007,29.252888208975637,37.46556875093641,66.71845695991206,0.0
29133.333333333336,29.368900215215216,37.615268351359965,66.98416856657519,0.0
29166.666666666668,29.48738841101336,37.761041413576315,67.24842982458968,0.0
29200.000000000007,29.607829074299456,37.90346054563689,67.51128961993635,0.0
29233.333333333336,29.72284183199971,38.02337649132733,67.74621832332703,0.0
29266.666666666668,29.83242668411412,38.12367261764697,67.9560993017611,0.0
29300.000000000007,29.934144606252445,38.20743371091492,68.14157831716736,0.0
29333.333333333336,30.02992500747111,38.264649282338034,68.29457428980913,0.0
29366.666666666668,30.129848089335372,38.338374160171135,68.46822224950651,0.0
29400.000000000007,30.224896268609374,38.39658506043316,68.62148132904254,0.0
29433.333333333336,30.32033174761012,38.44245058613013,68.76278233374025,0.0
29466.666666666668,30.404063908567803,38.486738476171276,68.89080238473908,0.0
29500.000000000007,30.49425803558214,38.56357567628959,69.05783371187172,0.0
29533.333333333336,30.589126689039603,38.64321088817949,69.2323375772191,0.0
29566.666666666668,30.673633615118455,38.70110946052389,69.37474307564234,0.0
29600.000000000007,30.754984454263116,38.76575628829674,69.52074074255987,0.0
29633.333333333336,30.82764718728164,38.8309369280737,69.65858411535534,0.0
29666.666666666668,30.892624900593802,38.888226616552,69.78085151714579,0.0
29700.000000000007,30.952772532471194,38.92981498479898,69.88258751727018,0.0
29733.333333333336,31.014374409811964,38.9676800145588,69.98205442437076,0.0
29766.666666666668,31.09218910213184,39.02052371031806,70.1127128124499,0.0
29800.000000000007,31.190192712601224,39.06333298179148,70.2535256943927,0.0
29833.333333333336,31.296761961968482,39.103113391249885,70.39987535321836,0.0
29866.666666666668,31.40942695211692,39.14083009469218,70.5502570468091,0.0
29900.000000000007,31.528437264713617,39.17789852512113,70.70633578983474,0.0
29933.333333333336,31.64009360676537,39.22660121205724,70.86669481882261,0.0
29966.666666666668,31.73356311021905,39.260742141757376,70.99430525197643,0.0
30000.000000000007,31.815435849749086,39.28337370190871,71.0988095516578,0.0
30033.333333333336,31.898223632572797,39.31001538282246,71.20823901539526,0.0
30066.666666666668,31.980060064012218,39.33671420692214,71.31677427093435,0.0
30100.000000000007,32.06120376143253,39.37694832628168,71.43815208771422,0.0
30133.333333333336,32.13787532743626,39.42823077336954,71.5661061008058,0.0
30166.666666666668,32.20525867137063,39.481019383014335,71.68627805438497,0.0
30200.000000000007,32.24120400849234,39.52474213330431,71.76594614179665,0.0
30233.333333333336,32.25230900414858,39.541388668924284,71.79369767307287,0.0
30266.666666666668,32.246773305225894,39.537896648127536,71.78466995335343,0.0
30300.000000000007,32.234586617260014,39.525644747699026,71.76023136495904,0.0
30333.333333333336,32.23691603013074,39.52001401837283,71.75693004850356,0.0
30366.666666666668,32.270740444441415,39.52785530839286,71.79859575283427,0.0
30400.000000000007,32.32809725342186,39.54778404360402,71.87588129702588,0.0
30433.333333333336,32.413707240031215,39.58150433543206,71.99521157546327,0.0
30466.666666666668,32.525342008064776,39.62118579465736,72.14652780272213,0.0
30500.000000000007,32.644468643920135,39.66172905218202,72.30619769610216,0.0
30533.333333333336,32.76575863901206,39.69761012202008,72.46336876103214,0.0
30566.666666666668,32.876053672526105,39.722291399996664,72.59834507252276,0.0
30600.000000000007,32.97739815178809,39.73792789375039,72.71532604553848,0.0
30633.333333333336,33.05312839683744,39.75137656909255,72.80450496592998,0.0
30666.666666666668,33.10324440767416,39.75959059164851,72.86283499932267,0.0
30700.000000000007,33.13180825622587,39.764522839493544,72.89633109571942,0.0
30733.333333333336,33.16373987410931,39.767816167325456,72.93155604143476,0.0
30766.666666666668,33.21870945290172,39.78424667999623,73.00295613289795,0.0
30800.000000000007,33.30914406866244,39.825239696736745,73.13438376539918,0.0
30833.333333333336,33.42471625275789,39.874812216179045,73.29952846893694,0.0
30866.666666666668,33.5577931751279,39.925069581119395,73.48286275624729,0.0
30900.000000000007,33.67726856336156,39.975718256916196,73.65298682027776,0.0
30933.333333333336,33.77575676669639,40.01970270744888,73.79545947414528,0.0
30966.666666666668,33.853257785132406,40.05035068322438,73.90360846835678,0.0
31000.000000000007,33.918584239083785,40.06402214996925,73.98260638905303,0.0
31033.333333333336,34.00405424690389,40.1104613783366,74.1145156252405,0.0
31066.666666666668,34.11222768831633,40.18232376327678,74.29455145159312,0.0
31100.000000000007,34.24724578273793,40.25979225163645,74.50703803437438,0.0
31133.333333333336,34.40653736396115,40.31627898804936,74.72281635201051,0.0
31166.666666666668,34.57487014137812,40.358209443055216,74.93307958443334,0.0
31200.000000000007,34.747799534493495,40.416203469245836,75.16400300373934,0.0
31233.333333333336,34.92626443793802,40.49320298945532,75.41946742739334,0.0
31266.666666666668,35.10920031976165,40.576123907067526,75.68532422682917,0.0
31300.000000000007,35.28976582876211,40.66941370712189,75.959179535884,0.0
31333.333333333336,35.457101861998915,40.77349965029916,76.23060151229808,0.0
31366.666666666668,35.60578739030674,40.885005924128826,76.49079331443556,0.0
31400.000000000007,35.720008966997064,40.97791658234103,76.6979255493381,0.0
31433.333333333336,35.81430756906438,41.04694698860033,76.86125455766471,0.0
31466.666666666668,35.90096206580396,41.09196229933692,76.99292436514088,0.0
31500.000000000007,35.98046018658332,41.11297395644267,77.093434143026,0.0
31533.333333333336,36.06814412369302,41.152911519651646,77.22105564334467,0.0
31566.666666666668,36.156542612765215,41.214135290528965,77.37067790329417,0.0
31600.000000000007,36.25247558115412,41.28066308750806,77.53313866866219,0.0
31633.333333333336,36.35843962659568,41.339693738452524,77.69813336504821,0.0
31666.666666666668,36.475288850933424,41.38961534451964,77.86490419545306,0.0
31700.000000000007,36.59921924714295,41.431671492441055,78.03089073958401,0.0
31733.333333333336,36.71884467661039,41.47174177229611,78.1905864489065,0.0
31766.666666666668,36.82497170856023,41.508040262565586,78.33301197112581,0.0
31800.000000000007,36.908117241054775,41.53009847598946,78.43821571704423,0.0
31833.333333333336,36.97754649509466,41.54874879437151,78.52629528946618,0.0
31866.666666666668,37.042112330697684,41.5666805737554,78.60879290445308,0.0
31900.000000000007,37.12240937402873,41.592549058552756,78.71495843258148,0.0
31933.333333333336,37.219965280063725,41.62875380771617,78.84871908777991,0.0
31966.666666666668,37.33478004880267,41.673941807717455,79.00872185652013,0.0
32000.000000000007,37.457003646162406,41.72938264014974,79.18638628631214,0.0
32033.333333333336,37.573212242602025,41.78844890275498,79.361661145357,0.0
32066.666666666668,37.674984927022045,41.835449966377375,79.51043489339942,0.0
32100.000000000007,37.751523106481024,41.86642380158471,79.61794690806573,0.0
32133.333333333336,37.806919594030084,41.884975453037896,79.69189504706799,0.0
32166.666666666668,37.87848057455828,41.89174793733264,79.77022851189093,0.0
32200.000000000007,37.93277964833138,41.89093686277583,79.82371651110721,0.0
32233.333333333336,37.96836937482483,41.88281729448306,79.85118666930789,0.0
32266.666666666668,37.9900591723567,41.87244560210671,79.86250477446342,0.0
32300.000000000007,38.013906794982496,41.86328566804362,79.87719246302612,0.0
32333.333333333336,38.04206502047999,41.854198071310925,79.89626309179091,0.0
32366.666666666668,38.078420625359534,41.8530761964483,79.93149682180783,0.0
32400.000000000007,38.12331159018724,41.86161228142614,79.98492387161338,0.0
32433.333333333336,38.172022078874726,41.88263818719694,80.05466026607166,0.0
32466.666666666668,38.21292376814212,41.91728371519303,80.13020748333514,0.0
32500.000000000007,38.25574507970871,41.949509863574555,80.20525494328325,0.0
32533.333333333336,38.29675659656277,41.960692576001726,80.25744917256449,0.0
32566.666666666668,38.34739544491207,41.96780205685302,80.31519750176508,0.0
32600.000000000007,38.41090665509033,41.986053686754865,80.3969603418452,0.0
32633.333333333336,38.4771613044835,42.01635909709971,80.49352040158323,0.0
32666.666666666668,38.544214948647124,42.05473646257493,80.59895141122205,0.0
32700.000000000007,38.61331851448415,42.099942378805345,80.7132608932895,0.0
32733.333333333336,38.68002250814779,42.138250923700134,80.81827343184793,0.0
32766.666666666668,38.74655823598208,42.165370254431586,80.91192849041366,0.0
32800.0,38.811529636674074,42.201922883252394,81.01345251992646,0.0
32833.33333333333,38.86856007174874,42.23772606449751,81.10628613624625,0.0
32866.66666666668,38.92235625212683,42.27429310223385,81.19664935436069,0.0
32900.0,38.960391422917276,42.2894563702746,81.24984779319189,0.0
32933.33333333333,38.97352222425327,42.277430087863685,81.25095231211697,0.0
32966.66666666668,38.96838646277263,42.24652471059891,81.21491117337155,0.0
33000.0,38.94486906980101,42.20622915373046,81.15109822353148,0.0
33033.33333333333,38.90918624667697,42.17113538353396,81.08032163021093,0.0
33066.66666666668,38.863626920599685,42.13876873207089,81.00239565267057,0.0
33100.0,38.81650009680316,42.10789836572974,80.92439846253289,0.0
33133.33333333333,38.77638182878677,42.08615673871548,80.86253856750226,0.0
33166.66666666668,38.745661451966775,42.065327307699754,80.81098875966653,0.0
33200.0,38.721090161970864,42.03981346683962,80.76090362881048,0.0
33233.33333333333,38.71534701708473,42.026442446902585,80.74178946398732,0.0
33266.66666666668,38.71602353437184,42.02658142951614,80.74260496388798,0.0
33300.0,38.722633485085076,42.02713756931679,80.74977105440186,0.0
33333.33333333333,38.7450809797472,42.01980409899229,80.7648850787395,0.0
33366.66666666668,38.79293891060499,42.016683896836795,80.80962280744178,0.0
33400.0,38.86045426822068,42.0061135195141,80.86656778773478,0.0
33433.33333333333,38.94636259008414,41.987191463146445,80.9335540532306,0.0
33466.66666666668,39.062218909489545,41.976461318117394,81.03868022760695,0.0
33500.0,39.214133291304,41.98576115160538,81.19989444290938,0.0
33533.33333333333,39.379413228614375,42.012148799925356,81.39156202853974,0.0
33566.66666666668,39.53761282239478,42.03725607743962,81.57486889983441,0.0
33600.0,39.67786369319489,42.04689805456697,81.72476174776186,0.0
33633.33333333333,39.79538501109066,42.04943518547321,81.84482019656386,0.0
33666.66666666668,39.899550172739,42.059586092343956,81.95913626508296,0.0
33700.0,40.00457361336679,42.09358245867095,82.09815607203774,0.0
33733.33333333333,40.11068167844106,42.14396888095294,82.25465055939401,0.0
33766.66666666668,40.21767639621203,42.19514319383408,82.4128195900461,0.0
33800.0,40.314447559836736,42.2414601946114,82.55590775444814,0.0
33833.33333333333,40.40132080863799,42.272096298540774,82.67341710717876,0.0
33866.66666666668,40.46539545441608,42.28839737976772,82.7537928341838,0.0
33900.0,40.50973980697764,42.29990288353806,82.80964269051569,0.0
33933.33333333333,40.546936976308004,42.32189306752069,82.8688300438287,0.0
33966.66666666668,40.57980050556406,42.348152242788565,82.92795274835262,0.0
34000.0,40.60385689046242,42.36647419986201,82.97033109032444,0.0
34033.33333333333,40.6174881382589,42.373743329026105,82.991231467285,0.0
34066.66666666668,40.629711915530514,42.380026226683476,83.00973814221399,0.0
34100.0,40.64322541669369,42.39061382767014,83.03383924436383,0.0
34133.33333333333,40.6534133044194,42.407901183412534,83.06131448783194,0.0
34166.66666666668,40.665376406463906,42.4228437118108,83.0882201182747,0.0
34200.0,40.684488941212514,42.427030052966245,83.11151899417877,0.0
34233.33333333333,40.73872027067856,42.42595840853577,83.16467867921433,0.0
34266.66666666668,40.80486399265983,42.42898510646091,83.23384909912075,0.0
34300.0,40.87942830508523,42.43579694110592,83.31522524619115,0.0
34333.33333333333,40.9573483102474,42.442838700725474,83.40018701097287,0.0
34366.66666666668,41.0209838471698,42.44969928149214,83.47068312866193,0.0
34400.0,41.05393171763356,42.458501548857456,83.51243326649103,0.0
34433.33333333333,41.0540984833862,42.46263733552656,83.51673581891276,0.0
34466.66666666668,41.03617600227745,42.47301543791803,83.50919144019548,0.0
34500.0,41.025494489717204,42.474332074406995,83.4998265641242,0.0
34533.33333333333,41.0143294543898,42.475202523416954,83.48953197780675,0.0
34566.66666666668,41.01350294984084,42.48506120809124,83.4985641579321,0.0
34600.0,41.01719168743323,42.4944417236982,83.51163341113144,0.0
34633.33333333333,41.026566825949516,42.49882733241265,83.52539415836218,0.0
34666.66666666668,41.043715632989596,42.49453723651971,83.53825286950931,0.0
34700.0,41.06302257399058,42.49030276349796,83.55332533748853,0.0
34733.33333333333,41.083235925782205,42.492242995420035,83.57547892120225,0.0
34766.66666666668,41.12114367506623,42.491504337052866,83.6126480121191,0.0
34800.0,41.168507583604374,42.49546708962079,83.66397467322516,0.0
34833.33333333333,41.22403135510037,42.509076199667916,83.73310755476828,0.0
34866.66666666668,41.28305691614613,42.52886803558007,83.8119249517262,0.0
34900.0,41.348476748891,42.557747509382594,83.9062242582736,0.0
34933.33333333333,41.4127582797275,42.59861585139861,84.01137413112612,0.0
34966.66666666668,41.471943429697546,42.64015192949032,84.11209535918786,0.0
35000.0,41.5196931674621,42.67672511141895,84.19641827888105,0.0
35033.33333333333,41.55600749302117,42.69853126285895,84.25453875588012,0.0
35066.66666666668,41.59672670960455,42.721725209427866,84.31845191903243,0.0
35100.0,41.64558105020093,42.74587746002447,84.3914585102254,0.0
35133.33333333333,41.690130505230684,42.77049067291522,84.4606211781459,0.0
35166.66666666668,41.734495258529,42.80229740831832,84.53679266684733,0.0
35200.0,41.7786753100959,42.83289390716259,84.61156921725849,0.0
35233.33333333333,41.81450199466029,42.85932208127588,84.67382407593618,0.0
35266.66666666668,41.84342117060073,42.879401056180214,84.72282222678093,0.0
35300.0,41.877884665348,42.903532325422354,84.78141699077035,0.0
35333.33333333333,41.917229869596476,42.92895153373347,84.84618140332994,0.0
35366.66666666668,41.953661535606365,42.956431066224056,84.91009260183043,0.0
35400.0,41.99629109708366,43.001831433721435,84.99812253080509,0.0
35433.33333333333,42.04047762000384,43.05366142958058,85.09413904958443,0.0
35466.66666666668,42.08239632502724,43.095685718907276,85.17808204393451,0.0
35500.0,42.117804787911425,43.121345846096595,85.23915063400803,0.0
35533.33333333333,42.13919433412484,43.13133363058235,85.27052796470717,0.0
35566.66666666668,42.14850658814391,43.13350694248128,85.28201353062519,0.0
35600.0,42.15425799496285,43.1418242238091,85.29608221877194,0.0
35633.33333333333,42.170123786275504,43.16407215377759,85.33419594005309,0.0
35666.66666666668,42.198578948917074,43.19696722291256,85.39554617182964,0.0
35700.0,42.24028405466243,43.24102329500536,85.48130734966779,0.0
35733.33333333333,42.297055891050334,43.30561970815087,85.6026755992012,0.0
35766.66666666668,42.36668745655872,43.38447804621177,85.75116550277049,0.0
35800.0,42.43768340608651,43.46659787424126,85.90428128032777,0.0
35833.33333333333,42.50458913846702,43.53601767569323,86.04060681416026,0.0
35866.66666666668,42.565982714150785,43.57543921958041,86.1414219337312,0.0
35900.0,42.621172607398364,43.58409085136216,86.20526345876051,0.0
35933.33333333333,42.66799265943881,43.58571840984581,86.25371106928462,0.0
35966.66666666668,42.70614475220769,43.584082886069055,86.29022763827675,0.0
36000.0,42.73807986609716,43.58587633412489,86.32395620022204,0.0
36033.33333333333,42.76336970238043,43.58468927298725,86.34805897536768,0.0
36066.66666666668,42.78530503044987,43.57132048482917,86.35662551527905,0.0
36100.0,42.80388585030547,43.54807124540327,86.35195709570874,0.0
36133.33333333333,42.81988510880714,43.51866599780742,86.33855110661457,0.0
36166.66666666668,42.839452816142526,43.49303847847638,86.3324912946189,0.0
36200.0,42.85714001337296,43.471375033234914,86.32851504660788,0.0
36233.33333333333,42.87908725567308,43.46138816883205,86.34047542450514,0.0
36266.66666666668,42.9141050225512,43.45712016187751,86.3712251844287,0.0
36300.0,42.95273158985871,43.452865093867196,86.4055966837259,0.0
36333.33333333333,42.9949669575956,43.45205234395991,86.44701930155551,0.0
36366.66666666668,43.044120818433285,43.45376625475187,86.49788707318515,0.0
36400.0,43.09969415251435,43.4585331648576,86.55822731737194,0.0
36433.33333333333,43.14389945847866,43.47383402860323,86.61773348708188,0.0
36466.66666666668,43.16945360192101,43.48750995440657,86.65696355632758,0.0
36500.0,43.181697523426756,43.49643984820841,86.67813737163516,0.0
36533.33333333333,43.18422867290479,43.493922685883184,86.67815135878799,0.0
36566.66666666668,43.19031491748079,43.49301084200016,86.68332575948095,0.0
36600.0,43.19931696393699,43.50518337215652,86.7045003360935,0.0
36633.33333333333,43.21192473856913,43.5292144632585,86.74113920182762,0.0
36666.66666666668,43.240572999651064,43.56957594101908,86.81014894067015,0.0
36700.0,43.27882365015851,43.6146542127691,86.8934778629276,0.0
36733.33333333333,43.325770569572654,43.64621661157858,86.97198718115123,0.0
36766.66666666668,43.37261138812925,43.65610860939677,87.02871999752601,0.0
36800.0,43.41820656655238,43.65829436723116,87.07650093378354,0.0
36833.33333333333,43.45488597853201,43.658761098913885,87.1136470774459,0.0
36866.66666666668,43.50852266260721,43.66749308782058,87.1760157504278,0.0
36900.0,43.542980349138936,43.67435616785307,87.217336516992,0.0
36933.33333333333,43.55587278059387,43.68299146351615,87.23886424411003,0.0
36966.66666666668,43.54432120547467,43.69201421097641,87.23633541645108,0.0
37000.0,43.52682705269543,43.703091510465384,87.22991856316082,0.0
37033.33333333333,43.52442263673419,43.714591217156,87.23901385389019,0.0
37066.66666666668,43.543831716788986,43.73185711670767,87.27568883349666,0.0
37100.0,43.5878006170393,43.75628787095342,87.3440884879927,0.0
37133.33333333333,43.65181586343761,43.787197366922804,87.4390132303604,0.0
37166.66666666668,43.72665289359572,43.81503356326849,87.54168645686423,0.0
37200.0,43.79602593257785,43.83623840188455,87.6322643344624,0.0
37233.33333333333,43.85784566618941,43.85539436747522,87.71324003366463,0.002451298714190031
37266.66666666668,43.91211209443042,43.87041181984762,87.78252391427804,0.04170027458280101
37300.0,43.96221063396754,43.876132501853974,87.8383431358215,0.08607813211355952
37333.33333333333,44.014345797285635,43.872008369151835,87.88635416643746,0.14233742813380412
37366.66666666668,44.07835497309363,43.87307939357801,87.95143436667165,0.20527557951561803
37400.0,44.15785196263417,43.887889024463995,88.04574098709817,0.26996293817017625
37433.33333333333,44.25069743401342,43.91098012084985,88.16167755486327,0.3397173131635678
37466.66666666668,44.34103479726955,43.94029808030769,88.28133287757724,0.4007367169618581
37500.0,44.424525170878546,43.966906370242484,88.39143154112102,0.45761880063606153
37533.33333333333,44.49991164181876,43.97947559899676,88.47938724081553,0.520436042822009
37566.66666666668,44.55844196506791,43.988479951284596,88.54692191635249,0.569962013783315
37600.0,44.60206883229539,43.991347298656656,88.59341613095204,0.6107215336387306
37633.33333333333,44.64266237984132,43.99819398693589,88.64085636677721,0.644468392905434
37666.66666666668,44.684942980703376,44.01199643102181,88.69693941172518,0.672946549681569
37700.0,44.72748613345705,44.02753004399207,88.75501617744912,0.6999560894649759
37733.33333333333,44.76998226641181,44.03525580654223,88.80523807295404,0.734726459869578
37766.66666666668,44.8189739578217,44.02777984805859,88.8467538058803,0.7911941097631103
37800.0,44.8673570438085,44.020801748404814,88.88815879221332,0.8465552954036837
37833.33333333333,44.9142771421979,44.0144083709024,88.92868551310032,0.8998687712955034
37866.66666666668,44.95973425298993,44.00782871636968,88.96756296935962,0.9519055366202567
37900.0,45.000327015640366,44.00402708562215,89.00435410126252,0.9962999300182185
37933.33333333333,45.03501608136391,44.001970999495384,89.03698708085929,1.0330450818685277
37966.66666666668,45.07265239141402,44.00245111324109,89.0751035046551,1.070201278172933
38000.0,45.11323594579068,44.005020442253745,89.11825638804443,1.10821550353693
38033.33333333333,45.168109337086484,44.008731843855294,89.17684118094178,1.1593774932311895
38066.66666666668,45.25813503616391,44.012340636345826,89.27047567250973,1.2457943998180787
38100.0,45.35301001271992,44.017150021131606,89.37016003385152,1.3358599915883118
38133.33333333333,45.45273426675452,44.0217062281756,89.47444049493012,1.4310280385789187
38166.66666666668,45.55730779826771,44.024540015493734,89.58184781376144,1.532767782773975
38200.0,45.66434669349497,44.0260206013481,89.69036729484307,1.6383260921468745
38233.33333333333,45.766855717034915,44.02993542240296,89.79679113943787,1.7369202946319606
38266.66666666668,45.867742449365224,44.031905437812064,89.89964788717728,1.8358370115531597
38300.0,45.96584949625464,44.032872957516595,89.99872245377122,1.932976538738046
38333.33333333333,46.05461829039279,44.037624799917396,90.09224309031019,2.016993490475394
38366.66666666668,46.137040284771125,44.04126998412974,90.17831026890086,2.0957703006413864
38400.0,46.21711294391342,44.044886339065854,90.26199928297926,2.172226604847566
38433.33333333333,46.29623077974052,44.047191558613115,90.34342233835363,2.2490392211274077
38466.66666666668,46.37802919883724,44.0420253148986,90.42005451373585,2.336003883938637
38500.0,46.46681091969304,44.03022055690985,90.49703147660288,2.436590362783181
38533.33333333333,46.563338937062326,44.011417270731876,90.57475620779421,2.551921666330448
38566.66666666668,46.700982663346565,43.96163609086542,90.66261875421199,2.7393465724811494
38600.0,46.839418552279874,43.903396837786204,90.74281539006608,2.9360217144936698
38633.33333333333,46.973248230883456,43.84060968951568,90.81385792039913,3.1326385413677773
38666.66666666668,47.09009710052712,43.782123967266365,90.87222106779348,3.3079731332607554
38700.0,47.189965161210836,43.73345112996241,90.92341629117324,3.4565140312484255
38733.33333333333,47.27285241293463,43.698468078171594,90.97132049110623,3.5743843347630366
38766.66666666668,47.33000722552007,43.672651256939446,91.00265848245952,3.6573559685806223
38800.0,47.36954569461017,43.645237658562245,91.01478335317242,3.7243080360479244
38833.33333333333,47.403053290794894,43.619809566244086,91.02286285703897,3.783243724550811
38866.66666666668,47.43385903676084,43.599932566376964,91.0337916031378,3.8339264703838802
38900.0,47.46851492477968,43.58712100898898,91.05563593376867,3.8813939157906985
38933.33333333333,47.50940259470055,43.58788159438874,91.0972841890893,3.9215210003118175
38966.66666666668,47.55340777917735,43.59269751804527,91.14610529722262,3.9607102611320775
39000.0,47.60254953547598,43.60045708268448,91.20300661816046,4.0020924527915005
39033.33333333333,47.65682786359647,43.61001397431791,91.26684183791438,4.046813889278561
39066.66666666668,47.716242763538816,43.62013710193235,91.33637986547116,4.0961056616064635
39100.0,47.780794235302984,43.62955308572716,91.41034732103014,4.15124114957583
39133.33333333333,47.84880839721513,43.63549640810563,91.48430480532078,4.2133119891094974
39166.66666666668,47.90896908616453,43.6431656658791,91.55213475204363,4.26580342028543
39200.0,47.96107009721449,43.650534551113736,91.61160464832822,4.310535546100752
39233.33333333333,48.00511143036499,43.65536866247422,91.66048009283921,4.349742767890769
39266.66666666668,48.04109308561604,43.65555271215934,91.69664579777537,4.385540373456697
39300.0,48.069015062967644,43.649227410184224,91.71824247315186,4.419787652783419
39333.33333333333,48.080353554086045,43.644136010518594,91.72448956460464,4.4362175435674445
39366.66666666668,48.07900482027979,43.64305384631097,91.72205866659075,4.435950973968822
39400.0,48.07142127809099,43.648277849899316,91.7196991279903,4.423143428191673
39433.33333333333,48.059615507146844,43.653634531824075,91.71325003897091,4.405980975322765
39466.66666666668,48.04658458347076,43.657686427285775,91.70427101075653,4.388898156184984
39500.0,48.03510879032871,43.66094857807656,91.69605736840526,4.374160212252148
39533.33333333333,48.031929412721624,43.656083724972945,91.68801313769457,4.375845687748681
39566.66666666668,48.03824937868274,43.647933573215326,91.68618295189806,4.390315805467415
39600.0,48.05484132144435,43.63713429833357,91.69197561977792,4.4177070231107844
39633.33333333333,48.07849756904879,43.6287476341514,91.70724520320019,4.44974993489739
39666.66666666668,48.10821503507631,43.62576153223095,91.73397656730727,4.482453502845357
39700.0,48.14113878125529,43.631717019077996,91.7728558003333,4.509421762177296
39733.33333333333,48.177268807585754,43.64691947462395,91.8241882822097,4.530349332961803
39766.66666666668,48.20848541200614,43.66272012805636,91.87120554006249,4.5457652839497875
39800.0,48.23262431385189,43.67260928747728,91.90523360132917,4.560015026374609
39833.33333333333,48.24592573293465,43.66885609994447,91.91478183287913,4.577069632990183
39866.66666666668,48.24838966925441,43.65472237547594,91.90311204473035,4.59366729377847
39900.0,48.24001612281118,43.634507836467805,91.87452395927899,4.605508286343374
39933.33333333333,48.220805093604966,43.6128984160815,91.83370350968647,4.607906677523471
39966.66666666668,48.20044002440152,43.602764985439386,91.80320500984092,4.59767503896214
40000.0,48.18618610652344,43.60166680197044,91.78785290849387,4.584519304552997
40033.33333333333,48.17432087724822,43.59564151929747,91.7699623965457,4.578679357950749
40066.66666666668,48.16855386083291,43.58883895890479,91.75739281973769,4.579714901928117
40100.0,48.17575744480496,43.579616543921176,91.75537398872613,4.5961409008837775
40133.33333333333,48.19389853238083,43.568388559588165,91.762287091969,4.625509972792663
40166.66666666668,48.21961755742509,43.55880897190069,91.77842652932577,4.6608085855243955
40200.0,48.25636806845833,43.5591270225953,91.81549509105362,4.6972410458630325
40233.33333333333,48.298686577379264,43.57045094409309,91.86913752147234,4.728235633286176
40266.66666666668,48.34299318522065,43.5873016861562,91.93029487137684,4.755691499064452
40300.0,48.37862131104838,43.59620352212988,91.97482483317826,4.782417788918492
40333.33333333333,48.40557095486243,43.59481725777873,92.00038821264116,4.810753697083708
40366.66666666668,48.418220054057535,43.587367874632605,92.00558792869013,4.830852179424933
40400.0,48.40987834049089,43.580279185993135,91.99015752648403,4.82959915449776
40433.33333333333,48.38054581416251,43.57331303852694,91.95385885268945,4.807232775635567
40466.66666666668,48.33177773899771,43.567711797261225,91.89948953625894,4.764065941736484
40500.0,48.27428305447985,43.56565623465235,91.83993928913222,4.708626819827505
40533.33333333333,48.21824275653345,43.56493931852618,91.78318207505963,4.653303438007267
40566.66666666668,48.17679805246784,43.56592202607584,91.74272007854367,4.610876026392003
40600.0,48.14887602025703,43.571750495028645,91.72062651528567,4.577125525228388
40633.33333333333,48.134476659901026,43.58011005122132,91.71458671112234,4.554366608679711
40666.66666666668,48.13359997139983,43.58839983757179,91.72199980897162,4.545200133828042
40700.0,48.145966388736,43.59440194656263,91.74036833529863,4.5515644421733725
40733.33333333333,48.15732234992226,43.60168018329141,91.75900253321367,4.555642166630852
40766.66666666668,48.16616255795086,43.603431756499084,91.76959431444995,4.562730801451775
40800.0,48.18033013413882,43.596403781476276,91.7767339156151,4.583926352662543
40833.33333333333,48.20818249195818,43.58978064497116,91.79796313692934,4.61840184698703
40866.66666666668,48.245797919024476,43.5852269598123,91.83102487883677,4.660570959212174
40900.0,48.28990616875124,43.58360507088395,91.87351123963519,4.706301097867288
40933.33333333333,48.33549096500461,43.5796924526737,91.9151834176783,4.7557985123309106
40966.66666666668,48.38181598004251,43.56282017374083,91.94463615378335,4.818995806301684
41000.0,48.4244737492269,43.54094188995074,91.96541563917764,4.883531859276164
41033.33333333333,48.46756213558373,43.52207476977994,91.98963690536365,4.9454873658037855
41066.66666666668,48.50359547787866,43.51738908566077,92.02098456353941,4.98620639221789
41100.0,48.52774507409951,43.527071131441616,92.05481620554113,5.000673942657902
41133.33333333333,48.540010924246296,43.54470791188774,92.08471883613404,4.995303012358554
41166.66666666668,48.5442212618607,43.567539095295395,92.11176035715609,4.976682166565305
41200.0,48.54553429298776,43.59557165801759,92.14110595100536,4.949962634970167
41233.33333333333,48.54692348606399,43.62143374355595,92.16835722961993,4.925489742508043
41266.66666666668,48.54945337303946,43.658209448526605,92.20766282156607,4.891243924512861
41300.0,48.55996530511644,43.701451287890116,92.26141659300654,4.858514017226328
41333.33333333333,48.58931838523542,43.750732000965726,92.34005038620114,4.838586384269695
41366.66666666668,48.634562421825514,43.790980736267585,92.42554315809309,4.843581685557929
41400.0,48.70282864233248,43.824850463216706,92.52767910554918,4.877978179115766
41433.33333333333,48.77957606976182,43.85843685679318,92.638012926555,4.921139212968639
41466.66666666668,48.85252583481828,43.892706433363635,92.74523226818192,4.959819401454646
41500.0,48.921583535138275,43.92966734053097,92.85125087566925,4.991916194607304
41533.33333333333,48.98201727186493,43.965839938766145,92.94785721063108,5.016177333098787
41566.66666666668,49.03382704499826,43.99360776401266,93.02743480901093,5.040219280985603
41600.0,49.072112647951954,44.01202951505325,93.0841421630052,5.0600831328987015
41633.33333333333,49.09896145721175,44.01813619099115,93.1170976482029,5.080825266220596
41666.66666666668,49.12972626748582,44.02024113644521,93.14996740393102,5.1094851310406195
41700.0,49.17035962691265,44.02446437387793,93.19482400079058,5.14589525303471
41733.33333333333,49.21550541013608,44.025911760612864,93.24141717074895,5.189593649523216
41766.66666666668,49.265601689637215,44.026559661037155,93.29216135067438,5.2390420286000605
41800.0,49.318287009702374,44.02772493712898,93.34601194683135,5.29056207257339
41833.33333333333,49.365275483475635,44.02384844501523,93.38912392849087,5.341427038460401
41866.66666666668,49.40174062021747,44.017392149206906,93.41913276942438,5.384348471010558
41900.0,49.42305666155581,44.017031602345384,93.44008826390119,5.406025059210428
41933.33333333333,49.43757493452621,44.012443928932385,93.45001886345861,5.425131005593825
41966.66666666668,49.44529543912866,44.00341756293603,93.44871300206468,5.44187787619263
42000.0,49.44621817536315,43.9900337566493,93.43625193201245,5.45618441871385
42033.33333333333,49.44765281401159,43.971705614220944,93.41935842823254,5.475947199790642
42066.66666666668,49.456442450376294,43.95223837260359,93.40868082297989,5.504204077772701
42100.0,49.479159911974676,43.92788570079112,93.4070456127658,5.55127421118356
42133.33333333333,49.5153896071315,43.902718704758115,93.41810831188961,5.61267090237339
42166.66666666668,49.527945699592,43.88136302612553,93.40930872571754,5.6465826734664715
42200.0,49.55350245233828,43.868622374941594,93.42212482727987,5.684880077396681
42233.33333333333,49.60061005996428,43.85983978251024,93.46044984247453,5.740770277454043
42266.66666666668,49.667707422133915,43.858814051900566,93.52652147403448,5.808893370233347
42300.0,49.73853454575375,43.86806629674373,93.60660084249747,5.87046824901003
42333.33333333333,49.83553321224948,43.86739034401562,93.7029235562651,5.968142868233866
42366.66666666668,49.95773600405026,43.86170154681201,93.81943755086226,6.096034457238258
42400.0,50.09276512189247,43.84727126481066,93.94003638670313,6.245493857081808
42433.33333333333,50.23850128027807,43.825204512261465,94.06370579253954,6.413296768016602
42466.66666666668,50.39494447920707,43.79924824992217,94.19419272912924,6.595696229284897
42500.0,50.53789077349193,43.78274830915242,94.32063908264435,6.75514246433952
42533.33333333333,50.667947894675216,43.78310353756502,94.45105143224023,6.884844357110192
42566.66666666668,50.787404674865556,43.79483108171006,94.5822357565756,6.992573593155499
42600.0,50.89261968007426,43.80632348612829,94.69894316620255,7.086296193945962
42633.33333333333,50.9867361851551,43.81031736285937,94.79705354801446,7.176418822295733
42666.66666666668,51.073920856774755,43.80505914294893,94.87897999972368,7.268861713825831
42700.0,51.15654849902443,43.79237563631857,94.94892413534299,7.36417286270587
42733.33333333333,51.22713248580375,43.78509290037495,95.0122253861787,7.4420395854288
42766.66666666668,51.28503619739744,43.78608149868945,95.07111769608689,7.498954698707988
42800.0,51.33240919481064,43.79128817964786,95.12369737445849,7.541121015162777
42833.33333333333,51.37714535326112,43.797907479698,95.17505283295911,7.579237873563127
42866.66666666668,51.424694833862894,43.80723569945549,95.23193053331838,7.617459134407406
42900.0,51.48441099083363,43.82754000151332,95.31195099234695,7.656870989320308
42933.33333333333,51.558688212846704,43.86023967159592,95.41892788444261,7.6984485412507855
42966.66666666668,51.64752649990213,43.90305630229093,95.55058280219306,7.744470197611203
43000.0,51.748933820127384,43.95086447599291,95.69979829612029,7.798069344134478
43033.33333333333,51.85722962020588,44.00407777104963,95.86130739125551,7.853151849156248
43066.66666666668,51.970124972938414,44.06186618439099,96.03199115732941,7.908258788547423
43100.0,52.08284727763136,44.12306487752862,96.20591215515998,7.959782400102744
43133.33333333333,52.20147261707131,44.17778563707561,96.37925825414692,8.023686979995704
43166.66666666668,52.31905764111852,44.22760372593659,96.5466613670551,8.091453915181928
43200.0,52.43039369823019,44.27378693073652,96.70418062896671,8.156606767493674
43233.33333333333,52.528105309479145,44.317974175699746,96.84607948517889,8.210131133779397
43266.66666666668,52.610564122374946,44.358004041767614,96.96856816414257,8.252560080607335
43300.0,52.67704863619611,44.39203247960184,97.06908111579796,8.28501615659427
43333.33333333333,52.754434819255046,44.41575459067072,97.17018940992577,8.338680228584321
43366.66666666668,52.80080945892033,44.43290533311977,97.2337147920401,8.367904125800557
43400.0,52.82455616218342,44.456605178299945,97.28116134048337,8.367950983883476
43433.33333333333,52.821400657814785,44.48316353021957,97.30456418803436,8.338237127595216
43466.66666666668,52.791342945814435,44.510091613594575,97.301434559409,8.281251332219858
43500.0,52.73624225593005,44.53254814170345,97.2687903976335,8.203694114226606
43533.33333333333,52.66366688204411,44.5541131756168,97.2177800576609,8.109553706427313
43566.66666666668,52.584553213673004,44.58129267486753,97.16584588854053,8.00326053880548
43600.0,52.51616112746156,44.60919280108347,97.12535392854504,7.906968326378083
43633.33333333333,52.461071924222814,44.6322055166687,97.09327744089151,7.828866407554114
43666.66666666668,52.41987706994746,44.64714877425595,97.06702584420341,7.772728295691511
43700.0,52.394177335396066,44.65069196610786,97.04486930150392,7.743485369288205
43733.33333333333,52.38222788545646,44.653531610034314,97.03575949549077,7.728696275422142
43766.66666666668,52.41325108168133,44.65891521365463,97.07216629533598,7.754335868026701
43800.0,52.444875246010405,44.66758451654454,97.11245976255493,7.777290729465869
43833.33333333333,52.47408000112451,44.67688426552049,97.150964266645,7.797195735604023
43866.66666666668,52.517309791468094,44.67204197816543,97.18935176963353,7.845267813302659
43900.0,52.57500906148561,44.66801192719642,97.24302098868203,7.906997134289195
43933.33333333333,52.63028892228816,44.65884653914318,97.28913546143134,7.971442383144983
43966.66666666668,52.68033583071886,44.64581289878042,97.32614872949927,8.034522931938442
44000.0,52.7296232910611,44.63624631218716,97.36586960324827,8.09337697887394
44033.33333333333,52.77446826069685,44.626888264927956,97.4013565256248,8.147579995768893
44066.66666666668,52.812291374546746,44.61633778495261,97.42862915949937,8.195953589594135
44100.0,52.8430926326108,44.60554488630654,97.44863751891734,8.237547746304264
44133.33333333333,52.86884341387188,44.59338457595395,97.46222798982582,8.275458837917931
44166.66666666668,52.88688480530013,44.58294955689253,97.46983436219266,8.303935248407601
44200.0,52.89474437422451,44.578142054473695,97.4728864286982,8.316602319750816
44233.33333333333,52.86979178124638,44.57764200888792,97.4474337901343,8.29214977235846
44266.66666666668,52.839488387596624,44.57867667527794,97.41816506287456,8.260811712318683
44300.0,52.826911665112796,44.56989727216459,97.39680893727738,8.257014392948209
44333.33333333333,52.84448189703505,44.56238905172713,97.40687094876219,8.282092845307925
44366.66666666668,52.88190036841674,44.552982335921385,97.43488270433812,8.328918032495347
44400.0,52.93338514917354,44.53518652805029,97.46857167722382,8.398198621123248
44433.33333333333,52.99893623930546,44.510895065394706,97.50983130470017,8.488041173910755
44466.66666666668,53.0785536388125,44.482525195075965,97.56107883388846,8.596028443736536
44500.0,53.14794177016152,44.46431104091898,97.61225281108051,8.683630729242541
44533.33333333333,53.21018941127112,44.442065932949895,97.652255344221,8.768123478321222
44566.66666666668,53.280925272969505,44.42970870195002,97.71063397491953,8.851216571019481
44600.0,53.364055160661295,44.4320274004892,97.79608256115048,8.932027760172096
44633.33333333333,53.45890945877382,44.446524014647,97.90543347342081,9.012385444126824
44666.66666666668,53.561121441396466,44.47002806028092,98.03114950167738,9.09109338111555
44700.0,53.6763039378534,44.48769650079384,98.16400043864724,9.18860743705956
44733.33333333333,53.80282967896216,44.49513431136805,98.2979639903302,9.307695367594116
44766.66666666668,53.92381057792094,44.50137034113418,98.42518091905512,9.42244023678676
44800.0,54.039246634729764,44.504530193254375,98.54377682798415,9.534716441475389
44833.33333333333,54.14913784938861,44.50312855218999,98.6522664015786,9.646009297198615
44866.66666666668,54.25578909046466,44.501674731807725,98.75746382227238,9.75411435865693
44900.0,54.351486828361885,44.48834898388713,98.839835812249,9.863137844474757
44933.33333333333,54.43818896301798,44.467736631857605,98.90592559487558,9.970452331160374
44966.66666666668,54.519070097607546,44.44652991357268,98.96560001118023,10.072540184034862
45000.0,54.5941302321306,44.427898019051376,99.02202825118198,10.166232213079224
45033.33333333333,54.66336936658712,44.414734432094285,99.07810379868141,10.24863493449284
45066.66666666668,54.73521838832346,44.398978158282624,99.13419654660609,10.336240230040833
45100.0,54.811918923013394,44.37692329362761,99.188842216641,10.43499562938578
45133.33333333333,54.89585634375962,44.355690051156046,99.25154639491566,10.540166292603576
45166.66666666668,54.987030650562176,44.33803625235059,99.32506690291277,10.648994398211581
45200.0,55.08544184342104,44.32671555799598,99.41215740141702,10.758726285425052
45233.33333333333,55.191089922336225,44.324090585958054,99.51518050829428,10.86699933637817
45266.66666666668,55.300557432585904,44.33414285559485,99.63470028818075,10.966414576991056
45300.0,55.41361796215829,44.333854968763546,99.74747293092183,11.079762993394743
45333.33333333333,55.52896335728952,44.32048764468855,99.84945100197807,11.208475712600968
45366.66666666668,55.641241158707864,44.29804568421468,99.93928684292254,11.34319547449319
45400.0,55.74745569622676,44.27089183399829,100.0,11.476563862228462
45433.33333333333,55.85233689897024,44.25001619071956,100.0,11.60232070825068
45466.66666666668,55.95372358229117,44.23954716651418,100.0,11.714176415776995
45500.0,56.05155189513762,44.23232956449921,100.0,11.819222330638407
45533.33333333333,56.15112909024869,44.22145943672569,100.0,11.929669653522994
45566.66666666668,56.25245516762438,44.20819875813177,100.0,12.04425640949261
45600.0,56.3555301272647,44.193955471117434,100.0,12.16157465614726
45633.33333333333,56.454506015953264,44.18487530656732,100.0,12.269630709385948
45666.66666666668,56.55129557319888,44.179588597788225,100.0,12.371706975410657
45700.0,56.64805571802209,44.17524544754448,100.0,12.47281027047762
45733.33333333333,56.74478645042292,44.173607793582555,100.0,12.57117865684037
45766.66666666668,56.8445572439214,44.17060313236769,100.0,12.673954111553714
45800.0,56.93987408960923,44.15681466695958,100.0,12.78305942264965
45833.33333333333,57.02993895188173,44.13629295645302,100.0,12.89364599542871
45866.66666666668,57.11295739601937,44.12294221478098,100.0,12.990015181238391
45900.0,57.18806337377838,44.12199285161089,100.0,13.066070522167482
45933.33333333333,57.25232685771774,44.12925393066963,100.0,13.123072927048113
45966.66666666668,57.31928999581446,44.12291537750496,100.0,13.196374618309498
46000.0,57.38983514100971,44.10358669025773,100.0,13.286248450751986
46033.33333333333,57.464777147912194,44.087446040355964,100.0,13.377331107556229
46066.66666666668,57.52508174173142,44.077045520219635,100.0,13.448036221511783
46100.0,57.57001975580075,44.070305212292055,100.0,13.499714543508695
46133.33333333333,57.59959119012018,44.06531331704508,100.0,13.534277873075101
46166.66666666668,57.62051674348817,44.05557709568673,100.0,13.564939647801443
46200.0,57.65382669934404,44.04338705126584,100.0,13.610439648078199
46233.33333333333,57.6865232864328,44.03574526548357,100.0,13.650778020949234
46266.66666666668,57.70650778276094,44.0271698493863,100.0,13.679337933374647
46300.0,57.73233142731185,44.014479462513094,100.0,13.717851964798749
46333.33333333333,57.76399422008552,43.99876452283497,100.0,13.765229697250552
46366.66666666668,57.79940174618836,43.98370970104396,100.0,13.815692045144395
46400.0,57.83821047725155,43.97126828421203,100.0,13.866942193039522
46433.33333333333,57.88568797945811,43.963247077527534,100.0,13.922440901930578
46466.66666666668,57.95047474638631,43.96357947688921,100.0,13.986895269497108
46500.0,58.028398502809054,43.97101069369193,100.0,14.057387809117122
46533.33333333333,58.11586179881738,43.98455779176996,100.0,14.131304007047424
46566.66666666668,58.21354812619948,43.99171698917739,100.0,14.22183113702209
46600.0,58.32148431734955,43.987901024847126,100.0,14.333583292502421
46633.33333333333,58.4358691633021,43.97066330554079,100.0,14.465205857761315
46666.66666666668,58.54756135873348,43.94207859592542,100.0,14.605482762808053
46700.0,58.658199835305446,43.91437735937685,100.0,14.743822475928598
46733.33333333333,58.76817849919477,43.90151793979073,100.0,14.866660559404037
46766.66666666668,58.87234020105808,43.90528140653894,100.0,14.96705879451914
46800.0,58.97096982171295,43.914250937651424,100.0,15.056718884061526
46833.33333333333,59.06893518445643,43.92047513864215,100.0,15.148460045814272
46866.66666666668,59.13752637131688,43.91836456435112,100.0,15.219161806965758
46900.0,59.20791933447299,43.923480445576466,100.0,15.284438888896524
46933.33333333333,59.28706736867326,43.92414885042187,100.0,15.362918518251389
46966.66666666668,59.379575399944116,43.918058783145234,100.0,15.461516616798882
47000.0,59.476167375890995,43.9138228092587,100.0,15.562344566632301
47033.33333333333,59.56880719234694,43.91221763543135,100.0,15.656589556915595
47066.66666666668,59.65965986559277,43.9077740527117,100.0,15.751885812881072
47100.0,59.74720672097148,43.897115339916105,100.0,15.850091381055375
47133.33333333333,59.82125463383922,43.875700824808206,100.0,15.94555380903101
47166.66666666668,59.874349433502815,43.848957426122254,100.0,16.025392007380564
47200.0,59.91564672898869,43.82811531194542,100.0,16.087531417043273
47233.33333333333,59.94514652029683,43.81496540423123,100.0,16.1301811160656
47266.66666666668,59.96386317767238,43.80918051619885,100.0,16.154682661473537
47300.0,59.98007654226778,43.79972328840374,100.0,16.180353253864038
47333.33333333333,59.99723626440914,43.800090865483035,100.0,16.197145398926104
47366.66666666668,60.02124507970797,43.79998365443486,100.0,16.221261425273102
47400.0,60.05210298816428,43.79522865697953,100.0,16.256874331184747
47433.33333333333,60.091610601710244,43.790774423828424,100.0,16.300836177881823
47466.66666666668,60.126269761111395,43.79111759259009,100.0,16.335152168521304
47500.0,60.15292428363279,43.79338622076009,100.0,16.3595380628727
47533.33333333333,60.16814337005414,43.794415169403635,100.0,16.373728200650504
47566.66666666668,60.20512963475455,43.78025011424202,100.0,16.42487952051253
47600.0,60.2241445156425,43.76292377552117,100.0,16.461220740121323
47633.33333333333,60.22622287110578,43.745299910733,100.0,16.48092296037278
47666.66666666668,60.21577646585029,43.73381093306147,100.0,16.481965532788823
47700.0,60.198645755716484,43.726634367781756,100.0,16.47201138793473
47733.33333333333,60.17547269606061,43.731148661261514,100.0,16.44432403479909
47766.66666666668,60.146419138548744,43.74685834594899,100.0,16.39956079259975
47800.0,60.11601925843294,43.766067565660535,100.0,16.3499516927724
47833.33333333333,60.08729912370801,43.78213194960079,100.0,16.305167174107215
47866.66666666668,60.06025873437395,43.791475673875006,100.0,16.268783060498944
47900.0,60.03489809043078,43.790898264217695,100.0,16.24399982621308
47933.33333333333,60.020847033724365,43.780176522100895,100.0,16.240670511623474
47966.66666666668,60.01487298057518,43.76500353538814,100.0,16.24986944518703
48000.0,60.01697593098322,43.74715933316833,100.0,16.26981659781489
48033.33333333333,60.01627219424023,43.73088873381063,100.0,16.285383460429596
48066.66666666668,59.99072970884046,43.71964587456673,100.0,16.271083834273732
48100.0,59.970651505086956,43.71524739667296,100.0,16.255404108414
48133.33333333333,59.95381095158644,43.719797380450984,100.0,16.234013571135453
48166.66666666668,59.93722804048598,43.7208986950109,100.0,16.216329345475078
48200.0,59.92605509181303,43.717082468274896,100.0,16.208972623538138
48233.33333333333,59.921752575711466,43.71034869955716,100.0,16.211403876154307
48266.66666666668,59.92141291170356,43.70820045546941,100.0,16.213212456234157
48300.0,59.92165772141098,43.7104260398897,100.0,16.211231681521284
48333.33333333333,59.91831252423068,43.71336276859149,100.0,16.20494975563919
48366.66666666668,59.90987250222924,43.710674853139196,100.0,16.199197649090046
48400.0,59.897885181954194,43.706330266366436,100.0,16.19155491558776
48433.33333333333,59.889328329066515,43.69685562823982,100.0,16.1924727008267
48466.66666666668,59.88262709478852,43.69100768264808,100.0,16.19161941214044
48500.0,59.87048237890299,43.690049997313714,100.0,16.180432381589277
48533.33333333333,59.85078980430555,43.69378859453838,100.0,16.15700120976717
48566.66666666668,59.7941856810554,43.731935572136294,100.0,16.06225010891911
48600.0,59.74398675269733,43.77852127221263,100.0,15.965465480484703
48633.33333333333,59.70412596793828,43.829829480689604,100.0,15.87429648724868
48666.66666666668,59.67395367169818,43.879912642510014,100.0,15.794041029188161
48700.0,59.64794863937186,43.92053113082302,100.0,15.727417508548841
48733.33333333333,59.62606846213829,43.94818315064137,100.0,15.677885311496926
48766.66666666668,59.61706477017587,43.96775165320624,100.0,15.649313116969632
48800.0,59.61282146784161,43.990283564117725,100.0,15.622537903723893
48833.33333333333,59.647366377390554,43.9943994742611,100.0,15.65296690312945
48866.66666666668,59.687885110675495,43.98549363525894,100.0,15.70239147541656
48900.0,59.72352294615304,43.963639934636966,100.0,15.759883011516074
48933.33333333333,59.75294929813343,43.927482892598746,100.0,15.825466405534684
48966.66666666668,59.77940073222365,43.89138829784831,100.0,15.888012434375343
49000.0,59.802440970518354,43.86224543927572,100.0,15.940195531242635
49033.33333333333,59.81529834098317,43.838630963378215,100.0,15.976667377604953
49066.66666666668,59.81243238468091,43.81969963877013,100.0,15.992732745910782
49100.0,59.808114851367186,43.796156202492526,100.0,16.011958648874664
49133.33333333333,59.814683779728725,43.78773689397899,100.0,16.026946885749744
49166.66666666668,59.81505832693392,43.78184534887929,100.0,16.033212978054635
49200.0,59.82335848449723,43.767868733349594,100.0,16.05548975114763
49233.33333333333,59.84321000827655,43.748790849707376,100.0,16.094419158569174
49266.66666666668,59.87461289827187,43.73293497736372,100.0,16.141677920908155
49300.0,59.91756715448322,43.728018450639624,100.0,16.18954870384359
49333.33333333333,59.96905145797158,43.73208207657457,100.0,16.23696938139701
49366.66666666668,60.02247252354523,43.73252113530418,100.0,16.289951388241054
49400.0,60.10679512281395,43.723611577522604,100.0,16.383183545291345
49433.33333333333,60.18572984713933,43.70993295779261,100.0,16.47579688934671
49466.66666666668,60.25927669652138,43.693092989075254,100.0,16.566183707446125
49500.0,60.328968253191206,43.67704632571126,100.0,16.651921927479947
49533.33333333333,60.3898506717614,43.671323970981916,100.0,16.718526700779485
49566.66666666668,60.44266687392458,43.67462716467213,100.0,16.76803970925245
49600.0,60.48394614902367,43.687189453727534,100.0,16.79675669529614
49633.33333333333,60.51520679951279,43.697697716165315,100.0,16.81750908334747
49666.66666666668,60.53661222408475,43.703932167615534,100.0,16.83268005646922
49700.0,60.54816242273956,43.704157478878194,100.0,16.844004943861368
49733.33333333333,60.555184676391136,43.691595813265174,100.0,16.863588863125962
49766.66666666668,60.566157627427856,43.675074405941004,100.0,16.891083221486845
49800.0,60.578735206832576,43.668136865164634,100.0,16.91059834166795
49833.33333333333,60.59667719479367,43.68153464554524,100.0,16.91514254924843
49866.66666666668,60.627993658311105,43.70455152662969,100.0,16.923442131681416
49900.0,60.668648614662025,43.72918421917622,100.0,16.939464395485803
49933.33333333333,60.712178556573434,43.74539119242715,100.0,16.966787364146285
49966.66666666668,60.7554426755291,43.74706013586722,100.0,17.00838253966188
50000.0,60.7953506808673,43.73940896412531,100.0,17.05594171674199
50033.33333333333,60.83562503531048,43.73515857359184,100.0,17.100466461718643
50066.66666666668,60.876984904626354,43.733246313123125,100.0,17.143738591503226
50100.0,60.918930894249854,43.739247240604705,100.0,17.17968365364515
50133.33333333333,60.95583781349364,43.751506688544225,100.0,17.20433112494942
50166.66666666668,60.98696492161698,43.76717378045991,100.0,17.21979114115707
50200.0,61.02096160914417,43.77318757225605,100.0,17.247774036888124
50233.33333333333,61.057993007663626,43.76718189670703,100.0,17.290811110956593
50266.66666666668,61.098534836857276,43.75388085730519,100.0,17.34465397955208
50300.0,61.15325367765925,43.743072902807306,100.0,17.41018077485194
50333.33333333333,61.222149530069544,43.7335603705739,100.0,17.48858915949565
50366.66666666668,61.30522239408817,43.723975509705596,100.0,17.58124688438257
50400.0,61.402472269715105,43.71288953019851,100.0,17.689582739516595
50433.33333333333,61.513899156950366,43.6989503511598,100.0,17.814948805790564
50466.66666666668,61.634454898267386,43.67796009597736,100.0,17.95649480229003
50500.0,61.75817977018574,43.65161571300129,100.0,18.10656405718445
50533.33333333333,61.87900800311837,43.62417031736033,100.0,18.254837685758048
50566.66666666668,61.988075264465415,43.59956147989818,100.0,18.388513784567234
50600.0,62.08368547806528,43.57768721392733,100.0,18.505998264137947
50633.33333333333,62.16583864391795,43.55711287671606,100.0,18.60872576720189
50666.66666666668,62.23453476202343,43.536356744609066,100.0,18.698178017414364
50700.0,62.28977383238175,43.51396884619287,100.0,18.775804986188877
50733.33333333333,62.33677011574959,43.49358943713754,100.0,18.843180678612047
50766.66666666668,62.377028909134715,43.47954694771216,100.0,18.897481961422553
50800.0,62.40534627442179,43.47526803594321,100.0,18.930078238478583
50833.33333333333,62.4217222116108,43.476767359690285,100.0,18.944954851920514
50866.66666666668,62.427943072970415,43.481482592710776,100.0,18.946460480259635
50900.0,62.42608889652558,43.4869231323607,100.0,18.939165764164876
50933.33333333333,62.42332965395588,43.49244081463402,100.0,18.93088883932186
50966.66666666668,62.42040167300343,43.505949271935016,100.0,18.91445240106842
51000.0,62.41730495366823,43.524176409684344,100.0,18.893128543983885
51033.33333333333,62.42877379546715,43.530959772666904,100.0,18.897814022800247
51066.66666666668,62.45547143918523,43.53675726466364,100.0,18.91871417452159
51100.0,62.47416211622656,43.536141605512235,100.0,18.938020510714328
51133.33333333333,62.48484582659116,43.52760446215648,100.0,18.95724136443468
51166.66666666668,62.491208966956044,43.51333041262018,100.0,18.97787855433587
51200.0,62.49475724864004,43.49497609249677,100.0,18.99978115614327
51233.33333333333,62.49157830857585,43.47822586484046,100.0,19.013352443735393
51266.66666666668,62.481672146763486,43.464293749595804,100.0,19.017378397167683
51300.00000000001,62.46684268477154,43.45225102730439,100.0,19.014591657467143
51333.33333333333,62.44790038011638,43.44287454140016,100.0,19.00502583871622
51366.66666666668,62.430266385007926,43.43396198613766,100.0,18.99630439887027
51400.00000000001,62.41735157450934,43.42319696427652,100.0,18.994154610232815
51433.33333333333,62.40991490429762,43.410970998556074,100.0,18.998943905741548
51466.66666666668,62.41023324140376,43.39528519324819,100.0,19.014948048155567
51500.00000000001,62.41830658582771,43.376806984863876,100.0,19.041499600963835
51533.33333333333,62.435857590454944,43.353950501255575,100.0,19.081907089199373
51566.66666666668,62.465470234613626,43.3245839866682,100.0,19.140886247945428
51600.00000000001,62.50522479753586,43.292459977653,100.0,19.21276481988286
51633.33333333333,62.55083760530029,43.26220874711652,100.0,19.28862885818377
51666.66666666668,62.62274435957178,43.22151589110433,100.0,19.40122846846745
51700.00000000001,62.687953894938055,43.1885939645819,100.0,19.499359930356157
51733.33333333333,62.74357938205951,43.16190577313616,100.0,19.58167360892335
51766.66666666668,62.78930746366835,43.1377763398155,100.0,19.65153112385285
51800.00000000001,62.8244601262383,43.11334655480815,100.0,19.71111357143015
51833.33333333333,62.853931564030916,43.090873885232995,100.0,19.763057678797924
51866.66666666668,62.885507421490274,43.06824739787793,100.0,19.817260023612338
51900.00000000001,62.91985822740658,43.04473982032319,100.0,19.87511840708339
51933.33333333333,62.948632654744294,43.03199458641446,100.0,19.916638068329835
51966.66666666668,62.97183070350344,43.03095709966365,100.0,19.940873603839787
52000.00000000001,62.99125023568594,43.03307510720018,100.0,19.95817512848575
52033.33333333333,63.024341568632146,43.0219306209886,100.0,20.00241094764355
52066.66666666668,63.06358414501547,43.01637418292535,100.0,20.04720996209013
52100.00000000001,63.08323189956464,43.01589698296932,100.0,20.067334916595314
52133.33333333333,63.08752641149182,43.02211565221102,100.0,20.065410759280805
52166.66666666668,63.08370828049471,43.02975367882503,100.0,20.053954601669677
52200.00000000001,63.07177750657328,43.03582777129169,100.0,20.035949735281587
52233.33333333333,63.045225512722865,43.04685915436665,100.0,19.99836635835622
52266.66666666668,63.01246633008453,43.05737775631046,100.0,19.95508857377407
52300.00000000001,62.984503545796876,43.06964048746516,100.0,19.914863058331722
52333.33333333333,62.9404125746189,43.098838297651035,100.0,19.84157427696786
52366.66666666668,62.88752874210935,43.12901994785837,100.0,19.75850879425099
52400.00000000001,62.83848899881143,43.15976824904874,100.0,19.678720749762686
52433.33333333333,62.795412630223154,43.186476736287425,100.0,19.60893589393573
52466.66666666667,62.75895323111577,43.20160418173158,100.0,19.557349049384182
52500.000000000015,62.76519677433995,43.182056103590554,100.0,19.583140670749394
52533.33333333333,62.78149026102825,43.15002950993976,100.0,19.631460751088486
52566.66666666667,62.80855766572547,43.11729680443638,100.0,19.691260861289095
52600.000000000015,62.84232632710282,43.08537561398739,100.0,19.75695071311543
52633.33333333333,62.875843471526515,43.054317172473766,100.0,19.82152629905275
52666.66666666667,62.90748276682487,43.026517195281116,100.0,19.880965571543758
52700.000000000015,62.93520339667138,43.00296452460804,100.0,19.93223887206334
52733.33333333333,62.957806786398066,42.983808433637485,100.0,19.97399835276058
52766.66666666667,62.9781186500023,42.964455012964,100.0,20.0136636370383
52800.000000000015,62.99491535240486,42.946708848178325,100.0,20.048206504226535
52833.33333333333,63.004132907440614,42.93639594869899,100.0,20.067736958741627
52866.66666666667,63.00602611898513,42.93261165824994,100.0,20.073414460735194
52900.000000000015,63.00385885814141,42.93170926021938,100.0,20.07214959792204
52933.33333333333,63.00037945627965,42.93129995218849,100.0,20.069079504091164
52966.66666666667,62.99558791339987,42.93218354747536,100.0,20.063404365924516
53000.000000000015,62.99147626137458,42.9369514443369,100.0,20.054524817037677
53033.33333333333,62.98826583707849,42.94631137628008,100.0,20.041954460798404
53066.66666666667,62.99474698053504,42.95161773318314,100.0,20.0431292473519
53100.000000000015,63.01102098863423,42.95252415454966,100.0,20.058496834084572
53133.33333333333,63.02934736113552,42.95639465536685,100.0,20.07295270576867
53166.66666666667,63.04972609803895,42.96278664960975,100.0,20.086939448429202
53200.000000000015,63.07215719934452,42.971165169261575,100.0,20.100992030082942
53233.33333333333,63.09664066505222,42.98092991085849,100.0,20.11571075419372
53266.66666666667,63.12317649516203,42.99145273759976,100.0,20.131723757562263
53300.000000000015,63.1448162788204,42.99659905364051,100.0,20.1482172251799
53333.33333333333,63.12584969951739,43.000364769287124,100.0,20.125484930230265
53366.66666666667,63.104085649749386,43.00060484289027,100.0,20.10348080685912
53400.000000000015,63.08164176328207,42.99794856389369,100.0,20.083693199388385
53433.33333333333,63.06855039791397,43.001455682087915,100.0,20.067094715826055
53466.66666666667,63.064811553645065,43.01066111847867,100.0,20.05415043516639
53500.000000000015,63.0743861065478,43.01969637011517,100.0,20.054689736432625
53533.33333333333,63.09697870657028,43.02615814959749,100.0,20.07082055697279
53566.66666666667,63.13258935371254,43.02739727923054,100.0,20.105192074481998
53600.000000000015,63.1720661632739,43.02931219025439,100.0,20.142753973019513
53633.33333333333,63.21282783444132,43.03162806038368,100.0,20.18119977405764
53666.66666666667,63.254282901224144,43.032249808682636,100.0,20.222033092541515
53700.000000000015,63.29279807253656,43.03278858594583,100.0,20.26000948659073
53733.33333333333,63.328373348378605,43.03193760245493,100.0,20.296435745923674
53766.66666666667,63.329325852239805,43.03276338273062,100.0,20.296562469509183
53800.000000000015,63.333700339103515,43.03578530095235,100.0,20.297915038151164
53833.33333333333,63.34337036681953,43.03181862753605,100.0,20.311551739283484
53866.66666666667,63.34132344907145,43.03503935746596,100.0,20.30628409160549
53900.000000000015,63.32711514141488,43.03073364975488,100.0,20.296381491660004
53933.33333333333,63.31763433273867,43.0254626713477,100.0,20.292171661390974
53966.66666666667,63.312881023042834,43.021853016862515,100.0,20.291028006180316
54000.000000000015,63.31251851199065,43.02209521308353,100.0,20.290423298907122
54033.33333333333,63.319548571149696,43.02859929389549,100.0,20.290949277254207
54066.66666666667,63.35831676747601,43.01960173357798,100.0,20.33871503389803
54100.000000000015,63.4299623248046,43.00756492192427,100.0,20.422397402880332
54133.33333333333,63.51808852037847,42.98265371900747,100.0,20.535434801370993
54166.66666666667,63.616781217248985,42.95072094903552,100.0,20.666060268213464
54200.000000000015,63.72227057414632,42.91562309288607,100.0,20.80664748126025
54233.33333333333,63.82386030301232,42.87773353691054,100.0,20.946126766101774
54266.66666666667,63.915519933396595,42.83786769032016,100.0,21.077652243076432
54300.000000000015,63.97958972145861,42.81305645425583,100.0,21.16653326720278
54333.33333333333,64.00871428166553,42.79779522021872,100.0,21.21091906144682
54366.66666666667,64.0434742140361,42.77846640285239,100.0,21.26500781118371
54400.000000000015,64.07927691684604,42.773301245546975,100.0,21.305975671299066
54433.33333333333,64.10657801136279,42.77366536795059,100.0,21.33291264341219
54466.66666666667,64.12184407911036,42.776579795827395,100.0,21.34526428328296
54500.000000000015,64.12099737060369,42.77881884291321,100.0,21.342178527690486
54533.33333333333,64.10711267219128,42.7815797782315,100.0,21.325532893959775
54566.66666666667,64.0847682744346,42.78474528985991,100.0,21.300022984574674
54600.000000000015,64.07206265546382,42.77303882004009,100.0,21.299023835423732
54633.33333333333,64.07011810975514,42.74894632123816,100.0,21.321171788516978
54666.66666666667,64.07546360828982,42.72319823477019,100.0,21.35226537351963
54700.000000000015,64.08248632174369,42.70900367603655,100.0,21.37348264570714
54733.33333333333,64.09544338081066,42.701429186600144,100.0,21.394014194210527
54766.66666666667,64.10813949929548,42.6962295586449,100.0,21.411909940650574
54800.000000000015,64.12003595665938,42.69153310441892,100.0,21.42850285224046
54833.33333333333,64.1311327529024,42.68589843054239,100.0,21.44523432236001
54866.66666666667,64.13607122184874,42.67456552922625,100.0,21.461505692622485
54900.000000000015,64.13653659016896,42.67340438069988,100.0,21.463132209469077
54933.33333333333,64.13195905729326,42.68051012255102,100.0,21.451448934742245
54966.66666666667,64.12233862322164,42.692560183653015,100.0,21.429778439568626
55000.000000000015,64.11006933990024,42.7026549369119,100.0,21.407414402988334
55033.33333333333,64.09774476360408,42.704282818760284,100.0,21.3934619448438
55066.66666666667,64.07661816244908,42.705772673700125,100.0,21.370845488748948
55100.000000000015,64.04533453642122,42.71271793992785,100.0,21.33261659649338
55133.33333333333,64.01130755295878,42.725771062836166,100.0,21.28553649012262
55166.66666666667,63.97708350835798,42.73891722096516,100.0,21.23816628739281
55200.000000000015,63.942662402618836,42.74933540155455,100.0,21.193327001064283
55233.33333333333,63.90804423574136,42.754465433600444,100.0,21.153578802140917
55266.66666666667,63.8729887674853,42.752638032740094,100.0,21.120350734745212
55300.000000000015,63.8344787935754,42.76585239605627,100.0,21.06862639751913
55333.33333333333,63.79571846557144,42.79024135944328,100.0,21.005477106128158
55366.66666666667,63.76479072144565,42.81331962620823,100.0,20.95147109523743
55400.000000000015,63.73900225275864,42.83039311659106,100.0,20.908609136167577
55433.33333333333,63.720253315730425,42.83975473093959,100.0,20.880498584790836
55466.66666666667,63.71452987434784,42.84275613919177,100.0,20.87177373515606
55500.000000000015,63.72189577966281,42.84725909047605,100.0,20.874636689186758
55533.33333333333,63.733986753657,42.8581582485009,100.0,20.8758285051561
55566.66666666667,63.74798092684183,42.87061858916182,100.0,20.87736233768001
55600.000000000015,63.763878299217325,42.881499039065275,100.0,20.88237926015205
55633.33333333333,63.78167887078349,42.88779043984853,100.0,20.893888430934954
55666.66666666667,63.79699491519632,42.89259492931717,100.0,20.904399985879156
55700.000000000015,63.804878570833935,42.8994889102468,100.0,20.905389660587133
55733.33333333333,63.80532983769629,42.90532697562786,100.0,20.90000286206843
55766.66666666667,63.79534148938443,42.9126995020702,100.0,20.882641987314233
55800.000000000015,63.78545764373913,42.925908041434575,100.0,20.859549602304554
55833.33333333333,63.77567830076036,42.94093654936644,100.0,20.83474175139392
55866.66666666667,63.7630841872876,42.95137554692253,100.0,20.811708640365072
55900.000000000015,63.749752082203095,42.95401019076839,100.0,20.795741891434698
55933.33333333333,63.73691553379177,42.94654327069467,100.0,20.7903722630971
55966.66666666667,63.70780983617129,42.951754784500686,100.0,20.756055051670607
56000.000000000015,63.66155263640047,42.966630840364125,100.0,20.694921796036354
56033.33333333333,63.60075302129894,42.986997620548394,100.0,20.613755400750545
56066.66666666667,63.54626146658917,43.013965679352,100.0,20.532295787237175
56100.000000000015,63.50060147986262,43.044019577410936,100.0,20.45658190245168
56133.33333333333,63.46170069233605,43.073003037469924,100.0,20.388697654866128
56166.66666666667,63.42013159738704,43.10096101118825,100.0,20.319170586198798
56200.000000000015,63.36248744751079,43.1286202996968,100.0,20.23386714781399
56233.33333333333,63.306812034974634,43.13962219061079,100.0,20.167189844363847
56266.66666666667,63.261177742279905,43.14778069393955,100.0,20.113397048340353
56300.000000000015,63.21675572582023,43.1631392325587,100.0,20.05361649326153
56333.33333333333,63.17354598559556,43.18195452759909,100.0,19.991591457996467
56366.66666666667,63.13033324382814,43.20205001054613,100.0,19.928283233282006
56400.000000000015,63.09202309050879,43.21742648227648,100.0,19.87459660823231
56433.33333333333,63.05440933362896,43.226658303881635,100.0,19.827751029747326
56466.66666666667,63.020760912150145,43.235727513683756,100.0,19.785033398466386
56500.000000000015,62.99136794090414,43.2484114289427,100.0,19.74295651196144
56533.33333333333,62.95842509390379,43.25920957010679,100.0,19.699215523796997
56566.66666666667,62.920292595207904,43.276560228455395,100.0,19.64373236675251
56600.000000000015,62.87694361242231,43.29999467165813,100.0,19.576948940764176
56633.33333333333,62.830347203212256,43.329076871067876,100.0,19.501270332144376
56666.66666666667,62.78556665871695,43.36256463929763,100.0,19.42300201941932
56700.000000000015,62.74260197893644,43.39465968909005,100.0,19.347942289846394
56733.33333333333,62.70196537821271,43.42007237121015,100.0,19.281893007002555
56766.66666666667,62.67348460569249,43.43978302472045,100.0,19.23370158097204
56800.000000000015,62.65712060160047,43.46089994350264,100.0,19.19622065809783
56833.33333333333,62.64800554263963,43.48603451418598,100.0,19.16197102845365
56866.66666666667,62.646139428809924,43.5101884919187,100.0,19.135950936891227
56900.000000000015,62.65152226011137,43.528464985515,100.0,19.123057274596373
56933.33333333333,62.65625005849186,43.54694028113221,100.0,19.109309777359652
56966.66666666667,62.65642981983615,43.56723682075661,100.0,19.089192999079536
57000.000000000015,62.65206154414423,43.585848631377495,100.0,19.06621291276674
57033.33333333333,62.65467551822642,43.592817629610934,100.0,19.061857888615485
57066.66666666667,62.660729523356714,43.60289361466192,100.0,19.05783590869479
57100.000000000015,62.651799767453554,43.612255948592136,100.0,19.03954381886142
57133.33333333333,62.6364920735735,43.62459241984882,100.0,19.011899653724683
57166.66666666667,62.62453859688356,43.64336686095829,100.0,18.981171735925273
57200.000000000015,62.61678561174608,43.665480423840705,100.0,18.951305187905383
57233.33333333333,62.613233118161084,43.68712607263399,100.0,18.926107045527097
57266.66666666667,62.614754556023634,43.70391977376881,100.0,18.91083478225482
57300.000000000015,62.61319060063221,43.72287200112262,100.0,18.890318599509587
57333.33333333333,62.6084848504076,43.73891268690832,100.0,18.869572163499278
57366.66666666667,62.59505354900459,43.7560729710442,100.0,18.838980577960392
57400.000000000015,62.605657510672565,43.760951857882255,100.0,18.84470565279031
57433.33333333333,62.60541548011042,43.76084897334102,100.0,18.844566506769407
57466.66666666667,62.60511300010055,43.76073218339972,100.0,18.844380816700834
57500.000000000015,62.60790625337794,43.76149095104366,100.0,18.84641530233428
57533.33333333333,62.617226039162844,43.76415072281569,100.0,18.85307531634715
57566.66666666667,62.59986974307616,43.78047617075072,100.0,18.81939357232545
57600.000000000015,62.595575927209424,43.79631420634419,100.0,18.79926172086523
57633.33333333333,62.60434459156261,43.807720385916284,100.0,18.796624205646328
57666.66666666667,62.62617573613576,43.81116468483725,100.0,18.81501105129851
57700.000000000015,62.65665340651285,43.8094882579166,100.0,18.847165148596257
57733.33333333333,62.69544521902824,43.800643041040715,100.0,18.89480217798752
57766.66666666667,62.736538101786444,43.78951198209861,100.0,18.94702611968783
57800.000000000015,62.77539787953547,43.780191297214195,100.0,18.995206582321273
57833.33333333333,62.808998484280465,43.77543324158184,100.0,19.03356524269863
57866.66666666667,62.83733991602142,43.77495615892625,100.0,19.062383757095162
57900.000000000015,62.86042217475837,43.77844878320359,100.0,19.08197339155478
57933.33333333333,62.87447323146479,43.789170525320394,100.0,19.085302706144397
57966.66666666667,62.88044728461397,43.80434351203314,100.0,19.076103772580826
58000.000000000015,62.87834433420595,43.822187714252955,100.0,19.05615661995299
58033.33333333333,62.87349251539338,43.844524610928595,100.0,19.028967904464782
58066.66666666667,62.87014970347884,43.86359395377316,100.0,19.00655574970568
58100.000000000015,62.86858444495442,43.874290817918514,100.0,18.99429362703591
58133.33333333333,62.871023371213454,43.87420855927536,100.0,18.996814811938094
58166.66666666667,62.880446490108795,43.875457337304795,100.0,19.004989152804004
58200.000000000015,62.89158157753631,43.87915233785262,100.0,19.012429239683687
58233.33333333333,62.89853744001799,43.881379853576405,100.0,19.017157586441584
58266.66666666667,62.90131407755386,43.879083559180515,100.0,19.022230518373345
58300.000000000015,62.903289868522286,43.872540805791154,100.0,19.03074906273113
58333.333333333336,62.908639293526335,43.865474664544834,100.0,19.0431646289815
58366.66666666667,62.91587571750793,43.86872155558863,100.0,19.0471541619193
58400.000000000015,62.91459344997514,43.874361172017714,100.0,19.040232277957426
58433.333333333336,62.897734274630146,43.88709580982707,100.0,19.01063846480307
58466.66666666667,62.86406682106217,43.903442053526454,100.0,18.960624767535716
58500.000000000015,62.82609998146441,43.91713888166392,100.0,18.908961099800496
58533.333333333336,62.788721735655514,43.92659435162846,100.0,18.862127384027062
58566.66666666667,62.751932083635474,43.93225658243068,100.0,18.819675501204795
58600.000000000015,62.71273782812536,43.93946400925803,100.0,18.77327381886733
58633.333333333336,62.67372266364381,43.94679905438551,100.0,18.726923609258293
58666.66666666667,62.640740183386136,43.9566178805932,100.0,18.684122302792932
58700.000000000015,62.61931161195757,43.97082698530777,100.0,18.648484626649807
58733.333333333336,62.60449679714276,43.983407857423856,100.0,18.621088939718906
58766.66666666667,62.5962957389417,43.99181508347308,100.0,18.60448065546862
58800.000000000015,62.5947084373544,43.99370057816645,100.0,18.601007859187952
58833.333333333336,62.576319231284025,43.99846168359686,100.0,18.57785754768717
58866.66666666667,62.57149306853146,44.01322096365462,100.0,18.55827210487684
58900.000000000015,62.564660773688075,44.03324722730367,100.0,18.531413546384407
58933.333333333336,62.557004544622195,44.056488638504035,100.0,18.500515906118164
58966.66666666667,62.54998486243348,44.08041969818791,100.0,18.469565164245573
59000.000000000015,62.543601727121946,44.10131428111785,100.0,18.44228744600409
59033.333333333336,62.54462681072194,44.121836507821946,100.0,18.422790302899994
59066.66666666667,62.55860057217063,44.14395099027434,100.0,18.414649581896292
59100.000000000015,62.57472677514057,44.173400317833135,100.0,18.401326457307434
59133.333333333336,62.58090860822866,44.18711356965113,100.0,18.393795038577526
59166.66666666667,62.59442122377381,44.19823753949169,100.0,18.396183684282118
59200.000000000015,62.60114463026155,44.21764793765311,100.0,18.383496692608436
59233.333333333336,62.59745307183401,44.242626545008854,100.0,18.354826526825153
59266.66666666667,62.583346548491136,44.26510971337704,100.0,18.318236835114092
59300.000000000015,62.55882506023297,44.27762546500235,100.0,18.281199595230618
59333.333333333336,62.53026422369244,44.27910021140196,100.0,18.251164012290484
59366.66666666667,62.521867386954334,44.28019087838441,100.0,18.24167650856992
59400.000000000015,62.49938534413292,44.28989658071749,100.0,18.209488763415425
59433.333333333336,62.48933864397645,44.29920553936587,100.0,18.190133104610585
59466.66666666667,62.49054415891293,44.3060767364503,100.0,18.18446742246263
59500.000000000015,62.49904098359254,44.30739281972785,100.0,18.19164816386469
59533.333333333336,62.51482911801533,44.30394715982306,100.0,18.210881958192264
59566.66666666667,62.53691539023835,44.29794473426259,100.0,18.23897065597575
59600.000000000015,62.564015756164,44.293091147670566,100.0,18.270924608493427
59633.333333333336,62.59461191333807,44.29921493432856,100.0,18.29539697900951
59666.66666666667,62.62483675936411,44.31315164843148,100.0,18.31168511093263
59700.000000000015,62.65809055780153,44.32825108831541,100.0,18.329839469486114
59733.333333333336,62.69033203596687,44.34605156806094,100.0,18.344280467905925
59766.66666666667,62.717202509475975,44.36666112761158,100.0,18.3505413818644
59800.000000000015,62.73870197832887,44.38488035432451,100.0,18.35382162400436
59833.333333333336,62.75215116750584,44.39375217572951,100.0,18.35839899177633
59866.66666666667,62.74433906438044,44.397180039387294,100.0,18.347159024993143
59900.000000000015,62.71930165167553,44.400559874289684,100.0,18.31874177738585
59933.333333333336,62.6835024366641,44.41110127338446,100.0,18.272401163279632
59966.66666666667,62.64288908740683,44.42974848264823,100.0,18.2131406047586
60000.000000000015,62.62017164930881,44.442516238867455,100.0,18.177655410441357
60033.333333333336,62.611470051823304,44.460703140840415,100.0,18.15076691098289
60066.66666666667,62.603027681193716,44.475727727459294,100.0,18.127299953734422
60100.000000000015,62.594844537420016,44.485292004465755,100.0,18.10955253295426
60133.333333333336,62.59029510609893,44.49037257945311,100.0,18.099922526645816
60166.66666666667,62.5901201279712,44.49058617899958,100.0,18.09953394897161
60200.000000000015,62.58567021251251,44.495852709051675,100.0,18.089817503460836
60233.333333333336,62.5738509352052,44.50915946409089,100.0,18.06469147111431
60266.66666666667,62.58087312226007,44.515620418501214,100.0,18.065252703758862
60300.000000000015,62.58288654982691,44.52840793847865,100.0,18.054478611348262
60333.333333333336,62.571181409195894,44.54410396155129,100.0,18.027077447644608
60366.66666666667,62.54575770036704,44.5635196130505,100.0,17.982238087316542
60400.000000000015,62.50661542334035,44.58731542881457,100.0,17.919299994525783
60433.333333333336,62.453754578115806,44.61596154932907,100.0,17.837793028786734
60466.66666666667,62.395397925394604,44.64866269251493,100.0,17.746735232879672
60500.000000000015,62.33649374532011,44.68162916572826,100.0,17.65486457959185
60533.333333333336,62.273796524337556,44.71134173864201,100.0,17.562454785695543
60566.66666666667,62.21104187250638,44.73955508677789,100.0,17.471486785728484
60600.000000000015,62.14911222249736,44.76690743280614,100.0,17.38220478969122
60633.333333333336,62.08800757431051,44.7935619565444,100.0,17.294445617766108
60666.66666666667,62.02772792794581,44.81969267580534,100.0,17.208035252140462
60700.000000000015,61.968273283403285,44.84548106605813,100.0,17.12279221734516
60733.333333333336,61.90964364068293,44.8711121723682,100.0,17.038531468314734
60766.66666666667,61.853261948619135,44.89534105907906,100.0,16.957920889540073
60800.000000000015,61.801844594009125,44.91610424547937,100.0,16.885740348529758
60833.333333333336,61.76354466626739,44.92589585074641,100.0,16.837648815520982
60866.66666666667,61.73836216539388,44.926024049604436,100.0,16.812338115789444
60900.000000000015,61.72600340563239,44.918435001728646,100.0,16.807568403903744
60933.333333333336,61.724314691437144,44.907868547521154,100.0,16.816446143915986
60966.66666666667,61.73329602280815,44.89624280239636,100.0,16.83705322041179
61000.000000000015,61.75294739974538,44.88544376850876,100.0,16.867503631236623
61033.333333333336,61.761248311705984,44.88396565626175,100.0,16.87728265544423
61066.66666666667,61.75026410860538,44.87936050217933,100.0,16.870903606426047
61100.000000000015,61.74167632623521,44.88046586498806,100.0,16.861210461247143
61133.333333333336,61.73229260425727,44.88753696598715,100.0,16.844755638270115
61166.66666666667,61.71836538923099,44.900023484369214,100.0,16.81834190486177
61200.000000000015,61.71139424478904,44.90646774124824,100.0,16.804926503540802
61233.333333333336,61.71585122345522,44.905371500234345,100.0,16.81047972322088
61266.66666666667,61.73173632522951,44.90140050634383,100.0,16.830335818885683
61300.000000000015,61.75724562854328,44.90136985079701,100.0,16.85587577774627
61333.333333333336,61.78312829640083,44.90158448227785,100.0,16.881543814122992
61366.66666666667,61.80335131954621,44.90377624235925,100.0,16.899575077186956
61400.000000000015,61.81911768785877,44.907962951993085,100.0,16.911154735865686
61433.333333333336,61.83334606694476,44.91094812495906,100.0,16.922397941985697
61466.66666666667,61.84399433155726,44.915868352750444,100.0,16.92812597880682
61500.000000000015,61.85106248169626,44.92357971351713,100.0,16.927482768179132
61533.333333333336,61.85282786447633,44.937180958446135,100.0,16.915646906030197
61566.66666666667,61.846706500569304,44.96021253949041,100.0,16.88649396107889
61600.000000000015,61.832698389975185,44.99206678446636,100.0,16.840631605508822
61633.333333333336,61.81081579219002,45.024510138985704,100.0,16.786305653204316
61666.66666666667,61.74770057304214,45.07371918104379,100.0,16.67398139199835
61700.000000000015,61.67668577828573,45.11897602108435,100.0,16.557709757201383
61733.333333333336,61.602935380019495,45.159523543522475,100.0,16.443411836497024
61766.66666666667,61.52314827767987,45.19130831391067,100.0,16.331839963769205
61800.000000000015,61.44390834512649,45.21846125464379,100.0,16.225447090482692
61833.333333333336,61.36860727495369,45.24332681981933,100.0,16.125280455134362
61866.66666666667,61.29398556513205,45.27161772077816,100.0,16.022367844353884
61900.000000000015,61.22367819466711,45.30093603923187,100.0,15.922742155435238
61933.333333333336,61.16475443443117,45.323761696796076,100.0,15.84099273763509
61966.66666666667,61.12294237276104,45.33494606057231,100.0,15.78799631218873
62000.000000000015,61.103474082620465,45.33813029653649,100.0,15.765343786083974
62033.333333333336,61.0856591612132,45.3550484885035,100.0,15.730610672709705
62066.66666666667,61.06943921825155,45.36683053830885,100.0,15.70260867994271
62100.000000000015,61.071572032552204,45.378683314163965,100.0,15.692888718388238
62133.333333333336,61.084733083106855,45.38433881176731,100.0,15.700394271339546
62166.66666666667,61.10818331820547,45.39017803749854,100.0,15.718005280706926
62200.000000000015,61.14192273784804,45.39365068536036,100.0,15.748272052487678
62233.333333333336,61.185951342034585,45.39236885516856,100.0,15.79358248686602
62266.66666666667,61.23584858118323,45.3899448353656,100.0,15.84590374581763
62300.000000000015,61.286769100299765,45.385608396654334,100.0,15.901160703645429
62333.333333333336,61.332559344302936,45.38124085007079,100.0,15.951318494232153
62366.66666666667,61.36685140520481,45.38356996762074,100.0,15.983281437584079
62400.000000000015,61.38836273991297,45.39133904028464,100.0,15.997023699628333
62433.333333333336,61.3932434458933,45.401603002640854,100.0,15.991640443252441
62466.66666666667,61.380839928374556,45.415562296189115,100.0,15.965277632185437
62500.000000000015,61.31912604356587,45.45418358859416,100.0,15.86494245497171
62533.333333333336,61.245411159659,45.50028598504689,100.0,15.745125174612113
62566.66666666667,61.15969527665391,45.55057065225851,100.0,15.609124624395404
62600.000000000015,61.06756424221752,45.604264984583885,100.0,15.463299257633633
62633.333333333336,60.97777394889198,45.65888998906208,100.0,15.318883959829899
62666.66666666667,60.89705679110605,45.70538057266053,100.0,15.19167621844552
62700.000000000015,60.82886835399236,45.74069426711465,100.0,15.088174086877709
62733.333333333336,60.77440721221884,45.764433572954424,100.0,15.009973639264418
62766.66666666667,60.73298430463132,45.779025408635654,100.0,14.953958895995667
62800.000000000015,60.71192174693297,45.77883103998695,100.0,14.933090706946029
62833.333333333336,60.7159296186818,45.761499440278705,100.0,14.954430178403094
62866.66666666667,60.74625297188921,45.73536119975488,100.0,15.010891772134338
62900.000000000015,60.79836393889757,45.708342447101884,100.0,15.090021491795685
62933.333333333336,60.86503529083449,45.681351722326774,100.0,15.183683568507716
62966.66666666667,60.94626702769996,45.65475876043424,100.0,15.29150826726572
63000.000000000015,61.03352357928203,45.62520747472219,100.0,15.40831610455985
63033.333333333336,61.119353159447954,45.5903548661622,100.0,15.52899829328575
63066.66666666667,61.19429197856188,45.55951740282506,100.0,15.63477457573682
63100.000000000015,61.25653960553471,45.53571227557022,100.0,15.720827329964493
63133.333333333336,61.30609604036642,45.51991030000405,100.0,15.786185740362374
63166.66666666667,61.3419531178736,45.510686851870005,100.0,15.831266266003603
63200.000000000015,61.36372387297856,45.49795557799025,100.0,15.865768294988314
63233.333333333336,61.3714083056813,45.48371589219714,100.0,15.887692413484157
63266.66666666667,61.3650064159818,45.46999523365636,100.0,15.895011182325442
63300.000000000015,61.351466614733674,45.46419117327811,100.0,15.88727544145556
63333.333333333336,61.342880585617664,45.46075524236132,100.0,15.882125343256343
63366.66666666667,61.345344799779625,45.455119369833604,100.0,15.89022542994602
63400.000000000015,61.3617739030161,45.44622232716433,100.0,15.915551575851778
63433.333333333336,61.39449985691835,45.43551494039516,100.0,15.958984916523194
63466.66666666667,61.43374411676389,45.42023781116584,100.0,16.013506305598046
63500.000000000015,61.47147691929917,45.40066114229354,100.0,16.07081577700563
63533.333333333336,61.51289831396035,45.38199171109131,100.0,16.130906602869043
63566.66666666667,61.552521332297516,45.372413146695735,100.0,16.18010818560178
63600.000000000015,61.60571796205665,45.35469792309081,100.0,16.25102003896584
63633.333333333336,61.66628577954745,45.329283396180024,100.0,16.337002383367423
63666.66666666667,61.72762791721801,45.30093817684808,100.0,16.42668974036993
63700.000000000015,61.7860406713646,45.276270062443544,100.0,16.509770608921066
63733.333333333336,61.86884438085873,45.23015910501792,100.0,16.638685275840814
63766.66666666667,61.937425184314286,45.191167970941194,100.0,16.746257213373095
63800.000000000015,61.99080438086489,45.15710945747023,100.0,16.833694923394653
63833.333333333336,62.03454574658962,45.126537150612535,100.0,16.908008595977087
63866.66666666667,62.069217323360405,45.10252881419113,100.0,16.966688509169277
63900.000000000015,62.094819111177245,45.087330404017564,100.0,17.00748870715968
63933.333333333336,62.11135111004013,45.082384237051,100.0,17.028966872989137
63966.66666666667,62.11910649359634,45.076155436539814,100.0,17.042951057056534
64000.000000000015,62.11949685806065,45.06757040788488,100.0,17.05192645017577
64033.333333333336,62.12127305073194,45.057492406927516,100.0,17.063780643804428
64066.66666666667,62.10266886973349,45.06972141008988,100.0,17.032947459643605
64100.000000000015,62.062545091230284,45.09117539411002,100.0,16.971369697120263
64133.333333333336,62.01368472213132,45.12920827329647,100.0,16.88447644883485
64166.66666666667,61.969037607426344,45.165019723827704,100.0,16.804017883598643
64200.000000000015,61.92860374711534,45.198203037928494,100.0,16.730400709186842
64233.333333333336,61.90023551391256,45.23330428156642,100.0,16.666931232346144
64266.66666666667,61.88521921532748,45.26995414910108,100.0,16.6152650662264
64300.000000000015,61.87790896560299,45.29992868557783,100.0,16.577980280025155
64333.333333333336,61.87554969359166,45.31715190128617,100.0,16.55839779230549
64366.66666666667,61.85311500983091,45.34195280528404,100.0,16.51116220454687
64400.000000000015,61.82097944612922,45.361271771277956,100.0,16.459707674851266
64433.333333333336,61.78868738121924,45.38050498380324,100.0,16.408182397416
64466.66666666667,61.7597722335769,45.39890649729588,100.0,16.36086573628102
64500.000000000015,61.73831175268726,45.415853312813105,100.0,16.322458439874154
64533.333333333336,61.72603377593031,45.429988765591354,100.0,16.29604501033896
64566.66666666667,61.73029356470469,45.43105556013473,100.0,16.299238004569954
64600.000000000015,61.7517624973191,45.44175530876019,100.0,16.310007188558906
64633.333333333336,61.75248079243114,45.45841562964948,100.0,16.294065162781664
64666.66666666667,61.73284756114602,45.479005680822965,100.0,16.253841880323055
64700.000000000015,61.70017125729624,45.49325502218411,100.0,16.206916235112136
64733.333333333336,61.65019475018789,45.51106305105684,100.0,16.139131699131052
64766.66666666667,61.626568620918384,45.52393239414645,100.0,16.10263622677194
64800.000000000015,61.60526452859101,45.53738530296811,100.0,16.067879225622896
64833.333333333336,61.58706149742229,45.54677901712718,100.0,16.040282480295108
64866.66666666667,61.57967139842886,45.55727700211607,100.0,16.02239439631279
64900.000000000015,61.58177669047979,45.568225042685995,100.0,16.0135516477938
64933.333333333336,61.589935878983184,45.57660662857507,100.0,16.01332925040811
64966.66666666667,61.60414896393902,45.581378583429576,100.0,16.022770380509442
65000.000000000015,61.61438300451226,45.58163122378811,100.0,16.03275178072416
65033.333333333336,61.617967283934064,45.58317180198361,100.0,16.034795481950447
65066.66666666667,61.61621381532456,45.58902807126507,100.0,16.02718574405949
65100.000000000015,61.61191062656404,45.602481270237426,100.0,16.00942935632661
65133.333333333336,61.61477750962292,45.612498096175536,100.0,16.002279413447383
65166.66666666667,61.627701603608855,45.618022671084944,100.0,16.009678932523908
65200.000000000015,61.650682908521816,45.62181618294583,100.0,16.028866725575984
65233.333333333336,61.683721424361806,45.62678970454168,100.0,16.056931719820128
65266.66666666667,61.71929309163626,45.62920543995163,100.0,16.090087651684627
65300.000000000015,61.756173063451044,45.62679276927263,100.0,16.129380294178414
65333.333333333336,61.79246534201022,45.620476727370615,100.0,16.1719886146396
65366.66666666667,61.82008698934152,45.61831265330697,100.0,16.201774336034543
65400.000000000015,61.841731313884395,45.62028196654768,100.0,16.221449347336716
65433.333333333336,61.860177816779135,45.625130276929646,100.0,16.235047539849496
65466.66666666667,61.879793310252815,45.624296477521625,100.0,16.255496832731193
65500.000000000015,61.90057779430545,45.6163839993866,100.0,16.284193794918846
65533.333333333336,61.92558829421628,45.60273649667891,100.0,16.322851797537375
65566.66666666666,61.95764667947383,45.586340049516515,100.0,16.371306629957317
65600.0,61.99655512614141,45.56835460236949,100.0,16.42820052377192
65633.33333333336,62.03921439254412,45.548863404108765,100.0,16.490350988435353
65666.66666666666,62.08362424027849,45.529053043208364,100.0,16.55457119707012
65700.0,62.12308821903741,45.506795859043294,100.0,16.616292359994123
65733.33333333336,62.15760632882088,45.48339476573939,100.0,16.674211563081492
65766.66666666666,62.187116322507784,45.460233852489615,100.0,16.726882470018168
65800.0,62.208568091165695,45.442312890584525,100.0,16.76625520058117
65833.33333333336,62.22196163479461,45.43010050329672,100.0,16.79186113149789
65866.66666666666,62.23021622655508,45.426026007597805,100.0,16.804190218957277
65900.0,62.2365346770284,45.43377636021138,100.0,16.80275831681702
65933.33333333336,62.26112998577541,45.44076739093206,100.0,16.820362594843353
65966.66666666666,62.30247436359989,45.44428317019551,100.0,16.85819119340438
66000.0,62.342042391117346,45.43604010709385,100.0,16.906002284023497
66033.33333333336,62.37983406832779,45.42007069940854,100.0,16.959763368919244
66066.66666666666,62.41074242490687,45.40744470341047,100.0,17.003297721496402
66100.0,62.437769282999334,45.39896891275349,100.0,17.038800370245845
66133.33333333336,62.46618445343473,45.39498325746707,100.0,17.071201195967657
66166.66666666666,62.50134874506982,45.39811000802632,100.0,17.103238737043498
66200.0,62.548708961230325,45.394942515299505,100.0,17.153766445930817
66233.33333333336,62.60964834898014,45.38269041173466,100.0,17.226957937245484
66266.66666666666,62.68238048742995,45.365192922263546,100.0,17.31718756516641
66300.0,62.77382361557351,45.33314168250834,100.0,17.44068193306517
66333.33333333336,62.897653959203495,45.281051884144105,100.0,17.616602075059383
66366.66666666666,63.02032667314206,45.22466011019053,100.0,17.795666562951528
66400.0,63.11484937308689,45.17120938499296,100.0,17.943639988093924
66433.33333333336,63.18289872314039,45.12916137557312,100.0,18.05373734756727
66466.66666666666,63.22230017269015,45.10509020123174,100.0,18.117209971458408
66500.0,63.24249616105333,45.085975697391845,100.0,18.156520463661487
66533.33333333336,63.24920848862676,45.0715925648388,100.0,18.17761592378796
66566.66666666666,63.245573043912174,45.057514837968036,100.0,18.18805820594414
66600.0,63.2315898269096,45.046915548369526,100.0,18.18467427854007
66633.33333333336,63.207258837618994,45.04275980244001,100.0,18.164499035178988
66666.66666666666,63.180690383964524,45.040120150733124,100.0,18.140570233231397
66700.0,63.16139213835049,45.034530277480705,100.0,18.126861860869788
66733.33333333336,63.15044811161701,45.0287942978555,100.0,18.12165381376151
66766.66666666666,63.147858303764046,45.02685301581033,100.0,18.121005287953718
66800.0,63.14933978524554,45.025089538250434,100.0,18.124250246995103
66833.33333333336,63.159051719401916,45.0155133107329,100.0,18.143538408669013
66866.66666666666,63.17699410623319,45.00183710486452,100.0,18.175157001368664
66900.0,63.20543231790765,44.9847709740454,100.0,18.220661343862254
66933.33333333336,63.24195853573027,44.961620619497126,100.0,18.280337916233147
66966.66666666666,63.278431873717025,44.9322466063504,100.0,18.34618526736663
67000.0,63.31485233186792,44.90087681656675,100.0,18.413975515301168
67033.33333333336,63.335293984257035,44.884963852932785,100.0,18.45033013132425
67066.66666666666,63.3411340333295,44.87481075361834,100.0,18.466323279711162
67100.0,63.34999873607556,44.87517014497719,100.0,18.474828591098376
67133.33333333336,63.36299569408703,44.86946567618287,100.0,18.493530017904163
67166.66666666666,63.38374302127616,44.85397009295986,100.0,18.5297729283163
67200.0,63.41224071764297,44.831224772621106,100.0,18.58101594502187
67233.33333333336,63.44848878318743,44.80425002875544,100.0,18.644238754431992
67266.66666666666,63.490599407769324,44.778527565213295,100.0,18.71207184255603
67300.0,63.530701578905976,44.7587095957085,100.0,18.771991983197477
67333.33333333336,63.562565137867246,44.74232643074484,100.0,18.820238707122407
67366.66666666666,63.58101163992487,44.727062980574544,100.0,18.853948659350323
67400.0,63.55369695362163,44.72411136375568,100.0,18.82958558986595
67433.33333333336,63.51550233425864,44.72913322189672,100.0,18.78636911236193
67466.66666666666,63.474112967021114,44.736112727891246,100.0,18.738000239129864
67500.0,63.431102925983076,44.7437428683943,100.0,18.687360057588776
67533.33333333336,63.386472211144564,44.7525543602473,100.0,18.633917850897262
67566.66666666666,63.33620544100383,44.75917761285738,100.0,18.57702782814644
67600.0,63.28725262568029,44.75697484078081,100.0,18.53027778489948
67633.33333333336,63.23961376517397,44.75460051387988,100.0,18.485013251294095
67666.66666666666,63.195888934307156,44.757688491042416,100.0,18.43820044326474
67700.0,63.18215567549351,44.761318165821514,100.0,18.420837509672
67733.33333333336,63.15348684916188,44.76155001146391,100.0,18.39193683769797
67766.66666666666,63.11202153316564,44.7568390818965,100.0,18.355182451269137
67800.0,63.05775972750476,44.75284480120502,100.0,18.304914926299737
67833.33333333336,62.99070143217925,44.75496591895373,100.0,18.23573551322552
67866.66666666666,62.94125140685176,44.747116634060205,100.0,18.19413477279156
67900.0,62.92190568478831,44.74107149821221,100.0,18.180834186576096
67933.33333333336,62.91160535016766,44.72477487617695,100.0,18.186830473990717
67966.66666666666,62.909396204516575,44.708485783266035,100.0,18.200910421250544
68000.0,62.906684497835016,44.69138140883912,100.0,18.2153030889959
68033.33333333336,62.90338342456745,44.67806660883332,100.0,18.22531681573413
68066.66666666666,62.89640470005459,44.6764478198779,100.0,18.219956880176685
68100.0,62.91068500891671,44.668031086788865,100.0,18.242653922127843
68133.33333333336,62.91854898602407,44.656723461027894,100.0,18.261825524996176
68166.66666666666,62.9122188535989,44.64225281925066,100.0,18.269966034348244
68200.0,62.89181451571795,44.63461973479599,100.0,18.25719478092196
68233.33333333336,62.86495402559859,44.6360965621953,100.0,18.228857463403298
68266.66666666666,62.8482418510976,44.62709720576704,100.0,18.22114464533055
68300.0,62.85052507097103,44.60719042315752,100.0,18.243334647813512
68333.33333333336,62.87143331484854,44.58982227464228,100.0,18.281611040206254
68366.66666666666,62.89780463597053,44.57803533627809,100.0,18.31976929969244
68400.0,62.91911733948095,44.57163559023403,100.0,18.347481749246914
68433.33333333336,62.93786489509634,44.57007037362792,100.0,18.367794521468422
68466.66666666666,62.95724595601535,44.570609013680986,100.0,18.386636942334366
68500.0,62.97251403672023,44.58000107031444,100.0,18.392512966405793
68533.33333333336,62.982178538788226,44.58798654399006,100.0,18.394191994798163
68566.66666666666,62.98607525860687,44.59299540122187,100.0,18.393079857384997
68600.0,62.98420419617615,44.59370921743758,100.0,18.390494978738577
68633.33333333336,62.972439706864115,44.594400492962286,100.0,18.378039213901825
68666.66666666666,62.94710338853946,44.59313872685218,100.0,18.35396466168728
68700.0,62.93245918768836,44.58254918266797,100.0,18.34991000502039
68733.33333333336,62.909626726865206,44.56283484227477,100.0,18.34679188459044
68766.66666666666,62.882226948760625,44.53842666954962,100.0,18.343800279211
68800.0,62.857510324184396,44.51435865657047,100.0,18.34315166761392
68833.33333333336,62.82214988980955,44.51515568110352,100.0,18.30699420870603
68866.66666666666,62.81853428246919,44.51302805907329,100.0,18.305506223395895
68900.0,62.8137640811775,44.51038975922694,100.0,18.303374321950567
68933.33333333336,62.80102970703375,44.50620258113936,100.0,18.294827125894386
68966.66666666666,62.7803311600379,44.504062598044065,100.0,18.27626856199384
69000.0,62.75166844019001,44.50731416634682,100.0,18.24435427384319
69033.33333333336,62.721487688287304,44.51055440701882,100.0,18.21093328126848
69066.66666666666,62.69182452773947,44.51131755728594,100.0,18.180506970453532
69100.0,62.65920344511839,44.51398488408443,100.0,18.145218561033964
69133.33333333336,62.63403791749492,44.51537357462173,100.0,18.1186643428732
69166.66666666666,62.618930607635214,44.515547249246204,100.0,18.103383358389006
69200.0,62.61388151553924,44.51537815434641,100.0,18.09850336119283
69233.33333333336,62.61889064120702,44.5157716744715,100.0,18.103118966735515
69266.66666666666,62.633957984638535,44.51761685391675,100.0,18.116341130721786
69300.0,62.65838546555456,44.521157013335454,100.0,18.1372284522191
69333.33333333336,62.68369953088014,44.52517509273221,100.0,18.158524438147932
69366.66666666666,62.692290117722195,44.53088709336212,100.0,18.16140302436008
69400.0,62.68854479937015,44.53514306321759,100.0,18.153401736152563
69433.33333333336,62.680638016182456,44.54330821690181,100.0,18.137329799280643
69466.66666666666,62.669752895731165,44.555360037450995,100.0,18.11439285828017
69500.0,62.659850343366074,44.572290492278064,100.0,18.08755985108801
69533.33333333336,62.65093035908716,44.59121000163464,100.0,18.05972035745252
69566.66666666666,62.64299294289444,44.60911034921982,100.0,18.033882593674623
69600.0,62.63603809478789,44.623044883995476,100.0,18.012993210792416
69633.33333333336,62.630065814767555,44.63029144568217,100.0,17.999774369085387
69666.66666666666,62.63482298550663,44.624823677258334,100.0,18.009999308248297
69700.0,62.653567832784994,44.60560278283267,100.0,18.047965049952325
69733.33333333336,62.68501434837219,44.578331360939735,100.0,18.10668298743246
69766.66666666666,62.729162532268234,44.547934536345025,100.0,18.18122799592321
69800.0,62.77917468589001,44.51557818810787,100.0,18.263596497782146
69833.33333333336,62.82828754811871,44.48374767855361,100.0,18.344539869565104
69866.66666666666,62.88170206458078,44.46066171008404,100.0,18.421040354496736
69900.0,62.932640920899715,44.44515284435651,100.0,18.48748807654321
69933.33333333336,62.975354546063286,44.42521501355846,100.0,18.550139532504833
69966.66666666666,63.018342215884395,44.39394792185579,100.0,18.6243942940286
70000.0,63.03889388495799,44.375581943284395,100.0,18.663311941673594
70033.33333333336,63.043571038276916,44.36418271810726,100.0,18.679388320169654
70066.66666666666,63.04914104877324,44.35005070201677,100.0,18.699090346756464
70100.0,63.055253869286055,44.331200442390376,100.0,18.724053426895676
70133.33333333336,63.06197447707332,44.319019468642665,100.0,18.742955008430663
70166.66666666666,63.06313003262887,44.31763513700834,100.0,18.745494895620528
70200.0,63.06987795702385,44.307344434003646,100.0,18.762533523020196
70233.33333333336,63.083004809366386,44.29010091044603,100.0,18.792903898920354
70266.66666666666,63.07629976344564,44.28697180011197,100.0,18.78932796333367
70300.0,63.063445732944544,44.28290367969509,100.0,18.780542053249455
70333.33333333336,63.044491484578536,44.278670860163125,100.0,18.765820624415415
70366.66666666666,63.0194370183476,44.27700278949444,100.0,18.74243422885316
70400.0,62.988282334251736,44.280315131191585,100.0,18.70796720306015
70433.33333333336,62.964594774313575,44.27612088077619,100.0,18.688473893537388
70466.66666666666,62.94948415915515,44.26758978569873,100.0,18.68189437345641
70500.0,62.9410830751443,44.26259897058033,100.0,18.67848410456397
70533.33333333336,62.944328588699086,44.26497595578133,100.0,18.67935263291775
70566.66666666666,62.9513923534948,44.269429223818754,100.0,18.681963129676056
70600.0,62.989126221383316,44.26156887840946,100.0,18.727557342973856
70633.33333333336,63.03220062550962,44.25464297203151,100.0,18.777557653478105
70666.66666666666,63.07213727583569,44.245694216802605,100.0,18.82644305903309
70700.0,63.101132949291184,44.232527128116175,100.0,18.868605821175006
70733.33333333336,63.122866324554735,44.216017344965486,100.0,18.906848979589252
70766.66666666666,63.14205289460458,44.199274961711446,100.0,18.94277793289314
70800.0,63.161073205591656,44.18872018262251,100.0,18.972353022969145
70833.33333333336,63.182247948907786,44.18407837426782,100.0,18.998169574639967
70866.66666666666,63.20520174917762,44.18688046192399,100.0,19.018321287253627
70900.0,63.22280247426902,44.19135626728931,100.0,19.03144620697971
70933.33333333336,63.23505012418197,44.19595333437976,100.0,19.039096789802212
70966.66666666666,63.24194469891648,44.199078631372416,100.0,19.04286606754406
71000.0,63.24348619847255,44.199186948565625,100.0,19.044299249906928
71033.33333333336,63.24696083387617,44.20083272532295,100.0,19.04612810855323
71066.66666666666,63.25788736892424,44.20551036387566,100.0,19.052377005048577
71100.0,63.27576846017979,44.2092942613359,100.0,19.066474198843892
71133.33333333336,63.29600475413497,44.206740035272,100.0,19.08926471886297
71166.66666666666,63.32234380423033,44.198735912693024,100.0,19.123607891537304
71200.0,63.343286046833235,44.197084005661466,100.0,19.146202041171772
71233.33333333336,63.354359429419894,44.20361509361177,100.0,19.150744335808124
71266.66666666666,63.35556395199028,44.21396772559182,100.0,19.141596226398455
71300.0,63.35046195551133,44.21949618643893,100.0,19.1309657690724
71333.33333333336,63.35556569748282,44.217524978563986,100.0,19.13804071891883
71366.66666666666,63.37645273039762,44.21228807349114,100.0,19.16416465690648
71400.0,63.40939041536683,44.210348859041595,100.0,19.199041556325234
71433.33333333336,63.4465450666458,44.21470254407524,100.0,19.231842522570563
71466.66666666666,63.48298893324672,44.22084520689629,100.0,19.262143726350427
71500.0,63.51449795640009,44.22434404062931,100.0,19.290153915770787
71533.33333333336,63.54107213610591,44.22409353150974,100.0,19.31697860459618
71566.66666666666,63.55861790511271,44.21649006717827,100.0,19.34212783793444
71600.0,63.56660706119451,44.19731119379309,100.0,19.36929586740142
71633.33333333336,63.56651915925027,44.17592599482736,100.0,19.39059316442291
71666.66666666666,63.56215785784042,44.161577690234594,100.0,19.400580167605824
71700.0,63.55352315696493,44.1593717519203,100.0,19.394151405044635
71733.33333333336,63.57018188780551,44.1454620487857,100.0,19.42471983901981
71766.66666666666,63.618299092405486,44.12472840510618,100.0,19.4935706872993
71800.0,63.69787477076487,44.103157653164345,100.0,19.594717117600524
71833.33333333336,63.80420075310826,44.08430757134917,100.0,19.719893181759097
71866.66666666666,63.91887544858123,44.060923217759715,100.0,19.857952230821518
71900.0,64.03227435899387,44.03622829094875,100.0,19.996046068045132
71933.33333333336,64.13732821347388,44.01457436537589,100.0,20.122753848097986
71966.66666666666,64.22830892368445,43.99837777992541,100.0,20.22993114375904
72000.0,64.29818655465988,43.99050136195935,100.0,20.307685192700518
72033.33333333336,64.34608596551861,43.98785750924042,100.0,20.358228456278187
72066.66666666666,64.3764930085726,43.9908005634695,100.0,20.385692445103103
72100.0,64.39591682069033,43.98272145534822,100.0,20.413195365342112
72133.33333333336,64.40888631148876,43.96939721321536,100.0,20.4394890982734
72166.66666666666,64.4154014809679,43.957420606503256,100.0,20.45798087446465
72200.0,64.41496666617856,43.95290326873853,100.0,20.462063397440023
72233.33333333336,64.40962978751192,43.95001619406286,100.0,20.45961359344905
72266.66666666666,64.40218982715635,43.9472818514784,100.0,20.454907975677937
72300.0,64.3857685100546,43.94151045758968,100.0,20.44425805246493
72333.33333333336,64.37083405640139,43.92584694364264,100.0,20.444987112758756
72366.66666666666,64.37273700191757,43.91049660706069,100.0,20.462240394856874
72400.0,64.36188308372428,43.89899833299508,100.0,20.462884750729206
72433.33333333336,64.34212220435563,43.897406268560445,100.0,20.444715935795188
72466.66666666666,64.31393728583926,43.907396803581776,100.0,20.406540482257483
72500.0,64.28941981880793,43.91818273514682,100.0,20.371237083661104
72533.33333333336,64.27857992812453,43.923279653448,100.0,20.355300274676523
72566.66666666666,64.28615012407712,43.9196256509362,100.0,20.366524473140927
72600.0,64.31213040666573,43.9091820391041,100.0,20.40294836756163
72633.33333333336,64.35471765698198,43.896256615152275,100.0,20.4584610418297
72666.66666666666,64.4086952544492,43.88929079878223,100.0,20.519404455666972
72700.0,64.46408971134868,43.88542572155506,100.0,20.578663989793622
72733.33333333336,64.51822505327667,43.88206435043112,100.0,20.636160702845547
72766.66666666666,64.56808663768363,43.88139322722835,100.0,20.68669341045528
72800.0,64.60542642294051,43.88910312233952,100.0,20.71632330060098
72833.33333333336,64.62553432948924,43.906200828506755,100.0,20.71933350098249
72866.66666666666,64.66160124052077,43.90744359534634,100.0,20.754157645174427
72900.0,64.67744813264673,43.907678848653624,100.0,20.769769283993107
72933.33333333336,64.67755390336927,43.910657517418485,100.0,20.766896385950794
72966.66666666666,64.66901256978245,43.90589493302915,100.0,20.763117636753307
73000.0,64.66181269355118,43.90138797509106,100.0,20.76042471846012
73033.33333333336,64.66880234140135,43.89649074591894,100.0,20.772311595482407
73066.66666666666,64.70113009586143,43.87684764444686,100.0,20.82428245141456
73100.0,64.7508472389827,43.84378153100192,100.0,20.907065707980777
73133.33333333336,64.81735548016691,43.80101583827188,100.0,21.016339641895037
73166.66666666666,64.8921592138911,43.75253193489922,100.0,21.13962727899189
73200.0,64.96721753309714,43.711800037597186,100.0,21.255417495499955
73233.33333333336,65.04253043778506,43.68217209715527,100.0,21.360358340629794
73266.66666666666,65.11809792795482,43.66533261421326,100.0,21.452765313741555
73300.0,65.20218446641634,43.64394749948891,100.0,21.558236966927435
73333.33333333336,65.28428284838074,43.62167621427562,100.0,21.66260663410513
73366.66666666666,65.35356675852874,43.602804194499974,100.0,21.750762564028776
73400.0,65.40550944788916,43.59102395521913,100.0,21.814485492670027
73433.33333333336,65.43777895487075,43.585279655500024,100.0,21.852499299370727
73466.66666666666,65.46015382419597,43.588458646383295,100.0,21.871695177812683
73500.0,65.48081116893768,43.596707516973176,100.0,21.884103651964505
73533.33333333336,65.49324060619503,43.59439851568099,100.0,21.89884209051403
73566.66666666666,65.50292910441796,43.58080012324602,100.0,21.92212898117194
73600.0,65.49450467586053,43.581052369149205,100.0,21.913452306711317
73633.33333333336,65.47552682648606,43.59963244006048,100.0,21.875894386425582
73666.66666666666,65.45587516002074,43.621892315085766,100.0,21.83398284493497
73700.0,65.43108924542905,43.63746090668732,100.0,21.793628338741726
73733.33333333336,65.37384874383952,43.67297626345744,100.0,21.70087248038207
73766.66666666666,65.3283230721938,43.69424720314328,100.0,21.634075869050516
73800.0,65.29889594927943,43.70507300676626,100.0,21.593822942513164
73833.33333333336,65.28013546122172,43.72495978808697,100.0,21.55517567313475
73866.66666666666,65.27118375221215,43.75117389490475,100.0,21.520009857307393
73900.0,65.25598316671223,43.766686996557546,100.0,21.48929617015468
73933.33333333336,65.23279589653251,43.77211970952003,100.0,21.460676187012474
73966.66666666666,65.20132876802572,43.78224572028477,100.0,21.419083047740955
74000.0,65.16050688531381,43.80109318861299,100.0,21.35941369670082
74033.33333333336,65.12368212367164,43.81739069605254,100.0,21.3062914276191
74066.66666666666,65.10371468803382,43.81962320230265,100.0,21.28409148573117
74100.0,65.10060457840035,43.81087438557984,100.0,21.28973019282051
74133.33333333336,65.1158999696778,43.798607003975214,100.0,21.31729296570259
74166.66666666666,65.12732898297816,43.794012460241916,100.0,21.333316522736247
74200.0,65.13489161830138,43.794199821878614,100.0,21.340691796422767
74233.33333333336,65.13858787564749,43.79587216316902,100.0,21.342715712478473
74266.66666666666,65.13429494635457,43.79358761218387,100.0,21.340707334170705
74300.0,65.12396136531254,43.790090281539676,100.0,21.333871083772866
74333.33333333336,65.11034220366886,43.78927459194414,100.0,21.321067611724715
74366.66666666666,65.0934374614235,43.79295653421229,100.0,21.300480927211225
74400.0,65.0732471385765,43.802791175626425,100.0,21.270455962950084
74433.33333333336,65.05397998933661,43.81497453498785,100.0,21.239005454348764
74466.66666666666,65.04194914501696,43.822261178268086,100.0,21.219687966748868
74500.0,65.0371546056175,43.82502054452485,100.0,21.212134061092662
74533.33333333336,65.0395963711383,43.82369667618048,100.0,21.21589969495782
74566.66666666666,65.04075592306079,43.82851303223336,100.0,21.212242890827426
74600.0,65.02624668731092,43.83407246553191,100.0,21.19217422177901
74633.33333333336,65.03240460754512,43.84217246028893,100.0,21.19023214725619
74666.66666666666,65.05244168376929,43.84641755572251,100.0,21.20602412804678
74700.0,65.07647370457518,43.852818128859944,100.0,21.223655575715235
74733.33333333336,65.1023121177742,43.85514698056063,100.0,21.247165137213564
74766.66666666666,65.09250162846425,43.865950300102455,100.0,21.226551328361797
74800.0,65.07351790023131,43.878747058359735,100.0,21.19477084187157
74833.33333333336,65.05765735017906,43.882219330335055,100.0,21.175438019844
74866.66666666666,65.04287006743405,43.87822372086872,100.0,21.16464634656534
74900.0,65.03063097824999,43.872085465947045,100.0,21.158545512302933
74933.33333333336,65.02079734782814,43.86845339689337,100.0,21.15234395093476
74966.66666666666,65.00799283208244,43.8648586116955,100.0,21.14313422038694
75000.0,64.99985631990182,43.865150405769754,100.0,21.134705914132073
75033.33333333336,64.99646497178009,43.86635723251865,100.0,21.13010773926144
75066.66666666666,64.99781878771725,43.86545798640011,100.0,21.132360801317134
75100.0,65.00637678410672,43.85648442783159,100.0,21.149892356275135
75133.33333333336,65.01775589231345,43.84491268112875,100.0,21.172843211184695
75166.66666666666,65.0265226769335,43.839417521284474,100.0,21.18710515564902
75200.0,65.03294451764603,43.84109353649993,100.0,21.191850981146093
75233.33333333336,65.02887422565128,43.83918936949648,100.0,21.189684856154795
75266.66666666666,65.01489853120684,43.83575554831227,100.0,21.17914298289456
75300.0,64.99224228120683,43.83604496158901,100.0,21.156197319617814
75333.33333333336,64.96090547565126,43.844239419333874,100.0,21.116666056317392
75366.66666666666,64.93482261312774,43.847177622563734,100.0,21.08764499056399
75400.0,64.91815594646104,43.84442509939855,100.0,21.073730847062492
75433.33333333336,64.91042027429269,43.84192901509717,100.0,21.068491259195522
75466.66666666666,64.90303861490403,43.84820642697584,100.0,21.054832187928195
75500.0,64.88191605304088,43.85759055777387,100.0,21.02432549526701
75533.33333333336,64.84778561339452,43.87245046568478,100.0,20.97533514770975
75566.66666666666,64.80377229596502,43.89245400315865,100.0,20.911318292806364
75600.0,64.7543405913557,43.91574145346388,100.0,20.838599137891816
75633.33333333336,64.7072119634637,43.9372787909536,100.0,20.769933172510108
75666.66666666666,64.66438665069246,43.95644012791871,100.0,20.707946522773753
75700.0,64.63256110334916,43.97594991566684,100.0,20.656611187682323
75733.33333333336,64.61954064742092,43.984896717630164,100.0,20.634643929790762
75766.66666666666,64.62670269337606,43.984819700163214,100.0,20.641882993212846
75800.0,64.65404724121456,43.98025368990041,100.0,20.67379355131415
75833.33333333336,64.69566083878206,43.97290369566519,100.0,20.722757143116866
75866.66666666666,64.73636464729545,43.95867089337343,100.0,20.777693753922012
75900.0,64.77615866675471,43.94082507616931,100.0,20.835333590585403
75933.33333333336,64.7963921035091,43.93674863806966,100.0,20.859643465439444
75966.66666666666,64.79923686913806,43.94733139744388,100.0,20.85190547169417
76000.0,64.81062579043345,43.966428707836954,100.0,20.844197082596494
76033.33333333336,64.82049114552744,43.980851436209875,100.0,20.83963970931756
76066.66666666666,64.82403728121898,43.9846392252781,100.0,20.839398055940865
76100.0,64.81646803443853,43.98393010761922,100.0,20.83253792681931
76133.33333333336,64.79458596313975,43.985091998395426,100.0,20.809493964744323
76166.66666666666,64.77405544119581,43.978221665165925,100.0,20.79583377602988
76200.0,64.75654483620438,43.97940106915509,100.0,20.77714376704929
76233.33333333336,64.7363973801857,44.00031177443747,100.0,20.736085605748222
76266.66666666666,64.70250196202865,44.030554337803615,100.0,20.671947624225034
76300.0,64.64794034273955,44.07664604166672,100.0,20.571294301072818
76333.33333333336,64.56403198989345,44.135684526942114,100.0,20.42834746295133
76366.66666666666,64.48793931972763,44.188200076676495,100.0,20.299739243051135
76400.0,64.43949218210918,44.234815417934705,100.0,20.20467676417447
76433.33333333336,64.41919492705698,44.27097055527671,100.0,20.148224371780266
76466.66666666666,64.4209321368277,44.289258596139994,100.0,20.131673540687707
76500.0,64.43406948179783,44.29782630695953,100.0,20.13624317483831
76533.33333333336,64.46069048755774,44.301662646492225,100.0,20.159027841065512
76566.66666666666,64.49765926560566,44.30519358034265,100.0,20.192465685263
76600.0,64.5376841492749,44.30200447517944,100.0,20.235679674095458
76633.33333333336,64.57447275463228,44.28953726897804,100.0,20.284935485654245
76666.66666666666,64.59960178470823,44.27811356406026,100.0,20.321488220647964
76700.0,64.60356356709848,44.27754675403832,100.0,20.326016813060154
76733.33333333336,64.59395464651845,44.27805837914441,100.0,20.315896267374043
76766.66666666666,64.57077502296819,44.27723504731505,100.0,20.293539975653136
76800.0,64.54176846388083,44.27689112658443,100.0,20.2648773372964
76833.33333333336,64.50825567969407,44.28259857917105,100.0,20.22565710052302
76866.66666666666,64.47258408824835,44.29035336131603,100.0,20.182230726932325
76900.0,64.43248831737536,44.30154022674343,100.0,20.130948090631932
76933.33333333336,64.39046652000678,44.32083674324637,100.0,20.06962977676042
76966.66666666666,64.36311693992428,44.341074827980485,100.0,20.022042111943794
77000.0,64.34558626407781,44.35765836273498,100.0,19.98792790134282
77033.33333333336,64.34935190394478,44.357736998891056,100.0,19.991614905053716
77066.66666666666,64.36552886195726,44.345373801836466,100.0,20.020155060120786
77100.0,64.37630120178032,44.32523498455966,100.0,20.051066217220658
77133.33333333336,64.37238061364134,44.317637675668664,100.0,20.05474293797267
77166.66666666666,64.35014898362807,44.331311122120525,100.0,20.01883786150755
77200.0,64.31319605533034,44.36247987066001,100.0,19.950716184670327
77233.33333333336,64.28214576037199,44.38464895211624,100.0,19.89749680825575
77266.66666666666,64.25799809875306,44.396689925373224,100.0,19.861308173379843
77300.0,64.24511814983865,44.40303254947894,100.0,19.842085600359706
77333.33333333336,64.24658792421071,44.408868921422254,100.0,19.837719002788468
77366.66666666666,64.26147475548643,44.413585578572196,100.0,19.84788917691423
77400.0,64.28936196087362,44.416902778435215,100.0,19.872459182438405
77433.33333333336,64.33525864784045,44.40636190203198,100.0,19.928896745808462
77466.66666666666,64.39557799185744,44.38527707339406,100.0,20.010300918463376
77500.0,64.4687459188505,44.35976799106916,100.0,20.108977927781336
77533.33333333336,64.55476242881964,44.33462312319409,100.0,20.22013930562555
77566.66666666666,64.63826520598633,44.30897378056983,100.0,20.329291425416496
77600.0,64.7075437797157,44.29383847400129,100.0,20.413705305714412
77633.33333333336,64.76259815000778,44.287260005552184,100.0,20.475338144455595
77666.66666666666,64.8032157535187,44.285649151723256,100.0,20.51756660179544
77700.0,64.81011427281176,44.286808549924096,100.0,20.523305722887663
77733.33333333336,64.82822084745821,44.29621471843178,100.0,20.53200612902643
77766.66666666666,64.86453960645896,44.30548017925154,100.0,20.559059427207423
77800.0,64.95133541169517,44.29265679037613,100.0,20.658678621319037
77833.33333333336,65.05641028225301,44.26646775521019,100.0,20.789942527042825
77866.66666666666,65.14594879843119,44.244628978592544,100.0,20.901319819838655
77900.0,65.2074549269637,44.21924360935886,100.0,20.988211317604843
77933.33333333336,65.26082134109326,44.207654587871694,100.0,21.053166753221557
77966.66666666666,65.30160055639975,44.20158427062886,100.0,21.100016285770895
78000.0,65.33112990093456,44.20097330487266,100.0,21.1301565960619
78033.33333333336,65.35723290656928,44.19395340221902,100.0,21.163279504350264
78066.66666666666,65.38705116682641,44.17383066359605,100.0,21.213220503230364
78100.0,65.39537945059351,44.16849837712829,100.0,21.226881073465233
78133.33333333336,65.41104685985741,44.17890114302304,100.0,21.23214571683437
78166.66666666666,65.43755154750244,44.19459366289908,100.0,21.242957884603353
78200.0,65.47489351352863,44.20502118752434,100.0,21.269872326004286
78233.33333333336,65.51933160319973,44.209701281264145,100.0,21.30963032193559
78266.66666666666,65.55177092720315,44.224956693703376,100.0,21.326814233499768
78300.0,65.56258792125823,44.24020652070168,100.0,21.32238140055655
78333.33333333336,65.55241594061373,44.2488328108655,100.0,21.303583129748226
78366.66666666666,65.53441693202927,44.25546105949375,100.0,21.27895587253552
78400.0,65.53454846777954,44.260430982339244,100.0,21.274117485440296
78433.33333333336,65.55250480847836,44.26193434472668,100.0,21.290570463751678
78466.66666666666,65.57923588738335,44.258424035563905,100.0,21.320811851819442
78500.0,65.61555429534354,44.24351776012561,100.0,21.372036535217926
78533.33333333336,65.6654738274041,44.22243549208632,100.0,21.443038335317777
78566.66666666666,65.72915868717747,44.19768026435031,100.0,21.531478422827167
78600.0,65.80660887466368,44.1720824481405,100.0,21.63452642652318
78633.33333333336,65.8990621464468,44.12668520548283,100.0,21.772376940963966
78666.66666666666,66.00629121505237,44.06808007003076,100.0,21.938211145021608
78700.0,66.07808018673087,44.024367478543134,100.0,22.053712708187735
78733.33333333336,66.13605770044734,44.00435199790041,100.0,22.131705702546927
78766.66666666666,66.17466383470372,44.004036377812675,100.0,22.170627456891047
78800.0,66.19289304975271,44.01344208292922,100.0,22.179450966823495
78833.33333333336,66.19279709745263,44.01563364508113,100.0,22.177163452371495
78866.66666666666,66.13580305085156,44.01235342473089,100.0,22.123449626120674
78900.0,66.07669026774407,44.013392763618306,100.0,22.063297504125767
78933.33333333336,66.03628681466593,44.011932729431535,100.0,22.0243540852344
78966.66666666666,66.01702754070632,44.01195293043896,100.0,22.00507461026737
79000.0,66.0396475031732,44.00053396617239,100.0,22.039113537000816
79033.33333333336,66.09570663808138,43.993930032176564,100.0,22.10177660590482
79066.66666666666,66.15691271595414,43.98473829399569,100.0,22.17217442195844
79100.0,66.22737163641304,43.965106357348574,100.0,22.262265279064476
79133.33333333336,66.303608082283,43.93863341720843,100.0,22.364974665074577
79166.66666666666,66.3840372025027,43.9113206430232,100.0,22.4727165594795
79200.0,66.46645528960526,43.88694333467325,100.0,22.57951195493202
79233.33333333336,66.53470182216704,43.86097679162058,100.0,22.67372503054646
79266.66666666666,66.58877680018801,43.83622594222742,100.0,22.752550857960586
79300.0,66.62937830394742,43.815814544285224,100.0,22.81356375966219
79333.33333333336,66.66394620518197,43.803415589488296,100.0,22.860530615693676
79366.66666666666,66.7080107825799,43.779263159107245,100.0,22.928747623472663
79400.0,66.76157203614113,43.74853893876438,100.0,23.013033097376756
79433.33333333336,66.82462996586574,43.71720105517572,100.0,23.107428910690015
79466.66666666666,66.8912966325324,43.6872350723235,100.0,23.2040615602089
79500.0,66.95796329919908,43.6572690894713,100.0,23.30069420972778
79533.33333333336,67.02462996586573,43.62730310661909,100.0,23.397326859246636
79566.66666666666,67.08903593027169,43.59637579571445,100.0,23.49266013455724
79600.0,67.1458955714597,43.56326411335401,100.0,23.582631458105695
79633.33333333336,67.18965333387418,43.529680496813995,100.0,23.659972837060185
79666.66666666666,67.2142660385456,43.5082856501698,100.0,23.705980388375796
79700.0,67.2130751961347,43.50934293057589,100.0,23.70373226555881
79733.33333333336,67.1886512875701,43.529204346186724,100.0,23.65944694138338
79766.66666666666,67.14671570588666,43.55700557657701,100.0,23.589710129309648
79800.0,67.1018317573931,43.583708005028,100.0,23.518123752365106
79833.33333333336,67.07002305147566,43.60504478322308,100.0,23.46497826825258
79866.66666666666,67.0684325742737,43.59597149872567,100.0,23.47246107554804
79900.0,67.11923467567635,43.55714411788363,100.0,23.562090557792725
79933.33333333336,67.1909429719521,43.515600185619554,100.0,23.675342786332543
79966.66666666666,67.25958173306846,43.48480785021403,100.0,23.774773882854422
80000.0,67.31832886958496,43.45802975238753,100.0,23.860299117197425
80033.33333333336,67.3645029670555,43.43415184538782,100.0,23.93035112166768
80066.66666666666,67.39509326630461,43.43358138377695,100.0,23.961511882527653
80100.0,67.42231377912512,43.441884850383,100.0,23.98042892874212
80133.33333333336,67.44892650467119,43.44351903111036,100.0,24.00540747356083
80166.66666666666,67.48110428244897,43.43435656972433,100.0,24.04674771272464
80200.0,67.51248271970974,43.427304610613646,100.0,24.085178109096102
80233.33333333336,67.54474439314788,43.41914561215581,100.0,24.125598780992075
80266.66666666666,67.57788930276338,43.4056789671583,100.0,24.172210335605083
80300.0,67.61596661526364,43.38879405297454,100.0,24.227172562289105
80333.33333333336,67.66562559022043,43.37620491554123,100.0,24.289420674679203
80366.66666666666,67.71228413216936,43.36144975768907,100.0,24.35083437448029
80400.0,67.75594224111043,43.34666897149137,100.0,24.409273269619064
80433.33333333336,67.77867142452682,43.34076031231322,100.0,24.437911112213595
80466.66666666666,67.79221142738093,43.331512731074994,100.0,24.46069869630594
80500.0,67.8104124479621,43.31013936154452,100.0,24.50027308641756
80533.33333333336,67.83158293340708,43.29180727382465,100.0,24.539775659582425
80566.66666666666,67.8642233603789,43.2701528086892,100.0,24.594070551689708
80600.0,67.88305984796537,43.253630698164095,100.0,24.629429149801286
80633.33333333336,67.90317217835315,43.23271930052591,100.0,24.670452877827238
80666.66666666666,67.9291596733262,43.21824630136806,100.0,24.71091337195814
80700.0,67.95583944484382,43.21085661977166,100.0,24.74498282507216
80733.33333333336,67.9753433788904,43.21148520567303,100.0,24.76385817321738
80766.66666666666,67.98231300656442,43.2134199621123,100.0,24.768893044452135
80800.0,67.97307589634222,43.21668902434284,100.0,24.756386871999386
80833.33333333336,67.94482847438917,43.22710033850755,100.0,24.717728135881618
80866.66666666666,67.91539957423987,43.23208909939861,100.0,24.683310474841257
80900.0,67.89374282165119,43.2402968874089,100.0,24.653445934242278
80933.33333333336,67.88319486529228,43.246256836969096,100.0,24.636938028323186
80966.66666666666,67.88160310499266,43.24644712302547,100.0,24.635155981967188
81000.0,67.8889675407523,43.2489222578897,100.0,24.640045282862605
81033.33333333336,67.89502247208814,43.25183384269858,100.0,24.643188629389563
81066.66666666666,67.89795630479728,43.253510116371025,100.0,24.644446188426244
81100.0,67.89826638231663,43.253710408605066,100.0,24.644555973711572
81133.33333333336,67.90374441849234,43.25643691395579,100.0,24.647307504536553
81166.66666666666,67.91439041332438,43.26011170833294,100.0,24.654278704991444
81200.0,67.93020436681275,43.26312688558854,100.0,24.667077481224204
81233.33333333336,67.95118627895746,43.26389547328809,100.0,24.687290805669377
81266.66666666666,67.9773361497585,43.26089915742286,100.0,24.716436992335634
81300.0,68.00509163824893,43.25689728139363,100.0,24.748194356855297
81333.33333333336,68.02270409873161,43.25546140726749,100.0,24.767242691464126
81366.66666666666,68.02779439096693,43.25572187951327,100.0,24.772072511453665
81400.0,68.02036251495491,43.25435105378524,100.0,24.76601146116967
81433.33333333336,68.00969992264525,43.2445076487381,100.0,24.76519227390715
81466.66666666666,68.00470130391402,43.22842194255166,100.0,24.776279361362352
81500.0,68.00959071753071,43.2153888215406,100.0,24.79420189599011
81533.33333333336,68.0243681634953,43.21128041138507,100.0,24.81308775211023
81566.66666666666,68.04397688226193,43.21527523776876,100.0,24.82870164449317
81600.0,68.0763467015837,43.21900820259768,100.0,24.85733849898602
81633.33333333336,68.1235946654664,43.2158293525732,100.0,24.907765312893197
81666.66666666666,68.18572077391005,43.2028118342187,100.0,24.98290893969135
81700.0,68.25594995916393,43.175796733629426,100.0,25.080153225534502
81733.33333333336,68.2989683174214,43.16626056966196,100.0,25.132707747759437
81766.66666666666,68.30397749049528,43.17475101070674,100.0,25.129226479788542
81800.0,68.27208928437545,43.19781259891007,100.0,25.074276685465378
81833.33333333336,68.22543016267834,43.21210047537097,100.0,25.01332968730737
81866.66666666666,68.18545157785127,43.227197909241276,100.0,24.958253668609988
81900.0,68.1701430479973,43.23097851586713,100.0,24.93916453213017
81933.33333333336,68.16927229375843,43.22747556442449,100.0,24.94179672933393
81966.66666666666,68.17425580999382,43.2244081111729,100.0,24.949847698820925
82000.0,68.17472322633307,43.22392586307039,100.0,24.950797363262684
82033.33333333336,68.17067454277618,43.22954740168864,100.0,24.94112714108753
82066.66666666666,68.17904477103276,43.218610635679354,100.0,24.960434135353417
82100.0,68.19783332450643,43.20874721837396,100.0,24.98908610613248
82133.33333333336,68.22647518465055,43.20273961578835,100.0,25.023735568862193
82166.66666666666,68.25105273299876,43.19509944547122,100.0,25.055953287527544
82200.0,68.26277749849264,43.18251766044477,100.0,25.08025983804787
82233.33333333336,68.25960156074099,43.17801070029224,100.0,25.08159086044875
82266.66666666666,68.24010253539228,43.186850182778535,100.0,25.053252352613754
82300.0,68.25444725591193,43.18756847490569,100.0,25.066878781006242
82333.33333333336,68.27075641680067,43.18845370322932,100.0,25.082302713571337
82366.66666666666,68.2736794823376,43.18848238013283,100.0,25.08519710220477
82400.0,68.28809336647372,43.191289883748176,100.0,25.096803482725548
82433.33333333336,68.31185269253989,43.19620388094992,100.0,25.115648811589963
82466.66666666666,68.34492805324766,43.192316107197605,100.0,25.15261194605005
82500.0,68.3801662295692,43.18491076368609,100.0,25.195255465883104
82533.33333333336,68.41290689088032,43.17978968920937,100.0,25.23311720167095
82566.66666666666,68.44663777795633,43.17587767449028,100.0,25.27076010346604
82600.0,68.48388056102341,43.16609061602939,100.0,25.31778994499402
82633.33333333336,68.50953661655386,43.149461862662896,100.0,25.36007475389096
82666.66666666666,68.52371650286716,43.136082717264166,100.0,25.387633785602993
82700.0,68.52601535344188,43.13268915373698,100.0,25.393326199704884
82733.33333333336,68.5584939859205,43.112866658352495,100.0,25.445627327568015
82766.66666666666,68.5868093981069,43.0917778637483,100.0,25.4950315343586
82800.0,68.61000448259232,43.07074879358994,100.0,25.53925568900237
82833.33333333336,68.62516918646668,43.05004974601657,100.0,25.575119440450116
82866.66666666666,68.5967316741582,43.0508611033171,100.0,25.54587057084111
82900.0,68.56500533598026,43.05860792847651,100.0,25.506397407503744
82933.33333333336,68.52999017193282,43.072634407401104,100.0,25.457355764531712
82966.66666666666,68.48699871894136,43.100011905611005,100.0,25.386986813330353
83000.0,68.43729175923438,43.13196102270137,100.0,25.305330736533016
83033.33333333336,68.37890014064592,43.1668549423764,100.0,25.21204519826952
83066.66666666666,68.31163011554126,43.207310085437165,100.0,25.1043200301041
83100.0,68.2434304018691,43.25359839609382,100.0,24.98983200577529
83133.33333333336,68.175488515817,43.30318891485663,100.0,24.872299600960368
83166.66666666666,68.12269543347846,43.344673387618684,100.0,24.778022045859764
83200.0,68.0875025960129,43.37447824470564,100.0,24.713024351307254
83233.33333333336,68.0699100034203,43.39058295485357,100.0,24.679327048566734
83266.66666666666,68.06899172977477,43.39240347180812,100.0,24.676588257966642
83300.0,68.06899172977477,43.39240347180812,100.0,24.676588257966642
83333.33333333336,68.07190500890756,43.39357884920304,100.0,24.67832615970453
83366.66666666666,68.08159335579104,43.39526578197287,100.0,24.68632757381817
83400.0,68.09326060735563,43.39272117031258,100.0,24.70053943704305
83433.33333333336,68.103709321555,43.385393532956755,100.0,24.71831578859824
83466.66666666666,68.11293949838914,43.3749196867631,100.0,24.73801981162603
83500.0,68.11498368221869,43.37367720564553,100.0,24.741306476573172
83533.33333333336,68.11844687905374,43.38385185388292,100.0,24.73459502517081
83566.66666666666,68.1330767006409,43.38672249542041,100.0,24.7463542052205
83600.0,68.15887314698023,43.37900865995455,100.0,24.779864487025677
83633.33333333336,68.19447913579857,43.361001895629464,100.0,24.833477240169106
83666.66666666666,68.2244452313365,43.34097096022773,100.0,24.88347427110878
83700.0,68.25330135936622,43.32361939002278,100.0,24.92968196934345
83733.33333333336,68.28104751988771,43.31009060455307,100.0,24.970956915334636
83766.66666666666,68.30212815734541,43.30845985702188,100.0,24.99366830032353
83800.0,68.3131382538182,43.31922335427718,100.0,24.99391489954102
83833.33333333336,68.32617010614197,43.31867294734222,100.0,25.007497158799747
83866.66666666666,68.34529597814495,43.30331896019367,100.0,25.04197701795128
83900.0,68.38657352536565,43.28966650961061,100.0,25.096907015755033
83933.33333333336,68.4517405559935,43.27754636897873,100.0,25.17419418701477
83966.66666666666,68.53287286675544,43.2594936557894,100.0,25.273379210966045
84000.0,68.6292813964973,43.22953114411895,100.0,25.399750252378357
84033.33333333336,68.72389284517017,43.20093483880351,100.0,25.522958006366665
84066.66666666666,68.8038470078394,43.18221136737116,100.0,25.62163564046823
84100.0,68.86292497903237,43.16569322180213,100.0,25.697231757230238
84133.33333333336,68.89914795221674,43.14861706420317,100.0,25.75053088801357
84166.66666666666,68.92183796129088,43.13885785901,100.0,25.782980102280874
84200.0,68.92500249689142,43.135835180521134,100.0,25.7891673163703
84233.33333333336,68.92036545818087,43.12527840482222,100.0,25.79508705335865
84266.66666666666,68.92021230274393,43.11065250239531,100.0,25.809559800348623
84300.0,68.92824038144781,43.099642340719775,100.0,25.82859804072803
84333.33333333336,68.94444969429247,43.09707151169517,100.0,25.847378182597307
84366.66666666666,68.97367235568905,43.08806190371467,100.0,25.88561045197439
84400.0,69.01886998414754,43.06409597315019,100.0,25.95477401099736
84433.33333333336,69.07583382545921,43.03427386990738,100.0,26.04155995555183
84466.66666666666,69.13335937333562,43.009418187702366,100.0,26.12394118563326
84500.0,69.18017844120733,42.987631496197665,100.0,26.192546945009664
84533.33333333336,69.2162910290743,42.970796976596674,100.0,26.245494052477625
84566.66666666666,69.24169713693654,42.960597258077165,100.0,26.281099878859376
84600.0,69.25639676479406,42.958398642990154,100.0,26.297998121803907
84633.33333333336,69.29909742216141,42.92851989765296,100.0,26.37057752450844
84666.66666666666,69.36517045406777,42.88091998396732,100.0,26.484250470100456
84700.0,69.44517045406776,42.831699788729985,100.0,26.61347066533778
84733.33333333336,69.5321148985122,42.780113271446204,100.0,26.752001627066
84766.66666666666,69.62600378740109,42.72340228480732,100.0,26.90260150259377
84800.0,69.72320438065286,42.66095121414598,100.0,27.062253166506878
84833.33333333336,69.802786830817,42.6101410701746,100.0,27.1926457606424
84866.66666666666,69.86680104876694,42.57524732690886,100.0,27.29155372185809
84900.0,69.91524703450274,42.55638096282857,100.0,27.358866071674182
84933.33333333336,69.95664761649157,42.53981367220185,100.0,27.41683394428971
84966.66666666666,70.01331049609564,42.49491885182965,100.0,27.518391644265982
85000.0,70.07910758360477,42.44750095769258,100.0,27.63160662591218
85033.33333333336,70.13388567677619,42.40605441299049,100.0,27.727831263785692
85066.66666666666,70.1776447756099,42.37647233039459,100.0,27.80117244521531
85100.0,70.20792586371249,42.36601433821547,100.0,27.841911525497025
85133.33333333336,70.23466646970816,42.359871525629075,100.0,27.874794944079085
85166.66666666666,70.27783490514211,42.34783015370916,100.0,27.930004751432953
85200.0,70.30856073075391,42.32856563495874,100.0,27.979995095795168
85233.33333333336,70.33499113534327,42.310728492053144,100.0,28.024262643290125
85266.66666666666,70.3640634481452,42.29683288905823,100.0,28.06723055908698
85300.0,70.39577766915971,42.284662176588164,100.0,28.111115492571543
85333.33333333336,70.43013379838676,42.27206061171402,100.0,28.158073186672745
85366.66666666666,70.4641531688468,42.258484356973554,100.0,28.20566881187326
85400.0,70.504629359323,42.240106023269604,100.0,28.264523336053397
85433.33333333336,70.54521316346613,42.22391891280327,100.0,28.321294250662852
85466.66666666666,70.5839006339153,42.19931641468681,100.0,28.384584219228497
85500.0,70.6551176551919,42.149949577145776,100.0,28.505168078046122
85533.33333333336,70.73448681772715,42.09933283607478,100.0,28.635153981652355
85566.66666666666,70.8101379380732,42.051753022904286,100.0,28.758384915168904
85600.0,70.87780434956343,42.01343112919766,100.0,28.86437322036577
85633.33333333336,70.9328638299756,41.99336402121456,100.0,28.939499808761042
85666.66666666666,70.995953751037,41.94732323661942,100.0,29.048630514417578
85700.0,71.0645792515375,41.900100842572634,100.0,29.16447840896486
85733.33333333336,71.11553539535349,41.86866620974865,100.0,29.24686918560484
85766.66666666666,71.14102116090554,41.85093368157024,100.0,29.2900874793353
85800.0,71.13877960374921,41.84668722548087,100.0,29.292092378268343
85833.33333333336,71.11983758212791,41.849379592153056,100.0,29.27045798997485
85866.66666666666,71.1092999584093,41.854034154089184,100.0,29.255265804320103
85900.0,71.11497923259333,41.851118407181374,100.0,29.263860825411946
85933.33333333336,71.13774346023561,41.8404776082279,100.0,29.297265852007715
85966.66666666666,71.17107679356894,41.821058418396035,100.0,29.35001837517291
86000.0,71.20441012690227,41.80163922856418,100.0,29.402770898338098
86033.33333333336,71.24781118210348,41.7872628319774,100.0,29.46054835012607
86066.66666666666,71.30607561237358,41.77567946929141,100.0,29.530396143082164
86100.0,71.37976838946399,41.75965700587276,100.0,29.62011138359123
86133.33333333336,71.48715693333706,41.706401138904084,100.0,29.780755794432977
86166.66666666666,71.60442025393021,41.650328897027606,100.0,29.954091356902605
86200.0,71.70201925248446,41.594863282458924,100.0,30.10715597002554
86233.33333333336,71.77479015413826,41.54337713377825,100.0,30.231413020360005
86266.66666666666,71.83384407000271,41.50816918739052,100.0,30.325674882612198
86300.0,71.88700708703435,41.477604298317786,100.0,30.409402788716566
86333.33333333336,71.93111926065764,41.45477878388205,100.0,30.476340476775594
86366.66666666666,71.96256301981316,41.44168877878897,100.0,30.52087424102419
86400.0,71.98519801362373,41.428849350486466,100.0,30.556348663137268
86433.33333333336,72.00686049939927,41.40628966327693,100.0,30.60057083612233
86466.66666666666,72.03508973916534,41.38314724940192,100.0,30.651942489763425
86500.0,72.07356997515355,41.344657738251826,100.0,30.728912236901717
86533.33333333336,72.11110625833939,41.298920609164945,100.0,30.812185649174438
86566.66666666666,72.14769858872286,41.26175663888893,100.0,30.885941949833935
86600.0,72.18832358872287,41.24557905079845,100.0,30.942744537924423
86633.33333333336,72.24253263932277,41.23223602007715,100.0,31.010296619245626
86666.66666666666,72.31063872956797,41.216333393849595,100.0,31.09430533571837
86700.0,72.39264185945842,41.19252409427177,100.0,31.200117765186665
86733.33333333336,72.47986147343862,41.16778246593867,100.0,31.312079007499943
86766.66666666666,72.57229757150851,41.14058109696099,100.0,31.43171647454752
86800.0,72.66648931578106,41.112722512399294,100.0,31.553766803381777
86833.33333333336,72.76312503945933,41.07433053787322,100.0,31.6887945015861
86866.66666666666,72.87673592938634,40.99284922219725,100.0,31.883886707189095
86900.0,73.00732198556217,40.87125926558875,100.0,32.13606271997342
86933.33333333336,73.13621363877742,40.7346161102819,100.0,32.401597528495515
86966.66666666666,73.23710809580942,40.6320096804617,100.0,32.60509841534771
87000.0,73.31002159219352,40.56941939093809,100.0,32.74060220125543
87033.33333333336,73.34493391135213,40.55306214632671,100.0,32.79187176502542
87066.66666666666,73.35910892152714,40.55779875471013,100.0,32.80131016681701
87100.0,73.38105763947586,40.56159382952199,100.0,32.81946380995387
87133.33333333336,73.418960773379,40.55896387110196,100.0,32.85999690227705
87166.66666666666,73.47281832323655,40.54316234263836,100.0,32.92965598059819
87200.0,73.53904054545879,40.51373613964074,100.0,33.02530440581805
87233.33333333336,73.59700350842175,40.492580071044245,100.0,33.10442343737751
87266.66666666666,73.64223991504115,40.474960998325486,100.0,33.16727891671566
87300.0,73.6703368417551,40.45713578072066,100.0,33.21320106103444
87333.33333333336,73.68444243671176,40.44055018685657,100.0,33.243892249855186
87366.66666666666,73.69588323052338,40.42389675743189,100.0,33.27198647309148
87400.0,73.72377438698597,40.402744803402406,100.0,33.32102958358355
87433.33333333336,73.74555253188649,40.38856238275475,100.0,33.35699014913173
87466.66666666666,73.74960994423591,40.385913516993725,100.0,33.36369642724219
87500.0,73.73594662403428,40.39453192466679,100.0,33.3414146993675
87533.33333333336,73.70482712154612,40.41258343584418,100.0,33.29224368570195
87566.66666666666,73.709150743561,40.41384539382925,100.0,33.29530534973174
87600.0,73.72842537143306,40.413441712883824,100.0,33.31498365854924
87633.33333333336,73.75603724854861,40.4055911075661,100.0,33.35044614098251
87666.66666666666,73.78959886342919,40.390939458581755,100.0,33.39865940484743
87700.0,73.82231499109776,40.37903361787408,100.0,33.44328137322367
87733.33333333336,73.85524789587879,40.368782352897504,100.0,33.48646554298128
87766.66666666666,73.8933673112288,40.35115286267851,100.0,33.54221444855029
87800.0,73.90440837526671,40.346180167433914,100.0,33.55822820783279
87833.33333333336,73.92056906890629,40.3441367153946,100.0,33.576432353511684
87866.66666666666,73.94407260519723,40.347402385676446,100.0,33.59667021952079
87900.0,73.97120889631226,40.34310034634764,100.0,33.62810854996462
87933.33333333336,74.00345538516453,40.31440046942319,100.0,33.68905491574134
87966.66666666666,74.044320589038,40.27696329478225,100.0,33.767357294255746
88000.0,74.09159221249095,40.24448789654279,100.0,33.847104315948165
88033.33333333336,74.12676244358144,40.22701503027673,100.0,33.89974741330471
88066.66666666666,74.15632152828638,40.201332767483436,100.0,33.95498876080295
88100.0,74.19008046937452,40.175910333490755,100.0,34.01417013588377
88133.33333333336,74.20680005990332,40.155453752335966,100.0,34.05134630756734
88166.66666666666,74.2230519854869,40.13242071105407,100.0,34.090631274432845
88200.0,74.2431550782704,40.107900881525254,100.0,34.13525419674515
88233.33333333336,74.27865954825764,40.070254669939445,100.0,34.2084048783182
88266.66666666666,74.34506229976516,40.0182078961796,100.0,34.326854403585564
88300.0,74.40862553537453,39.978087719101495,100.0,34.43053781627303
88333.33333333336,74.46816034428146,39.94520176533583,100.0,34.522958578945634
88366.66666666666,74.52269670884928,39.913354528355306,100.0,34.609342180493975
88400.0,74.55691504019516,39.889157907959536,100.0,34.667757132235636
88433.33333333336,74.57722015544749,39.86420669688856,100.0,34.71301345855894
88466.66666666666,74.59732078829323,39.83759816903002,100.0,34.759722619263215
88500.0,74.61786512543107,39.82087000643335,100.0,34.79699511899772
88533.33333333336,74.63945465676599,39.81535787393042,100.0,34.824096782835575
88566.66666666666,74.65321916754543,39.81584669105466,100.0,34.83737247649077
88600.0,74.65869180436135,39.81758351739613,100.0,34.84110828696523
88633.33333333336,74.6546348106297,39.83781586712221,100.0,34.81681894350749
88666.66666666666,74.6443912880518,39.871136719500875,100.0,34.773254568550925
88700.0,74.65391318389108,39.89547287232052,100.0,34.75844031157055
88733.33333333336,74.68749241083317,39.901203369573665,100.0,34.7862890412595
88766.66666666666,74.765586466204,39.86420060260633,100.0,34.90138586359766
88800.0,74.8655771437051,39.814242882626836,100.0,35.05133426107827
88833.33333333336,74.96426347690408,39.762723915366905,100.0,35.201539561537174
88866.66666666666,75.05732470541476,39.72713290278641,100.0,35.33019180262835
88900.0,75.14476082923713,39.70578448227876,100.0,35.43897634695836
88933.33333333336,75.21277437019897,39.70878273839817,100.0,35.5039916318008
88966.66666666666,75.27236620905859,39.708339608748965,100.0,35.56402660030962
89000.0,75.31442002489143,39.699998935781906,100.0,35.614421089109534
89033.33333333336,75.34092974088544,39.67897250885352,100.0,35.661957232031924
89066.66666666666,75.37426307421879,39.659553319021654,100.0,35.71470975519714
89100.0,75.40309190304762,39.646551946018086,100.0,35.756539957029545
89133.33333333336,75.42191072186642,39.64403266284776,100.0,35.77787805901866
89166.66666666666,75.43071953067523,39.64583035101115,100.0,35.784889179664084
89200.0,75.43172203694091,39.64629850664543,100.0,35.78542353029548
89233.33333333336,75.4410787620871,39.648033400876685,100.0,35.79304536121042
89266.66666666666,75.4596188935102,39.64466802913817,100.0,35.81495086437203
89300.0,75.50309699174083,39.60770353506449,100.0,35.89539345667635
89333.33333333336,75.56822674734678,39.556706459366794,100.0,36.01152028797999
89366.66666666666,75.61630124780224,39.51771987206683,100.0,36.098581375735414
89400.0,75.6473204931072,39.49055769001881,100.0,36.15676280308839
89433.33333333336,75.66128448326167,39.47357476622394,100.0,36.187709717037734
89466.66666666666,75.6640811574869,39.46813439857473,100.0,36.19594675891217
89500.0,75.66408115748689,39.46813439857473,100.0,36.195946758912164
89533.33333333336,75.6640811574869,39.46813439857473,100.0,36.19594675891217
89566.66666666666,75.67351357691933,39.455828057401355,100.0,36.21768551951797
89600.0,75.70059332967072,39.431710120156374,100.0,36.26888320951436
89633.33333333336,75.75087597129667,39.40160538706928,100.0,36.349270584227376
89666.66666666666,75.81660456737353,39.366086525524615,100.0,36.45051804184891
89700.0,75.88661670007224,39.32372477070408,100.0,36.562891929368156
89733.33333333336,75.9583418884641,39.28029919788365,100.0,36.67804269058045
89766.66666666666,76.02605873951428,39.246612942866165,100.0,36.77944579664811
89800.0,76.08759720105273,39.22230087980012,100.0,36.865296321252615
89833.33333333336,76.13963898642785,39.204830703475444,100.0,36.9348082829524
89866.66666666666,76.1650411095003,39.21267073605643,100.0,36.95237037344386
89900.0,76.14840653475741,39.242829626726916,100.0,36.905576908030504
89933.33333333336,76.126971216943,39.27676380895134,100.0,36.85020740799167
89966.66666666666,76.11340475073217,39.3073385698143,100.0,36.806066180917874
90000.0,76.11452922556536,39.32864907421872,100.0,36.785880151346646
90033.33333333336,76.13034464144255,39.33396022354337,100.0,36.79638441789918
90066.66666666666,76.16085099836378,39.31869671839251,100.0,36.842154279971275
90100.0,76.19418433169712,39.29927752856066,100.0,36.89490680313646
90133.33333333336,76.22751766503045,39.27985833872879,100.0,36.947659326301654
90166.66666666666,76.2608509983638,39.260439148896936,100.0,37.00041184946686
90200.0,76.28939130337467,39.2478158281601,100.0,37.04157547521458
90233.33333333336,76.3143400791813,39.23617816382461,100.0,37.078161915356695
90266.66666666666,76.34194732578365,39.21363884627169,100.0,37.128308479511965
90300.0,76.37833118664163,39.185369981030085,100.0,37.192961205611546
90333.33333333336,76.42531810518433,39.15309235843398,100.0,37.27222574675036
90366.66666666666,76.47914161652184,39.119736913811366,100.0,37.35940470271048
90400.0,76.53980172065414,39.084783614647975,100.0,37.45501810600616
90433.33333333336,76.61165956807535,39.054908714105714,100.0,37.55675085396964
90466.66666666666,76.6812263817092,39.040096151974076,100.0,37.641130229735126
90500.0,76.7465937412364,39.016508328068255,100.0,37.73008541316815
90533.33333333336,76.80362727973188,38.97418827599572,100.0,37.82943900373616
90566.66666666666,76.85222760454344,38.936683647112176,100.0,37.91554395743127
90600.0,76.87927828319296,38.91511034874639,100.0,37.964167934446564
90633.33333333336,76.88825254357225,38.90972140119492,100.0,37.97853114237732
90666.66666666666,76.88636007958306,38.9118915964061,100.0,37.97446848317696
90700.0,76.89990990492763,38.909118099555336,100.0,37.9907918053723
90733.33333333336,76.9405870457718,38.89611083423859,100.0,38.04447621153322
90766.66666666666,77.00893428052724,38.88175840714524,100.0,38.127175873382
90800.0,77.0872931728091,38.85850032736523,100.0,38.22879284544388
90833.33333333336,77.16677160656269,38.83077073373871,100.0,38.33600087282398
90866.66666666666,77.22991612362877,38.811285150572665,100.0,38.4186309730561
90900.0,77.27490523038257,38.7983063563007,100.0,38.47659887408187
90933.33333333336,77.30440204739463,38.79035734551661,100.0,38.51404470187803
90966.66666666666,77.33220578571239,38.77737047741974,100.0,38.55483530829266
91000.0,77.35831644533586,38.75727015159335,100.0,38.601046293742506
91033.33333333336,77.39164977866918,38.737850961761495,100.0,38.65379881690769
91066.66666666666,77.42498311200254,38.71843177192963,100.0,38.706551340072906
91100.0,77.45831644533585,38.69901258209777,100.0,38.759303863238074
91133.33333333336,77.49164977866918,38.67959339226592,100.0,38.81205638640327
91166.66666666666,77.52498311200253,38.66017420243406,100.0,38.864808909568474
91200.0,77.55831644533586,38.6407550126022,100.0,38.91756143273366
91233.33333333336,77.59164977866921,38.621335822770334,100.0,38.97031395589887
91266.66666666666,77.62498311200254,38.60191663293847,100.0,39.02306647906408
91300.0,77.65831644533587,38.58249744310661,100.0,39.07581900222926
91333.33333333336,77.695326546346,38.56510039667887,100.0,39.130226149667116
91366.66666666666,77.73637705139649,38.54901521829525,100.0,39.187361833101235
91400.0,77.78146796048742,38.53326473805021,100.0,39.24820322243721
91433.33333333336,77.8254638861304,38.52368895326548,100.0,39.301774932864916
91466.66666666666,77.86416314765319,38.52059213889513,100.0,39.343571008758055
91500.0,77.9029329766942,38.50660065589087,100.0,39.39633232080333
91533.33333333336,77.94582233747191,38.47046900861942,100.0,39.475353328852485
91566.66666666666,78.00198155678368,38.42048019514343,100.0,39.58150136164024
91600.0,78.06229899420507,38.37427483707766,100.0,39.68802415712741
91633.33333333336,78.10074250521082,38.33655938768776,100.0,39.76418311752306
91666.66666666666,78.1173120898009,38.31252598359765,100.0,39.80478610620325
91700.0,78.11878281572604,38.30739645408323,100.0,39.811386361642796
91733.33333333336,78.11646962709713,38.31565413386918,100.0,39.80081549322795
91766.66666666666,78.12502029788934,38.323609379994394,100.0,39.80141091789494
91800.0,78.14788947555982,38.320622728034486,100.0,39.82726674752534
91833.33333333336,78.18846159863747,38.30628714080292,100.0,39.88217445783455
91866.66666666666,78.2337661706087,38.292906394623785,100.0,39.940859775984926
91900.0,78.25899205583458,38.29077522267108,100.0,39.9682168331635
91933.33333333336,78.27437153367308,38.294428141960815,100.0,39.97994339171226
91966.66666666666,78.28848810926507,38.29476122320099,100.0,39.99372688606408
92000.0,78.31171215298093,38.288325302138716,100.0,40.023386850842215
92033.33333333336,78.34404366482065,38.27041429854317,100.0,40.073629366277466
92066.66666666666,78.36854763307463,38.26262859647623,100.0,40.105919036598394
92100.0,78.38313096640796,38.26274257748666,100.0,40.12038838892129
92133.33333333336,78.39073108499946,38.26565214470513,100.0,40.12507894029432
92166.66666666666,78.4036615384579,38.26877170795095,100.0,40.13488983050695
92200.0,78.42889816658116,38.26821642678217,100.0,40.160681739798996
92233.33333333336,78.46644096936924,38.257069840748194,100.0,40.20937112862105
92266.66666666666,78.51491334898537,38.231822208779114,100.0,40.28309114020626
92300.0,78.53431893594627,38.219642481059665,100.0,40.314676454886616
92333.33333333336,78.54855239667538,38.22137952247489,100.0,40.327172874200485
92366.66666666666,78.55761373117264,38.22848086264779,100.0,40.329132868524844
92400.0,78.56724368017885,38.235031820383455,100.0,40.332211859795386
92433.33333333336,78.58574005378833,38.22946263333752,100.0,40.356277420450816
92466.66666666666,78.64113695206402,38.18714501880373,100.0,40.45399193326028
92500.0,78.71830917938777,38.13960530902372,100.0,40.57870387036406
92533.33333333336,78.79984993241277,38.09290628205345,100.0,40.70694365035932
92566.66666666666,78.8607633340734,38.05087030843193,100.0,40.80989302564147
92600.0,78.89852771414351,38.02311579770708,100.0,40.875411916436434
92633.33333333336,78.92824169615078,38.01203391209618,100.0,40.916207784054606
92666.66666666666,78.95007111757451,38.007542601181036,100.0,40.94252851639348
92700.0,78.98110560033315,37.991516974876355,100.0,40.98958862545679
92733.33333333336,78.98196030118783,37.991920280428985,100.0,40.99004002075884
92766.66666666666,78.9869782223348,37.993589885201324,100.0,40.99338833713347
92800.0,78.99711647118272,37.99519976552783,100.0,41.00191670565489
92833.33333333336,79.01528510064168,37.996479623269344,100.0,41.01880547737233
92866.66666666666,79.0438650630926,37.99573882485317,100.0,41.048126238239426
92900.0,79.08083615651532,37.98898096624972,100.0,41.09185519026559
92933.33333333336,79.12260691065165,37.973298991469775,100.0,41.14930791918189
92966.66666666666,79.16677077148219,37.951867882465415,100.0,41.21490288901678
93000.0,79.2106139653254,37.92893657088558,100.0,41.28167739443981
93033.33333333336,79.25070936375414,37.90918993495123,100.0,41.34151942880291
93066.66666666666,79.27677558148703,37.90406149106936,100.0,41.37271409041766
93100.0,79.2951925093867,37.90164014663043,100.0,41.39355236275627
93133.33333333336,79.31418124734094,37.88922982316107,100.0,41.42495142417987
93166.66666666666,79.32835458996257,37.880029570898834,100.0,41.44832501906374
93200.0,79.34368896822798,37.87916681257098,100.0,41.464522155656994
93233.33333333336,79.35118055071955,37.8810314637542,100.0,41.47014908696535
93266.66666666666,79.35118055071955,37.8810314637542,100.0,41.47014908696535
93300.0,79.35118055071955,37.8810314637542,100.0,41.47014908696535
93333.33333333336,79.35118055071956,37.8810314637542,100.0,41.47014908696536
93366.66666666666,79.35118055071956,37.8810314637542,100.0,41.47014908696536
93400.0,79.3559767137891,37.88266317222963,100.0,41.47331354155947
93433.33333333336,79.36876648197456,37.88354017734423,100.0,41.48522630463034
93466.66666666666,79.38564446473687,37.87797156400832,100.0,41.50767290072855
93500.0,79.40501550256008,37.86331018554798,100.0,41.54170531701209
93533.33333333336,79.41952613395108,37.84957131797513,100.0,41.56995481597595
93566.66666666666,79.41942874716321,37.84965411979235,100.0,41.56977462737086
93600.0,79.40472334219648,37.860397099589555,100.0,41.54432624260693
93633.33333333336,79.37540991905088,37.877860276140474,100.0,41.497549642910414
93666.66666666666,79.35367894754583,37.89008721560293,100.0,41.4635917319429
93700.0,79.34856205138976,37.8925041060383,100.0,41.45605794535146
93733.33333333336,79.36005923058272,37.88833221300651,100.0,41.47172701757622
93766.66666666666,79.3852935009977,37.8797355494417,100.0,41.505557951556014
93800.0,79.4172212118411,37.86241976016687,100.0,41.55480145167422
93833.33333333336,79.4437500662769,37.85231454134134,100.0,41.59143552493557
93866.66666666666,79.46166565628553,37.85045265385861,100.0,41.611213002426915
93900.0,79.47096798186692,37.85219469929165,100.0,41.61877328257526
93933.33333333336,79.4716570430211,37.852523610876354,100.0,41.619133432144736
93966.66666666666,79.47165704302108,37.852523610876354,100.0,41.61913343214473
94000.0,79.47165704302108,37.852523610876354,100.0,41.61913343214473
94033.33333333336,79.46600168706634,37.850763746661684,100.0,41.615237940404654
94066.66666666666,79.45369297116483,37.84971856866311,100.0,41.60397440250171
94100.0,79.44094980078916,37.85416334151543,100.0,41.586786459273725
94133.33333333336,79.42984514443025,37.86334380696234,100.0,41.566501337467905
94166.66666666666,79.42037900208805,37.87515005761909,100.0,41.545228944468974
94200.0,79.43239229250186,37.87032102524857,100.0,41.562071267253295
94233.33333333336,79.45679890877129,37.86269608633342,100.0,41.59410282243787
94266.66666666666,79.48917026390428,37.85845921033164,100.0,41.63071105357265
94300.0,79.5250815791398,37.85372380708078,100.0,41.67135777205902
94333.33333333336,79.55912479154765,37.83954190597418,100.0,41.71958288557347
94366.66666666666,79.58646778671672,37.828442557576835,100.0,41.758025229139896
94400.0,79.60414894613704,37.82674293033727,100.0,41.77740601579978
94433.33333333336,79.61548210996447,37.82218381691232,100.0,41.79329829305215
94466.66666666666,79.63179140171238,37.8012435748467,100.0,41.83054782686567
94500.0,79.66397870758387,37.770902099562335,100.0,41.89307660802154
94533.33333333336,79.7063053218403,37.73623017747372,100.0,41.97007514436659
94566.66666666666,79.7400689331478,37.699629947773346,100.0,42.04043898537444
94600.0,79.76364325356421,37.668926621226845,100.0,42.09471663233737
94633.33333333336,79.73832077357505,37.68646250849094,100.0,42.051858265084114
94666.66666666666,79.68326718518813,37.734892907212455,100.0,41.94837427797568
94700.0,79.6272471182985,37.76881749615355,100.0,41.858429622144946
94733.33333333336,79.58294512399651,37.80071932843662,100.0,41.78222579555989
94766.66666666666,79.53152062257202,37.83603834150727,100.0,41.69548228106474
94800.0,79.47469775195603,37.878386988322845,100.0,41.596310763633184
94833.33333333336,79.42033091827885,37.927676282152454,100.0,41.49265463612639
94866.66666666666,79.38410103322138,37.95607111288085,100.0,41.42802992034053
94900.0,79.36856080333632,37.960735024236044,100.0,41.40782577910028
94933.33333333336,79.36877162954713,37.96081725628406,100.0,41.40795437326307
94966.66666666666,79.35824659902211,37.98988767202227,100.0,41.36835892699984
95000.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95033.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95066.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95100.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95133.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95166.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95200.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95233.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95266.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95300.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95333.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95366.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95400.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95433.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95466.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95500.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95533.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95566.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95600.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95633.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95666.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95700.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95733.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95766.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95800.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95833.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95866.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95900.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95933.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
95966.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96000.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96033.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96066.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96100.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96133.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96166.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96200.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96233.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96266.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96300.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96333.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96366.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96400.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96433.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96466.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96500.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96533.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96566.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96600.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96633.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96666.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96700.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96733.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96766.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96800.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96833.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96866.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96900.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96933.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
96966.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97000.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97033.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97066.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97100.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97133.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97166.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97200.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97233.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97266.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97300.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97333.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97366.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97400.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97433.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97466.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97500.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97533.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97566.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97600.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97633.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97666.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97700.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97733.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97766.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97800.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97833.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97866.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97900.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97933.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
97966.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98000.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98033.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98066.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98100.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98133.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98166.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98200.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98233.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98266.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98300.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98333.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98366.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98400.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98433.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98466.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98500.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98533.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98566.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98600.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98633.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98666.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98700.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98733.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98766.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98800.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98833.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98866.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98900.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98933.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
98966.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99000.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99033.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99066.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99100.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99133.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99166.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99200.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99233.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99266.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99300.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99333.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99366.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99400.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99433.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99466.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99500.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99533.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99566.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99600.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99633.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99666.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99700.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99733.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99766.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99800.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99833.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99866.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99900.0,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99933.33333333336,79.35824659902194,37.98988767202223,100.0,41.36835892699972
99966.66666666666,79.35824659902194,37.98988767202223,100.0,41.36835892699972


==> anc/cc_lnt_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
33.33333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
66.66666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
100.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
133.33333333333331,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
166.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
200.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
233.33333333333334,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
266.66666666666663,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
300.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
333.3333333333334,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
366.66666666666663,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
400.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
433.33333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
466.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
500.0000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
533.3333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
566.6666666666669,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
600.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
633.3333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
666.6666666666669,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
700.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
733.3333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
766.6666666666669,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
800.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
833.3333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
866.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
900.0000000000002,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
933.3333333333334,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
966.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1000.0000000000002,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1033.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1066.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1100.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1133.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1166.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1200.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1233.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1266.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1300.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1333.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1366.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1400.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1433.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1466.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1500.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1533.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1566.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1600.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1633.3333333333337,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1666.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1700.0000000000005,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1733.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1766.6666666666665,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1800.0000000000005,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1833.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1866.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1900.0000000000005,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1933.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
1966.6666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2000.0000000000005,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2033.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2066.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2100.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2133.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2166.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2200.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2233.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2266.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2300.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2333.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2366.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2400.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2433.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2466.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2500.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2533.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2566.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2600.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2633.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2666.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2700.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2733.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2766.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2800.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2833.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2866.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2900.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2933.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
2966.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3000.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3033.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3066.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3100.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3133.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3166.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3200.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3233.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3266.6666666666674,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3300.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3333.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3366.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3400.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3433.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3466.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3500.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3533.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3566.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3600.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3633.333333333333,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3666.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3700.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3733.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3766.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3800.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3833.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3866.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3900.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3933.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
3966.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4000.000000000001,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4033.3333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4066.666666666667,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4100.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4133.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4166.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4200.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4233.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4266.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4300.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4333.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4366.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4400.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4433.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4466.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4500.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4533.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4566.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4600.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4633.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4666.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4700.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4733.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4766.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4800.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4833.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4866.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4900.0,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4933.333333333335,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
4966.666666666666,34.62926777461509,12.555690383535994,47.18495815815108,22.07357739107909
5000.0,34.67645632167893,12.574570630118448,47.25102695179737,22.10188569156048
5033.333333333335,34.703917753058,12.594916595280713,47.298834348338715,22.109001157777286
5066.666666666666,34.73767945353586,12.632348159534784,47.37002761307065,22.105331294001076
5100.0,34.86417976463926,12.688310211188087,47.55248997582735,22.17586955345117
5133.333333333335,35.01658194238564,12.782203401393073,47.79878534377872,22.23437854099257
5166.666666666666,35.19222221235933,12.879724945840046,48.07194715819938,22.312497266519287
5200.0,35.35090091754757,12.942562869677916,48.293463787225484,22.408338047869655
5233.333333333335,35.535171600853246,12.994934165876503,48.53010576672975,22.540237434976746
5266.666666666666,35.682139301815894,13.07139833239398,48.75353763420988,22.610740969421915
5300.0,35.803176514285965,13.110789839775325,48.91396635406129,22.69238667451064
5333.333333333335,35.940637172266264,13.143479923773969,49.08411709604023,22.797157248492297
5366.666666666666,36.07754007892165,13.17735658905296,49.25489666797461,22.900183489868688
5400.0,36.244853241280374,13.227970509703974,49.47282375098435,23.016882731576402
5433.333333333335,36.40161641191378,13.273872770328385,49.67548918224216,23.127743641585393
5466.666666666666,36.53814944409744,13.323466339528482,49.86161578362592,23.214683104568962
5500.0,36.668734908068906,13.355764620819457,50.02449952888836,23.31297028724945
5533.333333333335,36.67446079156878,13.330136759886244,50.00459755145502,23.344324031682532
5566.666666666666,36.66385419407681,13.311687253339333,49.97554144741615,23.35216694073748
5600.0,36.67886483933086,13.326742207787987,50.00560704711885,23.352122631542876
5633.333333333335,36.731744272432685,13.356649980843846,50.08839425327653,23.375094291588837
5666.666666666666,36.74897813876494,13.399359949315091,50.14833808808003,23.34961818944985
5700.0,36.76278649271461,13.381608126516118,50.14439461923073,23.38117836619849
5733.333333333335,36.79522481228879,13.408229153335277,50.203453965624064,23.38699565895351
5766.666666666666,36.8198734122885,13.438770858075722,50.25864427036422,23.38110255421278
5800.0,36.81621113993037,13.454221670131808,50.270432810062175,23.36198946979856
5833.333333333335,36.82886614543709,13.476305520810635,50.30517166624772,23.352560624626456
5866.666666666666,36.85734008826892,13.484307855816855,50.34164794408578,23.373032232452065
5900.0,36.921873081993084,13.526032152143404,50.447905234136485,23.39584092984968
5933.333333333335,36.962538693737834,13.57510313937069,50.53764183310852,23.387435554367144
5966.666666666666,37.01914646822184,13.623045835077468,50.64219230329931,23.39610063314437
6000.0,37.07215280293615,13.666841014468448,50.7389938174046,23.405311788467706
6033.333333333335,37.138280930112465,13.680250841980003,50.81853177209247,23.45803008813246
6066.666666666666,37.17012681082184,13.699416222805736,50.86954303362758,23.470710588016104
6100.0,37.229300119671564,13.715638246051638,50.9449383657232,23.513661873619924
6133.333333333335,37.286206666966656,13.772266608553213,51.05847327551987,23.513940058413443
6166.666666666666,37.291807326964516,13.787610548712093,51.07941787567661,23.50419677825242
6200.0,37.3185775215488,13.794925621119555,51.11350314266835,23.523651900429243
6233.333333333335,37.339973145267585,13.774582867832587,51.11455601310017,23.565390277435
6266.666666666666,37.34504614865593,13.790034389219418,51.13508053787535,23.555011759436514
6300.0,37.36534425837634,13.791403416503544,51.15674767487988,23.573940841872798
6333.333333333335,37.41654362559661,13.84499237752144,51.26153600311805,23.57155124807517
6366.666666666666,37.46586866768643,13.906930723651477,51.37279939133791,23.558937944034952
6400.0,37.55784884544831,14.002969356696596,51.56081820214491,23.554879488751716
6433.333333333335,37.63552375596095,14.048542784006743,51.684066539967695,23.586980971954212
6466.666666666666,37.68263456257257,14.071865644184557,51.75450020675712,23.61076891838801
6500.000000000001,37.7203978921226,14.102481838191874,51.82287973031447,23.617916053930724
6533.333333333335,37.74689823353024,14.114461360747992,51.86135959427823,23.632436872782247
6566.666666666666,37.76112676555219,14.129913655109089,51.891040420661284,23.631213110443102
6600.000000000002,37.76349875471383,14.141725535528076,51.905224290241904,23.621773219185755
6633.333333333334,37.76526973384024,14.10600758038281,51.87127731422305,23.659262153457433
6666.666666666666,37.777563715749565,14.118723318428469,51.89628703417803,23.658840397321097
6700.000000000002,37.78610733361584,14.117450152917778,51.903557486533614,23.668657180698062
6733.333333333334,37.763208657504144,14.077751173089739,51.84095983059388,23.685457484414407
6766.666666666666,37.76636038760106,14.050670215657243,51.8170306032583,23.71569017194382
6800.000000000002,37.79008353131727,14.081746113624654,51.871829644941926,23.70833741769262
6833.333333333334,37.84385521822534,14.125796426585252,51.9696516448106,23.71805879164009
6866.666666666666,37.85826990777468,14.134001954064054,51.99227186183873,23.724267953710623
6900.000000000002,37.8820800535698,14.12108765101371,52.00316770458351,23.76099240255609
6933.333333333334,37.911148264360676,14.136840879100015,52.04798914346069,23.774307385260663
6966.666666666666,37.96478089957525,14.129348674217303,52.09412957379256,23.83543222535795
7000.000000000002,38.04512548443091,14.191112501995942,52.23623798642686,23.85401298243497
7033.333333333334,38.127855633656466,14.276552975400401,52.404408609056865,23.851302658256067
7066.666666666666,38.19318835530714,14.320689306592215,52.51387766189936,23.87249904871493
7100.000000000002,38.212443301579064,14.335157739816422,52.54760104139549,23.87728556176264
7133.333333333334,38.272134891702244,14.370511205696205,52.64264609739845,23.90162368600604
7166.666666666666,38.31881699125608,14.403869587380205,52.722686578636285,23.91494740387587
7200.000000000002,38.33633906979989,14.441935799929462,52.77827486972935,23.89440326987043
7233.333333333334,38.345184449048034,14.465212419844466,52.8103968688925,23.879972029203568
7266.666666666666,38.37869971559081,14.48370508820288,52.862404803793694,23.89499462738793
7300.000000000002,38.43917353403529,14.50308138508616,52.94225491912145,23.93609214894913
7333.333333333334,38.511576608935805,14.54101736939774,53.05259397833355,23.970559239538066
7366.666666666667,38.6407753500891,14.618763939177791,53.25953928926689,24.02201141091131
7400.000000000002,38.72037803483094,14.70178048654229,53.42215852137323,24.018597548288646
7433.333333333334,38.81655277717735,14.802990159996227,53.61954293717358,24.013562617181123
7466.666666666667,38.89234389615662,14.879406842455005,53.77175073861162,24.012937053701613
7500.000000000002,38.96315556073875,14.92246515415549,53.88562071489424,24.04069040658326
7533.333333333334,39.090369385718574,14.958858250567658,54.04922763628623,24.131511135150916
7566.666666666667,39.1775429258939,15.009038865882461,54.18658179177636,24.168504060011443
7600.000000000002,39.23240286342455,15.06182288210177,54.29422574552632,24.170579981322774
7633.333333333334,39.282494873813725,15.1178464084201,54.400341282233825,24.164648465393626
7666.666666666667,39.32713583537333,15.196037892333003,54.523173727706336,24.13109794304033
7700.000000000002,39.34754884249423,15.216214438792994,54.56376328128722,24.13133440370123
7733.333333333334,39.38610864199476,15.230971649215858,54.61708029121062,24.1551369927789
7766.666666666667,39.44124968230542,15.260344360875054,54.70159404318047,24.180905321430366
7800.000000000002,39.50697289472238,15.28244005398818,54.78941294871056,24.2245328407342
7833.333333333334,39.54417509277422,15.286138519992534,54.83031361276675,24.258036572781684
7866.666666666667,39.62209903743939,15.291007120343217,54.91310615778261,24.331091917096174
7900.000000000002,39.691432277256155,15.31167798335508,55.00311026061124,24.379754293901073
7933.333333333334,39.74739257622103,15.33361739285948,55.08100996908051,24.41377518336155
7966.666666666667,39.79639166923902,15.371252186459936,55.167643855698955,24.425139482779088
8000.000000000002,39.823292146706294,15.396127651614865,55.219419798321155,24.42716449509143
8033.333333333334,39.86596663618428,15.404351714750444,55.27031835093473,24.46161492143384
8066.666666666667,39.921593601570756,15.435602224672687,55.35719582624344,24.48599137689807
8100.000000000002,39.93955000863162,15.451501542319008,55.39105155095063,24.488048466312613
8133.333333333334,39.95532837692503,15.452763650671061,55.40809202759609,24.502564726253972
8166.666666666667,39.98204052002466,15.48977218510057,55.47181270512523,24.49226833492409
8200.0,40.05831217837,15.533501266782963,55.591813445152965,24.52481091158704
8233.333333333332,40.14030294439276,15.604812794721477,55.74511573911423,24.535490149671283
8266.66666666667,40.219479155203594,15.660476927094873,55.87995608229846,24.55900222810872
8300.0,40.277403820235506,15.723718187434752,56.00112200767026,24.553685632800754
8333.333333333332,40.31098335343904,15.776398346063912,56.087381699502956,24.534585007375128
8366.66666666667,40.35198320336719,15.7987299953468,56.15071319871399,24.55325320802039
8400.0,40.437145870656906,15.863027050118554,56.30017292077546,24.574118820538352
8433.333333333332,40.54305010532918,15.923549868524479,56.46659997385366,24.6195002368047
8466.66666666667,40.61037890025333,15.991563283539577,56.60194218379291,24.618815616713754
8500.0,40.673000170059325,16.0581723101081,56.73117248016743,24.614827859951223
8533.333333333332,40.70741494302206,16.114980206710406,56.822395149732465,24.592434736311652
8566.66666666667,40.75556782549069,16.156378506783344,56.91194633227403,24.599189318707342
8600.0,40.80638554772581,16.18805231834986,56.99443786607567,24.61833322937595
8633.333333333332,40.85093289825218,16.19864769845934,57.04958059671152,24.652285199792843
8666.66666666667,40.8864921960168,16.2210396664551,57.1075318624719,24.665452529561705
8700.0,40.89491953714663,16.226736759072157,57.12165629621879,24.66818277807447
8733.333333333332,40.934403024198524,16.2365991765839,57.171002200782425,24.697803847614622
8766.66666666667,40.985860654779344,16.27340380364469,57.259264458424035,24.712456851134654
8800.0,41.029143494378374,16.29397242027088,57.32311591464925,24.735171074107495
8833.333333333332,41.08057383234421,16.315756005842964,57.39632983818717,24.764817826501243
8866.66666666667,41.16341138674923,16.354869796383504,57.518281183132736,24.808541590365728
8900.0,41.26249651026835,16.44585572749683,57.70835223776518,24.81664078277152
8933.333333333332,41.340519025491076,16.47590316699149,57.81642219248256,24.864615858499587
8966.66666666667,41.39279937162473,16.508212379657788,57.901011751282525,24.884586991966945
9000.0,41.50507948204245,16.566463206046368,58.07154268808881,24.93861627599608
9033.333333333332,41.63492601049892,16.64467803765034,58.27960404814927,24.990247972848582
9066.66666666667,41.72633525275386,16.71707799347146,58.44341324622532,25.009257259282403
9100.0,41.724344622255614,16.72555112422173,58.449895746477345,24.998793498033884
9133.333333333332,41.78801410213475,16.721769642471966,58.50978374460672,25.066244459662787
9166.66666666667,41.89154545286264,16.730101140263763,58.6216465931264,25.161444312598874
9200.0,42.006082523702446,16.75924481821118,58.765327341913626,25.246837705491266
9233.333333333332,42.10228045650116,16.831275395396798,58.933555851897964,25.271005061104365
9266.66666666667,42.1730808391978,16.89389937226272,59.06698021146052,25.279181466935082
9300.0,42.24227557647421,16.93777027428873,59.180045850762944,25.304505302185483
9333.333333333332,42.33785864688973,17.00783628755837,59.3456949344481,25.33002235933136
9366.66666666667,42.40825148892177,17.090412691169142,59.49866418009091,25.31783879775263
9400.0,42.494054610142115,17.129385907600437,59.62344051774255,25.364668702541678
9433.333333333332,42.59128391955771,17.147766114217173,59.73905003377489,25.443517805340537
9466.66666666667,42.72064779944686,17.22924586536636,59.94989366481322,25.4914019340805
9500.0,42.869901606074365,17.30975263373486,60.179654239809224,25.560148972339505
9533.333333333332,43.01290216547332,17.36994401225027,60.38284617772359,25.642958153223052
9566.66666666667,43.1026657332089,17.435296621285406,60.53796235449431,25.667369111923495
9600.0,43.18069147838192,17.477766667751954,60.65845814613387,25.702924810629963
9633.333333333332,43.29673982519508,17.526793715180904,60.82353354037599,25.76994611001418
9666.66666666667,43.39529773586717,17.542749637592042,60.93804737345921,25.852548098275125
9700.0,43.44754457228082,17.552405420560905,60.99994999284172,25.895139151719913
9733.333333333332,43.539364813215826,17.57685866133463,61.11622347455045,25.962506151881197
9766.66666666667,43.621035689690764,17.648320743096278,61.26935643278704,25.972714946594486
9800.0,43.72959069634497,17.68795569572038,61.41754639206535,26.04163500062459
9833.333333333332,43.81541249528293,17.750394128184706,61.56580662346764,26.065018367098222
9866.66666666667,43.927189118678605,17.826067207982337,61.753256326660946,26.101121910696268
9900.0,44.03500465519773,17.900727235860163,61.9357318910579,26.134277419337568
9933.333333333332,44.09389923796818,17.91661360544147,62.01051284340965,26.17728563252671
9966.66666666667,44.139981227086075,17.95430965199662,62.09429087908269,26.185671575089454
10000.0,44.18741682474694,17.984727459320915,62.172144284067855,26.202689365426025
10033.333333333332,44.2359807546281,17.988292325063664,62.22427307969177,26.247688429564437
10066.66666666667,44.36176717885048,18.027189685649745,62.38895686450022,26.334577493200733
10100.0,44.5321966366567,18.101213993180323,62.63341062983702,26.430982643476376
10133.333333333332,44.697587142443275,18.179093003956147,62.87668014639942,26.518494138487128
10166.66666666667,44.791535353433396,18.264232662821495,63.05576801625489,26.5273026906119
10200.0,44.91245986007984,18.355283945498343,63.267743805578185,26.5571759145815
10233.333333333332,45.051013772924186,18.42526054185746,63.47627431478165,26.625753231066724
10266.66666666667,45.18448777876908,18.515851067529766,63.70033884629885,26.668636711239316
10300.0,45.32668319600913,18.599967529481557,63.92665072549069,26.72671566652757
10333.333333333332,45.446934656357755,18.657576938893374,64.10451159525113,26.78935771746438
10366.66666666667,45.57285684963161,18.751917365218233,64.32477421484984,26.82093948441338
10400.0,45.672493801358954,18.80154620982779,64.47404001118674,26.870947591531163
10433.333333333332,45.784005877857965,18.866550214468795,64.65055609232675,26.91745566338917
10466.66666666667,45.891499964670224,18.9397115263484,64.83121149101862,26.951788438321824
10500.0,46.02183412770586,19.01081528773899,65.03264941544485,27.01101883996687
10533.333333333332,46.1338583562484,19.082683701460535,65.21654205770893,27.051174654787868
10566.66666666667,46.22751375093788,19.110862758778293,65.33837650971617,27.116650992159588
10600.0,46.335438141291654,19.146510956882775,65.48194909817443,27.18892718440888
10633.333333333332,46.45004402235513,19.159974788558173,65.6100188109133,27.290069233796956
10666.66666666667,46.56050634458437,19.200342253663848,65.76084859824822,27.36016409092052
10700.0,46.679459324591,19.23842833901309,65.91788766360409,27.44103098557791
10733.333333333332,46.81957589567119,19.260329352290857,66.07990524796205,27.559246543380336
10766.66666666667,46.982629148123515,19.301444122196205,66.28407327031972,27.68118502592731
10800.0,47.149497169361226,19.350476363064814,66.49997353242604,27.79902080629641
10833.333333333332,47.30351708988773,19.41823861223974,66.72175570212747,27.885278477647987
10866.66666666667,47.456611974574336,19.520929685347344,66.97754165992168,27.935682289226992
10900.0,47.54678675837227,19.604631208481717,67.15141796685398,27.942155549890554
10933.333333333332,47.596859042329434,19.653198642694125,67.25005768502356,27.94366039963531
10966.66666666667,47.6751617452266,19.64001251359179,67.31517425881839,28.035149231634815
11000.0,47.78378845803047,19.641470475130063,67.42525893316053,28.14231798290041
11033.333333333332,47.901659380392054,19.694094961911507,67.59575434230356,28.207564418480548
11066.66666666667,48.0405795925551,19.77180608412157,67.81238567667667,28.268773508433526
11100.0,48.21166198917007,19.837489161296713,68.04915115046678,28.374172827873355
11133.333333333332,48.38645526241368,19.879668107947168,68.26612337036084,28.506787154466515
11166.66666666667,48.48536227283614,19.937565731456626,68.42292800429277,28.547796541379515
11200.0,48.58824494613042,19.98110025981371,68.56934520594413,28.607144686316712
11233.333333333332,48.73492905592769,20.016463690516872,68.75139274644457,28.718465365410815
11266.66666666667,48.89455468395052,20.04858877586824,68.94314345981876,28.845965908082277
11300.0,49.02849158487315,20.110714620254196,69.13920620512735,28.917776964618955
11333.333333333332,49.161954547985175,20.177590372601664,69.33954492058683,28.98436417538351
11366.66666666667,49.285258924764086,20.226453500009956,69.51171242477405,29.05880542475413
11400.0,49.390077746584936,20.26488338416558,69.65496113075051,29.125194362419357
11433.333333333332,49.48345640000264,20.272537875448357,69.755994275451,29.21091852455428
11466.66666666667,49.56542763125918,20.305878785175835,69.87130641643502,29.259548846083348
11500.0,49.62352388935323,20.32365738037795,69.94718126973117,29.29986650897528
11533.333333333332,49.691636818739674,20.32722741215923,70.0188642308989,29.364409406580446
11566.66666666667,49.81707440605266,20.346371393317305,70.16344579936997,29.470703012735356
11600.0,49.965551796055564,20.410358736341347,70.37591053239692,29.555193059714217
11633.333333333332,50.10387944537665,20.4708634210756,70.57474286645225,29.63301602430105
11666.66666666667,50.23414823335287,20.506246114137813,70.74039434749068,29.727902119215056
11700.0,50.4285975558315,20.570073348896315,70.99867090472782,29.858524206935186
11733.333333333332,50.613289089475174,20.645875486727363,71.25916457620254,29.96741360274781
11766.66666666667,50.787685221774076,20.739301982794263,71.52698720456834,30.048383238979813
11800.0,50.89829424263522,20.829086510784467,71.72738075341968,30.06920773185075
11833.333333333332,51.02457296782468,20.88280398782482,71.9073769556495,30.141768979999863
11866.66666666667,51.158451426805534,20.922659605024737,72.08111103183028,30.235791821780797
11900.0,51.3175329892889,20.98850052033145,72.30603350962035,30.32903246895745
11933.333333333332,51.47939775593987,21.01726502488588,72.49666278082574,30.46213273105399
11966.66666666667,51.605568002007665,21.084701029145545,72.6902690311532,30.52086697286212
12000.0,51.75661713757159,21.12989669206417,72.88651382963576,30.626720445507416
12033.333333333332,51.93010834088174,21.231578026040896,73.16168636692264,30.69853031484084
12066.66666666667,52.08936868542347,21.31217686015719,73.40154554558066,30.777191825266282
12100.0,52.28927506251622,21.40104355077742,73.69031861329364,30.888231511738798
12133.333333333332,52.442654578903834,21.441494438339113,73.88414901724295,31.00116014056472
12166.66666666667,52.55728381792507,21.454367953994375,74.01165177191945,31.102915863930694
12200.0,52.69347028974927,21.494896648983403,74.18836693873267,31.19857364076587
12233.333333333332,52.79411954120588,21.525074610399866,74.31919415160574,31.269044930806015
12266.66666666667,52.88557436652789,21.57705758704033,74.46263195356822,31.30851677948756
12300.0,53.02683188769911,21.628447440699524,74.65527932839863,31.398384446999586
12333.333333333332,53.19739620317692,21.694399288256477,74.8917954914334,31.502996914920445
12366.66666666667,53.366365427724666,21.764675248983824,75.1310406767085,31.601690178740842
12400.0,53.50530368642848,21.825128112088578,75.33043179851705,31.680175574339906
12433.333333333332,53.66523422462914,21.921044860292117,75.58627908492126,31.74418936433702
12466.66666666667,53.86272337007989,22.014731925317918,75.87745529539781,31.847991444761973
12500.0,53.9821739822755,22.065913289427712,76.04808727170321,31.916260692847786
12533.333333333332,54.12089365574902,22.109438386946,76.23033204269503,32.01145526880302
12566.66666666667,54.2488531523827,22.15502178789518,76.40387494027789,32.09383136448752
12600.0,54.40835695643306,22.20298787211538,76.61134482854844,32.20536908431768
12633.333333333332,54.56544477179293,22.233772491837048,76.79921726362998,32.33167227995588
12666.66666666667,54.72393706287448,22.29941754536168,77.02335460823616,32.42451951751279
12700.0,54.852124773295444,22.343977024751418,77.19610179804687,32.508147748544026
12733.333333333332,54.98507998948184,22.386615402313165,77.371695391795,32.59846458716868
12766.66666666667,55.196738387946475,22.466423943414895,77.66316233136138,32.73031444453158
12800.0,55.413729919575566,22.53011426375791,77.94384418333348,32.88361565581766
12833.333333333332,55.621388325615044,22.601339094568534,78.22272742018357,33.020049231046514
12866.66666666667,55.82109052575327,22.69735391645983,78.5184444422131,33.123736609293445
12900.000000000002,56.0183885930153,22.71511247345763,78.73350106647294,33.30327611955767
12933.333333333332,56.1790133361697,22.71169662182648,78.89070995799618,33.46731671434323
12966.66666666667,56.34655617484436,22.740110650663794,79.08666682550816,33.606445524180565
13000.000000000002,56.531151478127065,22.80165794366577,79.33280942179283,33.7294935344613
13033.333333333332,56.762232917517665,22.911531810964597,79.67376472848227,33.85070110655307
13066.66666666667,57.002609207179205,23.043508253835284,80.04611746101449,33.95910095334392
13100.000000000002,57.20720584503465,23.160519172472636,80.36772501750728,34.04668667256202
13133.333333333332,57.367908427410555,23.24634171403126,80.61425014144181,34.121566713379295
13166.666666666668,57.494270951597215,23.30924702038749,80.8035179719847,34.18502393120973
13200.000000000004,57.622340878491855,23.373486938647208,80.99582781713906,34.24885393984465
13233.333333333332,57.6806813583803,23.397078270073692,81.07775962845399,34.283603088306606
13266.666666666668,57.779524177915654,23.423289238858235,81.20281341677389,34.356234939057416
13300.000000000004,57.95218068945624,23.460815366324752,81.412996055781,34.49136532313149
13333.333333333332,58.13240164272531,23.51138151471997,81.64378315744528,34.62102012800534
13366.666666666668,58.31856455953981,23.594622649591308,81.91318720913111,34.7239419099485
13400.000000000004,58.49155622976628,23.668332275648794,82.15988850541507,34.82322395411749
13433.333333333332,58.69615336964779,23.744051130284063,82.44020449993185,34.952102239363725
13466.666666666668,58.86809288323565,23.819661685284284,82.68775456851994,35.04843119795136
13500.000000000004,59.00328393463245,23.90615848566787,82.90944242030032,35.097125448964576
13533.333333333332,59.12287909282647,23.93561108685104,83.0584901796775,35.18726800597543
13566.666666666668,59.253188655960265,23.948375240315013,83.20156389627527,35.304813415645256
13600.000000000004,59.377604347165644,24.004424794611293,83.38202914177694,35.37317955255435
13633.333333333332,59.487921796604134,24.036044951401845,83.52396674800598,35.45187684520229
13666.666666666668,59.62272339915203,24.070238046786827,83.69296144593886,35.5524853523652
13700.000000000004,59.76780646400428,24.123754681408478,83.89156114541277,35.6440517825958
13733.333333333332,59.902186641702116,24.175610225361993,84.07779686706411,35.72657641634012
13766.666666666668,59.96258627898583,24.16735009227325,84.12993637125908,35.795236186712586
13800.000000000004,60.00715304965606,24.15492570290801,84.16207875256407,35.85222734674805
13833.333333333332,60.12778675805025,24.159720953447895,84.28750771149814,35.968065804602354
13866.666666666668,60.310640226105534,24.18581356822297,84.4964537943285,36.124826657882565
13900.000000000004,60.47885884137486,24.18911448335125,84.6679733247261,36.28974435802361
13933.333333333332,60.644876562548966,24.20600647292125,84.85088303547022,36.43887008962771
13966.666666666668,60.79951876904335,24.222971850577988,85.02249061962134,36.57654691846537
14000.000000000004,60.97424072299671,24.27488244698935,85.24912316998606,36.69935827600736
14033.333333333332,61.136350740630554,24.323967794332702,85.46031853496325,36.81238294629785
14066.666666666668,61.28474397155477,24.356100903741844,85.64084487529661,36.92864306781293
14100.000000000004,61.41066548351075,24.395919334325345,85.8065848178361,37.0147461491854
14133.333333333332,61.578767336634286,24.41631585087819,85.99508318751248,37.162451485756094
14166.666666666668,61.813775883231024,24.45059875517493,86.26437463840595,37.363177128056094
14200.000000000004,62.012040096658346,24.518522534009296,86.53056263066765,37.493517562649046
14233.333333333332,62.25185767866336,24.584739970226202,86.83659764888957,37.66711770843716
14266.666666666668,62.49187599991679,24.64804752713521,87.139923527052,37.84382847278158
14300.000000000004,62.74768687039459,24.68531689230844,87.43300376270302,38.06236997808615
14333.333333333332,62.991467946841,24.739961297340074,87.73142924418107,38.251506649500925
14366.666666666668,63.2136003657253,24.82880000567179,88.0424003713971,38.384800360053504
14400.000000000004,63.41669033013839,24.873388094130178,88.29007842426856,38.54330223600821
14433.333333333332,63.63053625204894,24.914935419421187,88.54547167147012,38.71560083262776
14466.666666666668,63.80989220952116,24.95125385157293,88.76114606109408,38.85863835794823
14500.000000000004,63.97478319061076,24.95777672293088,88.93255991354164,39.01700646767988
14533.333333333332,64.19587801729305,24.985627917570984,89.18150593486403,39.210250099722074
14566.666666666668,64.43643002557396,25.012771427008083,89.44920145258203,39.42365859856587
14600.000000000004,64.69311342112019,25.09365389311234,89.78676731423252,39.59945952800785
14633.333333333334,65.00446544769915,25.19060133044324,90.19506677814239,39.8138641172559
14666.666666666668,65.28005260013109,25.260084219756724,90.5401368198878,40.019968380374365
14700.000000000004,65.51933628555031,25.310825391779517,90.83016167732983,40.20851089377079
14733.333333333334,65.72835859935688,25.37401969240863,91.10237829176552,40.35433890694825
14766.666666666668,65.9548982327988,25.410569207021858,91.36546743982066,40.54432902577694
14800.000000000004,66.20402478377844,25.4318350016627,91.63585978544114,40.77218978211573
14833.333333333334,66.42176291260957,25.457613264197597,91.87937617680717,40.96414964841197
14866.666666666668,66.65585004045897,25.48997455811268,92.14582459857165,41.165875482346294
14900.000000000004,66.9240612459656,25.54066753972721,92.46472878569281,41.383393706238394
14933.333333333334,67.17039608978783,25.604511933908377,92.77490802369621,41.56588415587945
14966.666666666668,67.42790161870545,25.669280803718397,93.09718242242384,41.758620814987054
15000.000000000004,67.64187857332398,25.727379363940035,93.36925793726401,41.91449920938395
15033.333333333334,67.81534777596737,25.798228867716,93.61357664368336,42.01711890825137
15066.666666666668,67.97778133796811,25.840472852772976,93.81825419074109,42.137308485195135
15100.000000000004,68.16235779904227,25.86433550941608,94.02669330845835,42.29802228962619
15133.333333333334,68.36098834418065,25.898339484706412,94.25932782888707,42.46264885947424
15166.666666666668,68.55195305900922,25.894025572606925,94.44597863161614,42.6579274864023
15200.000000000004,68.76641338109437,25.939945792019287,94.70635917311365,42.82646758907508
15233.333333333334,68.94587336426595,26.000454308327676,94.94632767259363,42.945419055938274
15266.666666666668,69.14836842376776,26.016455423999254,95.16482384776702,43.13191299976851
15300.000000000004,69.37057933790902,26.03021149517226,95.40079083308129,43.34036784273676
15333.333333333334,69.56827148419426,26.082920079695306,95.65119156388957,43.48535140449895
15366.666666666668,69.78427291753242,26.151752029328,95.93602494686041,43.63252088820442
15400.000000000004,70.00394681344117,26.21658042835696,96.22052724179814,43.78736638508421
15433.333333333334,70.25072848304056,26.26716763149325,96.51789611453381,43.98356085154731
15466.666666666668,70.50776196921517,26.278963474167252,96.78672544338242,44.22879849504791
15500.000000000004,70.71817907703314,26.266762251807823,96.98494132884096,44.45141682522532
15533.333333333334,70.97183069922272,26.306106601601538,97.27793730082426,44.66572409762118
15566.666666666668,71.22937059173583,26.36358441833597,97.5929550100718,44.865786173399854
15600.000000000004,71.48640252584435,26.42219978699458,97.90860231283894,45.06420273884977
15633.333333333334,71.73950836349846,26.462000961803405,98.20150932530186,45.277507401695054
15666.666666666668,71.98646273291303,26.472414148957988,98.45887688187102,45.51404858395504
15700.000000000004,72.24183433147928,26.51061624733508,98.75245057881436,45.7312180841442
15733.333333333334,72.49463167012824,26.561766195384205,99.05639786551245,45.932865474744034
15766.666666666668,72.73011570900901,26.60391580668606,99.33403151569507,46.12619990232295
15800.000000000004,72.97176919969107,26.68090704180916,99.65267624150023,46.290862157881904
15833.333333333334,73.24376015872465,26.734770959927825,99.97853111865248,46.508989198796826
15866.666666666668,73.49698542548984,26.77851377419106,100.2754991996809,46.71847165129878
15900.000000000004,73.68283205395068,26.806494450568955,100.48932650451962,46.87633760338172
15933.333333333334,73.87937867137228,26.868098217352248,100.74747688872452,47.01128045402003
15966.666666666668,74.10235197274214,26.95485278417821,101.05720475692036,47.14749918856393
16000.000000000004,74.32906785656418,27.02104528396706,101.35011314053123,47.308022572597125
16033.333333333334,74.52217792450841,27.104754259315833,101.62693218382424,47.41742366519258
16066.666666666668,74.72925169394554,27.15701012802262,101.88626182196816,47.57224156592292
16100.000000000004,74.9254403517406,27.164722639511005,102.09016299125162,47.7607177122296
16133.333333333334,75.10538103403047,27.141252522047232,102.24663355607771,47.96412851198324
16166.666666666668,75.32767249034315,27.19559394493733,102.52326643528048,48.13207854540582
16200.000000000004,75.54093588345026,27.261658965334398,102.80259484878465,48.27927691811586
16233.333333333334,75.76536347818259,27.30793219215716,103.07329567033975,48.45743128602543
16266.666666666668,76.00748569793969,27.35346743812482,103.36095313606451,48.65401825981486
16300.000000000004,76.2590909729542,27.40386670093835,103.66295767389255,48.855224272015846
16333.333333333334,76.49564124571201,27.419058625767082,103.91469987147909,49.07658261994493
16366.666666666668,76.74683561536723,27.41929405213508,104.1661296675023,49.32754156323215
16400.0,76.94323751641167,27.465009526466062,104.40824704287773,49.47822798994561
16433.33333333334,77.18012916525173,27.58661340841706,104.76674257366878,49.59351575683467
16466.666666666664,77.47557122426359,27.69489826085482,105.17046948511842,49.78067296340877
16500.0,77.78146378253712,27.749487165492102,105.53095094802921,50.03197661704502
16533.33333333334,78.13125477242107,27.811824637554807,105.94307940997588,50.319430134866266
16566.666666666664,78.52330452768939,27.880465076093433,106.40376960378282,50.64283945159596
16600.0,78.92748094896251,27.921220662002693,106.84870161096521,51.006260286959815
16633.33333333334,79.28876062516945,27.98377256504014,107.27253319020959,51.304988060129304
16666.666666666664,79.61749304999961,28.08774872925216,107.70524177925176,51.529744320747454
16700.0,79.940644923614,28.224376628937208,108.16502155255121,51.716268294676794
16733.33333333334,80.29193669188523,28.38221269155576,108.67414938344099,51.90972400032946
16766.666666666664,80.62037555398008,28.527436088434015,109.1478116424141,52.09293946554607
16800.0,80.9132492993705,28.644497127243575,109.55774642661407,52.26875217212693
16833.33333333334,81.14379225496594,28.73677099909226,109.8805632540582,52.40702125587369
16866.666666666664,81.4186240828711,28.819142866332164,110.23776694920326,52.59948121653894
16900.0,81.71055427882898,28.886679106780246,110.59723338560923,52.82387517204873
16933.33333333334,82.00922926164915,28.95345041520042,110.96267967684958,53.05577884644873
16966.666666666664,82.27623744173748,29.032910877468716,111.3091483192062,53.24332656426876
17000.0,82.55179180617957,29.058877451844555,111.61066925802412,53.492914354335014
17033.33333333334,82.80424215741466,29.041448142297273,111.84569029971193,53.76279401511739
17066.666666666664,83.06683402662814,29.060817051557176,112.12765107818532,54.00601697507096
17100.0,83.39274044030192,29.148228404621378,112.5409688449233,54.24451203568054
17133.33333333334,83.68944719178725,29.23292291326387,112.92237010505113,54.45652427852338
17166.666666666664,83.96507125904532,29.339628121040672,113.30469938008599,54.62544313800464
17200.0,84.26545059781454,29.413116484478966,113.6785670822935,54.85233411333557
17233.33333333334,84.56839082089445,29.459902881325526,114.02829370221997,55.108487939568924
17266.666666666664,84.87610496353244,29.5050914303557,114.38119639388815,55.371013533176736
17300.0,85.14364959353613,29.563619444730996,114.70726903826713,55.58003014880513
17333.33333333334,85.39265331282733,29.617367812830658,115.010021125658,55.77528549999668
17366.666666666664,85.63430701514648,29.619951260527664,115.25425827567415,56.01435575461881
17400.0,85.92296012700747,29.60499365373793,115.5279537807454,56.317966473269536
17433.33333333334,86.21000901356093,29.56987997896475,115.77988899252568,56.640129034596185
17466.666666666664,86.49473983916803,29.571599042829334,116.06633888199737,56.9231407963387
17500.0,86.7656759659203,29.613671956048364,116.37934792196866,57.15200400987193
17533.33333333334,86.99419696765754,29.65932438260387,116.65352135026141,57.334872585053674
17566.666666666664,87.27034898606686,29.69197269121083,116.96232167727769,57.578376294856035
17600.0,87.56627844469847,29.7043763050359,117.27065474973438,57.86190213966257
17633.33333333334,87.87406050577047,29.707804274496578,117.58186478026705,58.16625623127389
17666.666666666664,88.17158093593564,29.672467118693948,117.84404805462958,58.49911381724169
17700.0,88.46928036874722,29.687387213542948,118.15666758229017,58.78189315520427
17733.33333333334,88.74376435166594,29.70565463180795,118.44941898347389,59.038109719858
17766.666666666664,89.04647222619252,29.72647085502168,118.77294308121421,59.32000137117084
17800.0,89.3153312589211,29.73858605658986,119.05391731551097,59.576745202331246
17833.33333333334,89.57292395397691,29.75565099807928,119.32857495205619,59.817272955897636
17866.666666666664,89.77129598492583,29.771876573847287,119.54317255877311,59.99941941107854
17900.0,89.98961404150484,29.801109667213066,119.7907237087179,60.18850437429177
17933.33333333334,90.24552189599669,29.87391717020528,120.11943906620198,60.37160472579141
17966.666666666664,90.51780274612202,29.935205839387308,120.45300858550932,60.58259690673471
18000.0,90.82082788198551,29.981142840526896,120.80197072251241,60.83968504145861
18033.33333333334,91.16555411360103,30.02974675979035,121.19530087339137,61.135807353810684
18066.666666666664,91.53467108818884,30.078941869531068,121.61361295771991,61.45572921865778
18100.0,91.9562610454647,30.14147992689296,122.09774097235766,61.814781118571744
18133.33333333334,92.33417423694188,30.250373211733017,122.5845474486749,62.08380102520886
18166.666666666664,92.65834507491462,30.35564205371718,123.0139871286318,62.302703021197445
18200.0,92.95376026906698,30.450899384322845,123.40465965338981,62.50286088474413
18233.33333333334,93.26166122465993,30.504888295779022,123.76654952043896,62.756772928880906
18266.666666666664,93.56112470334658,30.554655208365258,124.11577991171184,63.00646949498132
18300.0,93.9177075204126,30.568426953485364,124.48613447389798,63.34928056692724
18333.33333333334,94.30187527770619,30.560653908720855,124.86252918642704,63.741221368985336
18366.666666666664,94.67870061516761,30.565360335797305,125.24406095096492,64.1133402793703
18400.0,95.03124151593104,30.56603339568773,125.59727491161877,64.46520812024332
18433.33333333334,95.37556045060849,30.612428171374276,125.98798862198277,64.76313227923421
18466.666666666664,95.72653696350952,30.68513081796049,126.41166778147002,65.04140614554902
18500.0,96.07379608794814,30.774873408390707,126.84866949633884,65.29892267955744
18533.33333333334,96.49332954731256,30.922934912878137,127.41626446019069,65.57039463443442
18566.666666666664,96.93731215925102,31.11376356496204,128.05107572421306,65.82354859428898
18600.0,97.38606908964621,31.3125081628272,128.6985772524734,66.07356092681901
18633.33333333334,97.78960222706472,31.471151018132105,129.26075324519684,66.31845120893261
18666.666666666664,98.20688496347006,31.58744476467131,129.79432972814138,66.61944019879874
18700.0,98.64105492570717,31.68589128017377,130.32694620588094,66.95516364553339
18733.33333333334,99.05037397920007,31.770419100144508,130.82079307934458,67.27995487905557
18766.666666666664,99.43572914368903,31.827467377331185,131.2631965210202,67.60826176635784
18800.0,99.82557981857758,31.882110462868223,131.7076902814458,67.94346935570935
18833.33333333334,100.21799031537141,31.926118077425016,132.14410839279643,68.2918722379464
18866.666666666664,100.58622674718305,31.93096790444953,132.51719465163256,68.65525884273352
18900.0,100.94317466347395,31.871194510334714,132.81436917380867,69.07198015313924
18933.33333333334,101.35071472476311,31.83182920114919,133.18254392591228,69.51888552361392
18966.666666666664,101.76171759907207,31.8045861168897,133.56630371596177,69.95713148218238
19000.0,102.14746925653832,31.838943308218088,133.9864125647564,70.30852594832022
19033.33333333334,102.54892044493485,31.888232705458734,134.43715315039358,70.66068773947612
19066.666666666664,103.01034415260753,31.953574045834817,134.96391819844234,71.05677010677272
19100.0,103.54974827006038,32.075395285070925,135.6251435551313,71.47435298498945
19133.33333333334,104.03677370062813,32.222133132767006,136.25890683339514,71.81464056786112
19166.666666666664,104.46510669695462,32.38012174051598,136.8452284374706,72.08498495643863
19200.0,104.8229750965811,32.48704502646493,137.31002012304603,72.33593007011618
19233.33333333334,105.15728453237445,32.53869768501313,137.69598221738758,72.61858684736131
19266.666666666664,105.47900825730866,32.58491919587522,138.06392745318388,72.89408906143345
19300.0,105.76430345671513,32.6101299322602,138.37443338897532,73.15417352445493
19333.33333333334,106.01756928153084,32.62247836630807,138.6400476478389,73.39509091522277
19366.666666666664,106.28207763586508,32.62317929535935,138.90525693122441,73.65889834050573
19400.0,106.57421888599447,32.673935595127695,139.24815448112216,73.90028329086678
19433.33333333334,106.88864762245137,32.756832357649735,139.6454799801011,74.13181526480165
19466.666666666664,107.23762803135303,32.82357561794179,140.0612036492948,74.41405241341124
19500.0,107.59471220901744,32.923338968830684,140.51805117784812,74.67137324018677
19533.33333333334,107.95861327093574,33.03350538228957,140.9921186532253,74.92510788864618
19566.666666666664,108.36775629943926,33.13592561179306,141.50368191123232,75.23183068764621
19600.0,108.8044508680292,33.241900641031,142.0463515090602,75.56255022699821
19633.33333333334,109.23896564245199,33.325948906754796,142.56491454920678,75.9130167356972
19666.666666666664,109.7216242967193,33.41290231437562,143.1345266110949,76.30872198234368
19700.0,110.25932569923492,33.50926631764074,143.76859201687566,76.75005938159418
19733.33333333334,110.76879195293938,33.58388477463965,144.35267672757902,77.18490717829974
19766.666666666664,111.25292548056458,33.63172338475526,144.88464886531983,77.62120209580932
19800.0,111.672304439271,33.76414210268883,145.43644654195984,77.90816233658217
19833.33333333334,112.05253993390293,33.83403702932,145.88657696322292,78.21850290458293
19866.666666666664,112.36119694776254,33.862327327886945,146.22352427564948,78.49886961987559
19900.0,112.60972864292945,33.87719823905116,146.48692688198062,78.73253040387829
19933.33333333334,112.90662858568956,34.00579333906392,146.9124219247535,78.90083524662563
19966.666666666664,113.24433841401407,34.128730554393805,147.37306896840786,79.11560785962027
20000.0,113.61333750278463,34.22719892146566,147.84053642425027,79.38613858131897
20033.33333333334,114.02102335386894,34.325827007509254,148.3468503613782,79.6951963463597
20066.666666666664,114.40235012204022,34.406515413007426,148.80886553504763,79.99583470903279
20100.0,114.76560167905564,34.45070778599225,149.21630946504789,80.31489389306338
20133.33333333334,115.15401877605797,34.46588328573269,149.61990206179064,80.68813549032528
20166.666666666664,115.60142302500961,34.462020783442604,150.0634438084522,81.13940224156701
20200.0,116.01704507765929,34.492574933097416,150.5096200107567,81.52447014456187
20233.33333333334,116.38299687525625,34.57351203199563,150.95650890725187,81.80948484326063
20266.666666666664,116.7577899343491,34.628486603667646,151.38627653801674,82.12930333068147
20300.0,117.12410786219249,34.667132527313015,151.7912403895055,82.45697533487947
20333.33333333334,117.52381118085368,34.73252313078499,152.25633431163868,82.79128805006869
20366.666666666664,117.92053898215377,34.728193130708526,152.6487321128623,83.19234585144525
20400.0,118.34671744954649,34.748782240067676,153.09549968961417,83.5979352094788
20433.33333333334,118.80588518470569,34.78004858210563,153.5859337668113,84.02583660260007
20466.666666666664,119.26391255855613,34.801904194530856,154.06581675308698,84.46200836402528
20500.0,119.69540825698891,34.81311409318782,154.50852235017675,84.88229416380109
20533.33333333334,120.10572309028011,34.82889633898559,154.9346194292657,85.27682675129452
20566.666666666664,120.55145105254239,34.90859374480492,155.4600447973473,85.64285730773747
20600.0,120.97365894871193,34.95572448895287,155.9293834376648,86.01793445975906
20633.33333333334,121.3764862866254,34.99167974796387,156.36816603458925,86.38480653866152
20666.666666666664,121.78658252144538,35.02489851555314,156.81148103699852,86.76168400589225
20700.0,122.2123583126076,35.08229444908883,157.29465276169643,87.13006386351879
20733.33333333334,122.59751083296395,35.1439291284314,157.74143996139534,87.45358170453255
20766.666666666664,122.935926145967,35.20694903166115,158.14287517762816,87.72897711430585
20800.0,123.26590473851944,35.29503354962246,158.5609382881419,87.97087118889698
20833.33333333334,123.60396082435258,35.381230323258045,158.98519114761064,88.22273050109453
20866.666666666664,123.93231968182526,35.48383201931478,159.41615170114005,88.44848766251047
20900.0,124.289989348607,35.58998040686377,159.87996975547077,88.70000894174322
20933.33333333334,124.64184053856663,35.663468272774196,160.3053088113408,88.97837226579243
20966.666666666664,125.00322205596439,35.71427460921394,160.71749666517832,89.28894744675046
21000.0,125.34090246183165,35.76575034856427,161.10665281039593,89.57515211326738
21033.33333333334,125.68790800478163,35.76022203269061,161.44813003747225,89.92768597209101
21066.666666666664,126.04303045910333,35.71993429628462,161.76296475538794,90.32309616281871
21100.0,126.34667318061894,35.691088657912,162.03776183853094,90.65558452270693
21133.33333333334,126.61871835528662,35.68995986884328,162.3086782241299,90.92875848644334
21166.666666666664,126.95528038040096,35.71046455959582,162.66574493999678,91.24481582080514
21200.0,127.31991497173601,35.71743998653492,163.03735495827092,91.6024749852011
21233.33333333334,127.67277895833823,35.73985524963686,163.4126342079751,91.93292370870137
21266.666666666664,128.05101812736035,35.780444707174716,163.83146283453507,92.27057342018563
21300.0,128.5321153653299,35.811251707451,164.3433670727809,92.72086365787891
21333.33333333334,129.04477177130806,35.858582671143935,164.90335444245198,93.18618910016413
21366.666666666664,129.56198375229152,35.936917743183486,165.49890149547502,93.62506600910804
21400.0,130.11573613809816,36.01724381745307,166.13297995555124,94.09849232064508
21433.33333333334,130.66359007107852,36.12107004959886,166.7846601206774,94.54252002147965
21466.666666666664,131.2226768521102,36.235797787707185,167.45847463981738,94.98687906440301
21500.0,131.75670624032375,36.31074961059662,168.06745585092037,95.44595662972714
21533.33333333334,132.22863365267335,36.365767378750526,168.59440103142387,95.86286627392283
21566.666666666664,132.6362403695811,36.45264205305353,169.0888824226346,96.18359831652756
21600.0,133.01984773643235,36.53849368135397,169.55834141778632,96.48135405507838
21633.33333333334,133.42277603838806,36.64225066046402,170.06502669885208,96.78052537792405
21666.666666666664,133.84138363670948,36.77046985291823,170.61185348962772,97.07091378379124
21700.0,134.22593782824296,36.90185529480913,171.1277931230521,97.32408253343382
21733.33333333334,134.6015138457998,36.99948009744227,171.60099394324206,97.60203374835751
21766.666666666664,134.93317529942587,37.03771784048407,171.97089313990995,97.89545745894179
21800.0,135.2608740951941,37.027924950410444,172.28879904560455,98.23294914478367
21833.33333333334,135.57927962951945,37.062283838063784,172.64156346758324,98.51699579145566
21866.666666666664,135.88879974328182,37.13200820981378,173.0208079530956,98.75679153346803
21900.0,136.19381934845873,37.212236820698045,173.40605616915678,98.98158252776068
21933.33333333334,136.4937364062214,37.29770573350996,173.79144213973134,99.19603067271143
21966.666666666664,136.8239613245919,37.30729004302716,174.13125136761906,99.51667128156473
22000.0,137.13343171873416,37.32911802995021,174.46254974868435,99.80431368878395
22033.33333333334,137.4396155680819,37.344054186873535,174.78366975495544,100.09556138120837
22066.666666666664,137.752074535365,37.36087182242433,175.11294635778933,100.39120271294068
22100.0,138.06135173011936,37.39396021370436,175.45531194382372,100.667391516415
22133.33333333334,138.4261297186766,37.46682393597329,175.8929536546499,100.95930578270332
22166.666666666664,138.84922492978305,37.53917872402372,176.38840365380676,101.31004620575933
22200.0,139.25827940820074,37.61005627736028,176.86833568556102,101.64822313084045
22233.33333333334,139.68276383474918,37.68908857217498,177.37185240692418,101.9936752625742
22266.666666666664,140.12625052963926,37.71183103201127,177.83808156165054,102.41441949762799
22300.0,140.55469022889474,37.74113150965693,178.29582173855167,102.81355871923782
22333.33333333334,140.96500526506455,37.73545864229963,178.70046390736417,103.22954662276491
22366.666666666664,141.40488494425702,37.74219592133177,179.1470808655888,103.66268902292525
22400.0,141.86673218439938,37.76020996560857,179.62694215000795,104.10652221879081
22433.33333333334,142.3305364545591,37.745577146443885,180.076113601003,104.58495930811523
22466.666666666664,142.76926262727858,37.726905890524534,180.4961685178031,105.04235673675404
22500.0,143.25720433561688,37.76031822011425,181.01752255573112,105.49688611550263
22533.33333333334,143.75124769980272,37.84030494031634,181.59155264011906,105.91094275948637
22566.666666666664,144.24734773836377,37.938524759834536,182.1858724981983,106.30882297852924
22600.0,144.73537357653416,38.025010529076,182.76038410561017,106.71036304745816
22633.33333333334,145.23811366407617,38.122241631479554,183.36035529555573,107.11587203259661
22666.666666666664,145.7501590376132,38.191107025809615,183.9412660634228,107.55905201180359
22700.0,146.2535921446709,38.24019425250316,184.49378639717406,108.01339789216775
22733.33333333334,146.72984354591065,38.24616388673134,184.976007432642,108.48367965917932
22766.666666666664,147.13249851605283,38.258493537689894,185.39099205374274,108.87400497836293
22800.0,147.49328694399716,38.28374278368592,185.7770297276831,109.20954416031124
22833.33333333334,147.84360211022667,38.29288816863091,186.1364902788576,109.55071394159576
22866.666666666664,148.15009094492478,38.33193719926689,186.48202814419167,109.8181537456579
22900.0,148.47207943741645,38.4380358237298,186.91011526114625,110.03404361368666
22933.33333333334,148.83169234828156,38.56622202571832,187.39791437399987,110.26547032256325
22966.666666666664,149.1783187232945,38.66151088940303,187.83982961269754,110.51680783389146
23000.0,149.48168925861316,38.72112010922952,188.2028093678427,110.76056914938364
23033.33333333334,149.76327633768656,38.73847273349024,188.5017490711768,111.02480360419632
23066.666666666664,150.0145538867959,38.67605646896621,188.69061035576212,111.3384974178297
23100.0,150.2864240667439,38.60268421702971,188.88910828377362,111.68373984971419
23133.33333333334,150.58470327202238,38.54846035552157,189.13316362754395,112.03624291650081
23166.666666666664,150.93530183665482,38.547682780213364,189.48298461686818,112.38761905644145
23200.0,151.3311225245717,38.586746982485145,189.91786950705685,112.74437554208654
23233.33333333334,151.7711679946832,38.65898062221983,190.430148616903,113.11218737246337
23266.666666666664,152.1715492218283,38.744444536059525,190.9159937578878,113.42710468576877
23300.0,152.51575961485062,38.83789814316646,191.35365775801708,113.67786147168417
23333.33333333334,152.8475796263027,38.93777555059145,191.78535517689414,113.90980407571124
23366.666666666664,153.20905829021382,39.020912385349135,192.22997067556295,114.18814590486468
23400.0,153.59812583493206,39.1138254871022,192.71195132203425,114.48430034782987
23433.33333333334,153.9859304847218,39.214025520502084,193.19995600522387,114.77190496421971
23466.666666666664,154.38223379256928,39.29089658477687,193.67313037734615,115.0913372077924
23500.0,154.78989421528135,39.339729220072016,194.12962343535338,115.45016499520933
23533.33333333334,155.2057687670513,39.47500623730658,194.68077500435788,115.73076252974471
23566.666666666664,155.61615241666226,39.630374173512486,195.24652659017474,115.98577824314978
23600.0,156.01224508095723,39.75273607135116,195.7649811523084,116.25950900960606
23633.33333333334,156.42405245288435,39.88357826261603,196.30763071550038,116.54047419026833
23666.666666666664,156.845590943949,40.02815515365656,196.87374609760556,116.81743579029242
23700.0,157.29465295666066,40.151678242922124,197.44633119958277,117.14297471373854
23733.33333333334,157.7378995499196,40.23689804847053,197.97479759839013,117.50100150144908
23766.666666666664,158.25194883077148,40.347809676547854,198.59975850731934,117.90413915422363
23800.0,158.81285632432588,40.45008574998799,199.26294207431386,118.36277057433789
23833.33333333334,159.32820339690733,40.58154028173154,199.90974367863888,118.74666311517578
23866.666666666664,159.80152809987624,40.70930268311655,200.5108307829928,119.09222541675969
23900.0,160.28004085570882,40.875445486007784,201.1554863417166,119.40459536970104
23933.33333333334,160.77308098660893,41.05922683986747,201.8323078264764,119.71385414674145
23966.666666666664,161.30411419126258,41.25011475194922,202.5542289432118,120.05399943931337
24000.0,161.84126869319078,41.45266973833905,203.29393843152982,120.38859895485174
24033.33333333334,162.38712163301574,41.69026715451229,204.07738878752804,120.69685447850344
24066.666666666664,162.99327360911292,41.95881192262253,204.95208553173546,121.03446168649039
24100.0,163.61108551658097,42.22192410041871,205.83300961699968,121.38916141616227
24133.33333333334,164.16984306918224,42.41041113257936,206.5802542017616,121.75943193660288
24166.666666666664,164.6587709219855,42.53237307295322,207.19114399493873,122.12639784903229
24200.0,165.1307880682582,42.57150363267387,207.70229170093205,122.55928443558433
24233.33333333334,165.56057595750954,42.608153000956506,208.16872895846603,122.95242295655304
24266.666666666664,165.97304825268327,42.65175162086239,208.62479987354567,123.32129663182087
24300.0,166.37252393373657,42.69626049818762,209.0687844319242,123.67626343554895
24333.33333333334,166.80693233306147,42.72824561061026,209.53517794367173,124.07868672245121
24366.666666666664,167.24050565415524,42.79877015264991,210.03927580680516,124.44173550150533
24400.0,167.6571883693602,42.90137120186344,210.55855957122364,124.75581716749676
24433.33333333334,168.06745776146371,43.0421325041989,211.1095902656626,125.02532525726483
24466.666666666664,168.52708841532134,43.18604289046384,211.71313130578517,125.3410455248575
24500.0,169.007347223199,43.31873064859032,212.32607787178932,125.68861657460867
24533.33333333334,169.4637503437671,43.44996922039671,212.91371956416378,126.01378112337038
24566.666666666664,169.89044841927782,43.59056748440163,213.48101590367946,126.29988093487619
24600.0,170.30972248245746,43.71841385266135,214.0281363351188,126.59130862979612
24633.33333333334,170.69462532867124,43.794364180368795,214.48898950904004,126.90026114830243
24666.666666666664,171.092990305244,43.833553230127215,214.92654353537122,127.25943707511678
24700.0,171.51558636580563,43.85898322813246,215.37456959393808,127.65660313767317
24733.33333333334,171.94280998160914,43.87881424475517,215.82162422636432,128.06399573685397
24766.666666666664,172.36086096470578,43.9152892980806,216.2761502627864,128.44557166662517
24800.0,172.772279398897,43.94292050974851,216.71519990864553,128.8293588891485
24833.33333333334,173.18799561357133,43.96390704853437,217.1519026621057,129.22408856503696
24866.666666666664,173.5969196871473,43.99802769844385,217.59494738559115,129.59889198870346
24900.0,173.99544679989242,44.05850514539728,218.0539519452897,129.93694165449514
24933.33333333334,174.3990972856605,44.11904172826297,218.51813901392347,130.28005555739753
24966.666666666664,174.80199881487337,44.17741104184411,218.9794098567175,130.62458777302925
25000.0,175.2357149583796,44.228309260636,219.46402421901558,131.0074056977436
25033.33333333334,175.73735854627137,44.27946568675817,220.01682423302952,131.4578928595132
25066.666666666664,176.23955734156092,44.32237650726704,220.56193384882795,131.9171808342939
25100.0,176.68834640944198,44.36009646659828,221.04844287604027,132.32824994284368
25133.33333333334,177.11050292733023,44.39643090224847,221.5069338295787,132.71407202508175
25166.666666666664,177.51496577003707,44.47615658867452,221.99112235871158,133.03880918136255
25200.0,177.92249763116584,44.533372537931264,222.4558701690971,133.38912509323458
25233.33333333334,178.34171646543172,44.573198519787006,222.91491498521873,133.7685179456447
25266.666666666664,178.77983010007117,44.632951062475776,223.41278116254693,134.1468790375954
25300.0,179.23992410361151,44.73445337887906,223.97437748249058,134.50547072473245
25333.33333333334,179.7263597902312,44.816513889306464,224.54287367953765,134.90984590092472
25366.666666666664,180.20263136720288,44.88172695406749,225.08435832127037,135.3209044131354
25400.0,180.64557879725896,44.91493508695493,225.5605138842139,135.73064371030404
25433.33333333334,181.07283377753902,44.9595653555985,226.03239913313752,136.11326842194052
25466.666666666664,181.50808411918294,45.03258661781166,226.5406707369946,136.47549750137128
25500.0,181.96950160944846,45.132403265576556,227.101904875025,136.8370983438719
25533.33333333334,182.45425778196937,45.23352977598611,227.6877875579555,137.22072800598326
25566.666666666664,182.9512092220044,45.328293262644536,228.27950248464893,137.62291595935986
25600.0,183.44357628530298,45.40741304867213,228.85098933397512,138.03616323663084
25633.33333333334,183.9069550226101,45.48163331848916,229.38858834109925,138.42532170412096
25666.666666666664,184.37269590049144,45.56218442703638,229.93488032752782,138.81051147345505
25700.000000000004,184.8450571765755,45.644335207438665,230.48939238401417,139.20072196913682
25733.33333333334,185.3354293403319,45.7181066527732,231.0535359931051,139.6173226875587
25766.666666666664,185.83890558691516,45.76119661909998,231.60010220601515,140.07770896781517
25800.000000000004,186.32098416377553,45.77518540600729,232.09616956978283,140.54579875776824
25833.33333333334,186.75883092764738,45.78419231723841,232.54302324488577,140.974638610409
25866.666666666664,187.1654539014326,45.79045805652243,232.95591195795504,141.3749958449102
25900.000000000004,187.5953142170155,45.81111767617699,233.4064318931925,141.7841965408385
25933.33333333334,188.0549486498457,45.79881203847422,233.8537606883199,142.2561366113715
25966.666666666664,188.49081488201074,45.78204343326925,234.27285831528,142.7087714487415
26000.000000000004,188.94763671088378,45.777440919006665,234.72507762989045,143.17019579187712
26033.33333333334,189.4373566504396,45.76679434515903,235.20415099559864,143.67056230528055
26066.666666666664,189.94005796299123,45.77308296710041,235.71314093009164,144.16697499589083
26100.000000000004,190.44132980068656,45.8082394497426,236.24956925042915,144.63309035094397
26133.33333333334,190.94601286220262,45.84753102029379,236.7935438824964,145.09848184190884
26166.666666666664,191.44246900876593,45.86408627278303,237.30655528154895,145.5783827359829
26200.000000000004,191.9140325410268,45.901256801574085,237.8152893426009,146.01277573945274
26233.333333333336,192.36665871538455,45.98395061884364,238.35060933422818,146.3827080965409
26266.666666666664,192.80165547666633,46.05419292981273,238.85584840647905,146.7474625468536
26300.000000000007,193.22677863982514,46.11412986744532,239.34090850727046,147.11264877237983
26333.333333333336,193.66209294763422,46.17163982214391,239.83373276977812,147.49045312549032
26366.666666666664,194.11087272137914,46.21100353666124,240.3218762580404,147.8998691847179
26400.000000000007,194.60527644817506,46.19475448617749,240.80003093435255,148.41052196199757
26433.333333333336,195.1020763404938,46.15552796220408,241.25760430269787,148.94654837828972
26466.666666666664,195.58017441261808,46.13778475628865,241.71795916890673,149.44238965632942
26500.000000000007,196.04345387944946,46.16368611108305,242.2071399905325,149.8797677683664
26533.333333333336,196.4838505460504,46.21479817526605,242.69864872131646,150.26905237078435
26566.666666666664,196.89129008735742,46.266085713997974,243.15737580135539,150.62520437335945
26600.000000000007,197.27302511102542,46.31128133055834,243.58430644158375,150.9617437804671
26633.333333333336,197.67351874079958,46.34617370798306,244.01969244878265,151.3273450328165
26666.666666666664,198.1008735078809,46.29369466673278,244.39456817461368,151.8071788411481
26700.000000000007,198.5217508952479,46.205994716813876,244.72774561206177,152.31575617843401
26733.333333333336,198.9296726692487,46.115218941685896,245.0448916109346,152.8144537275628
26766.666666666664,199.34837398359758,46.05476127175746,245.40313525535504,153.29361271184013
26800.000000000007,199.7786392363938,45.99431438967852,245.7729536260723,153.78432484671526
26833.333333333336,200.2185751264483,45.94144444978451,246.1600195762328,154.27713067666377
26866.666666666664,200.6374991652964,45.905512908632474,246.54301207392888,154.7319862566639
26900.000000000007,201.04161737973004,45.9072676266005,246.94888500633056,155.13434975312953
26933.333333333336,201.44686291671556,45.91745846981252,247.36432138652808,155.52940444690304
26966.666666666664,201.8386613343125,45.923664096647315,247.7623254309598,155.91499723766518
27000.000000000007,202.22014942901797,45.94767351553061,248.16782294454856,156.27247591348737
27033.333333333336,202.6019782336267,45.991723061803775,248.5937012954305,156.61025517182293
27066.666666666664,202.98730003718268,46.02043734075579,249.00773737793847,156.9668626964269
27100.000000000007,203.36114573355624,46.03303226320125,249.3941779967575,157.328113470355
27133.333333333336,203.7359268451889,46.03945787662892,249.77538472181783,157.69646896856
27166.666666666664,204.14238020348662,46.028465100930724,250.17084530441736,158.1139151025559
27200.000000000007,204.534388021533,46.05643741253212,250.59082543406512,158.47795060900089
27233.333333333336,204.9302411028313,46.11467123818434,251.04491234101565,158.81556986464696
27266.666666666664,205.34645696563675,46.196733683658316,251.54319064929507,159.14972328197842
27300.000000000007,205.7916111714521,46.27739333647602,252.06900450792813,159.51421783497608
27333.333333333336,206.23984278726897,46.35995271214494,252.59979549941391,159.87989007512402
27366.666666666664,206.67074198873783,46.47331322414354,253.14405521288137,160.1974287645943
27400.000000000007,207.08488182846003,46.61528377664169,253.70016560510172,160.46959805181834
27433.333333333336,207.48988577010115,46.77299203390028,254.26287780400145,160.71689373620086
27466.666666666664,207.8812912475121,46.891367414738994,254.7726586622511,160.98992383277312
27500.000000000007,208.27703946099217,46.96639172929503,255.2434311902872,161.31064773169714
27533.333333333336,208.66394168405233,47.02279211428903,255.68673379834138,161.6411495697633
27566.666666666664,209.04307445065947,47.070283316279045,256.1133577669385,161.97279113438043
27600.000000000007,209.40224911377624,47.128125219608684,256.53037433338494,162.27412389416756
27633.333333333336,209.75063231166862,47.207246321945625,256.95787863361426,162.543385989723
27666.666666666664,210.10563087947628,47.31613438869003,257.4217652681663,162.78949649078623
27700.000000000007,210.46327064125984,47.43722271183704,257.90049335309686,163.02604792942282
27733.333333333336,210.80869943368148,47.572951662546224,258.3816510962277,163.23574777113527
27766.666666666664,211.1556155889092,47.731897793841135,258.88751338275034,163.42371779506806
27800.000000000007,211.5304964613052,47.9066426000156,259.4371390613208,163.6238538612896
27833.333333333336,211.93538518812764,48.06082317551534,259.99620836364295,163.8745620126123
27866.666666666664,212.3748021402201,48.18693564099793,260.561737781218,164.1878664992222
27900.000000000007,212.83577439883825,48.29974415835634,261.1355185571946,164.53603024048192
27933.333333333336,213.29979075736904,48.40897671815507,261.7087674755241,164.89081403921398
27966.666666666664,213.75511805468338,48.50515167910782,262.2602697337912,165.24996637557555
28000.000000000007,214.18272919502613,48.60799889081789,262.790728085844,165.57473030420823
28033.333333333336,214.57372547725427,48.719624218348166,263.29334969560244,165.8541012589061
28066.666666666664,214.92588815362024,48.83631357719455,263.7622017308148,166.0895745764257
28100.000000000007,215.26232442688843,48.96832583983918,264.2306502667276,166.29399858704926
28133.333333333336,215.62651934490142,49.06420205403653,264.69072139893797,166.56231729086488
28166.666666666664,216.0422584373573,49.12410714688372,265.166365584241,166.9181512904736
28200.000000000007,216.47530569094238,49.19973929288549,265.6750449838279,167.2755663980569
28233.333333333336,216.91235776898623,49.304651168826325,266.2170089378126,167.6077066001599
28266.666666666664,217.35434267415164,49.42012740604561,266.77447008019726,167.93421526810602
28300.000000000007,217.784361843472,49.57729247980942,267.3616543232814,168.20706936366258
28333.333333333336,218.18095352781194,49.727308943671694,267.9082624714836,168.45364458414025
28366.666666666664,218.57534147108296,49.855787537175104,268.43112900825804,168.71955393390786
28400.000000000007,218.96343964079253,49.922351609410796,268.88579125020334,169.04108803138172
28433.333333333336,219.35438157658768,49.927784613747455,269.28216619033515,169.42659696284022
28466.666666666664,219.75003705723333,49.86463479554411,269.61467185277746,169.88540226168922
28500.000000000007,220.12381228731533,49.75975063665232,269.88356292396765,170.36406165066302
28533.333333333336,220.4554138214824,49.63118755963974,270.08660138112214,170.82422626184268
28566.666666666664,220.7463463204492,49.49671803654176,270.24306435699094,171.24962828390744
28600.000000000007,221.00438008054425,49.384524622369405,270.38890470291363,171.61985545817484
28633.333333333336,221.26429300648604,49.3272380719812,270.59153107846726,171.93705493450483
28666.666666666664,221.52930649448396,49.30974703607185,270.8390535305558,172.2195594584121
28700.000000000007,221.80226590494192,49.318297374433605,271.1205632793755,172.48396853050832
28733.333333333336,222.08235356843898,49.33864825776443,271.4210018262034,172.74370531067456
28766.666666666664,222.36519942401844,49.35549214976425,271.7206915737827,173.0097072742542
28800.000000000007,222.62925325986356,49.388831834958246,272.0180850948218,173.24042142490532
28833.333333333336,222.87465740699756,49.44088714171426,272.31554454871184,173.4337702652833
28866.666666666664,223.10688819713073,49.532569278053984,272.6394574751847,173.57431891907675
28900.000000000007,223.34362200524063,49.66281481650305,273.0064368217437,173.6808071887376
28933.333333333336,223.59540537206314,49.81905004090766,273.4144554129708,173.7763553311555
28966.666666666664,223.87391466979273,49.96286997486932,273.83678464466203,173.91104469492342
29000.000000000007,224.1541179497299,50.03614888051619,274.1902668302461,174.11796906921373
29033.333333333336,224.40049439654769,50.063579187622395,274.4640735841701,174.3369152089253
29066.666666666664,224.6091231084564,50.049578380958835,274.65870148941525,174.55954472749755
29100.000000000007,224.7984785710981,50.02030236029474,274.81878093139284,174.77817621080334
29133.333333333336,224.97619260448351,49.97959102316361,274.9557836276471,174.9966015813199
29166.666666666668,225.17974850049646,49.92253860243734,275.1022871029338,175.2572098980591
29200.000000000007,225.4477596961575,49.87838268791597,275.3261423840735,175.56937700824153
29233.333333333336,225.78252450395033,49.86764836019667,275.650172864147,175.91487614375365
29266.666666666668,226.18440679800304,49.895427755525255,276.0798345535283,176.2889790424778
29300.000000000007,226.62918016926776,49.97283893451851,276.60201910378623,176.65634123474925
29333.333333333336,227.08367105540947,50.01680983506591,277.10048089047535,177.06686122034355
29366.666666666668,227.53684620451926,50.05108916839634,277.5879353729156,177.48575703612292
29400.000000000007,227.97159408892517,50.09466815397893,278.0662622429041,177.87692593494626
29433.333333333336,228.3799420392608,50.14405427056217,278.52399630982296,178.23588776869863
29466.666666666668,228.75240814073015,50.2040497770197,278.95645791774984,178.54835836371046
29500.000000000007,229.1189275403268,50.25441580571941,279.3733433460462,178.8645117346074
29533.333333333336,229.49766766858613,50.316981876904705,279.81464954549085,179.1806857916814
29566.666666666668,229.88308449652487,50.40223365519554,280.2853181517204,179.48085084132933
29600.000000000007,230.24822964681613,50.477877000684735,280.72610664750084,179.77035264613139
29633.333333333336,230.58930047547426,50.55754315275145,281.1468436282257,180.0317573227228
29666.666666666668,230.9029383587237,50.63862776002047,281.5415661187442,180.26431059870322
29700.000000000007,231.1736451565844,50.69317161196862,281.866816768553,180.4804735446158
29733.333333333336,231.42974096879323,50.7153394444665,282.14508041325973,180.71440152432672
29766.666666666668,231.69800443597052,50.70046646741226,282.39847090338276,180.99753796855825
29800.000000000007,232.01607381484422,50.62610459140006,282.6421784062443,181.38996922344415
29833.333333333336,232.38075727976138,50.5920670056058,282.9728242853672,181.78869027415558
29866.666666666668,232.79673005734574,50.59838368938722,283.39511374673293,182.19834636795852
29900.000000000007,233.27230527662576,50.59500153597936,283.86730681260514,182.6773037406464
29933.333333333336,233.76291939435524,50.55782556770721,284.32074496206246,183.205093826648
29966.666666666668,234.20795976144473,50.50622087050084,284.71418063194557,183.7017388909439
30000.000000000007,234.60547262376505,50.45935667684883,285.0648293006139,184.1461159469162
30033.333333333336,234.95453149238625,50.440035824654565,285.3945673170408,184.5144956677317
30066.666666666668,235.24529192809354,50.430211896747466,285.67550382484103,184.81508003134607
30100.000000000007,235.46437984024794,50.42512812094496,285.8895079611929,185.03925171930297
30133.333333333336,235.62988868858594,50.43042187433148,286.06031056291744,185.19946681425446
30166.666666666668,235.759302945024,50.450781385043776,286.2100843300678,185.30852155998022
30200.000000000007,235.91058312235387,50.45876527894284,286.3693484012967,185.45181784341102
30233.333333333336,236.10598911194927,50.44401381482389,286.5500029267732,185.66197529712537
30266.666666666668,236.29925576708106,50.42069028392435,286.7199460510054,185.8785654831567
30300.000000000007,236.47757938721153,50.393267861811424,286.870847249023,186.0843115254001
30333.333333333336,236.6419166949248,50.36195967432342,287.0038763692482,186.27995702060136
30366.666666666668,236.80989713335643,50.36041033907514,287.17030747243155,186.44948679428128
30400.000000000007,236.98347359283213,50.37487723799031,287.3583508308224,186.6085963548418
30433.333333333336,237.16240816627598,50.395172593364435,287.5575807596404,186.76723557291155
30466.666666666668,237.34375069721702,50.41809229926996,287.76184299648696,186.92565839794707
30500.000000000007,237.5318215229919,50.43210090273695,287.9639224257288,187.09972062025494
30533.333333333336,237.73080704393834,50.41481776549162,288.14562480942993,187.31598927844672
30566.666666666668,237.9295399726001,50.401392389296646,288.33093236189677,187.52814758330345
30600.000000000007,238.12401639226678,50.4258942497404,288.5499106420072,187.6981221425264
30633.333333333336,238.31525968198028,50.49150839092229,288.80676807290257,187.823751291058
30666.666666666668,238.51114925235862,50.56089350622612,289.07204275858476,187.95025574613248
30700.000000000007,238.7147478409371,50.618455127652446,289.33320296858955,188.09629271328464
30733.333333333336,238.95863578132014,50.68331113318295,289.6419469145031,188.2753246481372
30766.666666666668,239.2374422611072,50.74843716485616,289.98587942596333,188.48900509625102
30800.000000000007,239.5488421950761,50.80737589853316,290.35621809360924,188.74146629654294
30833.333333333336,239.8735407178798,50.86577915799771,290.7393198758775,189.00776155988208
30866.666666666668,240.2187064425756,50.90591535996477,291.1246218025404,189.31279108261083
30900.000000000007,240.56821865861673,50.921416033076284,291.489634691693,189.64680262554043
30933.333333333336,240.907896308365,50.96981347982612,291.8777097881911,189.93808282853888
30966.666666666668,241.22053010145967,51.078678647352106,292.2992087488118,190.14185145410755
31000.000000000007,241.50843204963022,51.22784582623589,292.7362778758661,190.28058622339432
31033.333333333336,241.78083633737742,51.43365116931296,293.2144875066904,190.34718516806447
31066.666666666668,242.01970407189796,51.558351881399226,293.57805595329717,190.46135219049873
31100.000000000007,242.24650380220672,51.59746464871447,293.8439684509212,190.64903915349225
31133.333333333336,242.4764042293796,51.63214990961741,294.108554138997,190.84425431976217
31166.666666666668,242.7079765065366,51.6604131705672,294.3683896771038,191.0475633359694
31200.000000000007,242.92888925863105,51.690892475483054,294.6197817341141,191.237996783148
31233.333333333336,243.13431937404465,51.72240737175734,294.856726745802,191.4119120022873
31266.666666666668,243.32035290196148,51.745149004552665,295.06550190651416,191.5752038974088
31300.000000000007,243.47147422817065,51.77204172520622,295.24351595337686,191.69943250296444
31333.333333333336,243.57937515009132,51.777507663743314,295.35688281383466,191.80186748634802
31366.666666666668,243.65088470556185,51.77588895256083,295.42677365812267,191.87499575300103
31400.000000000007,243.6922841602899,51.766094244636434,295.4583784049263,191.92618991565345
31433.333333333336,243.71680449914092,51.72760283071418,295.4444073298551,191.98920166842674
31466.666666666668,243.7418985181954,51.646894681947856,295.38879320014325,192.09500383624754
31500.000000000007,243.81028351346995,51.58619695918301,295.39648047265297,192.22408655428694
31533.333333333336,243.9367867386023,51.540760105209976,295.47754684381226,192.39602663339232
31566.666666666668,244.11820191816872,51.449030607229005,295.56723252539774,192.6691713109397
31600.000000000007,244.31814503720426,51.32871015655607,295.6468551937603,192.9894348806482
31633.333333333336,244.5201113964147,51.203251571581724,295.7233629679964,193.316859824833
31666.666666666668,244.7152984587676,51.0753276930942,295.7906261518618,193.63997076567338
31700.000000000007,244.9141823654036,50.95722803293549,295.8714103983391,193.95695433246811
31733.333333333336,245.15253316090178,50.87351817039795,296.02605133129975,194.27901499050384
31766.666666666668,245.45217917268616,50.8555063740455,296.30768554673165,194.59667279864067
31800.000000000007,245.78704985127092,50.895566113582206,296.68261596485314,194.8914837376887
31833.333333333336,246.15466680675797,50.93104229322951,297.08570909998747,195.22362451352848
31866.666666666668,246.53417088583154,50.94623362797861,297.48040451381013,195.58793725785293
31900.000000000007,246.90634996579527,50.955703028884464,297.86205299467974,195.9506469369108
31933.333333333336,247.26922392311303,50.9916936362924,298.2609175594054,196.27753028682062
31966.666666666668,247.6449091707004,51.08606015615935,298.73096932685974,196.55884901454107
32000.000000000007,248.03625321293157,51.21501437691143,299.251267589843,196.82123883602014
32033.333333333336,248.44836722506915,51.354040643485305,299.80240786855444,197.09432658158386
32066.666666666668,248.85837502794655,51.495994832770975,300.3543698607175,197.36238019517558
32100.000000000007,249.24980968334594,51.64020240323932,300.8900120865853,197.60960728010662
32133.333333333336,249.61624413706298,51.82725914521866,301.44350328228165,197.7889849918443
32166.666666666668,249.75151110267797,51.95832844800768,301.7098395506856,197.7931826546703
32200.000000000007,249.8513665087211,52.06060472161481,301.9119712303359,197.7907617871063
32233.333333333336,249.93517111746772,52.11578307162807,302.0509541890958,197.81938804583964
32266.666666666668,250.00793189650986,52.16236217823793,302.1702940747478,197.84556971827192
32300.000000000007,250.08116800089408,52.203818935939125,302.2849869368332,197.87734906495496
32333.333333333336,250.16147129500186,52.23662960881407,302.39810090381593,197.9248416861878
32366.666666666668,250.26528297393477,52.25194489724595,302.5172278711807,198.01333807668883
32400.000000000007,250.40024359976587,52.24401267290766,302.64425627267354,198.1562309268582
32433.333333333336,250.56383381757547,52.23611583340795,302.7999496509834,198.32771798416752
32466.666666666668,250.76223584001048,52.222361589437924,302.9845974294484,198.53987425057255
32500.000000000007,250.9850968330855,52.19069395611816,303.17579078920363,198.79440287696733
32533.333333333336,251.22339511405764,52.148520053072104,303.3719151671297,199.07487506098553
32566.666666666668,251.4523808806685,52.11320734198088,303.56558822264935,199.33917353868762
32600.000000000007,251.65144403276338,52.115117445752176,303.76656147851554,199.53632658701122
32633.333333333336,251.83392746069387,52.15414287747747,303.9880703381713,199.67978458321642
32666.666666666668,252.01638802457654,52.22660151386364,304.24298953844016,199.7897865107129
32700.000000000007,252.21998398864076,52.3620931686424,304.58207715728315,199.85789081999837
32733.333333333336,252.44413608725642,52.55390925774223,304.9980453449987,199.8902268295142
32766.666666666668,252.6882900970132,52.77600501075682,305.46429510777,199.9122850862564
32800.0,252.9475016037449,53.03384617078709,305.981347774532,199.91365543295782
32833.33333333333,253.23876432241696,53.28914087505838,306.5279051974753,199.9496234473586
32866.66666666668,253.55817344888743,53.471207322573584,307.02938077146104,200.08696612631385
32900.0,253.8743264191442,53.60625256222178,307.48057898136597,200.26807385692243
32933.33333333333,254.17165778111374,53.70121903743611,307.87287681854986,200.47043874367762
32966.66666666668,254.4686534175675,53.784821362808486,308.253474780376,200.68383205475902
33000.0,254.76966944601224,53.85387869479938,308.62354814081164,200.91579075121285
33033.33333333333,255.07604405588293,53.91483745114385,308.99088150702676,201.16120660473908
33066.66666666668,255.39302764571002,53.999031209052845,309.39205885476287,201.39399643665718
33100.0,255.6991331885992,54.10083526865332,309.79996845725253,201.59829791994588
33133.33333333333,256.00522504291627,54.181982869554176,310.18720791247046,201.82324217336208
33166.66666666668,256.2966231064962,54.228068472659814,310.524691579156,202.0685546338364
33200.0,256.56674381325104,54.24416509010423,310.81090890335526,202.32257872314682
33233.33333333333,256.839187359186,54.2529611508561,311.0921485100421,202.5862262083299
33266.66666666668,257.11460058577137,54.25581660464875,311.37041719042014,202.85878398112263
33300.0,257.3934791996477,54.24397634815239,311.6374555478001,203.1495028514953
33333.33333333333,257.6712983621072,54.21310070711944,311.8843990692267,203.45819765498777
33366.66666666668,257.9342910773342,54.17405305476937,312.1083441321036,203.76023802256483
33400.0,258.17733471423423,54.12287870045945,312.3002134146937,204.05445601377477
33433.33333333333,258.4157938398401,54.09327866854514,312.5090725083852,204.32251517129495
33466.66666666668,258.66506513430113,54.08327198234238,312.7483371166435,204.58179315195875
33500.0,258.9253432400509,54.08491750387094,313.01026074392183,204.84042573617995
33533.33333333333,259.2082360979251,54.08396870647339,313.2922048043985,205.12426739145172
33566.66666666668,259.4993047261317,54.092055581493526,313.5913603076252,205.40724914463817
33600.0,259.786808710024,54.08616693991861,313.8729756499426,205.7006417701054
33633.33333333333,260.04641756877146,54.07291713794558,314.11933470671704,205.97350043082588
33666.66666666668,260.2771305894328,54.055070367407325,314.3322009568401,206.22206022202545
33700.0,260.4934335115523,54.063741589015336,314.55717510056763,206.429691922537
33733.33333333333,260.6949313430021,54.081254221295,314.7761855642971,206.6136771217071
33766.66666666668,260.8607443322111,54.09577127010659,314.95651560231767,206.7649730621045
33800.0,261.00263444466543,54.09944372575768,315.1020781704231,206.90319071890775
33833.33333333333,261.13336922745765,54.090220825754415,315.2235900532121,207.04314840170323
33866.66666666668,261.2466288444694,54.059245536913444,315.30587438138286,207.18738330755596
33900.0,261.3486985242624,53.98444379412786,315.33314231839023,207.36425473013452
33933.33333333333,261.4353244103133,53.86338155141814,315.29870596173146,207.57194285889514
33966.66666666668,261.5017154855166,53.71807625176993,315.2197917372865,207.7836392337467
34000.0,261.5480803462697,53.551445608244435,315.09952595451415,207.9966347380253
34033.33333333333,261.5664387471076,53.34453975915441,314.91097850626204,208.2218989879532
34066.66666666668,261.5578236086591,53.098188030143746,314.65601163880285,208.45963557851533
34100.0,261.535413990523,52.856115558813,314.39152954933604,208.67929843171
34133.33333333333,261.526675637951,52.713715464736126,314.2403911026871,208.81296017321483
34166.66666666668,261.5397677432778,52.65790318922587,314.1976709325037,208.88186455405196
34200.0,261.57987761657455,52.6426960205005,314.2225736370751,208.93718159607405
34233.33333333333,261.5783051163135,52.72291257198029,314.30121768829383,208.85539254433323
34266.66666666668,261.57389614829617,52.81146784383689,314.3853639921331,208.7624283044593
34300.0,261.5730771090512,52.87958918514769,314.4526662941989,208.69348792390352
34333.33333333333,261.58679051606896,52.919168670259225,314.5059591863282,208.66762184580972
34366.66666666668,261.63857913188855,52.92562855050934,314.56420768239786,208.7129505813792
34400.0,261.7368582296826,52.89990822238371,314.6367664520663,208.83695000729887
34433.33333333333,261.87441875769485,52.84382913348039,314.7182478911752,209.03058962421446
34466.66666666668,262.02807000571926,52.78381663090377,314.81188663662306,209.2442533748155
34500.0,262.1423181322102,52.775788887201855,314.9181070194121,209.36652924500837
34533.33333333333,262.23766848882514,52.81774144282477,315.05540993164993,209.41992704600037
34566.66666666668,262.3305026418031,52.83756811305725,315.16807075486037,209.49293452874585
34600.0,262.4088638980987,52.84248647074623,315.2513503688449,209.56637742735245
34633.33333333333,262.5087081977095,52.89869142232865,315.4073996200382,209.61001677538084
34666.66666666668,262.6139103612599,52.99960577003031,315.6135161312902,209.6143045912296
34700.0,262.72287513355735,53.133631363536985,315.85650649709436,209.58924377002037
34733.33333333333,262.8476581833077,53.26811110411892,316.11576928742664,209.57954707918879
34766.66666666668,262.976405870318,53.40882684543947,316.38523271575747,209.5675790248785
34800.0,263.1162147501526,53.579935252721,316.6961500028736,209.53627949743162
34833.33333333333,263.27190105413246,53.76658446249184,317.0384855166243,209.50531659164062
34866.66666666668,263.4516881100574,53.942667047810225,317.3943551578676,209.50902106224714
34900.0,263.63224419558696,54.070930111093425,317.7031743066804,209.56131408449355
34933.33333333333,263.7995284825067,54.164814731204416,317.9643432137111,209.63471375130226
34966.66666666668,263.9569355265837,54.23661885697613,318.19355438355984,209.7203166696076
35000.0,264.1055143056845,54.296660354711186,318.4021746603957,209.80885395097332
35033.33333333333,264.2469480407012,54.34221495161876,318.58916299232,209.90473308908247
35066.66666666668,264.39000275988803,54.39807736499015,318.7880801248782,209.9919253948979
35100.0,264.55443980096595,54.445016065774865,318.99945586674085,210.1094237351911
35133.33333333333,264.7546266532457,54.437219346156496,319.1918459994022,210.31740730708918
35166.66666666668,264.960491680697,54.39612885039583,319.3566205310928,210.56436283030115
35200.0,265.1585407204874,54.35770208533289,319.5162428058203,210.8008386351545
35233.33333333333,265.3562817463886,54.353863098137495,319.7101448445261,211.00241864825114
35266.66666666668,265.561647586489,54.335756031871085,319.8974036183601,211.22589155461793
35300.0,265.74917806686517,54.289652756577354,320.03883082344254,211.4595253102878
35333.33333333333,265.9108309784249,54.22640998518067,320.13724096360556,211.6844209932442
35366.66666666668,266.0569551888024,54.18055607205182,320.23751126085426,211.8763991167506
35400.0,266.1966422755869,54.1801107200901,320.376752995677,212.01653155549678
35433.33333333333,266.3295168290118,54.19016177591361,320.51967860492545,212.1393550530982
35466.66666666668,266.45651415198796,54.200096595231166,320.65661074721913,212.2564175567568
35500.0,266.57564300504276,54.20588349824663,320.7815265032894,212.36975950679613
35533.33333333333,266.6808857416794,54.21507382872473,320.8959595704041,212.46581191295468
35566.66666666668,266.7721818185845,54.22820112260802,321.0003829411925,212.54398069597647
35600.0,266.8568239187582,54.26160910218434,321.1184330209426,212.59521481657387
35633.33333333333,266.9425183214974,54.3163643041452,321.2588826256426,212.6261540173522
35666.66666666668,267.0173049597176,54.373456840902996,321.39076180062057,212.6438481188146
35700.0,267.0618117799897,54.37575644381665,321.43756822380635,212.68605533617304
35733.33333333333,267.07891309751443,54.352904556007374,321.4318176535218,212.72600854150704
35766.66666666668,267.0844501685062,54.33884259092693,321.42329275943314,212.74560757757925
35800.0,267.09969686946107,54.35817106854237,321.45786793800346,212.7415258009187
35833.33333333333,267.129936921976,54.41010644572036,321.5400433676964,212.71983047625565
35866.66666666668,267.1802169488297,54.46614439439,321.6463613432197,212.7140725544397
35900.0,267.2526082587221,54.48665086390653,321.7392591226286,212.76595739481556
35933.33333333333,267.3186068221494,54.494051151318274,321.81265797346765,212.8245556708311
35966.66666666668,267.3730498786478,54.493120286478465,321.8661701651263,212.87992959216933
36000.0,267.418752860352,54.49641214571006,321.91516500606207,212.92234071464196
36033.33333333333,267.46228380072887,54.509858674497615,321.97214247522646,212.95242512623125
36066.66666666668,267.50041169362964,54.5246067395885,322.0250184332181,212.97580495404114
36100.0,267.53848373789657,54.54663950365648,322.08512324155305,212.9918442342401
36133.33333333333,267.5827544546993,54.56917909665941,322.1519335513587,213.01357535803987
36166.66666666668,267.6374204398605,54.58453770515173,322.2219581450122,213.05288273470876
36200.0,267.69688367780043,54.577192451654184,322.2740761294546,213.11969122614624
36233.33333333333,267.7665850725285,54.56405414419164,322.33063921672016,213.2025309283369
36266.66666666668,267.83653377871656,54.5537167973802,322.3902505760968,213.28281698133637
36300.0,267.885693137925,54.55236298082971,322.43805611875473,213.33333015709528
36333.33333333333,267.91441121916716,54.56042260960835,322.4748338287755,213.35398860955883
36366.66666666668,267.9193251324525,54.5821291676634,322.50145430011594,213.33719596478912
36400.0,267.8996400703108,54.617922852617426,322.5175629229282,213.28171721769337
36433.33333333333,267.8652205710597,54.65629871080634,322.52151928186606,213.20892186025335
36466.66666666668,267.8192349113492,54.685799834591236,322.50503474594046,213.13343507675796
36500.0,267.7547378987849,54.67769012707787,322.4324280258628,213.07704777170704
36533.33333333333,267.6749454120097,54.62273175824612,322.29767717025584,213.0522136537636
36566.66666666668,267.58521944112067,54.54932650489924,322.1345459460199,213.03589293622144
36600.0,267.4987154498382,54.50989966024578,322.00861511008395,212.98881578959242
36633.33333333333,267.42684714678575,54.51846352852477,321.9453106753105,212.90838361826098
36666.66666666668,267.39165241826254,54.551623528436465,321.94327594669903,212.84002888982607
36700.0,267.3850064742348,54.59537221551594,321.98037868975075,212.78963425871885
36733.33333333333,267.3917396118904,54.62890061001744,322.0206402219078,212.76283900187295
36766.66666666668,267.4142092701815,54.63810098715524,322.0523102573368,212.77610828302628
36800.0,267.44306266881887,54.635704753085754,322.0787674219046,212.80735791573312
36833.33333333333,267.4781820252415,54.628943865346066,322.10712589058755,212.84923815989544
36866.66666666668,267.4354769941525,54.77786990146511,322.21334689561763,212.65760709268739
36900.0,267.4156930524119,54.88652377100162,322.3022168234135,212.52916928141025
36933.33333333333,267.41054969711723,54.94811995394297,322.3586696510602,212.46242974317425
36966.66666666668,267.4123107046962,54.97193589517773,322.38424659987396,212.4403748095185
37000.0,267.4169152828231,54.98732906105273,322.4042443438758,212.42958622177036
37033.33333333333,267.40988711810553,55.030241524034366,322.4401286421399,212.37964559407118
37066.66666666668,267.4068371725647,55.066199371091756,322.47303654365646,212.34063780147292
37100.0,267.4134185690918,55.095913610561965,322.50933217965377,212.3175049585298
37133.33333333333,267.4228343302249,55.108292622171575,322.53112695239645,212.3145417080533
37166.66666666668,267.4321918078579,55.1042570360117,322.5364488438696,212.32793477184623
37200.0,267.45109025996726,55.08138288247749,322.53247314244476,212.36970737748976
37233.33333333333,267.4720832836332,55.065780198958045,322.53786348259126,212.40630308467516
37266.66666666668,267.4937551484624,55.060400289498496,322.5541554379609,212.43335485896392
37300.0,267.5136615104357,55.06478700892322,322.578448519359,212.4488745015125
37333.33333333333,267.5472330710513,55.07659071291336,322.62382378396467,212.47064235813798
37366.66666666668,267.5859372919426,55.082717179990986,322.6686544719336,212.50322011195163
37400.0,267.6199160197893,55.077210024862545,322.69712604465184,212.54270599492673
37433.33333333333,267.6499745209478,55.0602364044114,322.7102109253592,212.5897381165364
37466.66666666668,267.68827376403493,55.074253410560765,322.7625271745957,212.61402035347416
37500.0,267.73363257902616,55.14281471326084,322.876447292287,212.59081786576533
37533.33333333333,267.7859812212411,55.259840161550756,323.04582138279187,212.52614105969036
37566.66666666668,267.84629794307415,55.40041498415336,323.2467129272275,212.44588295892078
37600.0,267.9338173095667,55.547424848781525,323.4812421583482,212.38639246078515
37633.33333333333,268.04376352136876,55.67785750617542,323.7216210275442,212.36590601519333
37666.66666666668,268.1564940566548,55.765856498456664,323.9223505551115,212.39063755819816
37700.0,268.2837866577107,55.81353000825551,324.0973166659662,212.47025664945522
37733.33333333333,268.4185247479094,55.8112255145974,324.2297502625068,212.60729923331198
37766.66666666668,268.53568290539494,55.74562967185948,324.2813125772544,212.79005323353545
37800.0,268.6264928832795,55.654701979440446,324.28119486272,212.97179090383906
37833.33333333333,268.7081355662044,55.560911252903594,324.269046819108,213.14722431330082
37866.66666666668,268.7917366819079,55.47675057881131,324.2684872607192,213.31498610309657
37900.0,268.87865826307984,55.41450494052254,324.2931632036024,213.4641533225573
37933.33333333333,268.9792509275274,55.36847486179502,324.34772578932245,213.61077606573238
37966.66666666668,269.0850013588953,55.33756720468057,324.42256856357585,213.74743415421472
38000.0,269.1929933214289,55.30165067428124,324.49464399571013,213.89134264714767
38033.33333333333,269.27215857104414,55.27281239919541,324.54497097023955,213.99934617184874
38066.66666666668,269.22938412748823,55.43828589958259,324.6676700270708,213.79109822790565
38100.0,269.2102220698644,55.56372618825805,324.77394825812246,213.64649588160637
38133.33333333333,269.21130792042453,55.65479272192679,324.86610064235134,213.55651519849775
38166.66666666668,269.2232626893339,55.718320936814486,324.94158362614843,213.50494175251944
38200.0,269.24056042223225,55.76759835393116,325.00815877616344,213.4729620683011
38233.33333333333,269.25568270528527,55.78059872010739,325.03628142539264,213.4750839851779
38266.66666666668,269.2729622116905,55.752583209338916,325.02554542102945,213.5203790023516
38300.0,269.2919187825747,55.690040596053734,324.98195937862846,213.601878186521
38333.33333333333,269.34070296454433,55.63272486916121,324.97342783370556,213.7079780953831
38366.66666666668,269.4018634220872,55.58133930765908,324.98320272974627,213.82052411442814
38400.0,269.46501799012754,55.548269940671865,325.0132879307994,213.91674804945566
38433.33333333333,269.53025334277936,55.54597620179623,325.0762295445756,213.98427714098312
38466.66666666668,269.61237846798815,55.57666136258212,325.18903983057027,214.03571710540604
38500.0,269.72115852933575,55.63187207117548,325.35303060051126,214.08928645816027
38533.33333333333,269.85455466241626,55.69603650437826,325.5505911667945,214.158518158038
38566.66666666668,269.9089817991023,55.93040096680682,325.83938276590914,213.9785808322955
38600.0,269.9818098086143,56.12258584216288,326.1043956507772,213.8592239664514
38633.33333333333,270.0655450817123,56.27931479484502,326.3448598765573,213.78623028686727
38666.66666666668,270.15955270306677,56.410030257927225,326.569582960994,213.74952244513955
38700.0,270.2619140156455,56.52429431859116,326.7862083342367,213.73761969705436
38733.33333333333,270.37325674645234,56.633485446144626,327.00674219259696,213.73977130030772
38766.66666666668,270.4933642413299,56.73144087580108,327.224805117131,213.76192336552884
38800.0,270.6131522697997,56.787779603618944,327.40093187341864,213.82537266618073
38833.33333333333,270.7306945712927,56.79852037862679,327.5292149499195,213.9321741926659
38866.66666666668,270.8421357328362,56.763379673237516,327.6055154060737,214.07875605959867
38900.0,270.9159926998509,56.70692932618479,327.62292202603567,214.2090633736661
38933.33333333333,270.9465996372211,56.63644416793701,327.58304380515807,214.31015546928407
38966.66666666668,270.8843117867095,56.674225451313426,327.5585372380229,214.21008633539606
39000.0,270.80218269764424,56.70100486400634,327.5031875616506,214.1011778336379
39033.33333333333,270.72006193298466,56.73518934560246,327.4552512785871,213.9848725873822
39066.66666666668,270.64248180433145,56.7700860761036,327.41256788043506,213.87239572822784
39100.0,270.56998304201676,56.798365721566505,327.36834876358324,213.77161732045025
39133.33333333333,270.5210072937431,56.808473473399424,327.3294807671425,213.71253382034365
39166.66666666668,270.491173821783,56.82327963607216,327.31445345785517,213.66789418571082
39200.0,270.4700759309815,56.85105081948627,327.3211267504678,213.61902511149526
39233.33333333333,270.4498209898041,56.88275171327294,327.33257270307706,213.56706927653116
39266.66666666668,270.43535566712944,56.90727348782001,327.34262915494946,213.52808217930942
39300.0,270.4255001732822,56.926065319430975,327.3515654927132,213.49943485385126
39333.33333333333,270.43918834800144,56.97389598117548,327.4130843291769,213.46529236682596
39366.66666666668,270.47088280144794,57.03681854783033,327.50770134927825,213.4340642536176
39400.0,270.5104103159196,57.09082121644646,327.60123153236606,213.41958909947317
39433.33333333333,270.549530571874,57.107192423827506,327.6567229957015,213.4423381480465
39466.66666666668,270.56911452003243,57.09423951891404,327.66335403894647,213.4748750011184
39500.0,270.55274114728445,57.07298261769617,327.62572376498065,213.47975852958828
39533.33333333333,270.4876149597738,57.0218599589944,327.5094749187682,213.46575500077938
39566.66666666668,270.3770100244365,56.955063762902206,327.33207378733874,213.42194626153432
39600.0,270.25283448920425,56.89203246227669,327.14486695148094,213.36080202692756
39633.33333333333,270.12043163588663,56.83359825096787,326.9540298868545,213.28683338491876
39666.66666666668,269.9904078270407,56.77347597177053,326.76388379881126,213.2169318552702
39700.0,269.87306948501805,56.712261365671644,326.5853308506897,213.1608081193464
39733.33333333333,269.7758670620971,56.6653048616819,326.44117192377905,213.11056220041522
39766.66666666668,269.70572561203517,56.63676963962585,326.34249525166103,213.06895597240933
39800.0,269.6410290199719,56.643302929730275,326.28433194970216,212.9977260902416
39833.33333333333,269.5837067300887,56.670340104358495,326.2540468344472,212.9133666257302
39866.66666666668,269.54136617974456,56.69331972542146,326.23468590516603,212.84804645432308
39900.0,269.50357010438614,56.721923031101866,326.225493135488,212.78164707328426
39933.33333333333,269.4711916429782,56.75365071455385,326.22484235753205,212.71754092842437
39966.66666666668,269.45667826786763,56.810933625492225,326.26761189335986,212.6457446423754
40000.0,269.45942292054144,56.88100717675453,326.34043009729595,212.5784157437869
40033.33333333333,269.488038364563,56.95800572939914,326.44604409396214,212.53003263516388
40066.66666666668,269.55315038015874,57.04812653640725,326.601276916566,212.50502384375147
40100.0,269.66505468363255,57.135104927966644,326.8001596115992,212.5299497556659
40133.33333333333,269.8147702364384,57.221253340936954,327.0360235773753,212.59351689550144
40166.66666666668,269.979997211418,57.29806284032606,327.27806005174403,212.68193437109193
40200.0,270.14436077667557,57.35948460282658,327.50384537950214,212.784876173849
40233.33333333333,270.29428499169785,57.428389854864854,327.7226748465627,212.865895136833
40266.66666666668,270.43431133049177,57.5284420614784,327.9627533919702,212.90586926901335
40300.0,270.56358305938994,57.646925885512736,328.2105089449027,212.9166571738772
40333.33333333333,270.6790233267914,57.77301886205801,328.4520421888494,212.90600446473343
40366.66666666668,270.7866281854547,57.89427154049888,328.68089972595357,212.89235664495578
40400.0,270.88488437919597,58.01483226642703,328.899716645623,212.87005211276895
40433.33333333333,270.97379190801524,58.13087864681016,329.1046705548254,212.84291326120507
40466.66666666668,271.058446215229,58.25267288865889,329.3111191038879,212.80577332657015
40500.0,271.15791776696125,58.38942008077694,329.54733784773816,212.7684976861843
40533.33333333333,271.275965571754,58.53199345406482,329.80795902581883,212.74397211768917
40566.66666666668,271.39942341398626,58.66148964619607,330.0609130601823,212.7379337677902
40600.0,271.52571313472106,58.763731991093,330.28944512581404,212.76198114362805
40633.33333333333,271.6531804912821,58.83623358755904,330.48941407884115,212.81694690372308
40666.66666666668,271.7750687086407,58.88883002272462,330.6638987313653,212.88623868591606
40700.0,271.88470001049603,58.92058236579823,330.80528237629426,212.9641176446978
40733.33333333333,271.98062750580027,58.93291242610454,330.9135399319048,213.04771507969573
40766.66666666668,272.0628435557148,58.922154200011754,330.9849977557265,213.14068935570302
40800.0,272.1232793265105,58.89083302043636,331.01411234694683,213.23244630607414
40833.33333333333,272.1622663521208,58.845230885404334,331.0074972375252,213.31703546671648
40866.66666666668,272.1762409560271,58.78591137217371,330.9621523282008,213.39032958385337
40900.0,272.1814028227955,58.76246324661605,330.94386606941157,213.41893957617947
40933.33333333333,272.18871920594296,58.778732503286626,330.9674517092296,213.40998670265634
40966.66666666668,272.2135540372066,58.80744053798341,331.02099457519,213.4061134992232
41000.0,272.2648239098072,58.814789728989126,331.07961363879633,213.45003418081808
41033.33333333333,272.3333254224751,58.802829935220636,331.13615535769577,213.53049548725448
41066.66666666668,272.4379642094611,58.893205053438976,331.33116926290006,213.5447591560221
41100.0,272.55802221018575,59.06699355005115,331.6250157602369,213.4910286601346
41133.33333333333,272.681111643073,59.227448180494676,331.90855982356766,213.45366346257833
41166.66666666668,272.7886013911186,59.35469140186615,332.14329279298477,213.43390998925247
41200.0,272.8666732744409,59.48597880089882,332.35265207533973,213.38069447354212
41233.33333333333,272.91688282169656,59.60981430969811,332.52669713139466,213.30706851199847
41266.66666666668,272.9471614648384,59.731492665468906,332.67865413030734,213.2156687993695
41300.0,272.97442385219694,59.84291750843686,332.8173413606338,213.13150634376007
41333.33333333333,273.0227199123272,59.954898928897876,332.9776188412251,213.06782098342933
41366.66666666668,273.08854348267585,60.04278400868467,333.13132749136054,213.04575947399118
41400.0,273.16975699820483,60.13442153720359,333.3041785354084,213.03533546100124
41433.33333333333,273.2356687136039,60.28163381709528,333.51730253069917,212.95403489650863
41466.66666666668,273.3002715953881,60.44433454192743,333.74460613731554,212.85593705346065
41500.0,273.3684769826932,60.61236437713414,333.98084135982737,212.75611260555905
41533.33333333333,273.4354844187991,60.77590146213895,334.21138588093805,212.65958295666013
41566.66666666668,273.4943830344205,60.9226641207703,334.4170471551908,212.5717189136502
41600.0,273.5317232677794,61.04533677109717,334.57706003887654,212.48638649668223
41633.33333333333,273.53638913788234,61.13491702825987,334.6713061661422,212.40147210962246
41666.66666666668,273.51119363634785,61.20448754206302,334.7156811784109,212.30670609428483
41700.0,273.4579658734702,61.25747858523,334.7154444587002,212.2004872882402
41733.33333333333,273.3834007967602,61.28982484381797,334.67322564057815,212.09357595294225
41766.66666666668,273.28672484469575,61.3000562265921,334.5867810712879,211.98666861810366
41800.0,273.18310194177974,61.29617950612451,334.47928144790427,211.88692243565524
41833.33333333333,273.07694817824955,61.28925473798686,334.36620291623643,211.7876934402627
41866.66666666668,272.9708761331736,61.27986979351898,334.25074592669256,211.69100633965462
41900.0,272.86704163154815,61.26451558204146,334.1315572135896,211.60252604950668
41933.33333333333,272.77120169216516,61.23467972430137,334.00588141646654,211.5365219678638
41966.66666666668,272.6774506096164,61.18732288231016,333.8647734919266,211.49012772730626
42000.0,272.58430690659753,61.11969836802534,333.7040052746229,211.46460853857218
42033.33333333333,272.4870106880013,61.02881822909736,333.51582891709864,211.45819245890394
42066.66666666668,272.39236816895084,60.928696805257104,333.32106497420796,211.46367136369372
42100.0,272.31115791562553,60.811919661017896,333.1230775766434,211.49923825460763
42133.33333333333,272.2460998088727,60.66839470650094,332.91449451537363,211.57770510237177
42166.66666666668,272.399976121491,60.59538017260789,332.9953562940989,211.80459594888313
42200.0,272.5775679819342,60.55445069251979,333.13201867445395,212.0231172894144
42233.33333333333,272.7504040488525,60.53430475737989,333.2847088062324,212.2160992914726
42266.66666666668,272.9165004844194,60.53032997628319,333.4468304607026,212.3861705081362
42300.0,273.0721297337887,60.537570709310316,333.60970044309903,212.53455902447837
42333.33333333333,273.16240993972195,60.62019652666326,333.78260646638523,212.5422134130587
42366.66666666668,273.1948065188953,60.79458381025934,333.9893903291546,212.40022270863597
42400.0,273.18792657044025,60.98703762238981,334.1749641928301,212.20088894805045
42433.33333333333,273.1516611204926,61.172679694180154,334.3243408146727,211.97898142631243
42466.66666666668,273.0860101690522,61.35185536715764,334.43786553620987,211.73415480189456
42500.0,273.01459732384956,61.51577468347573,334.5303720073253,211.49882264037382
42533.33333333333,272.94850386683555,61.6435390176685,334.59204288450405,211.30496484916705
42566.66666666668,272.895774313981,61.729155173714275,334.6249294876953,211.16661914026673
42600.0,272.8601353681641,61.77111573117594,334.63125109934003,211.08901963698816
42633.33333333333,272.83775108776615,61.782381908371676,334.62013299613784,211.05536917939446
42666.66666666668,272.8245843278288,61.761840269268745,334.58642459709756,211.06274405856004
42700.0,272.8141858841823,61.703994564757224,334.5181804489395,211.11019131942504
42733.33333333333,272.80242709220863,61.6207106286479,334.4231377208565,211.18171646356075
42766.66666666668,272.79476935145567,61.5040914866447,334.2988608381004,211.29067786481096
42800.0,272.78206323312173,61.34436838220869,334.12643161533043,211.43769485091303
42833.33333333333,272.73879184734915,61.17982913717246,333.9186209845216,211.55896271017667
42866.66666666668,272.6747774950359,61.05258527835998,333.7273627733959,211.62219221667596
42900.0,272.6014741765623,60.96459841489735,333.56607259145966,211.63687576166495
42933.33333333333,272.5265023528222,60.919719045408605,333.4462213982308,211.6067833074136
42966.66666666668,272.46552116640873,60.90090272896097,333.36642389536973,211.56461843744776
43000.0,272.42605966751194,60.90233855672743,333.3283982242394,211.5237211107845
43033.33333333333,272.40164734252585,60.925113696846715,333.32676103937257,211.47653364567913
43066.66666666668,272.39357601687743,60.965271917153835,333.35884793403125,211.4283040997236
43100.0,272.4012459922778,61.015874533354555,333.41712052563236,211.38537145892323
43133.33333333333,272.40614047920565,61.08560951747876,333.4917499966844,211.3205309617269
43166.66666666668,272.41423680886027,61.17296574675417,333.58720255561445,211.24127106210608
43200.0,272.4290957465538,61.27344763160159,333.7025433781554,211.1556481149522
43233.33333333333,272.4582236059275,61.382121201822976,333.8403448077505,211.07610240410455
43266.66666666668,272.4847431482224,61.49101944746247,333.97576259568484,210.99372370075992
43300.0,272.51120428954965,61.597117299545836,334.1083215890955,210.91408699000382
43333.33333333333,272.4542448599578,61.80849341361284,334.2627382735706,210.64575144634495
43366.66666666668,272.3981544978934,62.01819387357157,334.416348371465,210.37996062432185
43400.0,272.3375982773475,62.23192616532136,334.56952444266886,210.10567211202616
43433.33333333333,272.2868759626015,62.441484972425634,334.7283609350272,209.8453909901759
43466.66666666668,272.24858703989105,62.643430088232975,334.89201712812405,209.60515695165807
43500.0,272.2112961643243,62.80693128598162,335.018227450306,209.4043648783427
43533.33333333333,272.1727423193811,62.92923744332959,335.1019797627107,209.2435048760515
43566.66666666668,272.1418026139482,63.00469837112282,335.146500985071,209.13710424282536
43600.0,272.1182364300911,63.04124691817188,335.15948334826294,209.0769895119192
43633.33333333333,272.09682361029667,63.039396585606234,335.1362201959029,209.05742702469044
43666.66666666668,272.07291900725903,62.99995604026832,335.07287504752736,209.0729629669907
43700.0,272.03280672878867,62.92934517903405,334.9621519078227,209.10346154975463
43733.33333333333,271.97471639316694,62.84178951276099,334.81650590592795,209.13292688040596
43766.66666666668,271.83748720220945,62.88649777146097,334.72398497367044,208.95098943074848
43800.0,271.7118208839601,62.90626929031172,334.61809017427186,208.8055515936484
43833.33333333333,271.60021418243366,62.9060380008653,334.50625218329895,208.69417618156837
43866.66666666668,271.4823848053265,62.92298141825244,334.40536622357894,208.55940338707404
43900.0,271.3543621703653,63.00918004657361,334.36354221693887,208.34518212379166
43933.33333333333,271.2458014203668,63.10073487526467,334.34653629563144,208.1450665451021
43966.66666666668,271.1575450508912,63.19527983724923,334.35282488814045,207.96226521364196
44000.0,271.09860995645425,63.29069218826835,334.3893021447226,207.80791776818592
44033.33333333333,271.06933219467555,63.40326821374351,334.47260040841905,207.66606398093205
44066.66666666668,271.05995556605774,63.53458794813855,334.5945435141963,207.5253676179192
44100.0,271.07322076451123,63.6724145749616,334.7456353394728,207.40080618954963
44133.33333333333,271.1081413623744,63.80761096182703,334.91575232420143,207.30053040054736
44166.66666666668,271.1545496243287,63.924784392498296,335.079334016827,207.2297652318304
44200.0,271.211070590833,64.04350228213727,335.25457287297024,207.16756830869573
44233.33333333333,271.3103318093568,64.03450177491749,335.3448335842743,207.2758300344393
44266.66666666668,271.3938541141609,63.96784877761476,335.3617028917756,207.42600533654613
44300.0,271.42305210593366,63.9021733265238,335.32522543245744,207.52087877940986
44333.33333333333,271.37232316038916,63.916516826484,335.28883998687314,207.45580633390517
44366.66666666668,271.2898238006224,63.95859801549343,335.2484218161158,207.33122578512896
44400.0,271.1958337411186,64.00174717914699,335.1975809202656,207.19408656197157
44433.33333333333,271.08904953232525,64.04947601085208,335.1385255431773,207.0395735214732
44466.66666666668,270.9731272165702,64.10040146148111,335.07352867805133,206.8727257550891
44500.0,270.90749691238284,64.08786764283163,334.99536455521445,206.81962926955123
44533.33333333333,270.8760696940368,64.00869769289613,334.88476738693294,206.86737200114067
44566.66666666668,270.8560648798859,63.923690412796304,334.7797552926822,206.93237446708957
44600.0,270.855020362486,63.81923214449253,334.6742525069785,207.03578821799348
44633.33333333333,270.86271362456864,63.70158937814982,334.5643030027185,207.1611242464188
44666.66666666668,270.8768657280055,63.59279160703733,334.4696573350428,207.28407412096817
44700.0,270.88824972184887,63.47829725669983,334.3665469785487,207.40995246514905
44733.33333333333,270.8965715644693,63.35988095842009,334.2564525228894,207.5366906060492
44766.66666666668,270.8893975283396,63.25068267841905,334.1400802067586,207.63871484992055
44800.0,270.8657780040534,63.15037091898599,334.0161489230394,207.71540708506743
44833.33333333333,270.82351446053303,63.056860092280836,333.88037455281386,207.7666543682522
44866.66666666668,270.75367099387023,62.97265684964341,333.7263278435136,207.78101414422682
44900.0,270.67203339347304,62.903121919822425,333.57515531329545,207.76891147365063
44933.33333333333,270.5808211450899,62.84154436756055,333.42236551265046,207.73927677752934
44966.66666666668,270.4794940072058,62.78582735643916,333.26532136364494,207.69366665076666
45000.0,270.36818491920053,62.73419199337138,333.1023769125719,207.63399292582915
45033.33333333333,270.1871672722997,62.785562257573055,332.97272952987277,207.40160501472664
45066.66666666668,270.0093152966346,62.82980751593505,332.83912281256966,207.17950778069957
45100.0,269.84225137236893,62.891951160049715,332.73420253241864,206.95030021231923
45133.33333333333,269.67816880541295,62.970737334382456,332.64890613979543,206.7074314710305
45166.66666666668,269.5194739074428,63.05523960376683,332.5747135112096,206.46423430367594
45200.0,269.3640358824971,63.12016750999149,332.48420339248855,206.2438683725056
45233.33333333333,269.2137079237586,63.145021059415,332.3587289831736,206.0686868643436
45266.66666666668,269.0556482038524,63.176003421258706,332.2316516251111,205.8796447825937
45300.0,268.89732857121703,63.23528373929768,332.13261231051473,205.66204483191936
45333.33333333333,268.74567823294007,63.301319705995354,332.0469979389354,205.4443585269447
45366.66666666668,268.5931775944014,63.34334747949727,331.9365250738987,205.24983011490417
45400.0,268.43538067524327,63.357144453667416,331.7925251289107,205.07823622157585
45433.33333333333,268.27995064870385,63.36074696299684,331.6406976117007,204.919203685707
45466.66666666668,268.1255626219223,63.36155215305398,331.4871147749763,204.76401046886832
45500.0,267.9785270020495,63.35246387662943,331.3309908786789,204.62606312542005
45533.33333333333,267.8434044967238,63.33210749750332,331.1755119942271,204.51129699922046
45566.66666666668,267.7143545843578,63.29759899261265,331.0119535769704,204.41675559174516
45600.0,267.59618656088907,63.24022569321941,330.8364122541085,204.35596086766967
45633.33333333333,267.48872854197043,63.158733068950305,330.64746161092074,204.32999547302012
45666.66666666668,267.4018541052903,63.06425213463207,330.46610623992234,204.33760197065823
45700.0,267.34768868750376,63.01404504098346,330.36173372848725,204.3336436465203
45733.33333333333,267.32505155062023,62.998150793310764,330.323202343931,204.32690075730946
45766.66666666668,267.33558464344196,63.000443030535486,330.33602767397747,204.33514161290648
45800.0,267.357471472143,63.00348702472944,330.36095849687246,204.35398444741355
45833.33333333333,267.3742545757238,62.99425825879307,330.3685128345169,204.37999631693071
45866.66666666668,267.36986756796415,62.98334034590861,330.3532079138728,204.38652722205555
45900.0,267.3436441406639,62.998268580565984,330.3419127212299,204.34537556009792
45933.33333333333,267.2969705006673,63.04640303382781,330.34337353449513,204.25056746683953
45966.66666666668,267.20618019776265,63.15534821411872,330.36152841188135,204.05083198364395
46000.0,267.0701878749093,63.33626229879002,330.40645017369934,203.7339255761193
46033.33333333333,266.93227687312964,63.529444950623486,330.4617218237531,203.40283192250615
46066.66666666668,266.8185040257795,63.72345771115547,330.5419617369349,203.095046314624
46100.0,266.730303871077,63.912237988620205,330.6425418596972,202.8180658824568
46133.33333333333,266.659047523509,64.09083019833803,330.74987772184704,202.56821732517096
46166.66666666668,266.5970383702391,64.2633028920681,330.8603412623072,202.33373547817098
46200.0,266.53668305904586,64.46200364414845,330.9986867031943,202.0746794148974
46233.33333333333,266.477120889215,64.66170365798502,331.1388245472,201.81541723122996
46266.66666666668,266.4239766886525,64.83786862495236,331.26184531360485,201.58610806370012
46300.0,266.38165612965474,64.99651274515078,331.3781688748055,201.38514338450398
46333.33333333333,266.35842794774277,65.12920861361873,331.4876365613615,201.22921933412402
46366.66666666668,266.3490448849042,65.23377350820024,331.5828183931044,201.11527137670393
46400.0,266.3459780003487,65.30931079892086,331.65528879926956,201.0366672014278
46433.33333333333,266.3373371629989,65.3598950108485,331.6972321738474,200.9774421521504
46466.66666666668,266.32339198874837,65.40005454818595,331.7234465369343,200.92333744056242
46500.0,266.32175770553425,65.46438648407522,331.78614418960944,200.85737122145903
46533.33333333333,266.32873232541544,65.55321021902482,331.8819425444403,200.7755221063906
46566.66666666668,266.34341413280646,65.63758305289572,331.98099718570217,200.70583107991075
46600.0,266.3656413858372,65.68790634734957,332.05354773318675,200.67773503848764
46633.33333333333,266.3865858701308,65.69850158249174,332.08508745262253,200.68808428763901
46666.66666666668,266.3837190578252,65.69682706504385,332.08054612286907,200.68689199278134
46700.0,266.35455612735853,65.69550917062341,332.050065297982,200.65904695673512
46733.33333333333,266.31417345692535,65.70618984892616,332.0203633058515,200.6079836079992
46766.66666666668,266.272378551104,65.72209153680483,331.99447008790884,200.55028701429916
46800.0,266.2258614005173,65.7330833517752,331.9589447522925,200.4927780487421
46833.33333333333,266.1844661092129,65.73866448598028,331.9231305951932,200.44580162323263
46866.66666666668,266.23300355461896,65.58569615085018,331.81869970546916,200.64730740376876
46900.0,266.2758176516419,65.47786004553114,331.75367769717303,200.79795760611074
46933.33333333333,266.3261400381087,65.42015101034639,331.7462910484551,200.9059890277623
46966.66666666668,266.39440080488663,65.4055517999336,331.79995260482025,200.988849004953
47000.0,266.48167384703555,65.40900820383091,331.8906820508665,201.07266564320463
47033.33333333333,266.5968531736357,65.3956406058831,331.9924937795188,201.20121256775258
47066.66666666668,266.7271043863618,65.40012662152603,332.1272310078879,201.3269777648358
47100.0,266.86771399889193,65.41837468941057,332.28608868830247,201.44933930948136
47133.33333333333,267.010298472381,65.4197650642168,332.4300635365978,201.59053340816422
47166.66666666668,267.14140347146895,65.41807323875805,332.559476710227,201.7233302327109
47200.0,267.2517134474036,65.42559840565754,332.6773118530611,201.82611504174605
47233.33333333333,267.3318792816622,65.44236118775801,332.77424046942025,201.8895180939042
47266.66666666668,267.3823132522599,65.4658849616709,332.8481982139308,201.916428290589
47300.0,267.4174619981869,65.48273203178,332.90019402996694,201.9347299664069
47333.33333333333,267.4355075787342,65.49161601359475,332.92712359232894,201.94389156513944
47366.66666666668,267.4324056148561,65.4985546761719,332.93096029102804,201.9338509386842
47400.0,267.4158946377831,65.50809566780963,332.9239903055927,201.90779896997344
47433.33333333333,267.3926762592078,65.51945596815696,332.91213222736474,201.87322029105084
47466.66666666668,267.3582429246699,65.5091127088656,332.8673556335355,201.84913021580434
47500.0,267.32145918474504,65.46223099180445,332.7836901765495,201.85922819294058
47533.33333333333,267.28538855035794,65.37736336618251,332.66275191654046,201.90802518417541
47566.66666666668,267.17318591482024,65.38463622379709,332.5578221386173,201.78854969102315
47600.0,267.05243799825513,65.35282019055708,332.40525818881224,201.69961780769805
47633.33333333333,266.9263978536397,65.29960623426737,332.2260040879071,201.6267916193723
47666.66666666668,266.8030491356839,65.24334167565658,332.04639081134053,201.55970746002734
47700.0,266.6929049264997,65.17771288678556,331.87061781328526,201.51519203971412
47733.33333333333,266.603775591892,65.11264760428007,331.71642319617206,201.4911279876119
47766.66666666668,266.53804326860853,65.08228875712234,331.6203320257309,201.4557545114862
47800.0,266.49756673651285,65.06550446149099,331.56307119800385,201.43206227502185
47833.33333333333,266.4677821768532,65.06203547334343,331.5298176501966,201.40574670350975
47866.66666666668,266.4414522959337,65.05931538582709,331.50076768176075,201.3821369101066
47900.0,266.4086675674416,65.02317236886275,331.43183993630436,201.3854951985789
47933.33333333333,266.34955532378535,64.97583103893759,331.32538636272295,201.37372428484775
47966.66666666668,266.25991353806324,64.9295540676576,331.18946760572084,201.33035947040565
48000.0,266.14620117498896,64.90608358819617,331.0522847631851,201.2401175867928
48033.33333333333,266.0427002100194,64.89668872496769,330.9393889349871,201.1460114850517
48066.66666666668,266.0608801989576,64.69971541765497,330.7605956166126,201.36116478130262
48100.0,266.0514691234089,64.53611507269734,330.5875841961062,201.51535405071155
48133.33333333333,266.01243703399666,64.40168130004734,330.414118334044,201.6107557339493
48166.66666666668,265.940497110574,64.27141611492073,330.2119132254947,201.66908099565325
48200.0,265.826769682256,64.141540618717,329.968310300973,201.685229063539
48233.33333333333,265.68118397439184,64.0371837004117,329.7183676748035,201.64400027398014
48266.66666666668,265.4992240424157,63.963159578825085,329.46238362124075,201.5360644635906
48300.0,265.2771790750622,63.93405982131434,329.2112388963765,201.34311925374783
48333.33333333333,264.99936608940175,63.98630813807564,328.9856742274774,201.01305795132612
48366.66666666668,264.71507470092627,64.03528756694425,328.7503622678705,200.67978713398202
48400.0,264.4121356619818,64.09407947435665,328.5062151363384,200.31805618762513
48433.33333333333,264.09135674236666,64.17604300812653,328.26739975049315,199.91531373424013
48466.66666666668,263.7793363798083,64.22987516670418,328.00921154651246,199.5494612131041
48500.0,263.48201227801667,64.2608848802489,327.7428971582656,199.22112739776776
48533.33333333333,263.20357104014727,64.27217126428948,327.4757423044367,198.93139977585778
48566.66666666668,263.0397197490342,64.09584859345588,327.13556834249005,198.9438711555783
48600.0,262.88832329837186,63.94435340132448,326.8326766996963,198.9439698970474
48633.33333333333,262.7484358838898,63.82769947034137,326.57613535423116,198.9207364135484
48666.66666666668,262.6196390286697,63.747512936492704,326.3671519651624,198.872126092177
48700.0,262.5071132362948,63.69248333435058,326.1995965706454,198.81462990194422
48733.33333333333,262.4027269691263,63.662949553356604,326.06567652248293,198.7397774157697
48766.66666666668,262.3078805558749,63.66371486030435,325.97159541617924,198.6441656955705
48800.0,262.2301936015069,63.711269159591225,325.94146276109814,198.51892444191571
48833.33333333333,262.1024401060698,63.87006147619481,325.9725015822646,198.232378629875
48866.66666666668,262.00711960387605,64.05400714993331,326.0611267538094,197.95311245394274
48900.0,261.96396398744724,64.24429813251666,326.20826211996393,197.71966585493058
48933.33333333333,261.9705445594396,64.4258950578637,326.39643961730326,197.5446495015759
48966.66666666668,262.07408450357383,64.47133742078299,326.5454219243568,197.60274708279084
49000.0,262.21733319956115,64.53052500928199,326.7478582088431,197.68680819027918
49033.33333333333,262.38782566577936,64.6015954818172,326.98942114759654,197.78623018396218
49066.66666666668,262.5001449130923,64.80732220675377,327.3074671198461,197.69282270633852
49100.0,262.6027354562835,65.01507365531478,327.61780911159826,197.5876618009687
49133.33333333333,262.6372591514594,65.26199851830668,327.89925766976603,197.3752606331527
49166.66666666668,262.63477211844105,65.47817422404502,328.11294634248605,197.15659789439604
49200.0,262.59402902396454,65.65943843902426,328.2534674629888,196.93459058494028
49233.33333333333,262.5117296793086,65.81512493459569,328.3268546139043,196.6966047447129
49266.66666666668,262.3998572525634,65.93525707597108,328.3351143285345,196.46460017659228
49300.0,262.2626495196604,66.0168272085066,328.27947672816697,196.2458223111538
49333.33333333333,262.11417573683417,66.0510021633411,328.16517790017525,196.0631735734931
49366.66666666668,261.9549540737744,66.03678454397446,327.99173861774887,195.9181695297999
49400.0,261.73371321353227,66.07737626877996,327.81108948231224,195.6563369447523
49433.33333333333,261.52848359975616,66.09153446567531,327.62001806543145,195.43694913408086
49466.66666666668,261.3595064132343,66.07539466223656,327.43490107547086,195.28411175099777
49500.0,261.23345335219835,66.02649288468267,327.25994623688104,195.20696046751567
49533.33333333333,261.16779653930706,65.97187618222274,327.1396727215298,195.19592035708433
49566.66666666668,261.16130896916405,65.90814216548364,327.0694511346477,195.25316680368041
49600.0,261.1941415921613,65.86129807455734,327.05543966671866,195.33284351760398
49633.33333333333,261.23595333264655,65.85407735540456,327.0900306880511,195.38187597724198
49666.66666666668,261.2475742622771,65.94598745682411,327.19356171910124,195.30158680545298
49700.0,261.2531863218029,66.12275726337869,327.3759435851816,195.13042905842423
49733.33333333333,261.25843144067136,66.31005396893792,327.56848540960925,194.94837747173344
49766.66666666668,261.2448715152468,66.47319853083872,327.71807004608553,194.7716729844081
49800.0,261.21463881932254,66.59669119155052,327.81133001087306,194.61794762777203
49833.33333333333,261.1636208406987,66.68890510526538,327.8525259459641,194.4747157354333
49866.66666666668,261.0808800417592,66.78371338249293,327.8645934242521,194.29716665926628
49900.0,260.98774149923184,66.87431060126639,327.8620521004982,194.11343089796546
49933.33333333333,260.8844570135059,66.94686012938591,327.8313171428918,193.93759688411996
49966.66666666668,260.77585604078564,66.99234397963912,327.76820002042473,193.78351206114652
50000.0,260.66135937822344,67.00793054579431,327.66928992401773,193.65342883242914
50033.33333333333,260.534871673283,66.99358014605014,327.52845181933316,193.5412915272329
50066.66666666668,260.392502022465,66.94850436655024,327.34100638901526,193.44399765591476
50100.0,260.22691548301134,66.90029211736862,327.12720760037996,193.32662336564272
50133.33333333333,260.03542958726985,66.8423390999584,326.87776868722824,193.19309048731145
50166.66666666668,259.83388292779614,66.77614198262292,326.61002491041904,193.05774094517324
50200.0,259.6406751632417,66.71364382250952,326.35431898575126,192.92703134073219
50233.33333333333,259.47238539012534,66.64270454393096,326.1150899340563,192.82968084619438
50266.66666666668,259.3285470514579,66.5523953146797,325.8809423661376,192.77615173677822
50300.0,259.2083851430733,66.45298928957322,325.66137443264654,192.7553958535001
50333.33333333333,259.115384098458,66.34981436428703,325.465198462745,192.76556973417095
50366.66666666668,259.04778689190033,66.24508119482368,325.292868086724,192.80270569707665
50400.0,258.99404296466975,66.1392192680071,325.1332622326768,192.85482369666266
50433.33333333333,258.9466712246926,66.03594359636598,324.9826148210586,192.91072762832658
50466.66666666668,258.91038687173966,65.93773153189234,324.848118403632,192.97265533984734
50500.0,258.8813847210395,65.85062102046699,324.7320057415065,193.03076370057255
50533.33333333333,258.8531219061894,65.7792288387864,324.63235074497584,193.07389306740302
50566.66666666668,258.8356990830348,65.73378952205623,324.569488605091,193.10190956097858
50600.0,258.83633260161463,65.71324464397573,324.54957724559034,193.12308795763892
50633.33333333333,258.85423757499717,65.71881436679432,324.5730519417915,193.13542320820284
50666.66666666668,258.88632408926,65.7568668085113,324.64319089777126,193.12945728074868
50700.0,258.9275371962499,65.82923630791731,324.7567735041672,193.09830088833257
50733.33333333333,258.9736801345686,65.9371858113045,324.9108659458731,193.0364943232641
50766.66666666668,258.9689651439282,66.04139520665727,325.0103603505855,192.9275699372709
50800.0,258.9161943873822,66.19251442285764,325.1087088102398,192.72367996452454
50833.33333333333,258.83625773077875,66.39138387982631,325.2276416106051,192.44487385095243
50866.66666666668,258.77705405742756,66.59633034048588,325.37338439791347,192.18072371694169
50900.0,258.7528701961338,66.79626486081132,325.54913505694515,191.95660533532248
50933.33333333333,258.75510432922215,66.94701544340055,325.7021197726227,191.8080888858216
50966.66666666668,258.76839252495535,67.0485633834396,325.81695590839496,191.71982914151573
51000.0,258.77806162958194,67.1156360664463,325.89369769602825,191.66242556313563
51033.33333333333,258.7389309221744,67.17388775042069,325.9128186725951,191.5650431717537
51066.66666666668,258.6420932575589,67.25127988673685,325.89337314429577,191.39081337082203
51100.0,258.546093835005,67.27126774321518,325.8173615782202,191.27482609178986
51133.33333333333,258.4699147778124,67.2568328314839,325.7267476092963,191.2130819463285
51166.66666666668,258.4178942959887,67.20255121479894,325.6204455107876,191.21534308118973
51200.0,258.38761749004664,67.1062361495406,325.49385363958726,191.28138134050602
51233.33333333333,258.3788079164532,66.98159972643742,325.3604076428906,191.39720819001576
51266.66666666668,258.3877370543757,66.84156830002662,325.2293053544023,191.54616875434908
51300.00000000001,258.40602242866237,66.69580536108086,325.1018277897432,191.7102170675815
51333.33333333333,258.4348363208984,66.55233945635567,324.98717577725404,191.88249686454273
51366.66666666668,258.48014531244047,66.43835901905545,324.9185043314959,192.04178629338503
51400.00000000001,258.55356770319054,66.34857340286366,324.9021411060542,192.20499430032686
51433.33333333333,258.6607674395532,66.24361671035537,324.90438414990854,192.41715072919783
51466.66666666668,258.7601527317673,66.1495450372877,324.90969776905496,192.6106076944796
51500.00000000001,258.8421723048302,66.08595911403712,324.92813141886734,192.75621319079312
51533.33333333333,258.90695342519683,66.06685052553865,324.9738039507355,192.84010289965818
51566.66666666668,258.96324102452706,66.09508323373942,325.05832425826645,192.86815779078765
51600.00000000001,259.0283877843176,66.16774851125857,325.19613629557614,192.86063927305904
51633.33333333333,259.1170489907802,66.28094173078492,325.39799072156507,192.83610725999526
51666.66666666668,259.1762835321854,66.49863142316428,325.67491495534966,192.6776521090211
51700.00000000001,259.25821378107025,66.72844959522536,325.9866633762956,192.5297641858449
51733.33333333333,259.3221395649433,66.9856578289126,326.30779739385594,192.33648173603072
51766.66666666668,259.38269084319984,67.28272436883512,326.665415212035,192.09996647436472
51800.00000000001,259.461059063129,67.57441744521176,327.0354765083408,191.88664161791726
51833.33333333333,259.54999717407145,67.85669321584547,327.4066903899169,191.69330395822598
51866.66666666668,259.63901095159054,68.11326204036284,327.75227299195336,191.5257489112277
51900.00000000001,259.7169696213703,68.33454227697919,328.05151189834953,191.38242734439112
51933.33333333333,259.77985696817166,68.52761213206188,328.30746910023356,191.25224483610978
51966.66666666668,259.8433227085049,68.68789538490446,328.5312180934094,191.15542732360043
52000.00000000001,259.9093325733646,68.82009836451115,328.7294309378758,191.08923420885347
52033.33333333333,259.9163850783632,68.94647312626995,328.86285820463314,190.96991195209324
52066.66666666668,259.86020003736064,69.11161785248,328.9718178898406,190.74858218488066
52100.00000000001,259.7960891849122,69.26469523371091,329.06078441862314,190.5313939512013
52133.33333333333,259.72693687919593,69.4233669849693,329.15030386416527,190.30356989422663
52166.66666666668,259.6773319865955,69.57009871756307,329.24743070415855,190.10723326903243
52200.00000000001,259.6366641568816,69.70086222973227,329.33752638661383,189.93580192714933
52233.33333333333,259.59667601284247,69.83165369225276,329.4283297050952,189.7650223205897
52266.66666666668,259.54731237227327,69.97024347271488,329.5175558449881,189.57706889955838
52300.00000000001,259.4813291147832,70.12764942964982,329.608978544433,189.3536796851334
52333.33333333333,259.45677078011255,70.22384542840905,329.6806162085216,189.2329253517035
52366.66666666668,259.4627263928591,70.23680453053018,329.69953092338926,189.22592186232893
52400.00000000001,259.47394100414175,70.24062520030229,329.71456620444405,189.23331580383945
52433.33333333333,259.47824883726247,70.2591807926205,329.73742962988297,189.21906804464197
52466.66666666667,259.4757372690915,70.28800629390969,329.7637435630012,189.1877309751818
52500.000000000015,259.38400838830006,70.40630858244674,329.7903169707468,188.97769980585332
52533.33333333333,259.286540631928,70.52801971023594,329.81456034216393,188.75852092169208
52566.66666666667,259.20041436215666,70.64890564128875,329.8493200034454,188.5515087208679
52600.000000000015,259.1241678499161,70.75062780394782,329.8747956538639,188.37354004596827
52633.33333333333,259.05776785669804,70.82626808716542,329.88403594386347,188.2314997695326
52666.66666666667,259.0008374245326,70.89016374721474,329.89100117174735,188.1106736773179
52700.000000000015,258.95306619775704,70.93025749625532,329.88332369401235,188.02280870150173
52733.33333333333,258.91192027625783,70.92980463374685,329.8417249100047,187.98211564251096
52766.66666666667,258.8651690062064,70.90349013119416,329.7686591374005,187.9616788750122
52800.000000000015,258.8179495322661,70.87315974247159,329.69110927473764,187.9447897897945
52833.33333333333,258.77515438621754,70.84576559652818,329.6209199827457,187.92938878968937
52866.66666666667,258.7412584115071,70.82289654382123,329.5641549553283,187.91836186768586
52900.000000000015,258.73028618404953,70.80560343354188,329.5358896175914,187.92468275050766
52933.33333333333,258.7494213964343,70.78648491517578,329.53590631161006,187.9629364812585
52966.66666666667,258.7861992352182,70.77387368893464,329.56007292415285,188.01232554628353
53000.000000000015,258.8280428252211,70.77285580888662,329.6008986341077,188.05518701633446
53033.33333333333,258.86885827212853,70.78676465653241,329.65562292866093,188.08209361559614
53066.66666666667,258.90909455088104,70.81669696934308,329.7257915202241,188.09239758153797
53100.000000000015,258.9351594560266,70.835091917767,329.7702513737936,188.10006753825962
53133.33333333333,258.9662795903703,70.83092571566492,329.7972053060352,188.13535387470534
53166.66666666667,258.99073378077827,70.81678557289618,329.8075193536745,188.1739482078821
53200.000000000015,259.00040492165544,70.80657624324556,329.806981164901,188.1938286784099
53233.33333333333,258.9892972991705,70.81649902710582,329.8057963262763,188.1727982720647
53266.66666666667,258.9900687438059,70.84349154646797,329.8335602902739,188.14657719733793
53300.000000000015,258.99943966536273,70.88924048934282,329.8886801547055,188.1101991760199
53333.33333333333,259.10519771209573,70.8404889905529,329.94568670264863,188.26470872154283
53366.66666666667,259.22844969112924,70.79077611545392,330.01922580658317,188.43767357567532
53400.000000000015,259.36824748456615,70.72725066858816,330.0954981531543,188.64099681597799
53433.33333333333,259.48528096146737,70.65327048804038,330.13855144950776,188.83201047342698
53466.66666666667,259.5683082363264,70.5716743794132,330.1399826157396,188.9966338569132
53500.000000000015,259.6309121855269,70.51498748348948,330.14589966901633,189.1159247020374
53533.33333333333,259.6753480161543,70.49503125540024,330.17037927155457,189.18031676075407
53566.66666666667,259.7018188193642,70.51070118062155,330.2125199999857,189.19111763874264
53600.000000000015,259.6386522048905,70.6656414013329,330.3042936062234,188.9730108035576
53633.33333333333,259.57932501011834,70.84524624005343,330.42457125017177,188.7340787700649
53666.66666666667,259.5258309804645,71.0436334499507,330.5694644304152,188.4821975305138
53700.000000000015,259.48850625552757,71.25335858210006,330.74186483762765,188.2351476734275
53733.33333333333,259.4643015962637,71.4751295922857,330.9394311885494,187.98917200397798
53766.66666666667,259.5350063163556,71.56979187235858,331.10479818871414,187.965214443997
53800.000000000015,259.60341295248725,71.69575510153334,331.2991680540206,187.9076578509539
53833.33333333333,259.6575193505331,71.8311651555277,331.4886845060608,187.82635419500542
53866.66666666667,259.72455030165503,71.93708872018904,331.66163902184405,187.787461581466
53900.000000000015,259.80793669037416,71.96583838533738,331.77377507571157,187.84209830503679
53933.33333333333,259.8771958791167,71.9760960236642,331.8532919027809,187.90109985545251
53966.66666666667,259.9270243029109,71.96102011161598,331.8880444145269,187.96600419129493
54000.000000000015,259.94960906250896,71.91648049739979,331.86608955990874,188.03312856510917
54033.33333333333,259.9451243035754,71.84525053961106,331.7903748431865,188.09987376396435
54066.66666666667,259.8837001233053,71.78272247215257,331.66642259545785,188.10097765115273
54100.000000000015,259.76368264522466,71.7681511527652,331.53183379798986,187.99553149245946
54133.33333333333,259.6334814239151,71.73341817590877,331.36689959982385,187.90006324800635
54166.66666666667,259.5017001056411,71.69789569431272,331.1995957999538,187.80380441132837
54200.000000000015,259.3756995961435,71.65169186261483,331.0273914587583,187.72400773352865
54233.33333333333,259.28430432885386,71.64270124376795,330.9270055726218,187.64160308508593
54266.66666666667,259.2232715685304,71.67286643200386,330.8961380005342,187.55040513652654
54300.000000000015,259.21881036516044,71.71702515920624,330.93583552436667,187.5017852059542
54333.33333333333,259.2888507415994,71.69850673644736,330.98735747804676,187.59034400515202
54366.66666666667,259.3237424674112,71.73925910928934,331.0630015767005,187.58448335812187
54400.000000000015,259.3341689915762,71.83604897387713,331.1702179654533,187.49812001769905
54433.33333333333,259.33891103553736,71.93524838234339,331.27415941788075,187.40366265319398
54466.66666666667,259.33826001575267,72.03269709167354,331.3709571074262,187.30556292407914
54500.000000000015,259.3336538388031,72.14635163764906,331.48000547645216,187.18730220115407
54533.33333333333,259.3254093583931,72.27843616505275,331.60384552344584,187.0469731933403
54566.66666666667,259.31406205682123,72.43042662795621,331.7444886847774,186.88363542886503
54600.000000000015,259.3012043860349,72.60177414022003,331.9029785262549,186.69943024581488
54633.33333333333,259.28605929987356,72.78499176871365,332.0710510685872,186.5010675311599
54666.66666666667,259.2692748154639,72.95320429187483,332.22247910733876,186.31607052358908
54700.000000000015,259.26222487065655,73.12388800253406,332.3861128731906,186.1383368681225
54733.33333333333,259.2527266626187,73.29176788980547,332.5444945524242,185.96095877281326
54766.66666666667,259.2405042189813,73.45186775084674,332.69237196982806,185.78863646813454
54800.000000000015,259.22432851825425,73.60284822816841,332.82717674642265,185.62148029008586
54833.33333333333,259.2066520517942,73.7433627536576,332.9500148054518,185.4632892981366
54866.66666666667,259.1846231354823,73.87247380586375,333.05709694134606,185.31214932961853
54900.000000000015,259.1643659236429,74.01448215361545,333.17884807725835,185.14988377002743
54933.33333333333,259.15273021241643,74.17313371247961,333.32586392489605,184.9795964999368
54966.66666666667,259.1598298888781,74.3400840421506,333.4999139310287,184.81974584672753
55000.000000000015,259.1860842506015,74.504936132408,333.69102038300946,184.68114811819348
55033.33333333333,259.2867104214518,74.55916997845405,333.84588039990587,184.72754044299774
55066.66666666667,259.3945056062823,74.62452025370628,334.0190258599886,184.769985352576
55100.000000000015,259.5114693556496,74.69328866584898,334.20475802149855,184.8181806898006
55133.33333333333,259.62878337553934,74.76282196489953,334.3916053404389,184.8659614106398
55166.66666666667,259.73740094707597,74.8376108520259,334.57501179910184,184.89979009505007
55200.000000000015,259.83944011619656,74.93019442591073,334.76963454210727,184.90924569028584
55233.33333333333,259.92532492891496,75.04174842135417,334.9670733502691,184.8835765075608
55266.66666666667,259.92233099165304,75.25515939444644,335.17749038609946,184.66717159720662
55300.000000000015,259.92345287182445,75.44068623468634,335.3641391065108,184.48276663713813
55333.33333333333,259.9346015861888,75.59616584818372,335.53076743437254,184.3384357380051
55366.66666666667,259.95930575365117,75.7275980470879,335.68690380073906,184.23170770656327
55400.000000000015,259.99723216713556,75.8503566852995,335.8475888524351,184.14687548183605
55433.33333333333,260.03970135123774,75.98192282666493,336.02162417790265,184.05777852457283
55466.66666666667,260.08142613182963,76.11760532359084,336.1990314554205,183.96382080823878
55500.000000000015,260.1234440526465,76.25129908856385,336.3747431412104,183.87214496408265
55533.33333333333,260.1612496137045,76.37681517683487,336.53806479053935,183.78443443686965
55566.66666666667,260.1915250415551,76.49731650514356,336.68884154669865,183.69420853641157
55600.000000000015,260.2100111968648,76.624063250537,336.8340744474018,183.5859479463278
55633.33333333333,260.21788395952325,76.75948165764443,336.97736561716766,183.45840230187883
55666.66666666667,260.21965149137156,76.9121094162402,337.13176090761175,183.30754207513138
55700.000000000015,260.2355388700695,77.07198351016535,337.30752238023484,183.16355535990414
55733.33333333333,260.26727431562335,77.23726775895203,337.5045420745754,183.0300065566713
55766.66666666667,260.3137120930791,77.40473742593569,337.7184495190148,182.9089746671434
55800.000000000015,260.38347121976517,77.56354123842259,337.94701245818777,182.81992998134257
55833.33333333333,260.46440508765943,77.72318945496673,338.18759454262613,182.7412156326927
55866.66666666667,260.5525245931248,77.91243345133562,338.46495804446045,182.64009114178918
55900.000000000015,260.6528291416761,78.11427111494017,338.76710025661623,182.53855802673593
55933.33333333333,260.7686920470676,78.29885900747155,339.06755105453914,182.46983303959604
55966.66666666667,260.9168643628204,78.43498373292498,339.35184809574537,182.4818806298954
56000.000000000015,261.10789630289213,78.49505633849897,339.6029526413911,182.61283996439317
56033.33333333333,261.296327312801,78.54745212941411,339.8437794422151,182.74887518338687
56066.66666666667,261.4652652355621,78.6093721120208,340.0746373475829,182.85589312354128
56100.000000000015,261.6172897153474,78.68019485522385,340.2974845705712,182.93709486012355
56133.33333333333,261.7629370745046,78.75260289546503,340.5155399699696,183.01033417903955
56166.66666666667,261.9082825272833,78.8154042416083,340.7236867688916,183.092878285675
56200.000000000015,262.05809477683385,78.85469456962892,340.9127893464628,183.20340020720494
56233.33333333333,262.1844162695924,78.90047089512856,341.08488716472095,183.28394537446385
56266.66666666667,262.2727160850381,78.98203928525488,341.25475537029297,183.29067679978323
56300.000000000015,262.3437490896148,79.07537267755227,341.41912176716704,183.26837641206254
56333.33333333333,262.3987438924126,79.17770040748937,341.57644429990194,183.22104348492323
56366.66666666667,262.44272750889627,79.28822018209814,341.7309476909944,183.15450732679813
56400.000000000015,262.48376105534385,79.40868225963033,341.8924433149742,183.07507879571352
56433.33333333333,262.53976353833633,79.53600439312515,342.0757679314615,183.00375914521118
56466.66666666667,262.6084622518208,79.66706122966167,342.2755234814825,182.94140102215914
56500.000000000015,262.6884463704013,79.80345500791763,342.49190137831897,182.88499136248367
56533.33333333333,262.77462829850765,79.94290924824331,342.717537546751,182.83171905026433
56566.66666666667,262.854803717913,80.09826580669734,342.9530695246103,182.75653791121567
56600.000000000015,262.92357206451067,80.2725372423427,343.1961093068534,182.65103482216796
56633.33333333333,262.97544872192213,80.46662646704122,343.4420751889634,182.5088222548809
56666.66666666667,263.0210002729315,80.67683453177717,343.69783480470863,182.3441657411543
56700.000000000015,263.0670409450751,80.89757926453193,343.96462020960706,182.16946168054318
56733.33333333333,263.11654559178186,81.12398205776668,344.24052764954854,181.99256353401518
56766.66666666667,263.1546057581022,81.35206063631745,344.50666639441965,181.80254512178476
56800.000000000015,263.18652786121123,81.58677403863383,344.7733018998451,181.59975382257738
56833.33333333333,263.20350282980473,81.83459423166096,345.0380970614657,181.36890859814378
56866.66666666667,263.20602465084824,82.09086660061229,345.2968912514605,181.11515805023595
56900.000000000015,263.1935683136622,82.34510619722992,345.5386745108921,180.84846211643224
56933.33333333333,263.1557289241784,82.60546003463037,345.76118895880876,180.55026888954802
56966.66666666667,263.0879411522146,82.87634099968614,345.96428215190076,180.2116001525285
57000.000000000015,262.9913385887079,83.1439525782409,346.1352911669488,179.847386010467
57033.33333333333,262.8374701204934,83.40515506776927,346.24262518826265,179.4323150527241
57066.66666666667,262.6334903877472,83.66353027260143,346.2970206603486,178.96996011514577
57100.000000000015,262.4160788295602,83.88725511275065,346.30333394231087,178.52882371680954
57133.33333333333,262.1973666474685,84.11399132060667,346.3113579680752,178.08337532686187
57166.66666666667,261.99919087819814,84.33837285412552,346.33756373232364,177.66081802407263
57200.000000000015,261.8249015929138,84.54714674508881,346.3720483380026,177.277754847825
57233.33333333333,261.67988137148075,84.73192216758102,346.4118035390618,176.94795920389973
57266.66666666667,261.5595785734673,84.8913613673437,346.45093994081105,176.66821720612361
57300.000000000015,261.44636929654666,85.03583448612886,346.4822037826755,176.4105348104178
57333.33333333333,261.3322963639139,85.1706394261506,346.5029357900645,176.16165693776327
57366.66666666667,261.2314846869761,85.29931822611931,346.5308029130954,175.9321664608568
57400.000000000015,260.96203583124975,85.27907774648308,346.24111357773285,175.68295808476665
57433.33333333333,260.7050358257622,85.20810493853048,345.9131407642927,175.4969308872317
57466.66666666667,260.474216349731,85.11315752010594,345.58737386983694,175.36105882962508
57500.000000000015,260.2648087148771,85.00476589325078,345.26957460812787,175.26004282162634
57533.33333333333,260.07635483081367,84.8924819517914,344.9688367826051,175.18387287902226
57566.66666666667,259.9806002406929,84.67304866714181,344.65364890783474,175.3075515735511
57600.000000000015,259.8970430653213,84.49919476099885,344.3962378263202,175.39784830432248
57633.33333333333,259.822740656211,84.37885660631616,344.2015972625272,175.44388404989485
57666.66666666667,259.7522341750743,84.32020729219417,344.0724414672685,175.43202688288014
57700.000000000015,259.6765487942869,84.32109677677141,343.9976455710583,175.35545201751546
57733.33333333333,259.59385631342104,84.373355709099,343.96721202252,175.22050060432204
57766.66666666667,259.51314639274653,84.46272228010614,343.9758686728527,175.0504241126404
57800.000000000015,259.435937136893,84.58249682906487,344.0184339659579,174.85344030782815
57833.33333333333,259.35084534541693,84.72686624515097,344.0777115905679,174.62397910026596
57866.66666666667,259.2568692161759,84.89742372965897,344.15429294583487,174.35944548651696
57900.000000000015,259.16883060851876,85.10605045461011,344.2748810631289,174.06278015390865
57933.33333333333,259.08682583793507,85.33211387983206,344.4189397177671,173.754711958103
57966.66666666667,259.01799631890106,85.5458003192856,344.56379663818666,173.47219599961545
58000.000000000015,258.96438889182184,85.7383377170896,344.70272660891146,173.22605117473222
58033.33333333333,258.9296612570037,85.90464947784277,344.8343107348465,173.02501177916093
58066.66666666667,258.9130813558572,86.05734957335905,344.9704309292162,172.85573178249814
58100.000000000015,258.91708980798586,86.2068007296718,345.12389053765764,172.71028907831408
58133.33333333333,258.93445096733586,86.35561139619062,345.2900623635265,172.57883957114524
58166.66666666667,258.95876893531204,86.5272049615497,345.48597389686176,172.43156397376234
58200.000000000015,258.99158877978806,86.72329227699825,345.71488105678634,172.2682965027898
58233.33333333333,259.0422558860758,86.937038683355,345.9792945694308,172.10521720272078
58266.66666666667,259.11434997411317,87.16092673222133,346.27527670633447,171.95342324189184
58300.000000000015,259.2293792020812,87.35836929639275,346.58774849847396,171.87100990568842
58333.333333333336,259.40012418454995,87.49117598999158,346.8913001745415,171.90894819455838
58366.66666666667,259.59028634016204,87.64420864108169,347.23449498124376,171.94607769908035
58400.000000000015,259.80939430666336,87.7926517687326,347.60204607539595,172.01674253793078
58433.333333333336,260.0523104491223,87.9113532213974,347.9636636705197,172.14095722772487
58466.66666666667,260.28103820512536,88.0511000640473,348.3321382691727,172.22993814107804
58500.000000000015,260.48524513247054,88.2098229973342,348.6950681298047,172.27542213513635
58533.333333333336,260.6577581245361,88.38164942119913,349.03940754573523,172.27610870333694
58566.66666666667,260.78980654104396,88.5572127967095,349.34701933775347,172.23259374433445
58600.000000000015,260.89003365476725,88.72735375973548,349.61738741450273,172.16267989503177
58633.333333333336,260.9272283455315,88.91958687019743,349.84681521572895,172.00764147533405
58666.66666666667,260.9263179962253,89.1051941648829,350.0315121611082,171.8211238313424
58700.000000000015,260.9010842312076,89.26368266244432,350.164766893652,171.6374015687633
58733.333333333336,260.85912247524004,89.39485593092121,350.25397840616125,171.46426654431883
58766.66666666667,260.8031085345912,89.50206390600904,350.30517244060024,171.3010446285822
58800.000000000015,260.73411864315,89.58797452649743,350.3220931696474,171.14614411665258
58833.333333333336,260.69533358344364,89.59627325536813,350.2916068388118,171.0990603280755
58866.66666666667,260.61555610858704,89.62280427108479,350.2383603796718,170.99275183750225
58900.000000000015,260.5193479353628,89.64214895226272,350.1614968876255,170.8771989831001
58933.333333333336,260.4103167656484,89.66323302673445,350.0735497923829,170.74708373891397
58966.66666666667,260.289796103423,89.69662579309474,349.98642189651775,170.59317031032825
59000.000000000015,260.1565816664072,89.74320355423936,349.89978522064655,170.41337811216783
59033.333333333336,260.01456059192475,89.80133839231937,349.8158989842441,170.21322219960538
59066.66666666667,259.9449442233453,89.74902005628155,349.69396427962687,170.19592416706377
59100.000000000015,259.89443396654303,89.71329188978625,349.6077258563293,170.18114207675677
59133.333333333336,259.90161559126096,89.64965104934933,349.55126664061027,170.25196454191163
59166.66666666667,259.9302533007684,89.6218064053756,349.552059706144,170.30844689539282
59200.000000000015,259.9818715037326,89.62473550431788,349.60660700805045,170.3571359994147
59233.333333333336,260.0560584656377,89.64854182903339,349.7046002946711,170.40751663660433
59266.66666666667,260.1369228698824,89.70847158161264,349.84539445149505,170.4284512882698
59300.000000000015,260.2144151472768,89.80124629328299,350.01566144055977,170.4131688539938
59333.333333333336,260.25995176267946,89.93559392721956,350.195545689899,170.32435783545992
59366.66666666667,260.24991875884336,90.130202444723,350.3801212035664,170.11971631412035
59400.000000000015,260.25283472531135,90.28241614523922,350.53525087055056,169.97041858007213
59433.333333333336,260.2155406904827,90.47787423986262,350.69341493034534,169.7376664506201
59466.66666666667,260.1470603393607,90.70792055816234,350.85498089752303,169.43913978119832
59500.000000000015,260.0661095245552,90.95179006798145,351.01789959253665,169.11431945657375
59533.333333333336,259.9730078444273,91.20478671395949,351.1777945583868,168.7682211304678
59566.66666666667,259.87109536708164,91.4583010657117,351.3293964327933,168.41279430136996
59600.000000000015,259.7657137480525,91.69842143252443,351.46413518057693,168.0672923155281
59633.333333333336,259.67541673934335,91.90468243234302,351.58009917168636,167.77073430700034
59666.66666666667,259.62668464747776,92.01710605301648,351.64379070049426,167.60957859446128
59700.000000000015,259.5896229594498,92.07007167845458,351.6596946379044,167.51955128099522
59733.333333333336,259.5530587423716,92.13093047954595,351.68398922191756,167.42212826282565
59766.66666666667,259.5212884843662,92.21604084934687,351.7373293337131,167.30524763501933
59800.000000000015,259.4970689206918,92.31985249925599,351.8169214199478,167.1772164214358
59833.333333333336,259.48522513567417,92.42947824024434,351.9147033759185,167.05574689542982
59866.66666666667,259.4796825604608,92.53130490033888,352.0109874607997,166.9483776601219
59900.000000000015,259.46768456455857,92.62819356275982,352.0958781273184,166.83949100179876
59933.333333333336,259.4471435427582,92.73052809066334,352.1776716334216,166.71661545209489
59966.66666666667,259.419598672648,92.84415280856638,352.2637514812144,166.57544586408164
60000.000000000015,259.37953346900815,92.99218016931525,352.3717136383234,166.3873532996929
60033.333333333336,259.3405223759498,93.17049898732263,352.5110213632724,166.17002338862716
60066.66666666667,259.3241139421764,93.35721957135763,352.681333513534,165.96689437081875
60100.000000000015,259.3366360522431,93.54768607684181,352.8843221290849,165.78894997540127
60133.333333333336,259.38160593053317,93.74522171903917,353.1268276495723,165.636384211494
60166.66666666667,259.4468898774628,93.95936547307609,353.4062553505389,165.4875244043867
60200.000000000015,259.49945175020105,94.19692737109354,353.69637912129457,165.30252437910752
60233.333333333336,259.53693488405605,94.44072164122382,353.9776565252799,165.09621324283222
60266.66666666667,259.53560828136904,94.71685327831858,354.2524615596876,164.81875500305046
60300.000000000015,259.5232782758894,94.99410637271237,354.5173846486018,164.52917190317706
60333.333333333336,259.5066687932905,95.25619881854867,354.76286761183917,164.2504699747418
60366.66666666667,259.4715258887821,95.50232721360197,354.97385310238406,163.9691986751801
60400.000000000015,259.42262308836615,95.73194852406596,355.1545716124321,163.6906745643002
60433.333333333336,259.35885280784265,95.94247779567183,355.3013306035145,163.41637501217082
60466.66666666667,259.2620845437873,96.13803990366678,355.40012444745406,163.12404464012053
60500.000000000015,259.12300620675296,96.32036380276621,355.4433700095192,162.80264240398674
60533.333333333336,258.96087851730243,96.47950057773939,355.4403790950418,162.48137793956306
60566.66666666667,258.7846042730525,96.6138583242028,355.3984625972553,162.17074594884969
60600.000000000015,258.5954466558731,96.72571590116598,355.3211625570391,161.86973075470712
60633.333333333336,258.3996155291439,96.81267771836357,355.21229324750743,161.5869378107803
60666.66666666667,258.20064168806437,96.87393827742177,355.0745799654861,161.3267034106426
60700.000000000015,258.00447945411923,96.90770324542765,354.91218269954686,161.09677620869158
60733.333333333336,257.8018848579442,96.91625414653555,354.7181390044797,160.88563071140862
60766.66666666667,257.65130074418954,96.93940054506318,354.5907012892527,160.71190019912638
60800.000000000015,257.5584946691424,96.92109508285111,354.47958975199356,160.6373995862913
60833.333333333336,257.489932121603,96.84968156456102,354.339613686164,160.64025055704195
60866.66666666667,257.4075396682317,96.76889107744056,354.1764307456723,160.63864859079115
60900.000000000015,257.3148179156453,96.68585982975623,354.0006777454015,160.62895808588905
60933.333333333336,257.2009236477419,96.646025786666,353.84694943440786,160.5548978610759
60966.66666666667,257.06920988807514,96.65826746466702,353.72747735274214,160.41094242340813
61000.000000000015,256.94415360646883,96.6934656443442,353.63761925081303,160.25068796212463
61033.333333333336,256.8757990640206,96.73126392056389,353.6070629845845,160.14453514345672
61066.66666666667,256.8749732399949,96.74745633959284,353.6224295795878,160.12751690040207
61100.000000000015,256.8897419647674,96.82485973920892,353.7146017039763,160.06488222555845
61133.333333333336,256.9005661648978,96.95876645411349,353.8593326190113,159.9417997107843
61166.66666666667,256.8893578752628,97.14701598710954,354.03637386237233,159.74234188815328
61200.000000000015,256.85673567901176,97.391259686029,354.24799536504077,159.46547599298276
61233.333333333336,256.8192870545122,97.66528665776197,354.48457371227414,159.15400039675023
61266.66666666667,256.7815259227164,97.9446763090684,354.7262022317848,158.836849613648
61300.000000000015,256.70263510755615,98.25946725659982,354.96210236415595,158.44316785095634
61333.333333333336,256.58866387634527,98.59396038092208,355.1826242572673,157.99470349542318
61366.66666666667,256.45549090582733,98.8947292338688,355.35022013969615,157.56076167195852
61400.000000000015,256.29200831994035,99.12641879352756,355.41842711346794,157.1655895264128
61433.333333333336,256.1081027553333,99.28662704864064,355.3947298039739,156.82147570669264
61466.66666666667,255.91235387553436,99.40315938545379,355.31551326098815,156.50919449008057
61500.000000000015,255.70928160799767,99.46852133707826,355.17780294507594,156.2407602709194
61533.333333333336,255.5019144740947,99.47691871225042,354.9788331863451,156.02499576184425
61566.66666666667,255.2835671241439,99.43360114713937,354.7171682712833,155.84996597700453
61600.000000000015,255.04991125269862,99.34345283793598,354.3933640906346,155.70645841476264
61633.333333333336,254.80782567406965,99.2328270528393,354.04065272690895,155.57499862123035
61666.66666666667,254.60614848437714,99.05173244832321,353.6578809327003,155.55441603605394
61700.000000000015,254.38974509367193,98.8853428026248,353.2750878962967,155.50440229104714
61733.333333333336,254.2053913592447,98.70857447669518,352.91396583593985,155.49681688254952
61766.66666666667,254.05083439907705,98.49727823854832,352.54811263762537,155.55355616052873
61800.000000000015,253.9029889132808,98.28991101013712,352.19289992341794,155.61307790314368
61833.333333333336,253.7572878169807,98.08915073110968,351.84643854809036,155.66813708587102
61866.66666666667,253.61908770138442,97.90727690390614,351.52636460529055,155.71181079747828
61900.000000000015,253.48883925178038,97.75787583916106,351.24671509094145,155.7309634126193
61933.333333333336,253.36116686103455,97.64110076439445,351.002267625429,155.7200660966401
61966.66666666667,253.20992684285318,97.53967654893523,350.7496033917884,155.67025029391795
62000.000000000015,253.0255816876585,97.43831728133017,350.4638989689887,155.58726440632833
62033.333333333336,252.86800799212605,97.32063914628961,350.18864713841566,155.54736884583644
62066.66666666667,252.74486030310314,97.14847277168442,349.89333307478756,155.5963875314187
62100.000000000015,252.61165107581664,96.987235895317,349.59888697113365,155.62441518049962
62133.333333333336,252.4852174545952,96.81720540333008,349.30242285792525,155.66801205126512
62166.66666666667,252.34209171407943,96.65592228561947,348.9980139996989,155.68616942845995
62200.000000000015,252.19624848796428,96.5048755283532,348.70112401631746,155.6913729596111
62233.333333333336,252.05162638485928,96.37664167979432,348.4282680646536,155.67498470506496
62266.66666666667,251.89839536921295,96.2621520630739,348.1605474322869,155.63624330613905
62300.000000000015,251.7510866619108,96.1553274478334,347.9064141097442,155.5957592140774
62333.333333333336,251.60574963247765,96.07145296306317,347.67720259554085,155.5342966694145
62366.66666666667,251.45270227445485,96.01444918522564,347.4671514596805,155.4382530892292
62400.000000000015,251.29127270820712,95.97913041003558,347.2704031182427,155.31214229817152
62433.333333333336,251.13322226603597,95.94867240706121,347.08189467309717,155.18454985897478
62466.66666666667,250.97539145818095,95.92365632166803,346.89904777984896,155.05173513651292
62500.000000000015,250.89010722454285,95.83030956996255,346.7204167945054,155.05979765458028
62533.333333333336,250.76891637979818,95.78490333063809,346.5538197104363,154.9840130491601
62566.66666666667,250.62139716273057,95.77598273224417,346.39737989497473,154.84541443048641
62600.000000000015,250.46573838257996,95.7991230400578,346.26486142263775,154.66661534252216
62633.333333333336,250.3045955220336,95.85583651467317,346.16043203670677,154.44875900736042
62666.66666666667,250.1401947155675,95.9435598817222,346.0837545972897,154.1966348338453
62700.000000000015,249.98504157815609,96.07560147066653,346.0606430488226,153.90944010748956
62733.333333333336,249.84570068274965,96.25745364915335,346.103154331903,153.5882470335963
62766.66666666667,249.73752898614364,96.47035850112277,346.2078874872664,153.26717048502087
62800.000000000015,249.6574161491511,96.67560629432742,346.3330224434785,152.98180985482367
62833.333333333336,249.59184272538684,96.82117708923644,346.4130198146233,152.7706656361504
62866.66666666667,249.53031513648713,96.90761686809425,346.4379320045814,152.62269826839287
62900.000000000015,249.4526772551395,96.94568397031291,346.3983612254524,152.5069932848266
62933.333333333336,249.349680860297,96.9529204175191,346.3026012778161,152.39676044277792
62966.66666666667,249.22115346180453,96.94911812861623,346.1702715904208,152.27203533318828
63000.000000000015,249.05904116331752,96.91827771443718,345.97731887775467,152.14076344888034
63033.333333333336,248.89053270919874,96.86810498636521,345.75863769556395,152.02242772283353
63066.66666666667,248.72309900435008,96.79842899961518,345.5215280039653,151.92467000473488
63100.000000000015,248.5737358333441,96.74561204611966,345.31934787946375,151.82812378722446
63133.333333333336,248.4072255749822,96.71609065674242,345.12331623172463,151.69113491823975
63166.66666666667,248.21770759651386,96.7109206235677,344.9286282200816,151.50678697294614
63200.000000000015,248.01888702764148,96.73791043277849,344.75679746042,151.28097659486298
63233.333333333336,247.84261602146597,96.73768993712274,344.5803059585887,151.10492608434322
63266.66666666667,247.67123097398968,96.71831208533317,344.3895430593228,150.9529188886565
63300.000000000015,247.50102399879802,96.68010723527163,344.18113123406965,150.82091676352638
63333.333333333336,247.31681876324504,96.63412880983819,343.9509475730832,150.68268995340685
63366.66666666667,247.11030790240238,96.59391271707207,343.7042206194744,150.5163951853303
63400.000000000015,246.87647944977257,96.57324634339084,343.4497257931634,150.30323310638175
63433.333333333336,246.6361223973139,96.58720638276048,343.2233287800744,150.0489160145534
63466.66666666667,246.39800619555882,96.63505911623872,343.03306531179754,149.7629470793201
63500.000000000015,246.1420909155565,96.65662141719393,342.7987123327504,149.4854694983626
63533.333333333336,245.86159529746197,96.58711558295921,342.4487108804212,149.27447971450277
63566.66666666667,245.5657055511021,96.43577295235731,342.0014785034594,149.1299325987448
63600.000000000015,245.31826445436337,96.1631110921669,341.4813755465303,149.15515336219647
63633.333333333336,245.03429919098792,95.96765283493737,341.0019520259253,149.06664635605057
63666.66666666667,244.7627344622142,95.7854144366135,340.5481488988277,148.9773200256007
63700.000000000015,244.49720203380338,95.6213333535075,340.1185353873109,148.87586868029587
63733.333333333336,244.18442094359978,95.533896511449,339.7183174550488,148.65052443215077
63766.66666666667,243.89027125978004,95.45136220456041,339.3416334643405,148.43890905521963
63800.000000000015,243.61878042534107,95.35739746437415,338.97617788971525,148.26138296096693
63833.333333333336,243.37874458471234,95.25918788884064,338.63793247355295,148.1195566958717
63866.66666666667,243.17007789582297,95.15915246169057,338.32923035751355,148.0109254341324
63900.000000000015,242.97095826624937,95.08340020969163,338.054358475941,147.88755805655774
63933.333333333336,242.7748035183881,95.0461571480321,337.8209606664202,147.728646370356
63966.66666666667,242.59080481439668,95.02801183388182,337.6188166482785,147.56279298051487
64000.000000000015,242.41332087259252,95.0241927477041,337.4375136202966,147.38912812488843
64033.333333333336,242.25027492751727,95.03877178721056,337.2890467147278,147.21150314030672
64066.66666666667,242.14738299297804,95.03551633554018,337.1828993285182,147.11186665743787
64100.000000000015,242.10633282691387,94.98406465669802,337.0903974836119,147.12226817021585
64133.333333333336,242.07551473208318,94.9261655300427,337.0016802621259,147.14934920204047
64166.66666666667,242.03356447182202,94.85898541197946,336.8925498838015,147.17457905984256
64200.000000000015,241.97576817785185,94.7908129278846,336.76658110573646,147.18495524996723
64233.333333333336,241.89307655111153,94.72924456783765,336.6223211189492,147.1638319832739
64266.66666666667,241.7836810899735,94.67865233352067,336.46233342349416,147.10502875645284
64300.000000000015,241.6530440918852,94.63737244697705,336.29041653886225,147.01567164490814
64333.333333333336,241.5068175077057,94.59678790510307,336.10360541280875,146.91002960260263
64366.66666666667,241.38925666360004,94.47794256608735,335.8671992296874,146.91131409751267
64400.000000000015,241.25093561906442,94.35898235035765,335.6099179694221,146.89195326870677
64433.333333333336,241.09667777331512,94.25243063738095,335.3491084106961,146.84424713593415
64466.66666666667,240.93188556560412,94.15155677274183,335.08344233834595,146.7803287928623
64500.000000000015,240.77292540273112,94.05938877808393,334.83231418081505,146.7135366246472
64533.333333333336,240.62226747987378,93.97328854377582,334.5955560236496,146.64897893609796
64566.66666666667,240.4688956669598,93.9012128770401,334.3701085439999,146.56768278991973
64600.000000000015,240.29838836530857,93.87335423707691,334.1717426023855,146.42503412823166
64633.333333333336,240.1404718964502,93.84017238832406,333.98064428477426,146.30029950812616
64666.66666666667,239.99953088414577,93.81838492735208,333.81791581149787,146.18114595679367
64700.000000000015,239.84426815809266,93.76984272938932,333.61411088748196,146.07442542870334
64733.333333333336,239.68484468521385,93.69354165645902,333.37838634167287,145.99130302875483
64766.66666666667,239.4724191662343,93.65749691765002,333.1299160838843,145.81492224858425
64800.000000000015,239.25172439648298,93.59251158355673,332.8442359800397,145.65921281292626
64833.333333333336,239.0304312438328,93.48950691884207,332.51993816267486,145.54092432499073
64866.66666666667,238.816330129046,93.35230029433171,332.16863042337775,145.4640298347143
64900.000000000015,238.61347697062553,93.18142444100152,331.79490141162705,145.432052529624
64933.333333333336,238.41417145420607,92.98178365527122,331.3959551094773,145.43238779893485
64966.66666666667,238.20262550193976,92.76423643124228,330.96686193318203,145.4383890706975
65000.000000000015,237.93462703074917,92.59902072632967,330.5336477570788,145.3356063044195
65033.333333333336,237.6443823395867,92.46111587165329,330.10549821124,145.18326646793344
65066.66666666667,237.35010658916926,92.32315657941425,329.6732631685835,145.026950009755
65100.000000000015,237.05526709637485,92.19616224056516,329.25142933694,144.85910485580968
65133.333333333336,236.77249000763362,92.08518484984442,328.85767485747806,144.68730515778918
65166.66666666667,236.51314584639357,91.99634566783041,328.509491514224,144.51680017856316
65200.000000000015,236.27299932173915,91.91291820008837,328.1859175218275,144.36008112165078
65233.333333333336,236.0529346409804,91.82485809409235,327.8777927350727,144.22807654688805
65266.66666666667,235.92351959983807,91.64327558430782,327.5667951841459,144.28024401553026
65300.000000000015,235.73643362143648,91.54203611641202,327.27846973784847,144.19439750502445
65333.333333333336,235.54091120834727,91.47159819646754,327.0125094048148,144.06931301187973
65366.66666666667,235.35097205721496,91.42769303620821,326.7786650934232,143.92327902100675
65400.000000000015,235.17913898513336,91.39471068188581,326.5738496670192,143.78442830324755
65433.333333333336,235.0300117269208,91.36114299890833,326.39115472582915,143.66886872801246
65466.66666666667,234.8955929242847,91.29857615594901,326.1941690802337,143.5970167683357
65500.000000000015,234.76762979256316,91.21826946390757,325.9858992564707,143.54936032865558
65533.333333333336,234.64660187588436,91.13045639013764,325.777058266022,143.51614548574673
65566.66666666666,234.5274285488647,91.04507759645891,325.5725061453236,143.4823509524058
65600.0,234.4095565353124,90.96180531418477,325.37136184949713,143.44775122112762
65633.33333333336,234.28050490509835,90.88336090333189,325.1638658084303,143.39714400176646
65666.66666666666,234.14483380998786,90.81234027592382,324.9571740859117,143.33249353406404
65700.0,233.99449671727817,90.76475343452321,324.7592501518014,143.22974328275495
65733.33333333336,233.8262113485383,90.73876650951196,324.56497785805027,143.08744483902632
65766.66666666666,233.64362796172716,90.72194852595156,324.3655764876787,142.92167943577562
65800.0,233.4449001723024,90.73051686374193,324.17541703604434,142.71438330856046
65833.33333333336,233.21882655392963,90.79916061636133,324.01798717029095,142.4196659375683
65866.66666666666,233.01711928118542,90.84620181996344,323.86332110114887,142.17091746122196
65900.0,232.83489028316254,90.87868725840293,323.7135775415655,141.9562030247596
65933.33333333336,232.65037533586712,90.92671241731185,323.57708775317894,141.72366291855528
65966.66666666666,232.4554358279648,90.97421431803667,323.42965014600145,141.48122150992813
66000.0,232.25205135783025,91.01043793378729,323.26248929161756,141.24161342404295
66033.33333333336,232.04504053718196,91.03078511537267,323.0758256525546,141.0142554218093
66066.66666666666,231.83122026516983,91.0384002553447,322.86962052051456,140.79282000982514
66100.0,231.61181881088973,91.0343594076647,322.64617821855444,140.57745940322502
66133.33333333336,231.3830972319363,91.02692896875439,322.4100262006907,140.3561682631819
66166.66666666666,231.15004254071073,91.02491918315522,322.174961723866,140.1251233575555
66200.0,230.92134354149698,91.01910155336296,321.9404450948599,139.90224198813402
66233.33333333336,230.68432183590582,90.94180579555513,321.6261276314609,139.7425160403507
66266.66666666666,230.4520414586753,90.79579278573587,321.24783424441114,139.65624867293943
66300.0,230.1944916400979,90.61988854288566,320.81438018298354,139.57460309721225
66333.33333333336,229.88589739268525,90.46728145361672,320.35317884630194,139.41861593906853
66366.66666666666,229.58288459469162,90.32258377951547,319.9054683742071,139.26030081517615
66400.0,229.28962371999992,90.17491955367909,319.464543273679,139.11470416632085
66433.33333333336,228.99420448844944,90.0135734892071,319.00777797765653,138.98063099924235
66466.66666666666,228.69393510399686,89.84564798474659,318.5395830887435,138.84828711925027
66500.0,228.35684234105577,89.71663358846162,318.0734759295174,138.64020875259416
66533.33333333336,228.01515961556848,89.60232976373551,317.617489379304,138.41282985183295
66566.66666666666,227.69516935247378,89.48851362270084,317.18368297517463,138.20665572977293
66600.0,227.4053520191405,89.36515336429846,316.77050538343894,138.04019865484204
66633.33333333336,227.1460236862809,89.23540451768122,316.3814282039621,137.91061916859968
66666.66666666666,226.88590093421251,89.07658029355731,315.96248122776984,137.8093206406552
66700.0,226.60554058090236,88.89257680036862,315.49811738127096,137.71296378053376
66733.33333333336,226.31073110283228,88.67670759100979,314.9874386938421,137.63402351182248
66766.66666666666,226.0099263536733,88.42460083192812,314.43452718560144,137.58532552174518
66800.0,225.7151892027007,88.1528992335039,313.86808843620463,137.5622899691968
66833.33333333336,225.432373179437,87.86562398445618,313.29799716389317,137.56674919498084
66866.66666666666,225.15848398678983,87.572117152387,312.7306011391768,137.58636683440284
66900.0,224.8554424436606,87.3651437272566,312.22058617091716,137.490298716404
66933.33333333336,224.5797285144269,87.14149956990836,311.7212280843353,137.43822894451853
66966.66666666666,224.3359654623254,86.8975770066829,311.2335424690083,137.4383884556425
67000.0,224.12505875929034,86.64971463941347,310.7747733987038,137.47534411987687
67033.33333333336,223.9680880478599,86.38356485681172,310.3516529046716,137.5845231910482
67066.66666666666,223.83968790319162,86.10757575471213,309.94726365790376,137.73211214847947
67100.0,223.6914275160758,85.89959749420987,309.59102501028565,137.79183002186593
67133.33333333336,223.5488340458089,85.69562248652396,309.24445653233283,137.85321155928494
67166.66666666666,223.40182307831557,85.49666500515502,308.8984880834706,137.90515807316055
67200.0,223.22217418205437,85.33457543175275,308.55674961380714,137.8875987503016
67233.33333333336,223.02299741004887,85.20443800571357,308.22743541576244,137.8185594043353
67266.66666666666,222.82155384411183,85.07856638093368,307.9001202250455,137.74298746317817
67300.0,222.6275951998439,84.950882567339,307.5784777671829,137.67671263250492
67333.33333333336,222.44531784153068,84.81469127640646,307.26000911793716,137.6306265651242
67366.66666666666,222.2643666424215,84.66913298230102,306.9334996247225,137.59523366012047
67400.0,222.26604718532806,84.65260863218168,306.9186558175097,137.61343855314638
67433.33333333336,222.2624094365079,84.67065410975759,306.9330635462655,137.59175532675033
67466.66666666666,222.2347870487336,84.7475303713574,306.982317420091,137.4872566773762
67500.0,222.1831683930951,84.89242427213357,307.07559266522867,137.2907441209615
67533.33333333336,222.13294958201982,85.05251738467979,307.1854669666996,137.08043219734003
67566.66666666666,222.08753899347062,85.2098212836466,307.2973602771172,136.87771770982403
67600.0,222.0407964896523,85.35078096811996,307.39157745777226,136.69001552153236
67633.33333333336,221.99104830281615,85.47097492785126,307.4620232306674,136.5200733749649
67666.66666666666,221.93653399509327,85.56066653060847,307.4972005257017,136.3758674644848
67700.0,221.8396655023852,85.6435074253622,307.48317292774743,136.196158077023
67733.33333333336,221.72776242166023,85.67077118611022,307.39853360777045,136.05699123555002
67766.66666666666,221.60147358432945,85.64426872492609,307.24574230925555,135.95720485940336
67800.0,221.45266694849295,85.56770015882924,307.02036710732216,135.8849667896637
67833.33333333336,221.2931857712098,85.44320047395641,306.7363862451662,135.8499852972534
67866.66666666666,221.10397497466363,85.28910234144932,306.39307731611297,135.8148726332143
67900.0,220.87407977996452,85.13797910737252,306.01205888733705,135.736100672592
67933.33333333336,220.61782478899934,84.98538016970842,305.60320495870775,135.63244461929094
67966.66666666666,220.3497691690607,84.84571619849912,305.1954853675598,135.5040529705616
68000.0,220.07892839638225,84.70715745023551,304.78608584661777,135.37177094614674
68033.33333333336,219.8076299858072,84.57928650272872,304.3869164885359,135.2283434830785
68066.66666666666,219.53757241300903,84.45501975995798,303.992592172967,135.08255265305104
68100.0,219.24605705418315,84.35160003884599,303.59765709302917,134.89445701533717
68133.33333333336,218.94154047499512,84.25902966445611,303.2005701394512,134.68251081053901
68166.66666666666,218.64119374100906,84.1518606132495,302.7930543542586,134.48933312775955
68200.0,218.34688115944684,84.03033612660612,302.37721728605294,134.31654503284074
68233.33333333336,218.05301384769493,83.89586472319378,301.9488785708887,134.15714912450113
68266.66666666666,217.76125845456278,83.74640028631593,301.5076587408787,134.01485816824686
68300.0,217.4599783339426,83.59920985161959,301.05918818556216,133.860768482323
68333.33333333336,217.14895939094762,83.45572639443884,300.60468578538644,133.69323299650878
68366.66666666666,216.82687334474576,83.31627275171051,300.1431460964563,133.51060059303524
68400.0,216.50421741242224,83.18492082333148,299.6891382357537,133.31929658909075
68433.33333333336,216.17978578364088,83.05951394757464,299.2392997312155,133.12027183606625
68466.66666666666,215.84862524580345,82.93721951360729,298.78584475941074,132.91140573219616
68500.0,215.5058638136471,82.82876391658253,298.3346277302296,132.67709989706458
68533.33333333336,215.16680165321188,82.73052256934568,297.8973242225576,132.4362790838662
68566.66666666666,214.84982243475906,82.63197263175704,297.4817950665161,132.21784980300203
68600.0,214.55347968944807,82.5355322126545,297.0890119021026,132.01794747679355
68633.33333333336,214.315249712038,82.4077411529558,296.7229908649938,131.9075085590822
68666.66666666666,214.11288607253994,82.27078519386372,296.38367126640367,131.8421008786762
68700.0,213.88479590806324,82.18275658850548,296.06755249656874,131.70203931955774
68733.33333333336,213.66408441558053,82.06031278250919,295.7243971980897,131.60377163307135
68766.66666666666,213.44759145633225,81.90766908820795,295.3552605445402,131.53992236812428
68800.0,213.2282491938052,81.74169874065863,294.96994793446385,131.48655045314655
68833.33333333336,213.0286928272589,81.56422853769266,294.59292136495156,131.46446428956625
68866.66666666666,212.78977488906565,81.41341317763728,294.2031880667029,131.3763617114284
68900.0,212.55784037118727,81.25424719835952,293.8120875695468,131.30359317282773
68933.33333333336,212.33549773238775,81.08835842713165,293.4238561595194,131.2471393052561
68966.66666666666,212.1264795756315,80.9177928426056,293.0442724182371,131.2086867330259
69000.0,211.93203219959233,80.74534760819587,292.6773798077882,131.18668459139644
69033.33333333336,211.74884083787023,80.57300413558801,292.32184497345827,131.17583670228223
69066.66666666666,211.55672070414494,80.41389118547018,291.9706118896151,131.14282951867477
69100.0,211.34724609372853,80.30246738603154,291.64971347976007,131.044778707697
69133.33333333336,211.12621385881894,80.18453594831163,291.3107498071306,130.9416779105073
69166.66666666666,210.89170199896756,80.05526382492357,290.9469658238911,130.836438174044
69200.0,210.64620718291306,79.91267800859703,290.55888519151006,130.73352917431603
69233.33333333336,210.38936168730672,79.75713715293148,290.1464988402382,130.63222453437524
69266.66666666666,210.1246102666421,79.58780132388445,289.71241159052653,130.53680894275766
69300.0,209.85750966154592,79.40204789013428,289.2595575516802,130.45546177141165
69333.33333333336,209.6089542619153,79.1979208488994,288.8068751108147,130.4110334130159
69366.66666666666,209.4030696012906,78.9599015462812,288.3629711475718,130.4431680550094
69400.0,209.23108910592674,78.69910188303922,287.93019098896593,130.53198722288752
69433.33333333336,209.08821380722208,78.42476210095667,287.51297590817876,130.6634517062654
69466.66666666666,208.95944557966038,78.14462898073435,287.10407456039474,130.81481659892603
69500.0,208.82341023520175,77.874430905538,286.69784114073974,130.94897932966376
69533.33333333336,208.66128385186607,77.6285349668606,286.28981881872664,131.03274888500547
69566.66666666666,208.46184636705826,77.41853691515755,285.8803832822158,131.0433094519007
69600.0,208.2348321015658,77.21553330104342,285.45036540260924,131.01929880052236
69633.33333333336,207.98079993819204,77.01993291307869,285.00073285127075,130.96086702511334
69666.66666666666,207.71136812624005,76.83502972775439,284.54639785399445,130.87633839848564
69700.0,207.44511045576985,76.66104590999646,284.1061563657663,130.7840645457734
69733.33333333336,207.18657232521628,76.4978261469107,283.684398472127,130.68874617830556
69766.66666666666,206.94123952586062,76.33552624582248,283.27676577168313,130.60571328003815
69800.0,206.7168812453295,76.1582049270031,282.8750861723326,130.55867631832638
69833.33333333336,206.51058956677355,75.97087096646395,282.4814605332375,130.53971860030958
69866.66666666666,206.32617296385123,75.77996193797742,282.1061349018287,130.54621102587382
69900.0,206.13111812582605,75.62770535919405,281.7588234850201,130.50341276663198
69933.33333333336,205.92314978983399,75.51312127772705,281.43627106756105,130.41002851210692
69966.66666666666,205.72520015131894,75.3956170375739,281.12081718889283,130.32958311374506
70000.0,205.54565401890628,75.25355264860379,280.7992066675101,130.29210137030248
70033.33333333336,205.36405025844192,75.09017012409038,280.4542203825323,130.27388013435154
70066.66666666666,205.15437968485287,74.92098578967473,280.0753654745276,130.23339389517815
70100.0,204.92428364790374,74.75028932235257,279.6745729702563,130.17399432555118
70133.33333333336,204.67273567432304,74.58062944872047,279.2533651230435,130.09210622560255
70166.66666666666,204.41181391187854,74.40564197803563,278.8174558899142,130.0061719338429
70200.0,204.16442985914665,74.20842289309424,278.3728527522409,129.95600696605243
70233.33333333336,203.91765224693805,74.017075632206,277.934727879144,129.90057661473205
70266.66666666666,203.69613925217564,73.814073585625,277.5102128378006,129.88206566655066
70300.0,203.47468152342918,73.62617183385454,277.1008533572837,129.84850968957466
70333.33333333336,203.25715468938756,73.45043212296876,276.70758681235634,129.80672256641878
70366.66666666666,203.05237855122144,73.28831112332216,276.34068967454357,129.76406742789928
70400.0,202.86066501332436,73.13994449832991,276.00060951165426,129.72072051499447
70433.33333333336,202.688872780875,73.00290042098818,275.69177320186316,129.68597235988682
70466.66666666666,202.5474807293038,72.87035593998849,275.4178366692923,129.67712478931531
70500.0,202.43794165918783,72.73329090688516,275.171232566073,129.70465075230265
70533.33333333336,202.3298788836558,72.5918121135068,274.9216909971626,129.73806677014898
70566.66666666666,202.21049583962989,72.44468591760175,274.6551817572316,129.76580992202815
70600.0,202.0493642553224,72.32104559135215,274.37040984667453,129.72831866397024
70633.33333333336,201.86865146573982,72.19337420278184,274.06202566852164,129.675277262958
70666.66666666666,201.67912289137521,72.04689017175478,273.72601306313,129.63223271962045
70700.0,201.48374370780007,71.88277063036142,273.3665143381615,129.60097307743865
70733.33333333336,201.2867568841884,71.6997816195964,272.9865385037848,129.586975264592
70766.66666666666,201.0918709006744,71.507497131906,272.5993680325804,129.5843737687684
70800.0,200.8693732908948,71.35685050989495,272.22622380078974,129.51252278099986
70833.33333333336,200.64037777562285,71.25007037228333,271.89044814790617,129.39030740333953
70866.66666666666,200.41600285117428,71.1454115695076,271.5614144206819,129.27059128166667
70900.0,200.1915142016931,71.04037392062493,271.231888122318,129.1511402810682
70933.33333333336,199.9838300310391,70.92617278369582,270.9100028147349,129.0576572473433
70966.66666666666,199.78977085891304,70.79141076034065,270.5811816192537,128.9983600985724
71000.0,199.58731082208092,70.66103070602422,270.24834152810513,128.92628011605672
71033.33333333336,199.35598915287807,70.548062204912,269.9040513577901,128.80792694796605
71066.66666666666,199.09003187264764,70.47550177389196,269.5655336465396,128.61453009875567
71100.0,198.82745918737407,70.40590346108523,269.2333626484593,128.42155572628883
71133.33333333336,198.5755094345038,70.30579795785881,268.8813073923626,128.269711476645
71166.66666666666,198.34407511006796,70.17383214705134,268.5179072571193,128.17024296301662
71200.0,198.12788344065245,70.01005476360855,268.137938204261,128.11782867704392
71233.33333333336,197.91064968726928,69.83529663436222,267.7459463216315,128.07535305290708
71266.66666666666,197.67809075819622,69.65980573497114,267.33789649316736,128.01828502322508
71300.0,197.46537640797652,69.44596869161637,266.9113450995929,128.01940771636015
71333.33333333336,197.25481392376167,69.20990031265627,266.46471423641793,128.04491361110541
71366.66666666666,197.03816955229888,68.99680434766239,266.0349738999613,128.0413652046365
71400.0,196.8236487290924,68.83018871231553,265.653837441408,127.99346001677688
71433.33333333336,196.60196274714747,68.71877355332914,265.3207363004766,127.88318919381832
71466.66666666666,196.37360636413092,68.66875654832619,265.0423629124571,127.70484981580474
71500.0,196.16690246404818,68.64624595535321,264.8131484194014,127.52065650869497
71533.33333333336,195.97991542369752,68.65112335493815,264.6310387786357,127.32879206875937
71566.66666666666,195.82132539281838,68.67717208543378,264.49849747825215,127.1441533073846
71600.0,195.6908606995275,68.713303446274,264.4041641458015,126.9775572532535
71633.33333333336,195.57806600099622,68.73272495201935,264.31079095301556,126.84534104897686
71666.66666666666,195.48770826988414,68.71204066687496,264.1997489367591,126.77566760300918
71700.0,195.42118172741561,68.64874515539913,264.06992688281474,126.77243657201649
71733.33333333336,195.34683148544576,68.55899746946429,263.90582895491,126.78783401598147
71766.66666666666,195.25115627418927,68.45906703211881,263.7102233063081,126.79208924207046
71800.0,195.1259249162931,68.3608637584146,263.48678867470767,126.76506115787849
71833.33333333336,194.95195482995442,68.28956102956091,263.24151585951535,126.6623938003935
71866.66666666666,194.74752811080614,68.2459024702418,262.99343058104796,126.50162564056434
71900.0,194.52699619170886,68.20281435552158,262.72981054723044,126.32418183618728
71933.33333333336,194.29371656175,68.15749275854567,262.4512093202957,126.13622380320432
71966.66666666666,194.06560426789335,68.1313720637325,262.1969763316258,125.93423220416085
72000.0,193.8128293553472,68.17824761123364,261.99107696658086,125.63458174411355
72033.33333333336,193.5871228260111,68.23080122271928,261.8179240487304,125.35632160329182
72066.66666666666,193.3889903507353,68.28266522783579,261.67165557857106,125.1063251228995
72100.0,193.21251758467162,68.32292375452853,261.53544133920013,124.88959383014308
72133.33333333336,193.04026951104842,68.35584466866109,261.3961141797095,124.68442484238733
72166.66666666666,192.86637987861087,68.3787438470162,261.2451237256271,124.48763603159468
72200.0,192.6836593366284,68.39040223729639,261.0740615739248,124.29325709933202
72233.33333333336,192.49638654314364,68.38381856361296,260.8802051067566,124.11256797953068
72266.66666666666,192.31895982142984,68.36263107857093,260.68159090000074,123.95632874285891
72300.0,192.1497037838092,68.33378197330808,260.48348575711725,123.81592181050112
72333.33333333336,191.98179576036136,68.29722956810654,260.2790253284679,123.68456619225482
72366.66666666666,191.8063292562946,68.27778201857946,260.08411127487403,123.52854723771513
72400.0,191.65287204763737,68.24264541146407,259.8955174591014,123.4102266361733
72433.33333333336,191.51282711508833,68.20718582048028,259.7200129355686,123.30564129460805
72466.66666666666,191.386053422917,68.1686875249658,259.5547409478828,123.2173658979512
72500.0,191.25655985293469,68.11133403997562,259.3678938929103,123.14522581295907
72533.33333333336,191.1442379200488,68.0089085705627,259.1531464906115,123.1353293494861
72566.66666666666,191.02568522309036,67.87979530652902,258.90548052961935,123.14588991656134
72600.0,190.8823608990541,67.74689822323236,258.6292591222865,123.13546267582174
72633.33333333336,190.7090343289742,67.61701319996713,258.32604752894133,123.09202112900708
72666.66666666666,190.5154576034604,67.46875743419902,257.9842150376594,123.04670016926137
72700.0,190.30479157228578,67.30294913603844,257.60774070832423,123.00184243624734
72733.33333333336,190.078071095903,67.12079057771862,257.19886167362165,122.95728051818438
72766.66666666666,189.83087307628057,66.92551459957667,256.75638767585724,122.9053584767039
72800.0,189.57204715955442,66.73437043243885,256.3064175919933,122.83767672711556
72833.33333333336,189.30915878983538,66.58588281264917,255.89504160248455,122.7232759771862
72866.66666666666,188.9831401702182,66.54347858829854,255.52661875851675,122.43966158191967
72900.0,188.67317926603948,66.52424406498349,255.19742333102297,122.14893520105599
72933.33333333336,188.39075866475793,66.49910072546204,254.88985939021995,121.89165793929588
72966.66666666666,188.1325436987418,66.45009484161126,254.58263854035306,121.68244885713055
73000.0,187.91018320277152,66.41094513778104,254.32112834055255,121.49923806499048
73033.33333333336,187.6957119515267,66.38953308116854,254.08524503269524,121.30617887035817
73066.66666666666,187.4726040109273,66.38689926650595,253.85950327743325,121.08570474442136
73100.0,187.24833469648,66.38947201231514,253.63780670879513,120.85886268416485
73133.33333333336,187.03820104782505,66.39180491308097,253.43000596090604,120.64639613474408
73166.66666666666,186.85711513213704,66.3782222020336,253.23533733417065,120.47889293010344
73200.0,186.70301640109378,66.32075378048944,253.02377018158322,120.38226262060434
73233.33333333336,186.54626522451318,66.24224781238783,252.788513036901,120.30401741212535
73266.66666666666,186.38588614422414,66.14178274259898,252.5276688868231,120.24410340162517
73300.0,186.22659752186638,66.01969021219948,252.24628773406585,120.2069073096669
73333.33333333336,186.0713370354165,65.8790276266405,251.95036466205698,120.192309408776
73366.66666666666,185.91367959247054,65.72738964221668,251.64106923468722,120.18628995025387
73400.0,185.7526571870885,65.55291617437784,251.30557336146632,120.19974101271065
73433.33333333336,185.5911926437528,65.35176054577296,250.94295318952578,120.23943209797984
73466.66666666666,185.4281123205302,65.13004316147529,250.55815548200547,120.29806915905492
73500.0,185.2845630878574,64.94352427640257,250.22808736425998,120.34103881145484
73533.33333333336,185.17702296243152,64.84083997229871,250.01786293473023,120.33618299013281
73566.66666666666,185.083913647903,64.82944273450383,249.91335638240682,120.25447091339916
73600.0,185.0124938747019,64.88450172280547,249.89699559750738,120.12799215189644
73633.33333333336,184.9745965228903,64.88037276488308,249.85496928777337,120.09422375800722
73666.66666666666,184.92485634057732,64.88051778714222,249.80537412771955,120.0443385534351
73700.0,184.87661434250768,64.86453106017296,249.74114540268064,120.01208328233471
73733.33333333336,184.88520354259492,64.76219682815291,249.64740037074785,120.12300671444201
73766.66666666666,184.88216370401906,64.64668904119668,249.52885274521574,120.23547466282238
73800.0,184.861878148437,64.53707404300313,249.39895219144012,120.32480410543387
73833.33333333336,184.82264656433256,64.44426778554158,249.26691434987413,120.37837877879097
73866.66666666666,184.7194315341816,64.42754011191201,249.14697164609362,120.2918914222696
73900.0,184.60575924616484,64.41406706143889,249.01982630760372,120.19169218472595
73933.33333333336,184.49489953777248,64.38592560521815,248.88082514299063,120.10897393255433
73966.66666666666,184.38027883536108,64.3650421784313,248.74532101379236,120.01523665692979
74000.0,184.2673759334245,64.35843940578275,248.62581533920724,119.90893652764174
74033.33333333336,184.1556817865939,64.3606250607176,248.5163068473115,119.79505672587631
74066.66666666666,184.03275358187975,64.36829290959952,248.40104649147926,119.66446067228023
74100.0,183.88052745878812,64.37787300296688,248.258400461755,119.50265445582124
74133.33333333336,183.69575020010143,64.40920102753091,248.10495122763234,119.28654917257052
74166.66666666666,183.51126983269927,64.44850564621053,247.95977547890982,119.06276418648874
74200.0,183.32356936200077,64.48963136694705,247.81320072894783,118.83393799505372
74233.33333333336,183.137058309975,64.53107690789173,247.66813521786673,118.60598140208327
74266.66666666666,182.95873321677922,64.56465655073491,247.52338976751412,118.39407666604431
74300.0,182.78691482359866,64.58428996722006,247.37120479081872,118.2026248563786
74333.33333333336,182.61648333232975,64.59350672317301,247.20999005550277,118.02297660915674
74366.66666666666,182.4568849467906,64.60448724620719,247.0613721929978,117.85239770058342
74400.0,182.32307182535249,64.56388216716917,246.88695399252165,117.75918965818332
74433.33333333336,182.1902977076122,64.5076317045581,246.69792941217028,117.6826660030541
74466.66666666666,182.0527429655874,64.45357220067748,246.5063151662649,117.59917076490993
74500.0,181.90099371038292,64.39889386938388,246.2998875797668,117.50209984099904
74533.33333333336,181.73219625798012,64.34315606503365,246.07535232301376,117.38904019294647
74566.66666666666,181.55391929130073,64.28324314049334,245.83716243179407,117.27067615080739
74600.0,181.3845817534439,64.18508931083953,245.56967106428345,117.19949244260438
74633.33333333336,181.19155152428465,64.10123093014242,245.29278245442708,117.09032059414223
74666.66666666666,180.9866822865814,64.0261259202983,245.0128082068797,116.96055636628311
74700.0,180.79864780461136,63.97253089178027,244.77117869639164,116.82611691283108
74733.33333333336,180.62221317863424,63.92405064716454,244.54626382579877,116.6981625314697
74766.66666666666,180.49860925187033,63.821597919335574,244.3202071712059,116.67701133253476
74800.0,180.38164440903512,63.74060395674365,244.12224836577877,116.64104045229146
74833.33333333336,180.2665201707625,63.69273540551791,243.9592555762804,116.5737847652446
74866.66666666666,180.1595042777197,63.669132580091066,243.82863685781075,116.49037169762863
74900.0,180.04849898868417,63.66245472608888,243.71095371477304,116.38604426259529
74933.33333333336,179.93813184739082,63.67631757550242,243.61444942289324,116.2618142718884
74966.66666666666,179.83354080692428,63.710059824816106,243.5436006317404,116.12348098210816
75000.0,179.77574550180694,63.70443587967463,243.48018138148157,116.0713096221323
75033.33333333336,179.73386329277142,63.688118663044605,243.42198195581602,116.04574462972681
75066.66666666666,179.68536155075282,63.6898277367921,243.3751892875449,115.99553381396072
75100.0,179.6257944537404,63.70506415409272,243.33085860783314,115.92073029964769
75133.33333333336,179.5454565468394,63.734582259819014,243.2800388066584,115.8108742870204
75166.66666666666,179.43597386766163,63.779374741617126,243.21534860927875,115.65659912604451
75200.0,179.3018167779291,63.84070261055942,243.14251938848852,115.46111416736969
75233.33333333336,179.15554035487352,63.86993460149344,243.02547495636696,115.28560575338008
75266.66666666666,179.0020315443102,63.86323318762772,242.8652647319379,115.13879835668249
75300.0,178.90385823303922,63.766266918128196,242.6701251511674,115.13759131491102
75333.33333333336,178.80175585745647,63.634786435087065,242.43654229254355,115.1669694223694
75366.66666666666,178.6956320923826,63.48330117533521,242.1789332677178,115.21233091704738
75400.0,178.56931844251335,63.33965905677047,241.90897749928382,115.22965938574288
75433.33333333336,178.402271241287,63.256540293285035,241.65881153457204,115.14573094800195
75466.66666666666,178.22854363701862,63.205823338345986,241.4343669753646,115.02272029867262
75500.0,178.04891522790933,63.185236278185485,241.2341515060948,114.86367894972385
75533.33333333336,177.86647008938112,63.18971687705194,241.05618696643307,114.67675321232917
75566.66666666666,177.6970730868259,63.209932165851136,240.90700525267704,114.48714092097475
75600.0,177.52376602533442,63.21324684971311,240.73701287504753,114.31051917562132
75633.33333333336,177.35082371812425,63.19514113571038,240.54596485383462,114.15568258241387
75666.66666666666,177.17108380434172,63.15591767626281,240.32700148060454,114.0151661280789
75700.0,176.9779305793955,63.0950010058388,240.0729315852343,113.88292957355668
75733.33333333336,176.78435156609874,63.01497607734211,239.79932764344085,113.76937548875662
75766.66666666666,176.58711732278073,62.92968005497468,239.5167973777554,113.65743726780605
75800.0,176.3921414650154,62.837623205022716,239.22976467003812,113.5545182599927
75833.33333333336,176.22069028148417,62.68222293460068,238.90291321608484,113.5384673468835
75866.66666666666,176.02232006229812,62.513529743037964,238.53584980533608,113.50879031926016
75900.0,175.80438749806117,62.325804860568525,238.1301923586297,113.47858263749265
75933.33333333336,175.58720512571165,62.10095683063624,237.6881619563479,113.4862482950754
75966.66666666666,175.3660448220375,61.84987648784135,237.21592130987887,113.51616833419615
76000.0,175.1232572825577,61.621377282175764,236.74463456473345,113.50188000038193
76033.33333333336,174.87663781378006,61.39127030050012,236.26790811428017,113.48536751327995
76066.66666666666,174.62765870692095,61.157200789014134,235.78485949593508,113.47045791790683
76100.0,174.37520680523323,60.9220040845601,235.29721088979335,113.45320272067313
76133.33333333336,174.11968042526092,60.686881464713856,234.80656188997477,113.43279896054707
76166.66666666666,173.86015186604664,60.45132403540061,234.31147590144724,113.40882783064603
76200.0,173.60478424130758,60.22128813211665,233.82607237342424,113.38349610919093
76233.33333333336,173.39337599625736,60.06358659636436,233.45696259262172,113.329789399893
76266.66666666666,173.2260739785175,59.97490198681385,233.20097596533134,113.25117199170364
76300.0,173.11498844124526,59.94186114345357,233.05684958469882,113.1731272977917
76333.33333333336,173.07277991604778,59.91846288121195,232.99124279725973,113.15431703483583
76366.66666666666,173.03887263407617,59.91921755145326,232.95809018552944,113.11965508262291
76400.0,173.002650659682,59.95261887254835,232.95526953223035,113.05003178713363
76433.33333333336,172.9573488055488,60.02830466152081,232.9856534670696,112.929044144028
76466.66666666666,172.90826630473066,60.14148698966661,233.04975329439728,112.76677931506404
76500.0,172.88866445882263,60.24472143154501,233.13338589036763,112.64394302727763
76533.33333333336,172.8760610789311,60.36136170192123,233.2374227808523,112.51469937700986
76566.66666666666,172.85606516855066,60.49795948836272,233.35402465691337,112.35810568018795
76600.0,172.7964850611654,60.65588091934138,233.45236598050678,112.14060414182404
76633.33333333336,172.71980874691877,60.773191230536916,233.4929999774557,111.94661751638185
76666.66666666666,172.64328454129202,60.870770903083006,233.51405544437503,111.772513638209
76700.0,172.57769070956144,60.947778830463065,233.52546954002452,111.62991187909837
76733.33333333336,172.51397823081152,61.01354362512714,233.52752185593866,111.50043460568438
76766.66666666666,172.45587023221702,61.086154184390864,233.5420244166079,111.36971604782616
76800.0,172.39676187211515,61.168128693570964,233.5648905656861,111.22863317854419
76833.33333333336,172.3391956106068,61.264133752356166,233.60332936296297,111.07506185825062
76866.66666666666,172.28067545393077,61.360479433085416,233.64115488701617,110.92019602084535
76900.0,172.25418673156656,61.36327455596754,233.6174612875341,110.89091217559903
76933.33333333336,172.20767143874582,61.36879008880982,233.57646152755564,110.838881349936
76966.66666666666,172.1414569411794,61.37467748719024,233.51613442836964,110.76677945398916
77000.0,172.0571834168619,61.37851701463718,233.43570043149907,110.67866640222472
77033.33333333336,171.9607915687441,61.39380623708825,233.35459780583236,110.56698533165584
77066.66666666666,171.86084557146495,61.41553577266008,233.276381344125,110.44530979880487
77100.0,171.77419058880835,61.400148832799374,233.17433942160773,110.37404175600898
77133.33333333336,171.68083210692836,61.40328211869726,233.08411422562563,110.2775499882311
77166.66666666666,171.58416782934654,61.4239121680482,233.00807999739473,110.16025566129835
77200.0,171.51378647318606,61.428582442953456,232.94236891613951,110.0852040302326
77233.33333333336,171.45335308256563,61.4208251813805,232.87417826394613,110.03252790118512
77266.66666666666,171.38851818249103,61.41888663739595,232.80740481988698,109.96963154509507
77300.0,171.3159770934475,61.422800998412406,232.7387780918599,109.89317609503507
77333.33333333336,171.2351664308002,61.439193944892786,232.674360375693,109.79597248590741
77366.66666666666,171.15285051753114,61.46674106916496,232.6195915866961,109.68610944836618
77400.0,171.07158265249035,61.502507287122796,232.57408993961315,109.56907536536755
77433.33333333336,170.99181480836648,61.540244566874264,232.53205937524075,109.45157024149222
77466.66666666666,170.93109782377215,61.55499785550184,232.486095679274,109.37609996827031
77500.0,170.8829398844277,61.535279909444824,232.41821979387254,109.34765997498289
77533.33333333336,170.8206566010779,61.51842654473463,232.33908314581254,109.30223005634326
77566.66666666666,170.73209169831856,61.49322606381888,232.22531776213742,109.23886563449967
77600.0,170.61998431344756,61.448587928770145,232.0685722422177,109.17139638467742
77633.33333333336,170.48746446206366,61.377527371059756,231.8649918331234,109.1099370910039
77666.66666666666,170.34438279337868,61.28164459941926,231.62602739279794,109.06273819395943
77700.0,170.2262565302087,61.13699395224466,231.36325048245337,109.08926257796404
77733.33333333336,170.08505551344174,60.99770722393981,231.08276273738156,109.08734828950193
77766.66666666666,169.92760921848068,60.917793461942686,230.84540268042338,109.00981575653799
77800.0,169.71722811954567,60.92659116432431,230.64381928386996,108.79063695522136
77833.33333333336,169.51719636661198,60.95633960314827,230.47353596976026,108.5608567634637
77866.66666666666,169.3512580201421,60.978842888544605,230.3301009086867,108.37241513159749
77900.0,169.22357380460278,60.962337160938944,230.18591096554172,108.26123664366384
77933.33333333336,169.13172068673788,60.9299829023502,230.06170358908807,108.20173778438769
77966.66666666666,169.05684433906538,60.8846407964966,229.94148513556198,108.17220354256878
78000.0,168.97422397847782,60.8410371958964,229.81526117437423,108.13318678258142
78033.33333333336,168.8791105667707,60.79791532045499,229.67702588722568,108.0811952463157
78066.66666666666,168.77127331737253,60.74655292297126,229.5178262403438,108.02472039440127
78100.0,168.67932303118675,60.66711659825422,229.34643962944097,108.01220643293254
78133.33333333336,168.60127690672525,60.57128161003056,229.1725585167558,108.0299952966947
78166.66666666666,168.5370627385926,60.482666084124226,229.01972882271681,108.05439665446838
78200.0,168.4858153719453,60.39465016479292,228.88046553673823,108.09116520715239
78233.33333333336,168.44500112464237,60.29825969882697,228.74326082346934,108.1467414258154
78266.66666666666,168.40957632375117,60.197544148442965,228.60712047219414,108.2120321753082
78300.0,168.3677582217548,60.096565478753654,228.46432370050846,108.27119274300114
78333.33333333336,168.29507487378885,60.04251717701033,228.33759205079917,108.25255769677852
78366.66666666666,168.22924425898333,59.96812948322854,228.19737374221188,108.26111477575479
78400.0,168.1611617210384,59.870321282344726,228.03148300338313,108.29084043869369
78433.33333333336,168.05210146072383,59.82611807372717,227.878219534451,108.22598338699666
78466.66666666666,167.9483048386978,59.77008661238433,227.71839145108214,108.17821822631346
78500.0,167.86362084725005,59.691333103600506,227.55495395085055,108.17228774364955
78533.33333333336,167.79001494603054,59.595325248244414,227.38534019427496,108.19468969778612
78566.66666666666,167.71774439143596,59.49801495272205,227.21575934415802,108.2197294387139
78600.0,167.63877669317768,59.392931027287055,227.03170772046474,108.24584566589061
78633.33333333336,167.54198938749695,59.27851422691842,226.82050361441537,108.26347516057854
78666.66666666666,167.41553747649442,59.186975999120754,226.60251347561518,108.22856147737366
78700.0,167.3362447899935,59.03840582708117,226.37465061707465,108.29783896291232
78733.33333333336,167.2721264766605,58.92041259672736,226.19253907338788,108.35171387993314
78766.66666666666,167.2330837261801,58.83526544311456,226.06834916929466,108.39781828306553
78800.0,167.20319331594493,58.801512955140744,226.00470627108567,108.40168036080419
78833.33333333336,167.18037600513975,58.81101962904042,225.99139563418018,108.36935637609932
78866.66666666666,167.227579765924,58.76906585114423,225.99664561706822,108.45851391477976
78900.0,167.26625022761198,58.748731624127004,226.01498185173898,108.51751860348497
78933.33333333336,167.28041924215646,58.74873411779617,226.02915335995263,108.53168512436028
78966.66666666666,167.26040399083368,58.779446950603486,226.03985094143718,108.4809570402302
79000.0,167.18535167636614,58.844857236056505,226.03020891242264,108.34049444030964
79033.33333333336,167.05598802641322,58.92261015635004,225.97859818276325,108.13337787006319
79066.66666666666,166.91313099871434,58.96415786681312,225.87728886552745,107.94897313190123
79100.0,166.772300907451,58.933036598875226,225.70533750632623,107.83926430857579
79133.33333333336,166.6361387759994,58.88879052298825,225.52492929898764,107.74734825301115
79166.66666666666,166.51265242264952,58.83632047338513,225.34897289603464,107.6763319492644
79200.0,166.40266238302488,58.78115165444843,225.1838140374733,107.62151072857645
79233.33333333336,166.3159477153513,58.73223139568405,225.04817911103538,107.58371631966726
79266.66666666666,166.24715894076817,58.69494420302972,224.9421031437979,107.55221473773845
79300.0,166.18832545477352,58.674297850376284,224.8626233051498,107.51402760439723
79333.33333333336,166.11813393175007,58.66993123927684,224.78806517102691,107.44820269247322
79366.66666666666,166.03520388559585,58.67852971674478,224.71373360234062,107.35667416885107
79400.0,165.9471141911777,58.68953385930535,224.63664805048305,107.25758033187233
79433.33333333336,165.84800574698568,58.70140158750996,224.54940733449564,107.14660415947571
79466.66666666666,165.7367559139123,58.712411025927736,224.44916693984004,107.02434488798457
79500.0,165.61848609513183,58.722466081775245,224.34095217690708,106.89602001335658
79533.33333333336,165.5146633234124,58.718334890671265,224.23299821408366,106.79632843274115
79566.66666666666,165.44292365398277,58.68973310630087,224.13265676028365,106.7531905476819
79600.0,165.39718534653414,58.66386772489107,224.06105307142522,106.73331762164307
79633.33333333336,165.3637249140479,58.63668025641309,224.000405170461,106.72704465763482
79666.66666666666,165.33343408384536,58.60958073470957,223.94301481855493,106.7238533491358
79700.0,165.29647840295243,58.58246461692518,223.87894301987762,106.71401378602725
79733.33333333336,165.25107014775227,58.556835986826705,223.80790613457899,106.69423416092556
79766.66666666666,165.19807301903765,58.53984359174307,223.73791661078073,106.65822942729457
79800.0,165.12136796345843,58.5319506837277,223.65331864718613,106.58941727973072
79833.33333333336,165.01615433660268,58.52044629806728,223.53660063466995,106.49570803853541
79866.66666666666,164.86921779661756,58.495195297824665,223.36441309444223,106.3740224987929
79900.0,164.68588156872931,58.4571290639022,223.1430106326315,106.22875250482711
79933.33333333336,164.5059124462355,58.367949970516555,222.87386241675205,106.13796247571895
79966.66666666666,164.3149201828458,58.28123393426292,222.59615411710874,106.03368624858288
80000.0,164.13148731436073,58.20445792057066,222.3359452349314,105.92702939379006
80033.33333333336,163.97351052308196,58.13777312397419,222.11128364705615,105.83573739910776
80066.66666666666,163.84935704780483,58.09234510993617,221.941702157741,105.75701193786867
80100.0,163.7448928418026,58.05950960082978,221.80440244263238,105.68538324097281
80133.33333333336,163.6526020002504,58.030332002582526,221.68293400283292,105.62226999766787
80166.66666666666,163.56469051997664,58.00238039651911,221.56707091649574,105.56231012345754
80200.0,163.4693420447025,57.96480491975335,221.43414696445586,105.50453712494915
80233.33333333336,163.36651574429618,57.910186176417874,221.27670192071406,105.4563295678783
80266.66666666666,163.24773442459434,57.849697187134254,221.0974316117286,105.39803723746009
80300.0,163.1204698038178,57.78858725780918,220.90905706162698,105.33188254600861
80333.33333333336,162.98389165291908,57.73165466871072,220.7155463216298,105.25223698420837
80366.66666666666,162.8358658610183,57.67091841303301,220.5067842740513,105.1649474479853
80400.0,162.6780208886396,57.60039047217487,220.27841136081446,105.07763041646473
80433.33333333336,162.51142430302755,57.52386337666832,220.03528767969587,104.98756092635924
80466.66666666666,162.33275507790356,57.44092023856452,219.7736753164681,104.89183483933903
80500.0,162.14810097645056,57.365260424161626,219.51336140061218,104.78284055228895
80533.33333333336,161.96456863547382,57.315695536332534,219.28026417180635,104.6488730991413
80566.66666666666,161.7870345064952,57.303817471962546,219.09085197845775,104.48321703453264
80600.0,161.6465749380982,57.27783503853831,218.92440997663653,104.3687398995599
80633.33333333336,161.50706478912613,57.25127909972408,218.75834388885022,104.25578568940205
80666.66666666666,161.3624054712139,57.2337642306801,218.59616970189398,104.1286412405338
80700.0,161.2161587330816,57.223332660186145,218.43949139326776,103.99282607289547
80733.33333333336,161.07398295050422,57.22393850468924,218.29792145519346,103.85004444581497
80766.66666666666,160.93571706439303,57.23836553944403,218.17408260383706,103.697351524949
80800.0,160.83232168385393,57.21944809203357,218.05176977588752,103.61287359182036
80833.33333333336,160.74874176651196,57.155586144465076,217.90432791097703,103.59315562204688
80866.66666666666,160.66033015317583,57.07670078074159,217.73703093391742,103.58362937243425
80900.0,160.56467845060567,56.98625195189324,217.55093040249892,103.57842649871243
80933.33333333336,160.45677813089912,56.8707405175878,217.32751864848692,103.58603761331133
80966.66666666666,160.33196767672104,56.739166552181885,217.0711342289029,103.59280112453915
81000.0,160.18938676608272,56.62687972249266,216.81626648857537,103.56250704359006
81033.33333333336,160.0645247229892,56.50106361658223,216.56558833957143,103.56346110640698
81066.66666666666,159.9699243595416,56.336914224820255,216.30683858436186,103.63301013472136
81100.0,159.86887371134677,56.174599044107914,216.04347275545467,103.69427466723886
81133.33333333336,159.76746878033663,56.04943772226104,215.81690650259767,103.71803105807558
81166.66666666666,159.66640509229202,55.96214568961705,215.62855078190907,103.70425940267498
81200.0,159.56712327267027,55.90625073779865,215.47337401046892,103.66087253487163
81233.33333333336,159.4643550792446,55.86915644619659,215.3335115254412,103.595198633048
81266.66666666666,159.33854042857385,55.80437185568733,215.14291228426117,103.53416857288653
81300.0,159.1831401565174,55.75898769543593,214.94212785195333,103.42415246108146
81333.33333333336,159.03898791619847,55.70786383269832,214.7468517488968,103.33112408350014
81366.66666666666,158.90781986346488,55.64324488920221,214.5510647526671,103.26457497426267
81400.0,158.7943579048893,55.56755214137041,214.3619100462597,103.22680576351888
81433.33333333336,158.70889570006366,55.475100018796,214.18399571885965,103.23379568126767
81466.66666666666,158.65263066063966,55.363069589989706,214.01570025062938,103.28956107064995
81500.0,158.58854683463414,55.263685445072305,213.85223227970644,103.32486138956185
81533.33333333336,158.51901939950972,55.17123604139108,213.69025544090078,103.34778335811863
81566.66666666666,158.44190840313252,55.08589850907615,213.52780691220866,103.35600989405637
81600.0,158.349914263095,55.01544882646876,213.36536308956377,103.33446543662623
81633.33333333336,158.2382169724341,54.965608504608305,213.2038254770424,103.27260846782579
81666.66666666666,158.10944717907364,54.93509239151648,213.04453957059013,103.17435478755716
81700.0,157.94690614341587,54.910771961074126,212.85767810449,103.03613418234175
81733.33333333336,157.76461429821546,54.92371344652174,212.6883277447372,102.84090085169373
81766.66666666666,157.59510606254995,54.94950687959324,212.54461294214317,102.64559918295672
81800.0,157.44114567555786,54.968915756146984,212.41006143170483,102.47222991941088
81833.33333333336,157.31888422157985,54.95975298546949,212.27863720704934,102.35913123611036
81866.66666666666,157.2019729344565,54.92489330924861,212.1268662437051,102.2770796252079
81900.0,157.0775753459811,54.88470250343436,211.96227784941547,102.19287284254673
81933.33333333336,156.95018150162906,54.83471563567967,211.78489713730875,102.11546586594939
81966.66666666666,156.8179931918258,54.77487225268623,211.59286544451203,102.04312093913956
82000.0,156.73097586761813,54.65540170973387,211.386377577352,102.07557415788426
82033.33333333336,156.64120996984067,54.54548338270047,211.18669335254114,102.0957265871402
82066.66666666666,156.5289320311634,54.43932158016987,210.96825361133327,102.08961045099355
82100.0,156.39860449398296,54.36567561317561,210.76428010715858,102.03292888080735
82133.33333333336,156.27014011134202,54.30007261963355,210.57021273097558,101.97006749170846
82166.66666666666,156.14763953381762,54.243348626867736,210.39098816068537,101.90429090694988
82200.0,156.03520967238734,54.19537514613977,210.23058481852712,101.83983452624757
82233.33333333336,155.94249430870994,54.14907353590055,210.0915678446105,101.79342077280938
82266.66666666666,155.87224946521476,54.107375985925145,209.9796254511399,101.76487347928962
82300.0,155.76759416819462,54.110706651911116,209.87830082010572,101.6568875162835
82333.33333333336,155.6806210142869,54.0914234057054,209.7720444199923,101.58919760858151
82366.66666666666,155.62320226374246,54.02222252426593,209.64542478800837,101.60097973947653
82400.0,155.56285312419425,53.94922731151587,209.51208043571012,101.61362581267838
82433.33333333336,155.48674456353623,53.87114072960028,209.35788529313652,101.61560383393595
82466.66666666666,155.3822385079202,53.7869129458462,209.1691514537664,101.595325562074
82500.0,155.26675856132297,53.71586570594187,208.98262426726484,101.55089285538111
82533.33333333336,155.15413826680322,53.65318610746737,208.8073243742706,101.50095215933584
82566.66666666666,155.04817648697508,53.59134625173443,208.6395227387095,101.45683023524066
82600.0,154.9557657608984,53.521783021832746,208.47754878273116,101.43398273906566
82633.33333333336,154.88135077511154,53.43636449990345,208.317715275015,101.4449862752081
82666.66666666666,154.81165743727948,53.35930007980506,208.17095751708453,101.45235735747443
82700.0,154.7439623630752,53.29447211713891,208.0384344802141,101.4494902459363
82733.33333333336,154.63569792240548,53.27653125955069,207.91222918195618,101.35916666285479
82766.66666666666,154.52063013654777,53.27051610942056,207.79114624596832,101.25011402712721
82800.0,154.41502263134979,53.26668908101432,207.68171171236412,101.14833355033547
82833.33333333336,154.33179343310292,53.26123197805309,207.59302541115602,101.07056145504983
82866.66666666666,154.3384901898152,53.1896028189543,207.52809300876947,101.14888737086089
82900.0,154.35162132707765,53.120503428028414,207.47212475510605,101.23111789904924
82933.33333333336,154.35938338949404,53.07584889983175,207.4352322893258,101.28353448966229
82966.66666666666,154.35714750975393,53.06985834174967,207.4270058515036,101.28728916800426
83000.0,154.3435178462542,53.08644627518052,207.42996412143472,101.25707157107368
83033.33333333336,154.33158748965582,53.10195877871574,207.43354626837157,101.22962871094008
83066.66666666666,154.32293257172617,53.101568123861526,207.4245006955877,101.22136444786464
83100.0,154.28332293002785,53.0609137686885,207.34423669871634,101.22240916133936
83133.33333333336,154.197269287931,53.04086984761795,207.23813913554895,101.15639944031304
83166.66666666666,154.10990877350346,53.02009054914625,207.12999932264972,101.0898182243572
83200.0,154.01624533079996,52.99837993903713,207.0146252698371,101.01786539176283
83233.33333333336,153.9025300801222,53.01185755730266,206.91438763742485,100.89067252281954
83266.66666666666,153.76714815181325,53.05249939633312,206.81964754814635,100.71464875548013
83300.0,153.57046825604533,53.12925491806968,206.699723174115,100.44121333797565
83333.33333333336,153.3640201398731,53.189599882099095,206.5536200219722,100.17442025777402
83366.66666666666,153.16177721520586,53.21777096710071,206.37954818230656,99.94400624810515
83400.0,152.9781073010105,53.2273360532739,206.2054433542844,99.75077124773661
83433.33333333336,152.82830780238356,53.23068619725121,206.05899399963477,99.59762160513236
83466.66666666666,152.71125256728897,53.225086389837955,205.9363389571269,99.48616617745101
83500.0,152.60156183839658,53.223756020900204,205.82531785929677,99.37780581749638
83533.33333333336,152.4816640553805,53.25462935081483,205.73629340619533,99.22703470456565
83566.66666666666,152.3751539730582,53.2670827469224,205.6422367199806,99.10807122613579
83600.0,152.29157754639294,53.238961438400366,205.5305389847933,99.05261610799258
83633.33333333336,152.20746324447234,53.202999707790894,205.41046295226323,99.00446353668144
83666.66666666666,152.1249730131676,53.157322075628166,205.28229508879576,98.96765093753942
83700.0,152.04091178075177,53.11658854495051,205.15750032570227,98.92432323580127
83733.33333333336,151.95558431491284,53.09579286391267,205.0513771788255,98.85979145100018
83766.66666666666,151.86497039366395,53.09308980753564,204.9580602011996,98.7718805861283
83800.0,151.7594331082767,53.102364972739906,204.86179808101662,98.6570681355368
83833.33333333336,151.63618706606,53.11925408257742,204.7554411486374,98.51693298348258
83866.66666666666,151.53936932614727,53.086390132826914,204.6257594589742,98.45297919332035
83900.0,151.42936191031413,53.062241200297706,204.49160311061183,98.36712071001642
83933.33333333336,151.29084948741533,53.058044320002175,204.3488938074175,98.23280516741315
83966.66666666666,151.1384894198548,53.070771754745344,204.20926117460016,98.06771766510946
84000.0,150.99490797921922,53.073407663051974,204.0683156422712,97.92150031616725
84033.33333333336,150.86323181792895,53.05463978422893,203.91787160215787,97.80859203370002
84066.66666666666,150.743166098155,53.01868635262243,203.76185245077744,97.72447974553256
84100.0,150.64580143719928,52.968821319206924,203.61462275640622,97.67698011799236
84133.33333333336,150.57755453683902,52.9136903347658,203.4912448716048,97.66386420207321
84166.66666666666,150.52680111168368,52.86448948094579,203.39129059262947,97.66231163073789
84200.0,150.4957283378864,52.82322002303636,203.31894836092275,97.67250831485003
84233.33333333336,150.47582737019164,52.775337663479085,203.25116503367073,97.70048970671255
84266.66666666666,150.44872190156244,52.72626810178675,203.1749900033492,97.72245379977568
84300.0,150.4082598556763,52.69454665367428,203.1028065093506,97.71371320200203
84333.33333333336,150.36152919764987,52.68014192407043,203.0416711217203,97.68138727357945
84366.66666666666,150.31170338868233,52.66253984494478,202.9742432336271,97.64916354373756
84400.0,150.25706400947902,52.6404321985445,202.89749620802354,97.61663181093452
84433.33333333336,150.19647499527537,52.6170296371991,202.81350463247446,97.57944535807627
84466.66666666666,150.13347808403773,52.59174234499998,202.7252204290377,97.54173573903776
84500.0,150.07514936380807,52.56307967838027,202.63822904218833,97.5120696854278
84533.33333333336,150.00761118920374,52.53259237647556,202.5402035656793,97.47501881272818
84566.66666666666,149.93091379712982,52.499082458784954,202.42999625591477,97.43183133834486
84600.0,149.84974695063318,52.46167830877535,202.3114252594085,97.38806864185783
84633.33333333336,149.73614417251176,52.42517426647415,202.16131843898592,97.3109699060376
84666.66666666666,149.59791829644396,52.36451966885229,201.96243796529626,97.23339862759167
84700.0,149.45300828320262,52.306718529394225,201.75972681259685,97.14628975380839
84733.33333333336,149.32246349510262,52.2611073317398,201.58357082684242,97.06135616336283
84766.66666666666,149.2104985938398,52.22116814352134,201.43166673736113,96.98933045031845
84800.0,149.11753811687595,52.180245319553556,201.2977834364295,96.93729279732239
84833.33333333336,149.03879291489795,52.13907236339893,201.17786527829688,96.89972055149903
84866.66666666666,148.96045891800358,52.106884853901576,201.06734377190514,96.853574064102
84900.0,148.84421072589544,52.11112929521844,200.95534002111387,96.733081430677
84933.33333333336,148.7237265880634,52.08762379128535,200.81135037934877,96.63610279677806
84966.66666666666,148.5822704324876,52.05851193448028,200.64078236696787,96.52375849800733
85000.0,148.44797128147826,52.03193898995629,200.47991027143456,96.41603229152197
85033.33333333336,148.33744442283555,51.997556519532104,200.33500094236766,96.33988790330343
85066.66666666666,148.2427879610012,51.95513061068485,200.19791857168605,96.28765735031635
85100.0,148.16051449811096,51.904977065246236,200.0654915633572,96.25553743286471
85133.33333333336,148.06758360233462,51.82422522673522,199.89180882906984,96.2433583755994
85166.66666666666,147.88614329982406,51.758042635769264,199.64418593559333,96.12810066405478
85200.0,147.72820462634687,51.65263719697669,199.38084182332355,96.07556742937018
85233.33333333336,147.58877054698857,51.566469112378456,199.15523965936703,96.02230143461011
85266.66666666666,147.47078234664426,51.50888304236519,198.97966538900945,95.96189930427906
85300.0,147.3720343564173,51.487100367001965,198.85913472341926,95.88493398941532
85333.33333333336,147.29465438457805,51.50704739872134,198.8017017832994,95.78760698585671
85366.66666666666,147.21448084870778,51.54672719648719,198.76120804519496,95.6677536522206
85400.0,147.12242834298215,51.57978821372765,198.7022165567098,95.5426401292545
85433.33333333336,147.04548588784763,51.56624403520318,198.6117299230508,95.47924185264446
85466.66666666666,146.96685300455795,51.54026819569376,198.5071212002517,95.42658480886419
85500.0,146.86766180296416,51.51296875080791,198.38063055377208,95.35469305215625
85533.33333333336,146.77031354076053,51.478386786796555,198.2487003275571,95.29192675396396
85566.66666666666,146.67468161298564,51.428530798317524,198.10321241130316,95.24615081466811
85600.0,146.5947659005193,51.392895515855166,197.98766141637446,95.20187038466412
85633.33333333336,146.53280862539893,51.37475439182557,197.9075630172245,95.15805423357335
85666.66666666666,146.42602907739467,51.33381486863377,197.75984394602844,95.09221420876091
85700.0,146.28989084617393,51.31868276426261,197.60857361043654,94.97120808191133
85733.33333333336,146.14396323209246,51.30200583314934,197.4459690652418,94.84195739894312
85766.66666666666,146.00236841584876,51.26147467611408,197.26384309196283,94.74089373973469
85800.0,145.86711196573714,51.191003798354,197.05811576409113,94.67610816738315
85833.33333333336,145.74726841820507,51.10702219926888,196.85429061747396,94.64024621893618
85866.66666666666,145.6480326304732,51.01843639526155,196.66646902573476,94.62959623521166
85900.0,145.55706344328564,50.93648182185033,196.49354526513596,94.62058162143532
85933.33333333336,145.46902193832057,50.87124752284962,196.34026946117018,94.59777441547095
85966.66666666666,145.40522652912236,50.82268020785088,196.22790673697324,94.58254632127148
86000.0,145.37465107303677,50.76397805370151,196.1386291267383,94.61067301933527
86033.33333333336,145.35437934978594,50.72421445965984,196.07859380944578,94.63016489012611
86066.66666666666,145.31835306264017,50.702817941341,196.02117100398118,94.61553512129916
86100.0,145.26462705392032,50.716269925079395,195.9808969789997,94.54835712884093
86133.33333333336,145.20285215868114,50.73657356962738,195.93942572830852,94.46627858905376
86166.66666666666,145.13176007664896,50.75751937442732,195.88927945107628,94.37424070222164
86200.0,145.06113936572214,50.75941834743345,195.8205577131556,94.30172101828869
86233.33333333336,144.99122643083908,50.73725148499727,195.72847791583635,94.2539749458418
86266.66666666666,144.90036586419782,50.68534786899091,195.58571373318873,94.21501799520692
86300.0,144.7822027309464,50.64503388363033,195.42723661457674,94.13716884731608
86333.33333333336,144.66901376283784,50.57951812185299,195.24853188469083,94.08949564098484
86366.66666666666,144.52501687128856,50.53073557049424,195.0557524417828,93.99428130079431
86400.0,144.38933712000363,50.468217692759865,194.8575548127635,93.92111942724377
86433.33333333336,144.27548453706493,50.3828439588805,194.65832849594543,93.89264057818443
86466.66666666666,144.17600537200522,50.276713790616164,194.45271916262138,93.89929158138906
86500.0,144.0742830205574,50.12539782995481,194.1996808505122,93.9488851906026
86533.33333333336,143.95601359600064,49.93651542715322,193.89252902315386,94.01949816884743
86566.66666666666,143.81561003024976,49.72491147886256,193.54052150911232,94.09069855138719
86600.0,143.68247263690623,49.49689508785175,193.17936772475798,94.18557754905447
86633.33333333336,143.5373258464042,49.320205890559734,192.85753173696395,94.21711995584447
86666.66666666666,143.40056002205569,49.1865380323226,192.5870980543783,94.21402198973308
86700.0,143.28298627038953,49.083481686560106,192.36646795694963,94.19950458382942
86733.33333333336,143.1836344380314,49.010531495804514,192.1941659338359,94.17310294222688
86766.66666666666,143.09727028592658,48.96547911945714,192.06274940538373,94.13179116646944
86800.0,143.01049023607732,48.92556747932107,191.9360577153984,94.08492275675624
86833.33333333336,142.90917340757525,48.87536867355428,191.78454208112953,94.03380473402098
86866.66666666666,142.7940351726611,48.82389458456489,191.617929757226,93.9701405880962
86900.0,142.65087600803005,48.800062254141864,191.45093826217192,93.85081375388819
86933.33333333336,142.5177973724397,48.77328756211238,191.2910849345521,93.74450981032732
86966.66666666666,142.40379255913635,48.73542464304424,191.1392172021806,93.66836791609211
87000.0,142.30838612848822,48.69011733794995,190.99850346643817,93.61826879053828
87033.33333333336,142.23481713840684,48.64440802603445,190.8792251644413,93.59040911237238
87066.66666666666,142.18124823113374,48.601466713019114,190.78271494415284,93.57978151811463
87100.0,142.08341759808349,48.58258172351593,190.66599932159943,93.50083587456756
87133.33333333336,141.97165607797658,48.57396218421406,190.54561826219063,93.39769389376252
87166.66666666666,141.84477252004766,48.561305445631085,190.40607796567875,93.28346707441656
87200.0,141.700328618032,48.53936348975797,190.23969210778995,93.16096512827403
87233.33333333336,141.54773139745734,48.492609802332034,190.04034119978937,93.05512159512531
87266.66666666666,141.3962643625889,48.42206246649292,189.81832682908183,92.97420189609599
87300.0,141.25550049676667,48.325005149299884,189.58050564606657,92.93049534746679
87333.33333333336,141.12485991210238,48.2124986043865,189.33735851648888,92.91236130771588
87366.66666666666,141.00291340394796,48.093612591217706,189.09652599516568,92.90930081273025
87400.0,140.87473505852847,47.99264176778165,188.86737682631014,92.88209329074682
87433.33333333336,140.7458682098647,47.8937919791431,188.63966018900783,92.85207623072161
87466.66666666666,140.60798815347866,47.79532593432505,188.40331408780372,92.81266221915361
87500.0,140.46712503633486,47.708884480651896,188.17600951698677,92.75824055568296
87533.33333333336,140.32901869196078,47.63282892262934,187.9618476145901,92.69618976933144
87566.66666666666,140.16345602691752,47.57158523602419,187.7350412629417,92.59187079089332
87600.0,140.00694132603405,47.5356148113102,187.54255613734426,92.47132651472386
87633.33333333336,139.87695736488544,47.509276610925966,187.38623397581142,92.36768075395948
87666.66666666666,139.76851659398915,47.50224454001416,187.2707611340033,92.26627205397499
87700.0,139.68257917983763,47.52120599869912,187.20378517853675,92.16137318113852
87733.33333333336,139.6244935078233,47.57094874201351,187.19544224983682,92.05354476580979
87766.66666666666,139.57989986465574,47.60260887890234,187.1825087435581,91.9772909857534
87800.0,139.60490681706952,47.57343674304813,187.17834356011764,92.0314700740214
87833.33333333336,139.56872602837345,47.56312356030243,187.1318495886759,92.00560246807102
87866.66666666666,139.52704981590426,47.5356143960607,187.06266421196497,91.99143541984355
87900.0,139.48245141073235,47.494930536534866,186.97738194726722,91.98752087419749
87933.33333333336,139.42955891662046,47.42608223496585,186.85564115158633,92.00347668165462
87966.66666666666,139.37917137178542,47.33264531619831,186.71181668798374,92.04652605558711
88000.0,139.32903331739064,47.260562952339214,186.58959626972984,92.06847036505143
88033.33333333336,139.2747941280423,47.23234404097936,186.50713816902166,92.04245008706292
88066.66666666666,139.2246132628146,47.207747417542706,186.4323606803573,92.01686584527188
88100.0,139.14894848501643,47.196012062814034,186.34496054783045,91.9529364222024
88133.33333333336,139.03551145461967,47.224470465847396,186.25998192046706,91.81104098877228
88166.66666666666,138.91830292686834,47.25391994211343,186.17222286898175,91.66438298475491
88200.0,138.80010583312787,47.283474291535434,186.0835801246633,91.51663154159243
88233.33333333336,138.66835158786702,47.31568238206437,185.98403396993137,91.35266920580266
88266.66666666666,138.50689767713212,47.35395766425915,185.86085534139127,91.15294001287296
88300.0,138.34406790057525,47.394076697378246,185.7381445979535,90.94999120319702
88333.33333333336,138.20850037890474,47.38375529502579,185.59225567393054,90.82474508387895
88366.66666666666,138.06265000974724,47.39184308289906,185.45449309264632,90.67080692684819
88400.0,137.91592283566786,47.421477268558455,185.3374001042263,90.49444556710941
88433.33333333336,137.80812763305948,47.39765929908497,185.20578693214446,90.4104683339745
88466.66666666666,137.65227475052038,47.408967469124576,185.06124221964495,90.2433072813958
88500.0,137.51196689783038,47.41175813855129,184.92372503638165,90.10020875927908
88533.33333333336,137.38547985314742,47.40019697645007,184.7856768295975,89.98528287669734
88566.66666666666,137.2701806651139,47.38103917144487,184.65121983655877,89.88914149366904
88600.0,137.17472610009807,47.36751076438827,184.54223686448634,89.8072153357098
88633.33333333336,137.09652412563415,47.36010091840903,184.45662504404316,89.73642320722512
88666.66666666666,137.01035769758485,47.33048744784717,184.340845145432,89.67987024973769
88700.0,136.89263372071994,47.339532255886105,184.23216597660604,89.55310146483384
88733.33333333336,136.7502523926178,47.36048923395013,184.11074162656791,89.38976315866766
88766.66666666666,136.5665628537062,47.37500182710107,183.94156468080726,89.19156102660511
88800.0,136.3823176670459,47.34960458740525,183.73192225445115,89.03271307964064
88833.33333333336,136.21740510530967,47.27434436081072,183.49174946612038,88.94306074449895
88866.66666666666,136.06495759363682,47.19476070592967,183.2597182995665,88.87019688770715
88900.0,135.9239284913688,47.11771087548805,183.04163936685686,88.80621761588074
88933.33333333336,135.7879496802314,47.03979204674428,182.8277417269757,88.74815763348712
88966.66666666666,135.63401385478397,46.960389622028295,182.59440347681226,88.67362423275569
89000.0,135.4909136090734,46.860878711691896,182.3517923207653,88.6300348973815
89033.33333333336,135.37865693215286,46.74382033572976,182.12247726788263,88.6348365964231
89066.66666666666,135.28208627849247,46.647948468380044,181.9300347468725,88.63413781011243
89100.0,135.20865623386288,46.5779188310794,181.78657506494227,88.63073740278348
89133.33333333336,135.1545258147933,46.53580391735619,181.69032973214948,88.6187218974371
89166.66666666666,135.1165056654542,46.51426265051941,181.63076831597363,88.6022430149348
89200.0,135.06101906345432,46.49803920148452,181.55905826493884,88.56297986196981
89233.33333333336,134.98670347703015,46.4960040774253,181.48270755445543,88.49069939960485
89266.66666666666,134.90582168822166,46.478311386229734,181.3841330744514,88.42751030199193
89300.0,134.81583035072308,46.45065015472129,181.26648050544435,88.36518019600179
89333.33333333336,134.73185100007103,46.42066461016757,181.1525156102386,88.31118638990347
89366.66666666666,134.65378287843464,46.3753433553639,181.02912623379854,88.27843952307074
89400.0,134.53717941520506,46.34491929673399,180.88209871193905,88.19226011847107
89433.33333333336,134.41014062745427,46.3442280069328,180.75436863438708,88.06591262052146
89466.66666666666,134.29734844300302,46.349850027124965,180.647198470128,87.94749841587804
89500.0,134.19452636741323,46.35777697202649,180.55230333943973,87.83674939538673
89533.33333333336,134.09581787329216,46.36567260458156,180.46149047787372,87.7301452687106
89566.66666666666,133.99472616377844,46.36841959760583,180.36314576138426,87.62630656617262
89600.0,133.8880730755888,46.35938491060155,180.24745798619034,87.52868816498726
89633.33333333336,133.76661082745895,46.341841587562065,180.10845241502102,87.42476923989688
89666.66666666666,133.6348403961468,46.32687627604855,179.96171667219537,87.30796412009826
89700.0,133.50607817038144,46.30712346000148,179.81320163038293,87.19895471037997
89733.33333333336,133.37561134054584,46.28150423273823,179.65711557328407,87.09410710780762
89766.66666666666,133.2406584848888,46.24792246023748,179.48858094512627,86.99273602465132
89800.0,133.10636206581927,46.220814059969385,179.32717612578864,86.88554800584988
89833.33333333336,132.96223345283028,46.23022088581458,179.19245433864486,86.73201256701569
89866.66666666666,132.8461681622178,46.25246669243899,179.09863485465678,86.59370146977881
89900.0,132.78086007037754,46.24648585866416,179.0273459290417,86.53437421171338
89933.33333333336,132.7301989908042,46.25266701664702,178.98286600745124,86.47753197415719
89966.66666666666,132.68853283361355,46.25695585626639,178.94548868987994,86.43157697734716
90000.0,132.64327820995103,46.25103571900806,178.8943139289591,86.39224249094298
90033.33333333336,132.58755033234158,46.23412641058631,178.82167674292788,86.35342392175527
90066.66666666666,132.51954264451146,46.20597052446213,178.72551316897358,86.31357212004933
90100.0,132.43893404781247,46.17645786409764,178.6153919119101,86.26247618371482
90133.33333333336,132.35731562290144,46.1532636545888,178.51057927749025,86.20405196831264
90166.66666666666,132.2803277100293,46.1345297207681,178.41485743079738,86.1457979892612
90200.0,132.2181977849857,46.12678834275509,178.3449861277408,86.09140944223061
90233.33333333336,132.17272341491216,46.130640937391505,178.30336435230367,86.04208247752065
90266.66666666666,132.12064131118854,46.14142196205578,178.2620632732443,85.97921934913276
90300.0,132.05728966563282,46.14033024252267,178.1976199081555,85.91695942311014
90333.33333333336,131.9722382033672,46.14190461715238,178.1141428205196,85.83033358621482
90366.66666666666,131.89224982444395,46.13292702203035,178.0251768464743,85.7593228024136
90400.0,131.8151776527483,46.12387315714028,177.93905080988858,85.69130449560802
90433.33333333336,131.7187457247711,46.12725955040331,177.84600527517443,85.5914861743678
90466.66666666666,131.60779500141828,46.13898622129054,177.74678122270882,85.46880878012774
90500.0,131.50011194611048,46.130091328383564,177.63020327449405,85.37002061772691
90533.33333333336,131.40732771993444,46.09590871140012,177.50323643133456,85.31141900853433
90566.66666666666,131.3289201614354,46.03829473494121,177.36721489637662,85.29062542649419
90600.0,131.25238096710936,45.98046537788588,177.23284634499524,85.27191558922348
90633.33333333336,131.18159370767722,45.94058264453687,177.1221763522141,85.24101106314035
90666.66666666666,131.1120797520677,45.921816740023495,177.0338964920912,85.1902630120442
90700.0,131.03889065955318,45.90969960026476,176.94859025981793,85.12919105928842
90733.33333333336,130.95999971098323,45.9016619653786,176.86166167636182,85.05833774560463
90766.66666666666,130.86932788156992,45.883058881318426,176.75238676288834,84.9862690002515
90800.0,130.76186660188674,45.85255314829367,176.61441975018042,84.90931345359306
90833.33333333336,130.62550154876192,45.85204916467376,176.47755071343568,84.77345238408816
90866.66666666666,130.50058276130022,45.84893744533941,176.34952020663962,84.65164531596082
90900.0,130.38924049217258,45.84504860403416,176.23428909620674,84.54419188813841
90933.33333333336,130.2971819787628,45.85663554388971,176.1538175226525,84.4405464348731
90966.66666666666,130.22677367153364,45.87804620145179,176.10481987298542,84.34872747008185
91000.0,130.1770320864731,45.876634378678766,176.05366646515188,84.30039770779433
91033.33333333336,130.12135284627303,45.87367287214886,175.99502571842189,84.24767997412417
91066.66666666666,130.05656681168094,45.86883580899307,175.925402620674,84.18773100268787
91100.0,129.9423177980757,45.899635331100804,175.8419531291765,84.0426824669749
91133.33333333336,129.82668128097788,45.90777584141876,175.73445712239663,83.91890543955913
91166.66666666666,129.7125319340136,45.8879876204309,175.6005195544445,83.82454431358272
91200.0,129.60013534128183,45.84531129697351,175.44544663825533,83.75482404430832
91233.33333333336,129.49513168904514,45.79311823455671,175.28824992360185,83.70201345448842
91266.66666666666,129.40199148336436,45.77132920128903,175.1733206846534,83.63066228207532
91300.0,129.31969858940576,45.75861538856287,175.07831397796863,83.56108320084289
91333.33333333336,129.24205214366336,45.742372604634646,174.984424748298,83.4996795390287
91366.66666666666,129.1624716784769,45.726371369881946,174.88884304835884,83.43610030859494
91400.0,129.0825041013203,45.714743729382604,174.7972478307029,83.36776037193769
91433.33333333336,128.9874495698156,45.71894310294156,174.70639267275715,83.26850646687404
91466.66666666666,128.88698399974587,45.7186169128452,174.60560091259106,83.16836708690067
91500.0,128.79346218009596,45.70798401776919,174.50144619786516,83.08547816232677
91533.33333333336,128.70035133634505,45.693602764910125,174.3939541012552,83.00674857143493
91566.66666666666,128.60867387934496,45.68102875198942,174.2897026313344,82.92764512735553
91600.0,128.52517014274034,45.674305996374535,174.19947613911486,82.85086414636581
91633.33333333336,128.456972632724,45.671536552401065,174.12850918512504,82.78543608032292
91666.66666666666,128.40389572396106,45.678270935039755,174.08216665900082,82.7256247889213
91700.0,128.361214770484,45.66832511711295,174.02953988759694,82.69288965337105
91733.33333333336,128.33487895517763,45.62758941100056,173.9624683661782,82.70728954417707
91766.66666666666,128.30062201555432,45.59336673191192,173.89398874746624,82.70725528364241
91800.0,128.2616555043324,45.57412570604285,173.83578121037525,82.68752979828955
91833.33333333336,128.19720341428916,45.56077553433851,173.75797894862768,82.63642787995065
91866.66666666666,128.13393015268238,45.55152200976705,173.68545216244942,82.58240814291534
91900.0,128.08387134595904,45.539077226645816,173.62294857260486,82.54479411931322
91933.33333333336,128.04284846679425,45.528045370932894,173.57089383772714,82.51480309586137
91966.66666666666,128.01140154113455,45.51756177026637,173.5289633114009,82.49383977086818
92000.0,127.97588004797592,45.51350796648617,173.4893880144621,82.46237208148975
92033.33333333336,127.93274984921604,45.51423994751093,173.44698979672697,82.41850990170511
92066.66666666666,127.89989595177208,45.52560224000861,173.4254981917807,82.37429371176347
92100.0,127.87147927328306,45.51835550169163,173.3898347749747,82.35312377159143
92133.33333333336,127.82434933159057,45.51704763427839,173.34139696586897,82.30730169731217
92166.66666666666,127.76308450844627,45.518544491367024,173.28162899981328,82.24454001707925
92200.0,127.68564970673702,45.53037863326138,173.2160283399984,82.15527107347565
92233.33333333336,127.60536037338227,45.5543956016963,173.15975597507855,82.05096477168597
92266.66666666666,127.52416724878606,45.58285341912376,173.1070206679098,81.9413138296623
92300.0,127.48874578864523,45.573056962166916,173.06180275081215,81.91568882647832
92333.33333333336,127.45301205951294,45.57928692603161,173.03229898554454,81.87372513348134
92366.66666666666,127.41489878843808,45.59439976520877,173.00929855364686,81.8204990232293
92400.0,127.36912577010706,45.60606871011988,172.97519448022695,81.76305705998718
92433.33333333336,127.32516953727232,45.61643594460483,172.94160548187716,81.70873359266749
92466.66666666666,127.26162896518565,45.599318665264015,172.86094763044966,81.66231029992164
92500.0,127.19776290798536,45.588862010982595,172.78662491896796,81.60890089700277
92533.33333333336,127.14266798643148,45.57793678628566,172.72060477271714,81.56473120014581
92566.66666666666,127.09562427438128,45.57069620260916,172.66632047699045,81.52492807177211
92600.0,127.05218507266011,45.569664852934565,172.6218499255947,81.48252021972554
92633.33333333336,126.99781154223353,45.57204509916994,172.56985664140348,81.4257664430636
92666.66666666666,126.91091743805183,45.60502809472771,172.51594553277954,81.30588934332411
92700.0,126.82481290906803,45.61984154499149,172.4446544540595,81.20497136407654
92733.33333333336,126.74811739718919,45.58822023730987,172.33633763449905,81.15989715987932
92766.66666666666,126.67867468702795,45.54479438356003,172.22346907058798,81.13388030346792
92800.0,126.61310209554776,45.49707362393908,172.11017571948685,81.11602847160867
92833.33333333336,126.55164090004946,45.44291056130398,171.99455146135344,81.10873033874549
92866.66666666666,126.48955123406918,45.3884846226301,171.87803585669928,81.10106661143908
92900.0,126.42697619478078,45.34718386602382,171.7741600608046,81.07979232875695
92933.33333333336,126.34858852413772,45.32010111853761,171.66868964267533,81.02848740560012
92966.66666666666,126.2571309625757,45.308091555562704,171.5652225181384,80.949039407013
93000.0,126.16028304129124,45.295540877024024,171.45582391831528,80.86474216426721
93033.33333333336,126.05580125477104,45.27653061563566,171.3323318704067,80.77927063913538
93066.66666666666,125.95031445140701,45.26078781102968,171.2111022624367,80.68952664037732
93100.0,125.86248133225875,45.27373689147539,171.13621822373415,80.58874444078336
93133.33333333336,125.80736041898182,45.25476200506285,171.06212242404467,80.55259841391896
93166.66666666666,125.74263292174545,45.22496315107693,170.96759607282237,80.51766977066853
93200.0,125.66634811843645,45.1899664938809,170.85631461231736,80.47638162455554
93233.33333333336,125.5989168800692,45.13883073586129,170.7377476159305,80.4600861442079
93266.66666666666,125.53320704332586,45.07795379800285,170.6111608413287,80.45525324532301
93300.0,125.49047700796575,45.017982884025834,170.50845989199158,80.47249412393992
93333.33333333336,125.45434484487824,44.97350381162805,170.42784865650628,80.48084103325019
93366.66666666666,125.42011416709592,44.9541768738313,170.37429104092723,80.46593729326462
93400.0,125.37554665826248,44.94470299604275,170.32024965430523,80.43084366221973
93433.33333333336,125.30461722881425,44.94236924604677,170.24698647486102,80.36224798276749
93466.66666666666,125.2151054994417,44.94899174334745,170.16409724278915,80.26611375609426
93500.0,125.13773159308171,44.94823611073054,170.08596770381226,80.18949548235116
93533.33333333336,125.08029666716784,44.918596029345025,169.99889269651288,80.16170063782282
93566.66666666666,125.03077627285134,44.899113952485074,169.9298902253364,80.13166232036627
93600.0,124.98235127962714,44.890327266526675,169.87267854615382,80.09202401310046
93633.33333333336,124.94024551167145,44.892938559307325,169.83318407097877,80.04730695236412
93666.66666666666,124.8896794949364,44.89679176261459,169.786471257551,79.9928877323218
93700.0,124.82113444884007,44.895037808949404,169.71617225778948,79.92609663989066
93733.33333333336,124.73887261004862,44.88769149919212,169.62656410924075,79.85118111085649
93766.66666666666,124.65244060672615,44.87763010669752,169.53007071342367,79.77481050002862
93800.0,124.58004283203982,44.87048072246855,169.45052355450838,79.70956210957127
93833.33333333336,124.52358055070175,44.865255311813776,169.38883586251552,79.65832523888798
93866.66666666666,124.47761636855252,44.85708927415027,169.33470564270277,79.62052709440225
93900.0,124.44582805449762,44.84232343678415,169.28815149128178,79.60350461771347
93933.33333333336,124.4374974419638,44.81360190527805,169.25109934724185,79.62389553668575
93966.66666666666,124.4415200840095,44.772133727843084,169.21365381185257,79.66938635616641
94000.0,124.4295921460474,44.73931808185062,169.168910227898,79.69027406419679
94033.33333333336,124.40039434029345,44.73004835353263,169.13044269382607,79.67034598676082
94066.66666666666,124.3624676087852,44.74288167695139,169.1053492857366,79.6195859318338
94100.0,124.32383486904686,44.77313167292142,169.0969665419683,79.55070319612544
94133.33333333336,124.28831078009925,44.81446688114214,169.1027776612414,79.47384389895711
94166.66666666666,124.25143073672969,44.854088713321225,169.1055194500509,79.39734202340847
94200.0,124.19542066707122,44.86841281956853,169.06383348663974,79.32700784750268
94233.33333333336,124.1288342137947,44.86439632293048,168.99323053672518,79.26443789086423
94266.66666666666,124.06596294513898,44.840660346440764,168.90662329157973,79.22530259869822
94300.0,124.01138941640811,44.80233686804338,168.8137262844515,79.20905254836472
94333.33333333336,123.95166334446587,44.77731050059241,168.72897384505828,79.17435284387346
94366.66666666666,123.8908311027162,44.77318535385929,168.6640164565755,79.11764574885692
94400.0,123.83933684767347,44.78190475634155,168.621241604015,79.05743209133192
94433.33333333336,123.7736034581132,44.794175266154575,168.56777872426778,78.97942819195862
94466.66666666666,123.69378984834927,44.82211254374885,168.51590239209813,78.87167730460041
94500.0,123.60850247029335,44.850382325570145,168.4588847958635,78.7581201447232
94533.33333333336,123.53844892692477,44.86924806954944,168.40769699647421,78.66920085737533
94566.66666666666,123.48554179035115,44.87019923282501,168.35574102317617,78.61534255752613
94600.0,123.44123216534037,44.85481537203301,168.29604753737337,78.58641679330736
94633.33333333336,123.43372593314798,44.81995116962165,168.25367710276964,78.61377476352632
94666.66666666666,123.4463781232094,44.79999782958036,168.24637595278978,78.64638029362904
94700.0,123.44810331306644,44.783350616106134,168.23145392917257,78.6647526969603
94733.33333333336,123.41821063810231,44.791989774116075,168.2102004122184,78.62622086398623
94766.66666666666,123.37326892874087,44.806652775240686,168.17992170398156,78.56661615350018
94800.0,123.314871653798,44.82433382379924,168.13920547759724,78.49053782999874
94833.33333333336,123.24608384939538,44.839321983290596,168.08540583268598,78.40676186610477
94866.66666666666,123.16821158010649,44.841527239887334,168.00973881999383,78.32668434021915
94900.0,123.12407264387517,44.81006100240109,167.93413364627625,78.31401164147408
94933.33333333336,123.07808945691707,44.8043826907044,167.88247214762146,78.27370676621267
94966.66666666666,123.05108176466554,44.79978281943241,167.85086458409796,78.25129894523313
95000.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95033.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95066.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95100.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95133.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95166.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95200.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95233.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95266.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95300.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95333.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95366.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95400.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95433.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95466.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95500.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95533.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95566.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95600.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95633.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95666.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95700.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95733.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95766.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95800.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95833.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95866.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95900.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95933.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
95966.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96000.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96033.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96066.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96100.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96133.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96166.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96200.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96233.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96266.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96300.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96333.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96366.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96400.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96433.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96466.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96500.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96533.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96566.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96600.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96633.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96666.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96700.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96733.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96766.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96800.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96833.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96866.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96900.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96933.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
96966.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97000.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97033.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97066.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97100.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97133.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97166.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97200.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97233.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97266.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97300.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97333.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97366.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97400.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97433.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97466.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97500.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97533.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97566.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97600.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97633.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97666.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97700.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97733.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97766.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97800.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97833.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97866.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97900.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97933.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
97966.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98000.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98033.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98066.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98100.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98133.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98166.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98200.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98233.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98266.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98300.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98333.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98366.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98400.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98433.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98466.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98500.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98533.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98566.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98600.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98633.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98666.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98700.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98733.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98766.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98800.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98833.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98866.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98900.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98933.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
98966.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99000.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99033.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99066.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99100.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99133.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99166.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99200.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99233.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99266.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99300.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99333.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99366.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99400.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99433.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99466.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99500.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99533.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99566.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99600.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99633.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99666.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99700.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99733.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99766.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99800.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99833.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99866.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99900.0,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99933.33333333336,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233
99966.66666666666,123.05108176466544,44.799782819432444,167.85086458409788,78.251298945233


==> anc/cc_rac_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
33.33333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
66.66666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
100.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
133.33333333333331,11.306493420960164,19.977152571839373,31.283645992799535,0.0
166.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
200.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
233.33333333333334,11.306493420960164,19.977152571839373,31.283645992799535,0.0
266.66666666666663,11.306493420960164,19.977152571839373,31.283645992799535,0.0
300.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
333.3333333333334,11.306493420960164,19.977152571839373,31.283645992799535,0.0
366.66666666666663,11.306493420960164,19.977152571839373,31.283645992799535,0.0
400.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
433.33333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
466.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
500.0000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
533.3333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
566.6666666666669,11.306493420960164,19.977152571839373,31.283645992799535,0.0
600.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
633.3333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
666.6666666666669,11.306493420960164,19.977152571839373,31.283645992799535,0.0
700.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
733.3333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
766.6666666666669,11.306493420960164,19.977152571839373,31.283645992799535,0.0
800.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
833.3333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
866.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
900.0000000000002,11.306493420960164,19.977152571839373,31.283645992799535,0.0
933.3333333333334,11.306493420960164,19.977152571839373,31.283645992799535,0.0
966.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1000.0000000000002,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1033.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1066.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1100.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1133.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1166.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1200.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1233.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1266.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1300.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1333.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1366.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1400.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1433.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1466.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1500.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1533.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1566.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1600.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1633.3333333333337,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1666.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1700.0000000000005,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1733.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1766.6666666666665,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1800.0000000000005,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1833.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1866.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1900.0000000000005,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1933.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
1966.6666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2000.0000000000005,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2033.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2066.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2100.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2133.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2166.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2200.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2233.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2266.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2300.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2333.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2366.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2400.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2433.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2466.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2500.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2533.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2566.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2600.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2633.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2666.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2700.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2733.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2766.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2800.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2833.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2866.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2900.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2933.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
2966.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3000.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3033.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3066.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3100.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3133.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3166.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3200.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3233.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3266.6666666666674,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3300.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3333.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3366.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3400.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3433.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3466.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3500.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3533.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3566.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3600.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3633.333333333333,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3666.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3700.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3733.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3766.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3800.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3833.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3866.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3900.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3933.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
3966.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4000.000000000001,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4033.3333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4066.666666666667,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4100.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4133.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4166.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4200.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4233.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4266.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4300.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4333.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4366.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4400.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4433.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4466.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4500.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4533.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4566.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4600.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4633.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4666.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4700.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4733.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4766.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4800.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4833.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4866.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4900.0,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4933.333333333335,11.306493420960164,19.977152571839373,31.283645992799535,0.0
4966.666666666666,11.306493420960164,19.977152571839373,31.283645992799535,0.0
5000.0,10.973160087626837,19.977152571839355,30.950312659466196,0.0
5033.333333333335,10.884664015797433,19.87681157691761,30.761475592715044,0.0
5066.666666666666,10.79599107653626,19.788694605129997,30.584685681666258,0.0
5100.0,10.704760917806102,19.74280264888976,30.447563566695862,0.0
5133.333333333335,10.626415588671302,19.68132283797652,30.307738426647823,0.0
5166.666666666666,10.59526908622045,19.63189463565082,30.22716372187127,0.0
5200.0,10.505572810274174,19.518544039237597,30.024116849511767,0.0
5233.333333333335,10.35821169916306,19.369775366273302,29.727987065436366,0.0
5266.666666666666,10.219373685325047,19.230697579868604,29.45007126519365,0.0
5300.0,10.233782054733418,19.25984010312885,29.493622157862266,0.0
5333.333333333335,10.123411684363045,19.122672497663757,29.2460841820268,0.0
5366.666666666666,10.079316097410318,19.067758699339134,29.14707479674945,0.0
5400.0,10.052148254034762,19.039497848265103,29.091646102299862,0.0
5433.333333333335,9.978015932490157,18.98401044290095,28.962026375391105,0.0
5466.666666666666,9.861993848661053,18.863267877111074,28.72526172577213,0.0
5500.0,9.790102314269518,18.766915611811797,28.55701792608131,0.0
5533.333333333335,9.641645524146059,18.697748817930673,28.33939434207673,0.0
5566.666666666666,9.555180176222382,18.58393693507031,28.139117111292688,0.0
5600.0,9.401291287333494,18.544138800181038,27.945430087514534,0.0
5633.333333333335,9.315556158265034,18.50097786745487,27.816534025719907,0.0
5666.666666666666,9.255963692729173,18.433271588129163,27.689235280858338,0.0
5700.0,9.223084904850385,18.391219113728162,27.61430401857855,0.0
5733.333333333335,9.173219584985066,18.350462520269065,27.52368210525413,0.0
5766.666666666666,9.121632283397767,18.28455816570978,27.406190449107548,0.0
5800.0,9.082399479164962,18.272339889295047,27.354739368460013,0.0
5833.333333333335,9.0667989393539,18.2289426531643,27.2957415925182,0.0
5866.666666666666,8.945863357039006,18.185195682637367,27.131059039676376,0.0
5900.0,8.881335318028212,18.149868285151737,27.03120360317995,0.0
5933.333333333335,8.83404877740834,18.1351883949574,26.96923717236574,0.0
5966.666666666666,8.815682067334315,18.122401067394712,26.938083134729023,0.0
6000.0,8.801515400667643,18.080053844112427,26.881569244780074,0.0
6033.333333333335,8.780442954595197,18.06503840703191,26.84548136162711,0.0
6066.666666666666,8.742627600196508,18.063856948294095,26.8064845484906,0.0
6100.0,8.682578538147448,18.047893471900494,26.730472010047947,0.0
6133.333333333335,8.631467427036336,18.01279405720209,26.644261484238424,0.0
6166.666666666666,8.49574926206285,17.942551061109103,26.438300323171955,0.0
6200.0,8.40864485346908,17.89797923887228,26.30662409234136,0.0
6233.333333333335,8.390335653311475,17.87233790521237,26.26267355852384,0.0
6266.666666666666,8.404289389849428,17.872878558910788,26.277167948760216,0.0
6300.0,8.360001439927673,17.8589074727262,26.218908912653877,0.0
6333.333333333335,8.336122716298837,17.82785744639332,26.16398016269216,0.0
6366.666666666666,8.262326407582337,17.77978143741464,26.042107844996977,0.0
6400.0,8.260010892684813,17.762696376550448,26.022707269235262,0.0
6433.333333333335,8.259171890417239,17.761329186335658,26.0205010767529,0.0
6466.666666666666,8.28751144340468,17.770774999900475,26.058286443305157,0.0
6500.000000000001,8.286565185046452,17.756899814850158,26.04346499989661,0.0
6533.333333333335,8.213191308891918,17.687897068851413,25.90108837774333,0.0
6566.666666666666,8.106836900172485,17.562173683293565,25.66901058346605,0.0
6600.000000000002,7.997862541198128,17.51239299768822,25.51025553888635,0.0
6633.333333333334,7.998646482504943,17.544687117222114,25.54333359972706,0.0
6666.666666666666,7.968671973583068,17.52045526135269,25.48912723493576,0.0
6700.000000000002,7.944688713539268,17.47280560673304,25.41749432027231,0.0
6733.333333333334,7.957389246631702,17.486469052055188,25.443858298686894,0.0
6766.666666666666,7.972925466059337,17.530239683373235,25.503165149432572,0.0
6800.000000000002,7.93090340691347,17.487858166383543,25.41876157329701,0.0
6833.333333333334,7.8823347218598006,17.414330568315993,25.296665290175795,0.0
6866.666666666666,7.829482176801374,17.340501996974975,25.16998417377635,0.0
6900.000000000002,7.829359097266531,17.366848463987726,25.19620756125426,0.0
6933.333333333334,7.759278384732508,17.354998696776992,25.1142770815095,0.0
6966.666666666666,7.74054822600235,17.384086191331598,25.124634417333947,0.0
7000.000000000002,7.82132987974912,17.478281250411374,25.299611130160493,0.0
7033.333333333334,7.875339246258487,17.523877240907176,25.399216487165667,0.0
7066.666666666666,7.90761437853362,17.541704697060258,25.44931907559388,0.0
7100.000000000002,7.9388401280927,17.602660679459046,25.541500807551742,0.0
7133.333333333334,7.97448407751972,17.677602734834146,25.652086812353865,0.0
7166.666666666666,7.972016545052188,17.684214339299032,25.656230884351217,0.0
7200.000000000002,8.03017981035831,17.802084610774816,25.83226442113313,0.0
7233.333333333334,8.098318349841191,17.88767028510897,25.985988634950164,0.0
7266.666666666666,8.117990795720626,17.906842748505554,26.024833544226176,0.0
7300.000000000002,8.141168271839279,17.938694281425356,26.079862553264633,0.0
7333.333333333334,8.138837117155182,17.946992968706695,26.08583008586188,0.0
7366.666666666667,8.17227938295039,18.046957185466525,26.219236568416914,0.0
7400.000000000002,8.159598223530102,18.020074690101964,26.179672913632068,0.0
7433.333333333334,8.0845982235301,17.89706585773816,25.981664081268264,0.0
7466.666666666667,8.094838203770085,17.90970249952417,26.004540703294253,0.0
7500.000000000002,8.049491883423764,17.831912313317357,25.88140419674112,0.0
7533.333333333334,8.016652377250926,17.80312745211742,25.819779829368343,0.0
7566.666666666667,7.961839758307872,17.780975091714375,25.742814850022246,0.0
7600.000000000002,7.942463292988203,17.775788256910957,25.71825154989916,0.0
7633.333333333334,7.913896010972644,17.759613238348763,25.67350924932141,0.0
7666.666666666667,7.959415282602153,17.83937699518739,25.798792277789538,0.0
7700.000000000002,7.928496647431549,17.812457621437954,25.740954268869505,0.0
7733.333333333334,7.946731795574265,17.810998600984394,25.75773039655866,0.0
7766.666666666667,8.016202407983391,17.864769994466958,25.880972402450347,0.0
7800.000000000002,8.026837606118589,17.876876573100006,25.903714179218596,0.0
7833.333333333334,8.056920422721012,17.95108439307458,26.008004815795594,0.0
7866.666666666667,8.05504652501378,17.951515286665977,26.006561811679756,0.0
7900.000000000002,8.035475817943073,17.967803165453855,26.00327898339693,0.0
7933.333333333334,8.070043719177642,18.067459639876624,26.137503359054264,0.0
7966.666666666667,8.074147823281743,18.07415604516081,26.14830386844255,0.0
8000.000000000002,8.076961676095596,18.082597603602366,26.159559279697962,0.0
8033.333333333334,8.108937287510908,18.11059676003287,26.21953404754378,0.0
8066.666666666667,8.161521692335553,18.1943633734457,26.355885065781248,0.0
8100.000000000002,8.229039669027841,18.320989964053652,26.550029633081497,0.0
8133.333333333334,8.329039669027841,18.473742487218846,26.802782156246685,0.0
8166.666666666667,8.42903966902784,18.62649501038404,27.055534679411885,0.0
8200.0,8.52903966902784,18.77924753354924,27.308287202577077,0.0
8233.333333333332,8.595706335694508,18.83200005671443,27.42770639240894,0.0
8266.66666666667,8.697370931364997,18.9203524475726,27.617723378937598,0.0
8300.0,8.755652568213963,19.03398221374818,27.789634781962143,0.0
8333.333333333332,8.781745198936646,19.027621927292024,27.80936712622867,0.0
8366.66666666667,8.85463872252295,19.11228676292264,27.966925485445586,0.0
8400.0,8.882415688607143,19.104015237697848,27.98643092630499,0.0
8433.333333333332,8.89979048320704,19.120481523768397,28.02027200697544,0.0
8466.66666666667,8.90529814710499,19.118951313214115,28.024249460319105,0.0
8500.0,8.89632016863836,19.06753721620227,27.96385738484063,0.0
8533.333333333332,8.868120502807116,19.01126241690122,27.87938291970834,0.0
8566.66666666667,8.889927798824939,19.021892128354384,27.91181992717932,0.0
8600.0,8.894383898281035,19.034095051745496,27.92847895002653,0.0
8633.333333333332,8.878631557878732,18.970966944995613,27.849598502874347,0.0
8666.66666666667,8.875267159783313,18.957690833403973,27.832957993187286,0.0
8700.0,8.875637160891099,18.957119467617176,27.832756628508275,0.0
8733.333333333332,8.893751073122658,18.965495803586904,27.859246876709566,0.0
8766.66666666667,8.935861250526953,19.0660352186864,28.001896469213357,0.0
8800.0,8.93863902830473,19.07436855201973,28.013007580324462,0.0
8833.333333333332,8.956996516227434,19.129441015787847,28.086437532015285,0.0
8866.66666666667,8.938477997708915,19.120574804997485,28.059052802706404,0.0
8900.0,8.96165684500541,19.195209604698466,28.156866449703877,0.0
8933.333333333332,8.964545733894298,19.203876271365132,28.16842200525943,0.0
8966.66666666667,8.986772229620797,19.25359635910714,28.24036858872794,0.0
9000.0,9.013724444073011,19.30144407155509,28.315168515628102,0.0
9033.333333333332,9.049125953338155,19.357878149642488,28.407004102980643,0.0
9066.66666666667,9.082013905733684,19.363710947340305,28.44572485307399,0.0
9100.0,9.140910720198681,19.419750890349334,28.56066161054801,0.0
9133.333333333332,9.198699192949276,19.49933547920212,28.698034672151394,0.0
9166.66666666667,9.192289360497776,19.490576734952477,28.682866095450255,0.0
9200.0,9.183574763547886,19.50565949769621,28.689234261244103,0.0
9233.333333333332,9.225709839800606,19.578261804917112,28.80397164471772,0.0
9266.66666666667,9.228158784071981,19.57791792741364,28.806076711485623,0.0
9300.0,9.260541383263849,19.6319769367148,28.89251831997865,0.0
9333.333333333332,9.289981220626549,19.64423308341131,28.93421430403786,0.0
9366.66666666667,9.35825756699818,19.707462447183875,29.06572001418205,0.0
9400.0,9.434074209876647,19.750344100959243,29.18441831083589,0.0
9433.333333333332,9.485998268995823,19.770888773764845,29.25688704276067,0.0
9466.66666666667,9.537466212648422,19.834292857057427,29.37175906970585,0.0
9500.0,9.553985958175645,19.81967663071563,29.373662588891275,0.0
9533.333333333332,9.572196944636763,19.83402689629991,29.406223840936676,0.0
9566.66666666667,9.610314700517005,19.868071914757607,29.47838661527461,0.0
9600.0,9.666954969776324,19.902517202171765,29.569472171948092,0.0
9633.333333333332,9.714566072942981,19.91332794475231,29.627894017695294,0.0
9666.66666666667,9.708051224761467,19.90003950348408,29.608090728245546,0.0
9700.0,9.659566376276619,19.86653410486644,29.526100481143057,0.0
9733.333333333332,9.667505625398661,19.879770051680524,29.54727567707919,0.0
9766.66666666667,9.738655172216411,19.991349454635582,29.73000462685199,0.0
9800.0,9.797333224217201,20.044083127201233,29.841416351418438,0.0
9833.333333333332,9.866382328381516,20.142297537650823,30.008679866032338,0.0
9866.66666666667,9.943738335576231,20.256776611858974,30.20051494743521,0.0
9900.0,10.030555736812989,20.389631919790656,30.42018765660364,0.0
9933.333333333332,10.075638244129138,20.430193234339793,30.505831478468927,0.0
9966.66666666667,10.054136439253497,20.36767507494236,30.421811514195856,0.0
10000.0,10.026470864066466,20.287434553157908,30.313905417224372,0.0
10033.333333333332,10.013681544707808,20.23706290057716,30.250744445284965,0.0
10066.66666666667,10.055868622296346,20.31249457532298,30.36836319761933,0.0
10100.0,10.108017851817836,20.41820638698165,30.526224238799486,0.0
10133.333333333332,10.125280019849232,20.420967249512223,30.546247269361455,0.0
10166.66666666667,10.14049728122034,20.42786064983489,30.568357931055235,0.0
10200.0,10.123147436713305,20.398338372526066,30.52148580923937,0.0
10233.333333333332,10.131732797221744,20.424094454051385,30.555827251273126,0.0
10266.66666666667,10.162633520430159,20.51679662367663,30.67943014410679,0.0
10300.0,10.190432783781908,20.600194413731877,30.790627197513786,0.0
10333.333333333332,10.181121089490935,20.57225933085895,30.753380420349885,0.0
10366.66666666667,10.151904319910171,20.520546393363333,30.672450713273502,0.0
10400.0,10.162954043667078,20.55369556463405,30.71664960830113,0.0
10433.333333333332,10.165155782306279,20.54971701257693,30.714872794883206,0.0
10466.66666666667,10.19545672051053,20.6088203514437,30.804277071954232,0.0
10500.0,10.270187023758682,20.718966244579544,30.989153268338228,0.0
10533.333333333332,10.37821774216676,20.860290890443046,31.238508632609808,0.0
10566.66666666667,10.468047484119406,20.99065799422997,31.458705478349376,0.0
10600.0,10.575448900207974,21.12600366714659,31.701452567354565,0.0
10633.333333333332,10.675784952809812,21.254686340580704,31.930471293390518,0.0
10666.66666666667,10.740830671229924,21.340869287931856,32.08169995916178,0.0
10700.0,10.763355014903937,21.37817744000028,32.141532454904215,0.0
10733.333333333332,10.767112009308414,21.389448423213707,32.15656043252213,0.0
10766.66666666667,10.767112009308413,21.389448423213707,32.15656043252212,0.0
10800.0,10.742112009308414,21.314448423213708,32.05656043252212,0.0
10833.333333333332,10.743031803274565,21.31720780511216,32.06023960838672,0.0
10866.66666666667,10.761163536638088,21.358609524504157,32.11977306114224,0.0
10900.0,10.786108349000118,21.40954538320891,32.19565373220903,0.0
10933.333333333332,10.82588348837791,21.496184523667427,32.322068012045335,0.0
10966.66666666667,10.834936735885902,21.486067524066605,32.32100425995251,0.0
11000.0,10.871910066832744,21.560107066774474,32.43201713360722,0.0
11033.333333333332,10.876618296033245,21.544081551455644,32.42069984748889,0.0
11066.66666666667,10.879493522252842,21.53568074055561,32.415174262808456,0.0
11100.0,10.858821767699126,21.51813093444153,32.376952702140656,0.0
11133.333333333332,10.8771331254756,21.53979955365913,32.41693267913473,0.0
11166.66666666667,10.944320132721716,21.63861254695011,32.58293267967183,0.0
11200.0,10.974835121109633,21.659235258078372,32.63407037918801,0.0
11233.333333333332,11.017507457079015,21.696092007504117,32.71359946458313,0.0
11266.66666666667,11.081039343280947,21.80903336455031,32.89007270783126,0.0
11300.0,11.099384224481321,21.845472700361213,32.94485692484253,0.0
11333.333333333332,11.146531371628468,21.94937877404232,33.095910145670786,0.0
11366.66666666667,11.18750359385069,22.005628774042318,33.19313236789301,0.0
11400.0,11.235606902970948,22.094070619739814,33.32967752271077,0.0
11433.333333333332,11.241068296567933,22.09359121295411,33.33465950952204,0.0
11466.66666666667,11.248305809310034,22.09353586497089,33.34184167428093,0.0
11500.0,11.262511195518973,22.092748599381896,33.355259794900874,0.0
11533.333333333332,11.284792307915506,22.109569343930332,33.39436165184584,0.0
11566.66666666667,11.32924016591175,22.203032465103536,33.53227263101529,0.0
11600.0,11.356255014862086,22.22507994068729,33.58133495554937,0.0
11633.333333333332,11.34159082302047,22.159456092341003,33.50104691536147,0.0
11666.66666666667,11.316123763040135,22.0830549124,33.39917867544014,0.0
11700.0,11.333822878084383,22.136152257532743,33.469975135617126,0.0
11733.333333333332,11.313204471537935,22.14269868671745,33.45590315825538,0.0
11766.66666666667,11.336792078375542,22.21346150723027,33.55025358560581,0.0
11800.0,11.309652183956239,22.180624625565525,33.49027680952176,0.0
11833.333333333332,11.284080713698645,22.145996065052763,33.430076778751406,0.0
11866.66666666667,11.238485114771546,22.081465859545325,33.31995097431687,0.0
11900.0,11.237295047928136,22.062158051852737,33.29945309978088,0.0
11933.333333333332,11.235308227510076,22.036073609007488,33.27138183651756,0.0
11966.66666666667,11.214128064192444,21.9971528044465,33.211280868638944,0.0
12000.0,11.195512211178963,21.96748727980691,33.162999490985875,0.0
12033.333333333332,11.205986236046208,21.958725245115744,33.16471148116195,0.0
12066.66666666667,11.210143747363114,21.933710918214427,33.14385466557754,0.0
12100.0,11.187585708321976,21.889691315068237,33.07727702339022,0.0
12133.333333333332,11.189412091075399,21.904339945454176,33.09375203652958,0.0
12166.66666666667,11.21567249244593,21.98312114956578,33.19879364201171,0.0
12200.0,11.248133034500372,22.06872788469249,33.31686091919286,0.0
12233.333333333332,11.230803349990069,22.044171445543196,33.27497479553326,0.0
12266.66666666667,11.26150853032927,22.110471726340762,33.37198025667003,0.0
12300.0,11.300669678232136,22.169978335966793,33.47064801419893,0.0
12333.333333333332,11.350354161029202,22.267257693606414,33.61761185463561,0.0
12366.66666666667,11.376085836760877,22.31818850709378,33.69427434385466,0.0
12400.0,11.430981879685087,22.392514671713208,33.82349655139829,0.0
12433.333333333332,11.50362328366452,22.498613204022373,34.00223648768689,0.0
12466.66666666667,11.578837312938203,22.594944641258145,34.17378195419635,0.0
12500.0,11.67625515331379,22.743902129970664,34.42015728328445,0.0
12533.333333333332,11.742921819980454,22.79665465313586,34.53957647311631,0.0
12566.66666666667,11.80958848664712,22.849407176301053,34.65899566294818,0.0
12600.0,11.885704917518991,22.942073774096038,34.82777869161503,0.0
12633.333333333332,11.965774894104772,23.04562580272927,35.01140069683404,0.0
12666.66666666667,12.061982563353782,23.181530098889514,35.24351266224329,0.0
12700.0,12.124095468324981,23.207239442186708,35.33133491051169,0.0
12733.333333333332,12.189058053462812,23.24097053508046,35.43002858854327,0.0
12766.66666666667,12.289695230455822,23.343954729492104,35.633649959947924,0.0
12800.0,12.388026671104079,23.42885989520124,35.816886566305314,0.0
12833.333333333332,12.4784790296728,23.517528142161158,35.99600717183395,0.0
12866.66666666667,12.517042784991528,23.539421196512208,36.05646398150374,0.0
12900.000000000002,12.529412917676272,23.5159031665651,36.04531608424138,0.0
12933.333333333332,12.548036670963715,23.5464784582435,36.09451512920722,0.0
12966.66666666667,12.554261517610666,23.564792769866568,36.11905428747724,0.0
13000.000000000002,12.546912814440633,23.54274666035648,36.089659474797116,0.0
13033.333333333332,12.55842272623873,23.577276395750772,36.135699121989504,0.0
13066.66666666667,12.513450343914045,23.50276442118673,36.01621476510077,0.0
13100.000000000002,12.532374455345362,23.559536755480675,36.09191121082604,0.0
13133.333333333332,12.533712085622287,23.563549646311454,36.09726173193374,0.0
13166.666666666668,12.54397856728166,23.57351452069805,36.11749308797971,0.0
13200.000000000004,12.604360678499507,23.694506926673412,36.298867605172916,0.0
13233.333333333332,12.669426320510393,23.824687445495925,36.49411376600632,0.0
13266.666666666668,12.732313697683484,23.950745781103784,36.68305947878727,0.0
13300.000000000004,12.780157927968192,24.042517844120074,36.82267577208827,0.0
13333.333333333332,12.758243936640667,24.01312644627817,36.77137038291884,0.0
13366.666666666668,12.761153989550722,24.02185660500833,36.78301059455905,0.0
13400.000000000004,12.740783619180352,23.960745493897225,36.701529113077584,0.0
13433.333333333332,12.74202882990832,23.964481126081136,36.70650995598945,0.0
13466.666666666668,12.734139134405195,23.94081203957175,36.67495117397694,0.0
13500.000000000004,12.743430322144656,23.968685602790142,36.71211592493479,0.0
13533.333333333332,12.761559313204685,24.023072575970225,36.78463188917491,0.0
13566.666666666668,12.777584875649438,24.04505537754015,36.82264025318959,0.0
13600.000000000004,12.82026411492691,24.13187201294604,36.95213612787295,0.0
13633.333333333332,12.828443045137119,24.132097997754705,36.960541042891826,0.0
13666.666666666668,12.838977878559781,24.160889386103744,36.99986726466352,0.0
13700.000000000004,12.858027470227434,24.199173037096994,37.05720050732443,0.0
13733.333333333332,12.875564719869075,24.248456417653784,37.12402113752286,0.0
13766.666666666668,12.899899618147636,24.321461112489466,37.2213607306371,0.0
13800.000000000004,12.932059242560785,24.417939985728907,37.34999922828969,0.0
13833.333333333332,12.970267859340828,24.517382917110293,37.48765077645112,0.0
13866.666666666668,12.991311929142663,24.538106174185344,37.529418103328005,0.0
13900.000000000004,13.052196282884157,24.660559405404054,37.71275568828821,0.0
13933.333333333332,13.11660600510638,24.787121905404053,37.90372791051043,0.0
13966.666666666668,13.163402090964965,24.86109722177532,38.02449931274029,0.0
14000.000000000004,13.196293505106382,24.898979355277387,38.095272860383766,0.0
14033.333333333332,13.25400090859867,24.996454111254753,38.250455019853426,0.0
14066.666666666668,13.324901777755352,25.111151012490325,38.436052790245675,0.0
14100.000000000004,13.403672038502359,25.24216747483364,38.645839513336,0.0
14133.333333333332,13.467172835950523,25.354781728640546,38.82195456459107,0.0
14166.666666666668,13.486704999693217,25.373788255993535,38.86049325568675,0.0
14200.000000000004,13.536897292291913,25.479611833824627,39.01650912611654,0.0
14233.333333333332,13.607507764201406,25.6020591607338,39.2095669249352,0.0
14266.666666666668,13.66975528327807,25.69402095019916,39.36377623347723,0.0
14300.000000000004,13.705965031847095,25.734066519961413,39.44003155180851,0.0
14333.333333333332,13.750740924046697,25.796722135197598,39.54746305924429,0.0
14366.666666666668,13.808459533534279,25.88522696991726,39.69368650345154,0.0
14400.000000000004,13.836647693365922,25.93044831155138,39.7670960049173,0.0
14433.333333333332,13.828739409764786,25.910704810575375,39.73944422034016,0.0
14466.666666666668,13.860140297734008,25.90265253867593,39.762792836409936,0.0
14500.000000000004,13.931001186836184,25.972299791876512,39.9033009787127,0.0
14533.333333333332,14.003682096836787,26.027123902525133,40.03080599936192,0.0
14566.666666666668,14.097675543067108,26.16217849562178,40.25985403868889,0.0
14600.000000000004,14.17420592571848,26.28516972647319,40.45937565219167,0.0
14633.333333333334,14.185643041627644,26.291027168789643,40.47667021041729,0.0
14666.666666666668,14.208404468259491,26.340479135581845,40.54888360384133,0.0
14700.000000000004,14.254491424781229,26.4435017185139,40.69799314329513,0.0
14733.333333333334,14.295747463428574,26.543685264973227,40.8394327284018,0.0
14766.666666666668,14.303744621551894,26.557811894014755,40.86155651556665,0.0
14800.000000000004,14.321469961104643,26.61098791267301,40.93245787377766,0.0
14833.333333333334,14.342605304005357,26.674256886127623,41.01686219013298,0.0
14866.666666666668,14.340018378004176,26.671052023260465,41.01107040126465,0.0
14900.000000000004,14.364303175340357,26.69664571847772,41.06094889381807,0.0
14933.333333333334,14.422010063812973,26.782864005926687,41.20487406973966,0.0
14966.666666666668,14.49682475759172,26.902541190656777,41.399365948248494,0.0
15000.000000000004,14.57763748518742,27.02841664354268,41.606054128730094,0.0
15033.333333333334,14.635744673510834,27.093900708935177,41.72964538244601,0.0
15066.666666666668,14.678470733807941,27.144294194757656,41.8227649285656,0.0
15100.000000000004,14.698045150465095,27.15408124973945,41.85212640020454,0.0
15133.333333333334,14.71318299656456,27.170805787107373,41.88398878367193,0.0
15166.666666666668,14.734550101590369,27.198969100960113,41.933519202550485,0.0
15200.000000000004,14.780708268600886,27.271639167785228,42.052347436386114,0.0
15233.333333333334,14.825685562928523,27.343601951973806,42.16928751490233,0.0
15266.666666666668,14.869481984573286,27.423749409973052,42.29323139454634,0.0
15300.000000000004,14.865113406551039,27.42456157771656,42.2896749842676,0.0
15333.333333333334,14.897165838312123,27.510294339831827,42.40746017814395,0.0
15366.666666666668,14.913745866549831,27.52520940690421,42.43895527345404,0.0
15400.000000000004,14.927523929369709,27.557275504546276,42.48479943391599,0.0
15433.333333333334,14.9440235881626,27.57508086122232,42.519104449384926,0.0
15466.666666666668,14.968242483998036,27.629919978806118,42.598162462804154,0.0
15500.000000000004,14.987439239623365,27.673571518163925,42.66101075778729,0.0
15533.333333333334,14.978938648503728,27.63096409952282,42.60990274802655,0.0
15566.666666666668,14.988582704844214,27.652942347084448,42.64152505192867,0.0
15600.000000000004,14.97307250076258,27.606411734839547,42.57948423560213,0.0
15633.333333333334,14.975883452303693,27.58119847327029,42.55708192557398,0.0
15666.666666666668,15.0119437408362,27.64405288604262,42.655996626878824,0.0
15700.000000000004,15.050646811644533,27.70721303144581,42.75785984309034,0.0
15733.333333333334,15.063904073043185,27.712224634250195,42.77612870729338,0.0
15766.666666666668,15.067906350463907,27.71343358311495,42.781339933578856,0.0
15800.000000000004,15.044968856309634,27.636087466350258,42.68105632265989,0.0
15833.333333333334,15.046790468745282,27.642854015224017,42.6896444839693,0.0
15866.666666666668,15.048853042976642,27.65632292760185,42.70517597057849,0.0
15900.000000000004,15.065604531052996,27.69334885820357,42.75895338925657,0.0
15933.333333333334,15.079127752470947,27.71362037083453,42.79274812330548,0.0
15966.666666666668,15.069556513554394,27.711867961593935,42.78142447514833,0.0
16000.000000000004,15.080307496148443,27.747441761618223,42.82774925776667,0.0
16033.333333333334,15.075601700369418,27.747213568912798,42.822815269282216,0.0
16066.666666666668,15.046017647515352,27.725841148259157,42.771858795774506,0.0
16100.000000000004,15.049609468640377,27.72001553839577,42.76962500703615,0.0
16133.333333333334,15.05554240590973,27.69998281608716,42.75552522199689,0.0
16166.666666666668,15.055867957630237,27.69204096812815,42.74790892575839,0.0
16200.000000000004,15.026824003018497,27.642166012064212,42.668990015082706,0.0
16233.333333333334,14.963200599989564,27.557403371192724,42.52060397118229,0.0
16266.666666666668,14.876297351718051,27.454965118920438,42.331262470638485,0.0
16300.000000000004,14.822979158911712,27.355684858262364,42.17866401717407,0.0
16333.333333333334,14.758187604884764,27.255467968609647,42.01365557349441,0.0
16366.666666666668,14.719728104463265,27.170673939255174,41.89040204371844,0.0
16400.0,14.675835889892195,27.089498002690497,41.76533389258269,0.0
16433.33333333334,14.65172632336027,27.02423426816597,41.67596059152624,0.0
16466.666666666664,14.591380949382863,26.96379241250288,41.55517336188574,0.0
16500.0,14.607978281102223,26.96578008266569,41.573758363767915,0.0
16533.33333333334,14.654978669895376,27.003165938500068,41.65814460839544,0.0
16566.666666666664,14.720900634280829,27.088975995448695,41.80987662972952,0.0
16600.0,14.776375128600622,27.10884795084583,41.885223079446455,0.0
16633.33333333334,14.821629350037622,27.12168255600637,41.94331190604399,0.0
16666.666666666664,14.896205224671977,27.168255732547514,42.06446095721949,0.0
16700.0,14.960364851558802,27.22741283691151,42.187777688470305,0.0
16733.33333333334,15.010201863226142,27.286312554319963,42.296514417546106,0.0
16766.666666666664,15.01560871848427,27.29549114019674,42.31109985868101,0.0
16800.0,15.051631005342387,27.308715755710917,42.3603467610533,0.0
16833.33333333334,15.120972311009636,27.379495437012725,42.500467748022366,0.0
16866.666666666664,15.193524890058418,27.47173982297837,42.66526471303679,0.0
16900.0,15.23274545390585,27.50328468635378,42.73603014025963,0.0
16933.33333333334,15.247509398426178,27.537279146993487,42.784788545419666,0.0
16966.666666666664,15.235627734696426,27.521293680708748,42.756921415405166,0.0
17000.0,15.208633379546832,27.49504495958273,42.70367833912957,0.0
17033.33333333334,15.176990326871623,27.463155996230043,42.64014632310167,0.0
17066.666666666664,15.108940946948046,27.371548827625475,42.48048977457352,0.0
17100.0,15.03836572212705,27.27768758950036,42.316053311627414,0.0
17133.33333333334,14.995103119645698,27.20805011799951,42.20315323764521,0.0
17166.666666666664,14.95371801788715,27.12074257516995,42.0744605930571,0.0
17200.0,14.896384628099701,27.00536193025019,41.90174655834989,0.0
17233.33333333334,14.811451531628894,26.875239526072715,41.68669105770161,0.0
17266.666666666664,14.771527304586074,26.798349601046144,41.56987690563222,0.0
17300.0,14.746040719528478,26.759570741309513,41.50561146083799,0.0
17333.33333333334,14.720919449412085,26.71544926476086,41.43636871417294,0.0
17366.666666666664,14.71283016090356,26.69154397986106,41.404374140764624,0.0
17400.0,14.74432187361074,26.78601911798261,41.53034099159335,0.0
17433.33333333334,14.777655206944074,26.886019117982613,41.66367432492669,0.0
17466.666666666664,14.722667751956614,26.849978017846098,41.57264576980271,0.0
17500.0,14.736953466242324,26.911227047637425,41.64818051387975,0.0
17533.33333333334,14.756165912889715,26.95076694654218,41.7069328594319,0.0
17566.666666666664,14.763167026879678,26.938143481877425,41.7013105087571,0.0
17600.0,14.759553232222428,26.921120500811906,41.68067373303433,0.0
17633.33333333334,14.74292118513531,26.88895206873273,41.631873253868044,0.0
17666.666666666664,14.741273303027752,26.900371796574664,41.641645099602414,0.0
17700.0,14.733846637660255,26.88850132273054,41.62234796039079,0.0
17733.33333333334,14.66712856140941,26.83854128597687,41.50566984738628,0.0
17766.666666666664,14.599037393322131,26.779782582808764,41.3788199761309,0.0
17800.0,14.564317512746081,26.72924665797021,41.29356417071629,0.0
17833.33333333334,14.537237252823354,26.68172067328804,41.21895792611139,0.0
17866.666666666664,14.51779661355395,26.627942289699657,41.1457389032536,0.0
17900.0,14.496700723142988,26.564654618466783,41.061355341609776,0.0
17933.33333333334,14.47132612480035,26.492578052719807,40.96390417752016,0.0
17966.666666666664,14.415346492199715,26.386681875469954,40.80202836766967,0.0
18000.0,14.406113852693103,26.350636671764967,40.75675052445807,0.0
18033.33333333334,14.37303917291845,26.319137731918254,40.6921769048367,0.0
18066.666666666664,14.34514491812642,26.3040423106713,40.64918722879772,0.0
18100.0,14.314058774441307,26.269900661314118,40.583959435755425,0.0
18133.33333333334,14.256676734867485,26.21792940408042,40.474606138947905,0.0
18166.666666666664,14.20309987033172,26.16846982744615,40.37156969777787,0.0
18200.0,14.153328180834002,26.12268753598394,40.276015716817945,0.0
18233.33333333334,14.107361666374342,26.081633072629124,40.18899473900346,0.0
18266.666666666664,14.041842609589114,26.045550841988803,40.08739345157791,0.0
18300.0,14.04520480835659,26.055719274656425,40.10092408301301,0.0
18333.33333333334,14.051227854955064,26.09300589694089,40.14423375189595,0.0
18366.666666666664,14.034075415681272,26.11304790159455,40.14712331727582,0.0
18400.0,14.030107973406603,26.13757233744538,40.167680310851985,0.0
18433.33333333334,14.052003486610845,26.193591960247325,40.245595446858175,0.0
18466.666666666664,14.049982895372906,26.179279397628395,40.2292622930013,0.0
18500.0,14.053482893173586,26.19487279374701,40.2483556869206,0.0
18533.33333333334,14.055034137807535,26.19683528819759,40.25186942600513,0.0
18566.666666666664,14.010313497823734,26.117465544846503,40.127779042670234,0.0
18600.0,13.988536824204962,26.074732842973773,40.06326966717874,0.0
18633.33333333334,13.97095583127393,26.037860949723658,40.008816780997584,0.0
18666.666666666664,13.927855582904709,25.947810096850294,39.875665679755,0.0
18700.0,13.8752633595747,25.84249892814197,39.717762287716674,0.0
18733.33333333334,13.825362007729616,25.738760273331657,39.56412228106127,0.0
18766.666666666664,13.794459559793923,25.671844046637958,39.466303606431886,0.0
18800.0,13.781995791677979,25.634452742290133,39.41644853396811,0.0
18833.33333333334,13.779193859310828,25.62604694518868,39.405240804499506,0.0
18866.666666666664,13.77628283020054,25.61731385785781,39.39359668805835,0.0
18900.0,13.774173720874156,25.610986529878655,39.38516025075281,0.0
18933.33333333334,13.79350705420749,25.66898652987865,39.46249358408615,0.0
18966.666666666664,13.781059604754168,25.647927404318633,39.4289870090728,0.0
19000.0,13.772466477979567,25.631405185401075,39.40387166338064,0.0
19033.33333333334,13.741035091494142,25.58245408835254,39.32348917984668,0.0
19066.666666666664,13.711420777339582,25.568686496641334,39.28010727398091,0.0
19100.0,13.664093571048541,25.5486602169167,39.21275378796524,0.0
19133.33333333334,13.613173156989552,25.479030269320063,39.09220342630961,0.0
19166.666666666664,13.587248253302517,25.42469843112244,39.011946684424956,0.0
19200.0,13.562889514398321,25.390581005920605,38.95347052031892,0.0
19233.33333333334,13.550320381820068,25.37604897008422,38.92636935190429,0.0
19266.666666666664,13.566857290914394,25.38136892309794,38.94822621401234,0.0
19300.0,13.582173384072382,25.394794490911288,38.97696787498367,0.0
19333.33333333334,13.59407773797635,25.41344068307253,39.00751842104888,0.0
19366.666666666664,13.586193939191062,25.431566562189627,39.01776050138069,0.0
19400.0,13.547677997196391,25.410461372938816,38.9581393701352,0.0
19433.33333333334,13.510066412732868,25.382762510458758,38.89282892319162,0.0
19466.666666666664,13.501311606396662,25.370640385599476,38.871951991996134,0.0
19500.0,13.487016771957691,25.362944512576295,38.84996128453398,0.0
19533.33333333334,13.463320248134453,25.338860847621998,38.80218109575645,0.0
19566.666666666664,13.427048214816772,25.307073487365955,38.734121702182726,0.0
19600.0,13.37083065807319,25.29351948284751,38.6643501409207,0.0
19633.33333333334,13.317611956675982,25.265885945575306,38.58349790225128,0.0
19666.666666666664,13.285602214693562,25.216412274507732,38.5020144892013,0.0
19700.0,13.260192378627986,25.14018276631102,38.400375144939005,0.0
19733.33333333334,13.223131351388176,25.042194028420173,38.265325379808345,0.0
19766.666666666664,13.15874217940309,24.950895749963113,38.1096379293662,0.0
19800.0,13.096276563353001,24.886799385249557,37.983075948602554,0.0
19833.33333333334,13.044729212232614,24.841090233931737,37.88581944616435,0.0
19866.666666666664,12.99941208179248,24.806910293445647,37.806322375238125,0.0
19900.0,12.95745471558407,24.77581015140321,37.733264866987284,0.0
19933.33333333334,12.929951283029292,24.75564217566957,37.68559345869886,0.0
19966.666666666664,12.934324554972676,24.783942428625537,37.71826698359821,0.0
20000.0,12.964978424358259,24.86292769446326,37.82790611882152,0.0
20033.33333333334,12.984667536911129,24.91543213100207,37.9000996679132,0.0
20066.666666666664,12.969666020518305,24.906119741485696,37.875785762004,0.0
20100.0,12.950850124330145,24.900407929827022,37.851258054157164,0.0
20133.33333333334,12.939143511854304,24.914313733963116,37.85345724581742,0.0
20166.666666666664,12.940222546779493,24.95630922252933,37.89653176930883,0.0
20200.0,12.948531673550157,25.001047437582084,37.949579111132245,0.0
20233.33333333334,12.95753890563431,25.028069133834553,37.985608039468865,0.0
20266.666666666664,12.959971515759229,25.035366964209306,37.99533847996853,0.0
20300.0,12.966712482292534,25.046381172468667,38.0130936547612,0.0
20333.33333333334,12.985977880287214,25.077168239492803,38.063146119780015,0.0
20366.666666666664,13.01776770974327,25.131243217019993,38.14901092676326,0.0
20400.0,13.066843875422595,25.210237890365523,38.27708176578812,0.0
20433.33333333334,13.135915627022404,25.3155629278163,38.4514785548387,0.0
20466.666666666664,13.202496108052516,25.40452411980126,38.60702022785377,0.0
20500.0,13.22423559597286,25.438512296722067,38.662747892694924,0.0
20533.33333333334,13.215092438009018,25.434159314319338,38.649251752328354,0.0
20566.666666666664,13.226568025776336,25.438082581279186,38.66465060705552,0.0
20600.0,13.222495231365915,25.438430975498598,38.66092620686452,0.0
20633.33333333334,13.22133094775872,25.442819265050744,38.66415021280946,0.0
20666.666666666664,13.247569120577246,25.488168001850102,38.73573712242735,0.0
20700.0,13.301511743822683,25.57306233464727,38.87457407846995,0.0
20733.33333333334,13.361932025133944,25.677079960283976,39.03901198541792,0.0
20766.666666666664,13.411516556379569,25.7780571154941,39.18957367187367,0.0
20800.0,13.451782650993485,25.860271205992508,39.312053856986,0.0
20833.33333333334,13.481876261229145,25.92093371899607,39.402809980225214,0.0
20866.666666666664,13.485505241655321,25.9241682914137,39.409673533069025,0.0
20900.0,13.461957341559765,25.865770745189838,39.3277280867496,0.0
20933.33333333334,13.424758522801778,25.781185996033678,39.20594451883546,0.0
20966.666666666664,13.392804040725883,25.7225992919308,39.11540333265668,0.0
21000.0,13.369349228297564,25.689115304778486,39.058464533076055,0.0
21033.33333333334,13.354394085516812,25.67440007935658,39.02879416487339,0.0
21066.666666666664,13.34793861238364,25.67206014951588,39.01999876189952,0.0
21100.0,13.349132252459242,25.67726330814608,39.02639556060532,0.0
21133.33333333334,13.324197885753986,25.662570948040464,38.98676883379445,0.0
21166.666666666664,13.273177768289212,25.612258624093524,38.885436392382736,0.0
21200.0,13.209613566731601,25.53295345768661,38.74256702441821,0.0
21233.33333333334,13.13732472552559,25.42432099546637,38.56164572099196,0.0
21266.666666666664,13.075064593005045,25.31519489946435,38.39025949246939,0.0
21300.0,13.03588637847134,25.21625556365344,38.25214194212478,0.0
21333.33333333334,12.999203093244367,25.143741075732855,38.14294416897722,0.0
21366.666666666664,12.953787775013511,25.074161787706963,38.02794956272047,0.0
21400.0,12.928199491320905,25.053265018292414,37.98146450961332,0.0
21433.33333333334,12.922738097723919,25.053744425078122,37.976482522802044,0.0
21466.666666666664,12.915500584981816,25.053799773061336,37.96930035804315,0.0
21500.0,12.901295198772878,25.054587038650332,37.95588223742321,0.0
21533.33333333334,12.88406459142685,25.05291780925341,37.936982400680265,0.0
21566.666666666664,12.872950066763936,25.05945468808021,37.93240475484414,0.0
21600.0,12.863712995591378,25.090740545829792,37.954453541421174,0.0
21633.33333333334,12.878377187432996,25.15636439417608,38.034741581609076,0.0
21666.666666666664,12.903844247413328,25.232765574117078,38.136609821530406,0.0
21700.0,12.919478465702412,25.279668228984338,38.199146694686746,0.0
21733.33333333334,12.925279842300247,25.297072358777843,38.22235220107809,0.0
21766.666666666664,12.920832206602611,25.283729451684934,38.204561658287545,0.0
21800.0,12.914511444031849,25.264767163972646,38.179278608004495,0.0
21833.33333333334,12.904530966237497,25.24054807909192,38.14507904532941,0.0
21866.666666666664,12.890229980268009,25.20998111539233,38.10021109566034,0.0
21900.0,12.873772988287888,25.17634774661433,38.050120734902215,0.0
21933.33333333334,12.85409314203928,25.14445976093415,37.99855290297343,0.0
21966.666666666664,12.823915280665558,25.0820930153728,37.90600829603835,0.0
22000.0,12.778805643482963,24.984137989167014,37.76294363264998,0.0
22033.33333333334,12.735651880053627,24.894860808171902,37.63051268822552,0.0
22066.666666666664,12.698161035403391,24.819875135073225,37.51803617047661,0.0
22100.0,12.66633310953225,24.751710020473816,37.41804313000606,0.0
22133.33333333334,12.640168102440205,24.680707836836255,37.32087593927646,0.0
22166.666666666664,12.613907701069675,24.601926632724656,37.21583433379433,0.0
22200.0,12.581447159015235,24.516319897597945,37.097767056613186,0.0
22233.33333333334,12.539180883929578,24.420640368364012,36.95982125229359,0.0
22266.666666666664,12.487378087755921,24.311834155325407,36.79921224308133,0.0
22300.0,12.428216939853051,24.19232754569937,36.62054448555242,0.0
22333.33333333334,12.361697440220967,24.05928813944735,36.42098557966832,0.0
22366.666666666664,12.2950307735543,23.925954806114017,36.220985579668316,0.0
22400.0,12.22108711158247,23.794485784351735,36.015572895934206,0.0
22433.33333333334,12.139318723476054,23.66100629966162,35.80032502313767,0.0
22466.666666666664,12.04972560923505,23.52153760752389,35.57126321675894,0.0
22500.0,11.95589426674976,23.383339612482253,35.33923387923201,0.0
22533.33333333334,11.866513113444558,23.26244362940146,35.128956742846015,0.0
22566.666666666664,11.784164308943854,23.16264469273416,34.94680900167801,0.0
22600.0,11.711509890284688,23.087850348056804,34.79936023834149,0.0
22633.33333333334,11.649745845121382,23.039216113691,34.68896195881238,0.0
22666.666666666664,11.58165470703768,22.987661411026696,34.56931611806438,0.0
22700.0,11.507549932147784,22.925976457973395,34.43352639012118,0.0
22733.33333333334,11.427431520451691,22.846777885404844,34.27420940585654,0.0
22766.666666666664,11.332641226927514,22.761334341399714,34.09397556832723,0.0
22800.0,11.231159379775189,22.666977956178375,33.898137335953564,0.0
22833.33333333334,11.142583455162546,22.5839390110867,33.72652246624924,0.0
22866.666666666664,11.081601991364163,22.51962158523977,33.601223576603935,0.0
22900.0,11.063922124166144,22.527210411647054,33.5911325358132,0.0
22933.33333333334,11.075086730667062,22.58600019933374,33.6610869300008,0.0
22966.666666666664,11.103779658937883,22.646459719032723,33.7502393779706,0.0
23000.0,11.139103480083033,22.7082378213874,33.847341301470436,0.0
23033.33333333334,11.17246032577739,22.769017659447066,33.94147798522445,0.0
23066.666666666664,11.191116792226106,22.798262990103797,33.989379782329905,0.0
23100.0,11.195072879429176,22.796923477316327,33.9919963567455,0.0
23133.33333333334,11.185175148233167,22.76723028372829,33.95240543196146,0.0
23166.666666666664,11.158707549255356,22.708662057386388,33.867369606641745,0.0
23200.0,11.098325438037513,22.587669651411023,33.68599508944853,0.0
23233.33333333334,11.033259796026625,22.457489132588513,33.49074892861514,0.0
23266.666666666664,10.970372418853533,22.33143079698065,33.301803215834184,0.0
23300.0,10.916278188568826,22.22090873396436,33.13718692253319,0.0
23333.33333333334,10.906795301287941,22.19246007212171,33.099255373409655,0.0
23366.666666666664,10.913237816368992,22.207695357371552,33.12093317374054,0.0
23400.0,10.938596096623773,22.26599498314626,33.20459107977003,0.0
23433.33333333334,10.974746624445999,22.34420466010473,33.31895128455073,0.0
23466.666666666664,11.013356066502345,22.417729780793767,33.43108584729611,0.0
23500.0,11.047418053366055,22.468816802946503,33.51623485631256,0.0
23533.33333333334,11.076861813628781,22.49882164295213,33.57568345658091,0.0
23566.666666666664,11.104800751398528,22.54444846063871,33.64924921203723,0.0
23600.0,11.123431035930578,22.580834608224773,33.70426564415535,0.0
23633.33333333334,11.13511894624511,22.595311245507553,33.73043019175266,0.0
23666.666666666664,11.15073998123441,22.62140615080191,33.77214613203632,0.0
23700.0,11.156735434611804,22.658257634943794,33.8149930695556,0.0
23733.33333333334,11.161240227012204,22.675100380513125,33.83634060752533,0.0
23766.666666666664,11.155944367772683,22.65921280279456,33.81515717056725,0.0
23800.0,11.145029112728906,22.61163677864083,33.756665891369735,0.0
23833.33333333334,11.130848899352262,22.560466168791557,33.691315068143815,0.0
23866.666666666664,11.10811485152893,22.50994563039603,33.61806048192496,0.0
23900.0,11.076826969258907,22.456133772926197,33.532960742185104,0.0
23933.33333333334,11.042581960361119,22.407368052519804,33.44995001288092,0.0
23966.666666666664,11.014089326312927,22.371836590369544,33.38592591668247,0.0
24000.0,10.989532648422916,22.33497913623583,33.324511784658746,0.0
24033.33333333334,10.963214601458874,22.29966214108954,33.262876742548414,0.0
24066.666666666664,10.928933635033202,22.2586499648688,33.187583599902,0.0
24100.0,10.886689749145907,22.201440952353728,33.08813070149964,0.0
24133.33333333334,10.859621798686144,22.167303428224,33.026925226910144,0.0
24166.666666666664,10.849468169746828,22.15348773387701,33.00295590362384,0.0
24200.0,10.848855001727257,22.149118712730505,32.997973714457764,0.0
24233.33333333334,10.83330202195042,22.136900944391552,32.97020296634197,0.0
24266.666666666664,10.819241999748812,22.135778476705102,32.95502047645392,0.0
24300.0,10.80290090204997,22.125594063902053,32.92849496595202,0.0
24333.33333333334,10.777844353301868,22.095968608553594,32.873812961855464,0.0
24366.666666666664,10.747275383260057,22.066508018769067,32.813783402029124,0.0
24400.0,10.72233027226194,22.02812573906206,32.750456011324,0.0
24433.33333333334,10.700038203158673,21.996253908897373,32.69629211205605,0.0
24466.666666666664,10.651881703668593,21.954039346234243,32.60592104990284,0.0
24500.0,10.5778607737917,21.874911970709494,32.452772744501196,0.0
24533.33333333334,10.48448051556881,21.757989815394016,32.242470330962824,0.0
24566.666666666664,10.39164235306258,21.62640107346964,32.018043426532216,0.0
24600.0,10.315111970411209,21.503409842618233,31.81852181302944,0.0
24633.33333333334,10.254217693155407,21.399477171273258,31.65369486442866,0.0
24666.666666666664,10.209174318091716,21.31117387782936,31.520348195921077,0.0
24700.0,10.172952366762084,21.23774631047363,31.410698677235715,0.0
24733.33333333334,10.145022738637415,21.17754199558233,31.322564734219743,0.0
24766.666666666664,10.126344260564856,21.1313714066931,31.25771566725796,0.0
24800.0,10.119859133186898,21.111916024559225,31.23177515774612,0.0
24833.33333333334,10.12243441680055,21.119778930647705,31.242213347448256,0.0
24866.666666666664,10.127631971137886,21.155099392951527,31.28273136408941,0.0
24900.0,10.12174716541042,21.19693783108025,31.31868499649067,0.0
24933.33333333334,10.097373610271134,21.210719543631278,31.308093153902412,0.0
24966.666666666664,10.055892249825723,21.19104235890119,31.24693460872691,0.0
25000.0,10.008412855563353,21.16516690601528,31.173579761578633,0.0
25033.33333333334,9.967589617857223,21.151534692474634,31.11912431033186,0.0
25066.666666666664,9.933422536707331,21.143542569485653,31.07696510619299,0.0
25100.0,9.905282681296061,21.13167993577764,31.036962617073705,0.0
25133.33333333334,9.882479051239843,21.11122069762163,30.99369974886147,0.0
25166.666666666664,9.85386817367084,21.08536553543189,30.93923370910273,0.0
25200.0,9.819450048589044,21.047915594392936,30.86736564298198,0.0
25233.33333333334,9.779224675994458,20.990208575403518,30.769433251397977,0.0
25266.666666666664,9.7354282543497,20.91006111740427,30.645489371753964,0.0
25300.0,9.692812705387816,20.815109251919303,30.507921957307115,0.0
25333.33333333334,9.660760273626728,20.729376489804036,30.390136763430764,0.0
25366.666666666664,9.623318567384482,20.651876388718044,30.275194956102524,0.0
25400.0,9.573017677797878,20.545640304999115,30.118657982796993,0.0
25433.33333333334,9.534490728556644,20.46175307697804,29.996243805534682,0.0
25466.666666666664,9.507737719660778,20.399311620212966,29.907049339873744,0.0
25500.0,9.488540964035453,20.35566008085516,29.84420104489061,0.0
25533.33333333334,9.471424271204473,20.321415647644418,29.79283991884889,0.0
25566.666666666664,9.45587743708621,20.281729066749453,29.73760650383566,0.0
25600.0,9.43805430783451,20.22825967899435,29.666313986828857,0.0
25633.33333333334,9.401910022960063,20.153472940563603,29.55538296352367,0.0
25666.666666666664,9.342170595025149,20.033254959233638,29.375425554258783,0.0
25700.000000000004,9.287642608391897,19.922620066355694,29.21026267474759,0.0
25733.33333333334,9.247337086611651,19.83646368240653,29.083800769018183,0.0
25766.666666666664,9.22777925363537,19.7885880668751,29.016367320510472,0.0
25800.000000000004,9.219050081122978,19.770934183639792,28.989984264762768,0.0
25833.33333333334,9.190093965763351,19.706724657537794,28.896818623301147,0.0
25866.666666666664,9.147422354064858,19.61399648739441,28.761418841459268,0.0
25900.000000000004,9.104249119373257,19.528902610004632,28.633151729377886,0.0
25933.33333333334,9.060574261688556,19.449992540516504,28.510566802205062,0.0
25966.666666666664,9.016397781010749,19.37602573307021,28.39242351408096,0.0
26000.000000000004,8.972571258848358,19.307739204289835,28.280310463138193,0.0
26033.33333333334,8.93552737744605,19.256803301312278,28.192330678758324,0.0
26066.666666666664,8.909546589864775,19.231753539979415,28.141300129844193,0.0
26100.000000000004,8.894628896104527,19.232460596817017,28.12708949292154,0.0
26133.33333333334,8.88605770414212,19.244578555046477,28.130636259188595,0.0
26166.666666666664,8.879479236725384,19.254730142025505,28.134209378750885,0.0
26200.000000000004,8.874893493854323,19.262366303253213,28.137259797107532,0.0
26233.333333333336,8.872300475528936,19.266440890083643,28.138741365612578,0.0
26266.666666666664,8.87170018174922,19.264774958053536,28.13647513980275,0.0
26300.000000000007,8.869078013975033,19.25690845473097,28.125986468706,0.0
26333.333333333336,8.862042374007089,19.241984933356264,28.104027307363356,0.0
26366.666666666664,8.852767318947556,19.224864866848897,28.077632185796453,0.0
26400.000000000007,8.835086159527265,19.195197209392546,28.03028336891981,0.0
26433.333333333336,8.801145839437876,19.142773213720837,27.943919053158712,0.0
26466.666666666664,8.749818327094504,19.06407350548657,27.81389183258107,0.0
26500.000000000007,8.676591496157611,18.9590290120009,27.63562050815851,0.0
26533.333333333336,8.600230778725964,18.86234400692402,27.46257478564998,0.0
26566.666666666664,8.526662100725488,18.760349136060935,27.287011236786423,0.0
26600.000000000007,8.437854273072363,18.64047718066379,27.078331453736155,0.0
26633.333333333336,8.32178650304404,18.496712062766186,26.818498565810224,0.0
26666.666666666664,8.194279154425583,18.34025894492576,26.534538099351344,0.0
26700.000000000007,8.080293263773026,18.19728066001687,26.277573923789895,0.0
26733.333333333336,7.979828831086371,18.063276764766005,26.043105595852374,0.0
26766.666666666664,7.891326402174588,17.933773637597252,25.825100039771844,0.0
26800.000000000007,7.800659507795666,17.81501915419054,25.61567866198621,0.0
26833.333333333336,7.70381851111371,17.68616256578536,25.38998107689907,0.0
26866.666666666664,7.611232262031255,17.55218601010559,25.163418272136845,0.0
26900.000000000007,7.516456142628271,17.406786138219516,24.923242280847784,0.0
26933.333333333336,7.420344339213393,17.259884790755066,24.680229129968456,0.0
26966.666666666664,7.337252457969601,17.13122898757014,24.46848144553974,0.0
27000.000000000007,7.271560397467663,17.027568363902102,24.299128761369765,0.0
27033.333333333336,7.223268157707585,16.94750402984355,24.170772187551133,0.0
27066.666666666664,7.192375738689362,16.887950408961707,24.08032614765107,0.0
27100.000000000007,7.175296642522698,16.844175319856745,24.01947196237944,0.0
27133.333333333336,7.165245927907668,16.814023176011656,23.979269103919325,0.0
27166.666666666664,7.159805632840818,16.797702290811102,23.957507923651917,0.0
27200.000000000007,7.164760881289088,16.812568036155913,23.977328917445,0.0
27233.333333333336,7.17893070610683,16.85507751060914,24.034008216715968,0.0
27266.666666666664,7.196144531959529,16.90671898816724,24.102863520126768,0.0
27300.000000000007,7.216402358847191,16.96749246883022,24.18389482767741,0.0
27333.333333333336,7.220420440213336,16.97954671292866,24.199967153141994,0.0
27366.666666666664,7.231964208156737,16.981017786004536,24.212981994161275,0.0
27400.000000000007,7.234645655622714,16.979401670053903,24.214047325676617,0.0
27433.333333333336,7.229280576257634,16.963306431958664,24.1925870082163,0.0
27466.666666666664,7.220740893717953,16.93768738433962,24.15842827805757,0.0
27500.000000000007,7.209026608003668,16.902544527196756,24.11157113520042,0.0
27533.333333333336,7.189740087282202,16.862782406069773,24.052522493351976,0.0
27566.666666666664,7.164675481228744,16.821215394544055,23.9858908757728,0.0
27600.000000000007,7.133832789843303,16.77112531502088,23.904958104864182,0.0
27633.333333333336,7.097212013125871,16.705575238188914,23.802787251314783,0.0
27666.666666666664,7.054813151076451,16.61880933592593,23.673622487002383,0.0
27700.000000000007,7.015729880185978,16.532648477619553,23.54837835780553,0.0
27733.333333333336,6.981249845331142,16.449921861290907,23.43117170662205,0.0
27766.666666666664,6.953944475083365,16.377131393198667,23.331075868282035,0.0
27800.000000000007,6.932574612069667,16.31302180415757,23.245596416227237,0.0
27833.333333333336,6.91424888908641,16.258044635207796,23.172293524294208,0.0
27866.666666666664,6.898967306133595,16.212199886349353,23.111167192482945,0.0
27900.000000000007,6.886729863211221,16.17548755758223,23.062217420793452,0.0
27933.333333333336,6.877536560319288,16.147907648906433,23.02544420922572,0.0
27966.666666666664,6.871387397457795,16.12946016032196,23.000847557779753,0.0
28000.000000000007,6.861139517483887,16.107063805585383,22.968203323069268,0.0
28033.333333333336,6.8459992696039125,16.061845640283646,22.907844909887558,0.0
28066.666666666664,6.821309119571296,15.99317444811777,22.814483567689063,0.0
28100.000000000007,6.7848772865641225,15.900689506866996,22.685566793431118,0.0
28133.333333333336,6.74225932613794,15.799908240935498,22.54216756707344,0.0
28166.666666666664,6.695836190673711,15.696615294404568,22.39245148507828,0.0
28200.000000000007,6.645607880171428,15.589645062701582,22.23525294287301,0.0
28233.333333333336,6.591574394631093,15.477947002891195,22.06952139752229,0.0
28266.666666666664,6.533735734052708,15.360597477593984,21.894333211646693,0.0
28300.000000000007,6.472091898436269,15.236799278750778,21.70889117718705,0.0
28333.333333333336,6.40664288778178,15.10587294292247,21.512515830704253,0.0
28366.666666666664,6.343831096398561,14.979953981426078,21.32378507782464,0.0
28400.000000000007,6.286688239255706,14.863701070800042,21.150389310055747,0.0
28433.333333333336,6.236862375896006,14.75954849526088,20.996410871156883,0.0
28466.666666666664,6.198021767882465,14.67588221954334,20.873903987425805,0.0
28500.000000000007,6.170166415215082,14.611702920436578,20.78186933565166,0.0
28533.333333333336,6.153296317893858,14.564750080100605,20.718046397994463,0.0
28566.666666666664,6.142876328526501,14.533490111998532,20.676366440525033,0.0
28600.000000000007,6.137772660264938,14.518179107213841,20.65595176747878,0.0
28633.333333333336,6.137772660264938,14.518179107213841,20.65595176747878,0.0
28666.666666666664,6.137772660264938,14.518179107213841,20.65595176747878,0.0
28700.000000000007,6.137772660264938,14.518179107213841,20.65595176747878,0.0
28733.333333333336,6.13622676654513,14.513541426054418,20.64976819259955,0.0
28766.666666666664,6.125019037076532,14.479918237648622,20.604937274725156,0.0
28800.000000000007,6.10414947185914,14.417309541996449,20.521459013855587,0.0
28833.333333333336,6.075035809105947,14.329968553736865,20.405004362842813,0.0
28866.666666666664,6.049328308707501,14.252846052541528,20.30217436124903,0.0
28900.000000000007,6.031017914921071,14.197914871182238,20.22893278610331,0.0
28933.333333333336,6.022520086683855,14.165143713770826,20.18766380045468,0.0
28966.666666666664,6.027254138803282,14.158969713133333,20.186223851936614,0.0
29000.000000000007,6.035230264959266,14.174701252945749,20.209931517905016,0.0
29033.333333333336,6.046448465151813,14.192653625544912,20.239102090696726,0.0
29066.666666666664,6.060908739380921,14.202828029926733,20.263736769307656,0.0
29100.000000000007,6.093630978853862,14.24664026457776,20.34027124343162,0.0
29133.333333333336,6.1352263829185,14.325301753227256,20.460528136145754,0.0
29166.666666666668,6.178457516779849,14.406879792061716,20.585337308841567,0.0
29200.000000000007,6.212448502772118,14.45564405327809,20.668092556050212,0.0
29233.333333333336,6.2263663962917315,14.47225536509599,20.698621761387724,0.0
29266.666666666668,6.226753007263161,14.478702745753194,20.705455753016356,0.0
29300.000000000007,6.213608335686408,14.472163627819754,20.685771963506163,0.0
29333.333333333336,6.181949820525096,14.436935359393303,20.618885179918397,0.0
29366.666666666668,6.1370008670026355,14.381035124043539,20.518035991046172,0.0
29400.000000000007,6.0874016781412505,14.319363507420741,20.406765185561994,0.0
29433.333333333336,6.038270855688753,14.26100425810727,20.299275113796025,0.0
29466.666666666668,5.992867135412717,14.201650550795048,20.194517686207764,0.0
29500.000000000007,5.9518579692173414,14.13368570441415,20.08554367363149,0.0
29533.333333333336,5.918649812885764,14.058122524445965,19.97677233733173,0.0
29566.666666666668,5.895659612512063,13.992431432810875,19.888091045322938,0.0
29600.000000000007,5.876803081562508,13.935861839962216,19.81266492152472,0.0
29633.333333333336,5.8705445279269055,13.91708617905541,19.787630706982316,0.0
29666.666666666668,5.8793994484211725,13.943650940538205,19.823050388959377,0.0
29700.000000000007,5.903367843045304,14.015556124410603,19.918923967455907,0.0
29733.333333333336,5.936634241974352,14.115355321197748,20.0519895631721,0.0
29766.666666666668,5.963207200475022,14.195074196699755,20.158281397174775,0.0
29800.000000000007,5.9830867185473116,14.254712750916621,20.237799469463933,0.0
29833.333333333336,5.99627279619122,14.294270983848351,20.29054378003957,0.0
29866.666666666668,5.99756725276997,14.313971850126286,20.311539102896255,0.0
29900.000000000007,5.986040551074955,14.312216684237047,20.298257235312,0.0
29933.333333333336,5.969317657169764,14.305415562184315,20.27473321935408,0.0
29966.666666666668,5.9464461901020185,14.283165023342157,20.229611213444176,0.0
30000.000000000007,5.917426149871719,14.23782335908352,20.15524950895524,0.0
30033.333333333336,5.886611012762164,14.175674855490547,20.06228586825271,0.0
30066.666666666668,5.8561450282860275,14.099714300419834,19.95585932870586,0.0
30100.000000000007,5.825351377492376,14.00733334803888,19.83268472553126,0.0
30133.333333333336,5.792018044159043,13.90733334803888,19.699351392197922,0.0
30166.666666666668,5.758684710825709,13.807333348038881,19.56601805886459,0.0
30200.000000000007,5.725351377492377,13.707333348038878,19.432684725531253,0.0
30233.333333333336,5.6920180441590436,13.60733334803888,19.299351392197924,0.0
30266.666666666668,5.6586847108257095,13.50733334803888,19.16601805886459,0.0
30300.000000000007,5.622477814273985,13.407921349724269,19.030399163998254,0.0
30333.333333333336,5.579885221681392,13.307152698906394,18.887037920587783,0.0
30366.666666666668,5.53090693304793,13.201512343846986,18.732419276894916,0.0
30400.000000000007,5.470781043611696,13.089368499230739,18.560149542842435,0.0
30433.333333333336,5.391041944907078,12.962625188440246,18.353667133347322,0.0
30466.666666666668,5.294160525672718,12.814560657588517,18.108721183261235,0.0
30500.000000000007,5.197690734504219,12.67042658753186,17.86811732203608,0.0
30533.333333333336,5.098803174059988,12.533454924071089,17.632258098131075,0.0
30566.666666666668,4.997497844340024,12.399164553324315,17.39666239766434,0.0
30600.000000000007,4.894169222661883,12.263470486188286,17.15763970885017,0.0
30633.333333333336,4.794997453667248,12.13039952320203,16.92539697686928,0.0
30666.666666666668,4.703713562428606,11.99886783905152,16.702581401480128,0.0
30700.000000000007,4.627246595509153,11.876665354185938,16.50391194969509,0.0
30733.333333333336,4.563069319793415,11.761376745335797,16.324446065129212,0.0
30766.666666666668,4.513484788547792,11.660399590125667,16.17388437867346,0.0
30800.000000000007,4.473218693933871,11.57818549962726,16.05140419356113,0.0
30833.333333333336,4.442205289732063,11.514763604725248,15.95696889445731,0.0
30866.666666666668,4.420444575942365,11.470127312915626,15.890571888857991,0.0
30900.000000000007,4.4079365525647765,11.444255667101402,15.852192219666177,0.0
30933.333333333336,4.403508380093125,11.436645720243495,15.840154100336623,0.0
30966.666666666668,4.39616270108078,11.41460868320646,15.81077138428724,0.0
31000.000000000007,4.3861653093228234,11.384616507932591,15.770781817255417,0.0
31033.333333333336,4.377819804193281,11.359579992543964,15.737399796737245,0.0
31066.666666666668,4.371126185692152,11.339499137040576,15.710625322732726,0.0
31100.000000000007,4.3660844538194326,11.32437394142242,15.690458395241851,0.0
31133.333333333336,4.370670905940209,11.338133297784749,15.708804203724958,0.0
31166.666666666668,4.378259399449127,11.360898778311505,15.73915817776063,0.0
31200.000000000007,4.388849934346191,11.392670383002699,15.78152031734889,0.0
31233.333333333336,4.402442510631398,11.43344811185832,15.835890622489718,0.0
31266.666666666668,4.419037128304749,11.483231964878373,15.902269093183122,0.0
31300.000000000007,4.433212100619258,11.525756881821895,15.958968982441151,0.0
31333.333333333336,4.433231811973355,11.525816015884187,15.959047827857543,0.0
31366.666666666668,4.418772637771575,11.482438493278844,15.901211131050419,0.0
31400.000000000007,4.389834578013915,11.395624314005866,15.785458892019783,0.0
31433.333333333336,4.356501244680581,11.295624314005867,15.652125558686446,0.0
31466.666666666668,4.323167911347248,11.195624314005867,15.518792225353115,0.0
31500.000000000007,4.289834578013915,11.095624314005866,15.385458892019782,0.0
31533.333333333336,4.256501244680582,10.995624314005866,15.252125558686448,0.0
31566.666666666668,4.2231679113472484,10.895624314005865,15.118792225353115,0.0
31600.000000000007,4.189834578013915,10.795624314005867,14.985458892019782,0.0
31633.333333333336,4.156501244680582,10.695624314005867,14.85212555868645,0.0
31666.666666666668,4.123167911347249,10.595624314005866,14.718792225353116,0.0
31700.000000000007,4.089834578013915,10.495624314005866,14.585458892019782,0.0
31733.333333333336,4.0565012446805815,10.395624314005866,14.452125558686449,0.0
31766.666666666668,4.029805717985056,10.315537733919285,14.345343451904341,0.0
31800.000000000007,4.010325198504537,10.257096175477729,14.267421373982266,0.0
31833.333333333336,3.9980596862390256,10.220299638681194,14.218359324920222,0.0
31866.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
31900.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
31933.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
31966.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32000.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32033.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32066.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32100.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32133.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32166.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32200.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32233.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32266.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32300.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32333.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32366.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32400.000000000007,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32433.333333333336,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32466.666666666668,3.9930091811885204,10.20514812352968,14.198157304718201,0.0
32500.000000000007,3.990235691428306,10.196827654249036,14.187063345677341,0.0
32533.333333333336,3.9831398799638618,10.175540219855703,14.158680099819565,0.0
32566.666666666668,3.971721746795188,10.141285820349685,14.113007567144873,0.0
32600.000000000007,3.9559812919222845,10.094064455730972,14.050045747653256,0.0
32633.333333333336,3.9359185153451506,10.033876125999573,13.969794641344723,0.0
32666.666666666668,3.922165127811276,9.992615963397949,13.914781091209225,0.0
32700.000000000007,3.91789683512835,9.979811085349171,13.89770792047752,0.0
32733.333333333336,3.9231136372963724,9.995461491853238,13.91857512914961,0.0
32766.666666666668,3.9378155343153427,10.039567182910151,13.977382717225495,0.0
32800.0,3.962002526185262,10.112128158519909,14.074130684705171,0.0
32833.33333333333,3.9815578898804915,10.170794249605597,14.152352139486087,0.0
32866.66666666668,3.993990438984744,10.208091896918354,14.2020823359031,0.0
32900.0,3.9993001734980176,10.224021100458174,14.223321273956191,0.0
32933.33333333333,3.9995118137096575,10.224656021093095,14.224167834802751,0.0
32966.66666666668,3.9934829276807715,10.232548856437706,14.22603178411848,0.0
33000.0,3.975507809705653,10.222816863593113,14.198324673298767,0.0
33033.33333333333,3.9540753956475405,10.197810320442187,14.151885716089726,0.0
33066.66666666668,3.94191908930129,10.188065470092846,14.129984559394135,0.0
33100.0,3.939038890666904,10.192632648586372,14.131671539253276,0.0
33133.33333333333,3.9445882388978157,10.20928069327911,14.153868932176927,0.0
33166.66666666668,3.954122689549585,10.237884045234418,14.192006734784002,0.0
33200.0,3.967456022882918,10.27788404523442,14.245340068117338,0.0
33233.33333333333,3.978567133994029,10.31121737856775,14.289784512561782,0.0
33266.66666666668,3.987456022882918,10.337884045234416,14.325340068117335,0.0
33300.0,3.994122689549585,10.357884045234416,14.352006734784,0.0
33333.33333333333,3.9936131354094564,10.356355382814032,14.349968518223488,0.0
33366.66666666668,3.982514535672322,10.327151843595935,14.309666379268258,0.0
33400.0,3.957156255417544,10.268852217821225,14.22600847323877,0.0
33433.33333333333,3.919760516867347,10.186906908678846,14.106667425546194,0.0
33466.66666666668,3.870327320021729,10.080910523621997,13.951237843643726,0.0
33500.0,3.815863034307444,9.968616604917532,13.784479639224974,0.0
33533.33333333333,3.7564384311328407,9.848669236176272,13.605107667309113,0.0
33566.66666666668,3.6920535104979195,9.719798355658497,13.411851866156416,0.0
33600.0,3.630743986688397,9.59659557266655,13.227339559354947,0.0
33633.33333333333,3.581637380081791,9.49417365232949,13.07581103241128,0.0
33666.66666666668,3.5454544113988224,9.409206057873085,12.954660469271909,0.0
33700.0,3.5204093663537774,9.33407092273795,12.854480289091727,0.0
33733.33333333333,3.4983673243117366,9.267944796611824,12.766312120923562,0.0
33766.66666666668,3.479328285272697,9.210827679494708,12.690155964767404,0.0
33800.0,3.458083915903328,9.161924830409001,12.620008746312331,0.0
33833.33333333333,3.434055512499924,9.113652508876877,12.547708021376803,0.0
33866.66666666668,3.408782114101526,9.062559660937655,12.471341775039182,0.0
33900.0,3.3844784354228468,9.009796665567157,12.394275100990004,0.0
33933.33333333333,3.3611033242005144,8.952368692279856,12.31347201648037,0.0
33966.66666666668,3.3359821171348627,8.893471572293084,12.229453689427947,0.0
34000.0,3.315729212715293,8.85669238842023,12.172421601135524,0.0
34033.33333333333,3.2993235899207813,8.839485828790352,12.138809418711134,0.0
34066.66666666668,3.2867652487513297,8.837985788460212,12.124751037211542,0.0
34100.0,3.278054189206937,8.847624284577913,12.125678473784848,0.0
34133.33333333333,3.2731904112876027,8.863854762107943,12.137045173395544,0.0
34166.66666666668,3.2699229875953417,8.876997262435284,12.146920250030625,0.0
34200.0,3.253677196349548,8.875542705750684,12.129219902100234,0.0
34233.33333333333,3.2319530375502254,8.86531314718047,12.097266184730694,0.0
34266.66666666668,3.2100418169514415,8.853302654230387,12.063344471181829,0.0
34300.0,3.1966725225806187,8.857271574251465,12.053944096832083,0.0
34333.33333333333,3.191845154437757,8.876575897923907,12.068421052361664,0.0
34366.66666666668,3.195559712522856,8.91012424558139,12.105683958104246,0.0
34400.0,3.2078161968359167,8.955957299154766,12.163773495990684,0.0
34433.33333333333,3.2264026732205577,9.01171672830869,12.238119401529248,0.0
34466.66666666668,3.24838704291135,9.077669837381066,12.326056880292416,0.0
34500.0,3.271262342119991,9.14629573500699,12.417558077126984,0.0
34533.33333333333,3.294440517612189,9.215830261483585,12.510270779095773,0.0
34566.66666666668,3.3179215693879422,9.286273416810847,12.604194986198788,0.0
34600.0,3.3394628878651944,9.350897372242601,12.690360260107797,0.0
34633.33333333333,3.3549669947888723,9.397409693013634,12.752376687802505,0.0
34666.66666666668,3.363914679359392,9.424252746725195,12.788167426084584,0.0
34700.0,3.366305941576755,9.43142653337728,12.797732474954035,0.0
34733.33333333333,3.3643923722388065,9.419010479307735,12.78340285154654,0.0
34766.66666666668,3.3608171431517135,9.395182349584626,12.75599949273634,0.0
34800.0,3.355580254315477,9.370667211333657,12.726247465649134,0.0
34833.33333333333,3.348805506410999,9.350342967620227,12.699148474031228,0.0
34866.66666666668,3.343464115779972,9.334318795727144,12.677782911507116,0.0
34900.0,3.3395560824223938,9.32259469565441,12.662150778076803,0.0
34933.33333333333,3.337842915510989,9.317455194920194,12.655298110431184,0.0
34966.66666666668,3.3361788090081723,9.312462875411743,12.648641684419914,0.0
35000.0,3.33195453865487,9.299790064351837,12.631744603006705,0.0
35033.33333333333,3.3251701044510806,9.27943676174047,12.604606866191551,0.0
35066.66666666668,3.3158255063968043,9.251402967577643,12.567228473974449,0.0
35100.0,3.304549675309653,9.21757547431619,12.522125149625843,0.0
35133.33333333333,3.2977018005676833,9.197031850090278,12.49473365065796,0.0
35166.66666666668,3.2952818821708934,9.189772094899908,12.4850539770708,0.0
35200.0,3.297289920119285,9.195796208745081,12.493086128864366,0.0
35233.33333333333,3.303725914412857,9.2151041916258,12.518830106038658,0.0
35266.66666666668,3.3123536665889954,9.240987448154216,12.553341114743214,0.0
35300.0,3.3184212549146483,9.259190213131173,12.577611468045824,0.0
35333.33333333333,3.3219286793898144,9.269712486556674,12.591641165946488,0.0
35366.66666666668,3.3228759400144936,9.272554268430714,12.595430208445208,0.0
35400.0,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35433.33333333333,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35466.66666666668,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35500.0,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35533.33333333333,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35566.66666666668,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35600.0,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35633.33333333333,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35666.66666666668,3.322875940014494,9.272554268430714,12.595430208445208,0.0
35700.0,3.325941074114111,9.281749670729564,12.607690744843675,0.0
35733.33333333333,3.3332633389076403,9.303716465110151,12.636979804017793,0.0
35766.66666666668,3.3448427343950824,9.338454651572476,12.68329738596756,0.0
35800.0,3.3606792605764357,9.385964230116539,12.746643490692975,0.0
35833.33333333333,3.380772917451702,9.446245200742338,12.827018118194038,0.0
35866.66666666668,3.40168645482104,9.508985812850353,12.91067226767139,0.0
35900.0,3.4228603203263366,9.572507409366244,12.99536772969258,0.0
35933.33333333333,3.444294513967592,9.636809990290011,13.081104504257604,0.0
35966.66666666668,3.460222411649446,9.684593683335574,13.144816094985021,0.0
36000.0,3.469931284551124,9.713720302040608,13.183651586591733,0.0
36033.33333333333,3.473421132672626,9.724189846405116,13.197610979077739,0.0
36066.66666666668,3.4706919560139515,9.716002316429092,13.186694272443045,0.0
36100.0,3.461743754575103,9.689157712112547,13.150901466687648,0.0
36133.33333333333,3.4512931203792627,9.657805809525026,13.10909892990429,0.0
36166.66666666668,3.4436938306786034,9.635007940423048,13.07870177110165,0.0
36200.0,3.4389458854731254,9.62076410480661,13.059709990279735,0.0
36233.33333333333,3.4370492847628262,9.615074302675714,13.05212358743854,0.0
36266.66666666668,3.4380040285477067,9.617938534030355,13.055942562578062,0.0
36300.0,3.441810116827768,9.62935679887054,13.07116691569831,0.0
36333.33333333333,3.4484675496030097,9.649329097196263,13.097796646799273,0.0
36366.66666666668,3.4531564384918987,9.663395763862928,13.116552202354825,0.0
36400.0,3.455623105158565,9.670795763862927,13.126418869021492,0.0
36433.33333333333,3.45586754960301,9.671529097196261,13.127396646799273,0.0
36466.66666666668,3.466616341873543,9.70377547400786,13.170391815881406,0.0
36500.0,3.4894424288300647,9.772253734877426,13.261696163707489,0.0
36533.33333333333,3.5224868732745085,9.871387068210758,13.393873941485268,0.0
36566.66666666668,3.553309095496731,9.963853734877425,13.517162830374158,0.0
36600.0,3.5819090954967305,10.049653734877426,13.631562830374156,0.0
36633.33333333333,3.6082868732745084,10.128787068210759,13.737073941485267,0.0
36666.66666666668,3.632442428830064,10.201253734877422,13.833696163707486,0.0
36700.0,3.6543757621633977,10.267053734877422,13.92142949704082,0.0
36733.33333333333,3.6740868732745082,10.326187068210755,14.000273941485265,0.0
36766.66666666668,3.6915757621633967,10.378653734877421,14.070229497040817,0.0
36800.0,3.706842428830063,10.424453734877423,14.131296163707486,0.0
36833.33333333333,3.7198868732745076,10.463587068210757,14.183473941485264,0.0
36866.66666666668,3.7307090954967292,10.496053734877421,14.22676283037415,0.0
36900.0,3.739309095496729,10.521853734877421,14.261162830374149,0.0
36933.33333333333,3.745686873274507,10.540987068210752,14.286673941485258,0.0
36966.66666666668,3.7498424288300622,10.553453734877419,14.30329616370748,0.0
37000.0,3.751775762163395,10.559253734877421,14.311029497040817,0.0
37033.33333333333,3.751775762163396,10.559253734877421,14.311029497040817,0.0
37066.66666666668,3.751775762163396,10.559253734877421,14.311029497040817,0.0
37100.0,3.751775762163396,10.559253734877421,14.311029497040817,0.0
37133.33333333333,3.751775762163396,10.559253734877421,14.311029497040817,0.0
37166.66666666668,3.751775762163396,10.559253734877421,14.311029497040817,0.0
37200.0,3.7459906381964525,10.54189836297659,14.287889001173044,0.0
37233.33333333333,3.7335904909333943,10.502386755358158,14.235977246291554,0.0
37266.66666666668,3.720094031021305,10.452041884893355,14.17213591591466,0.0
37300.0,3.705501258460184,10.391853151174942,14.097354409635127,0.0
37333.33333333333,3.7170155415559147,10.380954998876051,14.097970540431964,0.0
37366.66666666668,3.734772157429589,10.391831599241035,14.126603756670624,0.0
37400.0,3.7751591131358793,10.421215615609473,14.196374728745354,0.0
37433.33333333333,3.8296631403660215,10.471171675319594,14.300834815685615,0.0
37466.66666666668,3.8897008177158012,10.532162127796898,14.4218629455127,0.0
37500.0,3.955272145185219,10.604535764242305,14.559807909427525,0.0
37533.33333333333,4.026745603499896,10.688394943990165,14.71514054749006,0.0
37566.66666666668,4.106587179054393,10.782764288775132,14.889351467829526,0.0
37600.0,4.194796871848708,10.888407132761532,15.08320400461024,0.0
37633.33333333333,4.291374681882843,11.006059067558596,15.297433749441439,0.0
37666.66666666668,4.394199155961357,11.133323214421848,15.527522370383206,0.0
37700.0,4.501395274026722,11.26859296164566,15.769988235672383,0.0
37733.33333333333,4.611345471289398,11.409534629707833,16.020880100997232,0.0
37766.66666666668,4.721478319177956,11.549484384570235,16.27096270374819,0.0
37800.0,4.8317938176923985,11.689515002454105,16.5213088201465,0.0
37833.33333333333,4.942291966832722,11.830697416276882,16.772989383109604,0.0
37866.66666666668,5.05297276659893,11.974076752199833,17.027049518798762,0.0
37900.0,5.163836216991019,12.1206511494716,17.28448736646262,0.0
37933.33333333333,5.2727224540634134,12.268107735413217,17.54083018947663,0.0
37966.66666666668,5.374512430197064,12.409400841954861,17.783913272151924,0.0
38000.0,5.469206145391973,12.545126664165608,18.01433280955758,0.0
38033.33333333333,5.556803599648138,12.675957529458714,18.23276112910685,0.0
38066.66666666668,5.637914710759249,12.802239362018145,18.440154072777393,0.0
38100.0,5.714581377425915,12.923167623580298,18.637749001006213,0.0
38133.33333333333,5.786803599648137,13.039177159161122,18.825980758809262,0.0
38166.66666666668,5.854581377425914,13.150760334139575,19.00534171156549,0.0
38200.0,5.917914710759248,13.258470232580812,19.17638494334006,0.0
38233.33333333333,5.976803599648136,13.362921485313997,19.339725084962133,0.0
38266.66666666668,6.031248044092581,13.464787725375155,19.496035769467735,0.0
38300.0,6.081248044092581,13.564794836233443,19.64604288032602,0.0
38333.33333333333,6.126803599648135,13.663709639329868,19.790513238978,0.0
38366.66666666668,6.167914710759246,13.762324440512785,19.93023915127203,0.0
38400.0,6.204581377425913,13.86143874041166,20.066020117837574,0.0
38433.33333333333,6.237543567173072,13.960325309653134,20.197868876826206,0.0
38466.66666666668,6.268186109506637,14.052252936653831,20.320439046160466,0.0
38500.0,6.296509004426608,14.137221621413747,20.433730625840358,0.0
38533.33333333333,6.322512251932985,14.215231363932887,20.53774361586587,0.0
38566.66666666668,6.346195852025771,14.286282164211242,20.632478016237012,0.0
38600.0,6.367559804704964,14.350374022248822,20.717933826953786,0.0
38633.33333333333,6.386604109970564,14.407506938045621,20.794111048016187,0.0
38666.66666666668,6.403328767822569,14.457680911601638,20.861009679424207,0.0
38700.0,6.417733778260983,14.50089594291688,20.91862972117786,0.0
38733.33333333333,6.429819141285803,14.537152031991344,20.966971173277145,0.0
38766.66666666668,6.439584856897031,14.566449178825023,21.006034035722053,0.0
38800.0,6.447030925094664,14.588787383417923,21.03581830851259,0.0
38833.33333333333,6.450739607665714,14.599913431131077,21.050653038796792,0.0
38866.66666666668,6.448831577211564,14.594189339768626,21.04302091698019,0.0
38900.0,6.4413068337322175,14.571615109330585,21.0129219430628,0.0
38933.33333333333,6.427582439747212,14.537719600075336,20.965302039822546,0.0
38966.66666666668,6.4045223328076055,14.489591612889813,20.894113945697416,0.0
39000.0,6.372126512913397,14.424352761365192,20.79647927427859,0.0
39033.33333333333,6.330394980064588,14.340876301564615,20.671271281629203,0.0
39066.66666666668,6.279327734261178,14.238636691196183,20.51796442545736,0.0
39100.0,6.218924775503168,14.117352052801191,20.33627682830436,0.0
39133.33333333333,6.154500113452392,13.988405237234018,20.14290535068641,0.0
39166.66666666668,6.089089826840692,13.857554502300234,19.946644329140927,0.0
39200.0,6.027605727900762,13.734041455495326,19.76164718339609,0.0
39233.33333333333,5.970047816632603,13.617137650070688,19.587185466703293,0.0
39266.66666666668,5.916416093036216,13.505984621286474,19.42240071432269,0.0
39300.0,5.866710557111599,13.39958461665086,19.266295173762458,0.0
39333.33333333333,5.825913769895126,13.310577212886217,19.136490982781346,0.0
39366.66666666668,5.794025731386797,13.238676166032926,19.032701897419724,0.0
39400.0,5.771046441586609,13.183329180320152,18.95437562190676,0.0
39433.33333333333,5.759685091166721,13.151420483884198,18.911105575050918,0.0
39466.66666666668,5.757403108968613,13.144574537289873,18.901977646258487,0.0
39500.0,5.763533043088083,13.162964339648287,18.92649738273637,0.0
39533.33333333333,5.774668437741997,13.196370523610025,18.971038961352022,0.0
39566.66666666668,5.78322718167111,13.222046755397365,19.005273937068477,0.0
39600.0,5.789209274875426,13.239993035010311,19.029202309885736,0.0
39633.33333333333,5.792614717354942,13.250209362448857,19.0428240798038,0.0
39666.66666666668,5.79344350910966,13.252695737713008,19.04613924682267,0.0
39700.0,5.791695650139579,13.24745216080276,19.039147810942342,0.0
39733.33333333333,5.791695650139578,13.24745216080276,19.03914781094234,0.0
39766.66666666668,5.791695650139578,13.24745216080276,19.03914781094234,0.0
39800.0,5.791695650139578,13.247452160802759,19.039147810942335,0.0
39833.33333333333,5.791695650139578,13.247452160802759,19.039147810942335,0.0
39866.66666666668,5.7916956501395775,13.24745216080276,19.03914781094234,0.0
39900.0,5.7916956501395775,13.24745216080276,19.03914781094234,0.0
39933.33333333333,5.7960342744782025,13.260468033818636,19.056502308296842,0.0
39966.66666666668,5.805663904107833,13.28935692270753,19.09502082681536,0.0
40000.0,5.820584539028467,13.334118827469437,19.154703366497905,0.0
40033.33333333333,5.840796179240107,13.394753748104357,19.235549927344465,0.0
40066.66666666668,5.8662988247427545,13.471261684612296,19.33756050935505,0.0
40100.0,5.897092475536405,13.563642636993247,19.460735112529655,0.0
40133.33333333333,5.930425808869737,13.663642636993249,19.594068445862987,0.0
40166.66666666668,5.96375914220307,13.763642636993248,19.72740177919632,0.0
40200.0,5.9970924755364035,13.863642636993248,19.86073511252965,0.0
40233.33333333333,6.030425808869737,13.963642636993248,19.994068445862982,0.0
40266.66666666668,6.06375914220307,14.063642636993249,20.12740177919632,0.0
40300.0,6.097092475536403,14.163642636993249,20.26073511252965,0.0
40333.33333333333,6.129336919980847,14.260375970326583,20.389712890307433,0.0
40366.66666666668,6.15935914220307,14.350442636993247,20.509801779196316,0.0
40400.0,6.187159142203069,14.433842636993246,20.621001779196316,0.0
40433.33333333333,6.212736919980847,14.510575970326581,20.723312890307426,0.0
40466.66666666668,6.2360924755364024,14.580642636993247,20.81673511252965,0.0
40500.0,6.257225808869736,14.644042636993246,20.901268445862982,0.0
40533.33333333333,6.276136919980846,14.70077597032658,20.976912890307425,0.0
40566.66666666668,6.292825808869735,14.750842636993248,21.043668445862984,0.0
40600.0,6.307292475536401,14.794242636993246,21.101535112529646,0.0
40633.33333333333,6.319536919980846,14.830975970326573,21.15051289030742,0.0
40666.66666666668,6.329559142203067,14.861042636993242,21.190601779196307,0.0
40700.0,6.337359142203068,14.884442636993239,21.22180177919631,0.0
40733.33333333333,6.342936919980844,14.901175970326575,21.24411289030742,0.0
40766.66666666668,6.346292475536401,14.911242636993242,21.25753511252964,0.0
40800.0,6.347425808869733,14.914642636993241,21.262068445862976,0.0
40833.33333333333,6.350134487697816,14.922768673477485,21.2729031611753,0.0
40866.66666666668,6.358371082501576,14.947478457888765,21.30584954039034,0.0
40900.0,6.372135593281011,14.988771990227074,21.360907583508084,0.0
40933.33333333333,6.391942057204967,15.04649827219597,21.438440329400937,0.0
40966.66666666668,6.421230569172611,15.12067591412905,21.54190648330166,0.0
41000.0,6.456480002423379,15.20185327362121,21.65833327604459,0.0
41033.33333333333,6.490843916234438,15.2705458924354,21.761389808669836,0.0
41066.66666666668,6.521337235978922,15.319389606291816,21.840726842270737,0.0
41100.0,6.547959961656832,15.349538327208876,21.89749828886571,0.0
41133.33333333333,6.572900157051387,15.368568750874227,21.941468907925614,0.0
41166.66666666668,6.605485883554188,15.405335301364362,22.010821184918548,0.0
41200.0,6.6457171411652345,15.460575506707091,22.106292647872326,0.0
41233.33333333333,6.689270481881366,15.526170863765618,22.215441345646987,0.0
41266.66666666668,6.734292999415513,15.598632875380192,22.332925874795706,0.0
41300.0,6.780784693767673,15.67818079643832,22.458965490205994,0.0
41333.33333333333,6.828745564937848,15.76505605447767,22.593801619415515,0.0
41366.66666666668,6.877959443449165,15.859002756977281,22.736962200426447,0.0
41400.0,6.924319109241099,15.95027672225999,22.87459583150109,0.0
41433.33333333333,6.967233938467212,16.03715761805858,23.00439155652579,0.0
41466.66666666668,7.003603155933705,16.110423566034925,23.11402672196863,0.0
41500.0,7.0334267616405794,16.170209998595393,23.203636760235973,0.0
41533.33333333333,7.056704755587834,16.216770123284505,23.27347487887234,0.0
41566.66666666668,7.073437137775468,16.250654960766024,23.32409209854149,0.0
41600.0,7.083623908203485,16.273358011630563,23.35698191983405,0.0
41633.33333333333,7.088735019314594,16.288691344963894,23.377426364278485,0.0
41666.66666666668,7.091623908203484,16.29735801163056,23.388981919834045,0.0
41700.0,7.09229057487015,16.29935801163056,23.39164858650071,0.0
41733.33333333333,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41766.66666666668,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41800.0,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41833.33333333333,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41866.66666666668,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41900.0,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41933.33333333333,7.092290574870151,16.299358011630563,23.391648586500715,0.0
41966.66666666668,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42000.0,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42033.33333333333,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42066.66666666668,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42100.0,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42133.33333333333,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42166.66666666668,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42200.0,7.092290574870151,16.299358011630563,23.391648586500715,0.0
42233.33333333333,7.094826968215368,16.30595026596102,23.400777234176388,0.0
42266.66666666668,7.1037879010733604,16.32430462212061,23.42809252319397,0.0
42300.0,7.119173373444126,16.355298633548436,23.47447200699256,0.0
42333.33333333333,7.140983385327668,16.399055883007488,23.540039268335157,0.0
42366.66666666668,7.169217936723984,16.45561635328077,23.624834290004753,0.0
42400.0,7.203877027633075,16.524997896189003,23.72887492382208,0.0
42433.33333333333,7.244960658054941,16.607210011942087,23.852170669997026,0.0
42466.66666666668,7.292468827989583,16.70225835352861,23.994727181518194,0.0
42500.0,7.345588529306917,16.80770753183717,24.153296061144086,0.0
42533.33333333333,7.402422743036756,16.91786896539069,24.320291708427444,0.0
42566.66666666668,7.462529549987179,17.031851529244825,24.494381079232006,0.0
42600.0,7.51825312722295,17.134432890774853,24.652686017997805,0.0
42633.33333333333,7.56904445513623,17.224718782090427,24.793763237226656,0.0
42666.66666666668,7.614903533727015,17.302932766310935,24.917836300037948,0.0
42700.0,7.655830362995307,17.369320888032814,25.02515125102812,0.0
42733.33333333333,7.691824942941105,17.424153085911346,25.11597802885245,0.0
42766.66666666668,7.722887273564412,17.46772428367441,25.190611557238825,0.0
42800.0,7.7490173548652255,17.500355000598724,25.24937235546395,0.0
42833.33333333333,7.7702151868435445,17.52239130697858,25.292606493822124,0.0
42866.66666666668,7.786480769499371,17.534203952262317,25.320684721761687,0.0
42900.0,7.797814102832704,17.536186521579065,25.334000624411768,0.0
42933.33333333333,7.809147436166036,17.543549284017633,25.352696720183665,0.0
42966.66666666668,7.820480769499372,17.556721747214223,25.37720251671359,0.0
43000.0,7.831814102832705,17.576144525735486,25.407958628568196,0.0
43033.33333333333,7.8431474361660385,17.602263768109445,25.445411204275487,0.0
43066.66666666668,7.854036325054928,17.63419192012817,25.488228245183098,0.0
43100.0,7.864702991721593,17.666191920128167,25.53089491184976,0.0
43133.33333333333,7.87859301826691,17.697663744986762,25.576256763253674,0.0
43166.66666666668,7.896275232904756,17.730139223531395,25.62641445643615,0.0
43200.0,7.917749635635133,17.765746717196684,25.683496352831813,0.0
43233.33333333333,7.943016226458037,17.806918126699372,25.74993435315741,0.0
43266.66666666668,7.9720750053734735,17.856191370282783,25.828266375656256,0.0
43300.0,8.004925972381436,17.915967512640822,25.920893485022262,0.0
43333.33333333333,8.04156912748193,17.988325751047576,26.029894878529507,0.0
43366.66666666668,8.082004470674955,18.074950604370958,26.15695507504591,0.0
43400.0,8.12587113734162,18.176123196179873,26.301994333521495,0.0
43433.33333333333,8.165293359563842,18.26969243244537,26.434985792009215,0.0
43466.66666666668,8.20027113734162,18.35590458535111,26.556175722692725,0.0
43500.0,8.230804470674952,18.435074613349922,26.665879084024873,0.0
43533.33333333333,8.256893359563842,18.507609267477328,26.76450262704117,0.0
43566.66666666668,8.27898224845273,18.573875934143995,26.852858182596723,0.0
43600.0,8.298848915119397,18.63347593414399,26.932324849263388,0.0
43633.33333333333,8.31649335956384,18.686409267477327,27.00290262704117,0.0
43666.66666666668,8.331915581786062,18.732675934143995,27.064591515930058,0.0
43700.0,8.345115581786061,18.772275934143995,27.117391515930056,0.0
43733.33333333333,8.35609335956384,18.805209267477327,27.161302627041167,0.0
43766.66666666668,8.364848915119394,18.83147593414399,27.196324849263387,0.0
43800.0,8.371382248452727,18.851075934143992,27.22245818259672,0.0
43833.33333333333,8.375693359563838,18.86400926747733,27.23970262704116,0.0
43866.66666666668,8.376243209413687,18.865658817026873,27.241902026440556,0.0
43900.0,8.370950416620895,18.84978043864849,27.220730855269387,0.0
43933.33333333333,8.361903870074347,18.822640799008852,27.1845446690832,0.0
43966.66666666668,8.349103569774046,18.784239898107952,27.133343467882,0.0
44000.0,8.332549515719991,18.734577735945788,27.06712725166578,0.0
44033.33333333333,8.312241707912184,18.673654312522363,26.985896020434545,0.0
44066.66666666668,8.288180146350623,18.601469627837677,26.8896497741883,0.0
44100.0,8.260364831035307,18.518023681891734,26.778388512927044,0.0
44133.33333333333,8.22879576196624,18.423316474684523,26.65211223665076,0.0
44166.66666666668,8.196976016524202,18.32785723835842,26.52483325488262,0.0
44200.0,8.168596243562385,18.242717919472966,26.411314163035353,0.0
44233.33333333333,8.14365644308079,18.16789851802818,26.311554961108968,0.0
44266.66666666668,8.122156615079414,18.103399034024054,26.225555649103466,0.0
44300.0,8.104096759558258,18.049219467460585,26.15331622701884,0.0
44333.33333333333,8.089476876517322,18.00535981833778,26.0948366948551,0.0
44366.66666666668,8.078296965956607,17.971820086655633,26.050117052612244,0.0
44400.0,8.070557027876111,17.948600272414144,26.019157300290257,0.0
44433.33333333333,8.066257062275836,17.93570037561332,26.001957437889157,0.0
44466.66666666668,8.065397069155782,17.93312039625316,25.998517465408945,0.0
44500.0,8.066237366277418,17.935641287618058,26.001878653895478,0.0
44533.33333333333,8.067950458199423,17.940780563384077,26.008731021583504,0.0
44566.66666666668,8.0705363449218,17.948538223551207,26.01907456847301,0.0
44600.0,8.073995026444546,17.958914268119454,26.032909294564,0.0
44633.33333333333,8.078326502767668,17.971908697088814,26.05023519985648,0.0
44666.66666666668,8.083530773891159,17.98752151045929,26.07105228435045,0.0
44700.0,8.089607839815022,18.005752708230876,26.0953605480459,0.0
44733.33333333333,8.094306109741407,18.026522864065736,26.120828973807143,0.0
44766.66666666668,8.0954268563086,18.041527204507418,26.13695406081602,0.0
44800.0,8.11474785729437,18.078233770996714,26.192981628291083,0.0
44833.33333333333,8.140589756462258,18.128288160469683,26.26887791693194,0.0
44866.66666666668,8.158639152518331,18.160758047767487,26.31939720028582,0.0
44900.0,8.167242190349613,18.171135935830694,26.338378126180306,0.0
44933.33333333333,8.166398869956103,18.159758515517535,26.326157385473635,0.0
44966.66666666668,8.160954893533226,18.141592587991422,26.302547481524645,0.0
45000.0,8.188519485340057,18.16979424401981,26.35831372935986,0.0
45033.33333333333,8.216314867598818,18.202274303354038,26.418589170952856,0.0
45066.66666666668,8.244341040309513,18.23937492462008,26.483715964929594,0.0
45100.0,8.272598003472135,18.281467796634775,26.554065800106912,0.0
45133.33333333333,8.30108575708669,18.328953409808037,26.630039166894726,0.0
45166.66666666668,8.329804301153175,18.38225914504457,26.71206344619775,0.0
45200.0,8.358753635671592,18.441836044349678,26.800589680021268,0.0
45233.33333333333,8.387933760641937,18.508154244069726,26.89608800471166,0.0
45266.66666666668,8.417344676064214,18.58169720432496,26.999041880389175,0.0
45300.0,8.446986381938421,18.662955031138175,27.109941413076598,0.0
45333.33333333333,8.47685887826456,18.752417325033495,27.22927620329806,0.0
45366.66666666668,8.509244950973214,18.849575543159457,27.35882049413267,0.0
45400.0,8.542578284306549,18.949575543159455,27.492153827466005,0.0
45433.33333333333,8.575911617639882,19.049575543159456,27.625487160799338,0.0
45466.66666666668,8.611012627740893,19.14912591740561,27.7601385451465,0.0
45500.0,8.651164142892407,19.24894496856924,27.900109111461646,0.0
45533.33333333333,8.696366163094428,19.351299967277836,28.047666130372264,0.0
45566.66666666668,8.746618688346954,19.458297095131062,28.204915783478018,0.0
45600.0,8.801921718649984,19.57178437106901,28.373706089718997,0.0
45633.33333333333,8.86099453403121,19.69046468067332,28.551459214704533,0.0
45666.66666666668,8.921656449132378,19.812037730083212,28.73369417921559,0.0
45700.0,8.973596636404856,19.91336359549985,28.886960231904705,0.0
45733.33333333333,9.01320786810468,19.985607701178264,28.998815569282943,0.0
45766.66666666668,9.040490144231846,20.028785327964098,29.069275472195944,0.0
45800.0,9.055443464786357,20.04292387518251,29.098367339968867,0.0
45833.33333333333,9.058067829768213,20.028080180637442,29.086148010405655,0.0
45866.66666666668,9.048363239177414,19.984405324579637,29.03276856375705,0.0
45900.0,9.026329693013958,19.912580388597004,28.938910081610963,0.0
45933.33333333333,8.9943646094429,19.816685137883834,28.811049747326734,0.0
45966.66666666668,8.963009053887346,19.72261847121717,28.68562752510452,0.0
46000.0,8.933875720554012,19.63521847121717,28.569094191771182,0.0
46033.33333333333,8.9069646094429,19.554485137883837,28.46144974732674,0.0
46066.66666666668,8.882275720554013,19.480418471217174,28.362694191771187,0.0
46100.0,8.859809053887345,19.41301847121717,28.272827525104518,0.0
46133.33333333333,8.839564609442903,19.35228513788384,28.191849747326742,0.0
46166.66666666668,8.821542387220681,19.298218471217172,28.119760858437854,0.0
46200.0,8.80574238722068,19.250818471217173,28.05656085843785,0.0
46233.33333333333,8.792164609442903,19.21008513788384,28.002249747326747,0.0
46266.66666666668,8.780809053887346,19.176018471217176,27.956827525104522,0.0
46300.0,8.771675720554013,19.148618471217176,27.920294191771188,0.0
46333.33333333333,8.764764609442901,19.127885137883844,27.892649747326747,0.0
46366.66666666668,8.760075720554013,19.11381847121718,27.873894191771193,0.0
46400.0,8.757609053887347,19.106418471217175,27.86402752510452,0.0
46433.33333333333,8.757364609442902,19.105685137883842,27.863049747326745,0.0
46466.66666666668,8.74661581717237,19.073438761072246,27.820054578244612,0.0
46500.0,8.723789730215847,19.004960500202674,27.72875023041852,0.0
46533.33333333333,8.690745285771403,18.905827166869344,27.596572452640743,0.0
46566.66666666668,8.659923063549181,18.813360500202677,27.47328356375186,0.0
46600.0,8.631323063549182,18.727560500202678,27.358883563751856,0.0
46633.33333333333,8.604945285771405,18.648427166869343,27.25337245264075,0.0
46666.66666666668,8.580789730215848,18.575960500202683,27.15675023041853,0.0
46700.0,8.558856396882515,18.510160500202684,27.069016897085195,0.0
46733.33333333333,8.539145285771404,18.45102716686935,26.990172452640753,0.0
46766.66666666668,8.521656396882516,18.398560500202684,26.920216897085204,0.0
46800.0,8.506389730215849,18.352760500202685,26.859150230418532,0.0
46833.33333333333,8.493345285771404,18.313627166869352,26.806972452640753,0.0
46866.66666666668,8.48252306354918,18.281160500202688,26.763683563751865,0.0
46900.0,8.473923063549183,18.255360500202684,26.72928356375187,0.0
46933.33333333333,8.467545285771404,18.236227166869355,26.703772452640763,0.0
46966.66666666668,8.46338973021585,18.223760500202687,26.68715023041854,0.0
47000.0,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47033.33333333333,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47066.66666666668,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47100.0,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47133.33333333333,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47166.66666666668,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47200.0,8.461456396882516,18.217960500202686,26.679416897085208,0.0
47233.33333333333,8.458888683723167,18.212568526553902,26.671457210277072,0.0
47266.66666666668,8.448234546757387,18.190461606385092,26.638696153142476,0.0
47300.0,8.429493985985175,18.150650340103514,26.58014432608869,0.0
47333.33333333333,8.394747379657124,18.091851522705436,26.486598902362562,0.0
47366.66666666668,8.340094018553371,18.003444917404536,26.343538935957906,0.0
47400.0,8.265533902673921,17.881201878865184,26.146735781539103,0.0
47433.33333333333,8.183061621475526,17.747341057250306,25.930402678725834,0.0
47466.66666666668,8.098230293332097,17.611969652392048,25.710199945724142,0.0
47500.0,8.011039918243636,17.4747388730895,25.485778791333136,0.0
47533.33333333333,7.921122015484514,17.33554636000831,25.25666837549282,0.0
47566.66666666668,7.826010598660177,17.195367491413815,25.02137809007399,0.0
47600.0,7.725705667770623,17.053438933141702,24.77914460091232,0.0
47633.33333333333,7.620207222815855,16.90902509358273,24.529232316398584,0.0
47666.66666666668,7.511636716991308,16.764522851481388,24.276159568472693,0.0
47700.0,7.401869170354514,16.62153881854329,24.0234079888978,0.0
47733.33333333333,7.291918973091839,16.48059715048112,23.772516123572963,0.0
47766.66666666668,7.18318102659818,16.34483209980343,23.52801312640161,0.0
47800.0,7.079070434288645,16.22341620053428,23.302486634822923,0.0
47833.33333333333,6.979587196163231,16.115278519756238,23.094865715919468,0.0
47866.66666666668,6.8847313122219385,16.01937393130804,22.904105243529976,0.0
47900.0,6.794502782464769,15.934704295941035,22.729207078405807,0.0
47933.33333333333,6.71178673918659,15.86337144747687,22.57515818666346,0.0
47966.66666666668,6.643878035054317,15.812284610115904,22.45616264517022,0.0
48000.0,6.589045068336345,15.776299969603283,22.365345037939626,0.0
48033.33333333333,6.544209435954274,15.746322967214631,22.290532403168907,0.0
48066.66666666668,6.508761220114414,15.722735789250114,22.231497009364524,0.0
48100.0,6.480658522116155,15.7070328791266,22.187691401242756,0.0
48133.33333333333,6.459901341959498,15.699420987301554,22.15932232926105,0.0
48166.66666666668,6.446489679644442,15.699994915716642,22.14648459536108,0.0
48200.0,6.4404235351709875,15.708731891835667,22.149155427006654,0.0
48233.33333333333,6.441702908539133,15.725491304604663,22.167194213143798,0.0
48266.66666666668,6.449511729441287,15.748286819868854,22.19779854931014,0.0
48300.0,6.4615273362327486,15.772524759249421,22.23405209548217,0.0
48333.33333333333,6.473856024242792,15.790007523000412,22.263863547243208,0.0
48366.66666666668,6.485268202522768,15.79738597028117,22.282654172803937,0.0
48400.0,6.495763871072673,15.793974660982943,22.289738532055615,0.0
48433.33333333333,6.504603062367574,15.78065604507726,22.285259107444833,0.0
48466.66666666668,6.510400946901555,15.764378966021624,22.274779912923183,0.0
48500.0,6.513157524674612,15.745459162469814,22.258616687144425,0.0
48533.33333333333,6.512872795686751,15.724372372715273,22.237245168402026,0.0
48566.66666666668,6.5095467599379715,15.701863399062832,22.211410159000806,0.0
48600.0,6.503179417428269,15.67913231774746,22.18231173517573,0.0
48633.33333333333,6.495779556607115,15.656932735283993,22.152712291891106,0.0
48666.66666666668,6.488477120977332,15.635025428394641,22.123502549371974,0.0
48700.0,6.481272110538917,15.6134103970794,22.09468250761832,0.0
48733.33333333333,6.474164525291874,15.592087641338273,22.066252166630147,0.0
48766.66666666668,6.467154365236202,15.57105716117126,22.038211526407462,0.0
48800.0,6.460241630371902,15.550318956578355,22.010560586950255,0.0
48833.33333333333,6.45511520958786,15.534939694226235,21.990054903814094,0.0
48866.66666666668,6.452308436217413,15.526519374114892,21.978827810332305,0.0
48900.0,6.451821310260558,15.525057996244328,21.976879306504888,0.0
48933.33333333333,6.451821310260558,15.525057996244328,21.976879306504888,0.0
48966.66666666668,6.451821310260558,15.525057996244328,21.976879306504888,0.0
49000.0,6.451821310260558,15.525057996244328,21.976879306504888,0.0
49033.33333333333,6.451821310260558,15.525057996244328,21.976879306504888,0.0
49066.66666666668,6.451821310260558,15.525057996244328,21.976879306504888,0.0
49100.0,6.453469661908912,15.530003051189386,21.983472713098298,0.0
49133.33333333333,6.461223019662271,15.55326312444946,22.014486144111732,0.0
49166.66666666668,6.475081383520635,15.594838216024556,22.06991959954519,0.0
49200.0,6.495044753484007,15.654728325914668,22.149773079398678,0.0
49233.33333333333,6.521113129552384,15.732933454119802,22.254046583672185,0.0
49266.66666666668,6.553286511725766,15.829453600639951,22.382740112365717,0.0
49300.0,6.583807345059098,15.921016100639948,22.504823445699046,0.0
49333.33333333333,6.610855956170209,16.00216193397328,22.61301789014349,0.0
49366.66666666668,6.634432345059096,16.072891100639946,22.707323445699043,0.0
49400.0,6.6545365117257615,16.133203600639945,22.787740112365707,0.0
49433.33333333333,6.668459265498053,16.174971861956816,22.84343112745487,0.0
49466.66666666668,6.675480441766912,16.1960353907634,22.871515832530314,0.0
49500.0,6.675600040532344,16.196394187059692,22.871994227592037,0.0
49533.33333333333,6.6688180617943456,16.1760482508457,22.844866312640043,0.0
49566.66666666668,6.655134505552919,16.134997582121414,22.790132087674337,0.0
49600.0,6.63527853847473,16.07542968088685,22.71070821936158,0.0
49633.33333333333,6.6119932161153345,16.00557371380866,22.617566929923992,0.0
49666.66666666668,6.58527853847473,15.925429680886849,22.51070821936158,0.0
49700.0,6.55513450555292,15.834997582121414,22.390132087674335,0.0
49733.33333333333,6.521801172219585,15.734997582121412,22.256798754341,0.0
49766.66666666668,6.488467838886253,15.634997582121413,22.123465421007666,0.0
49800.0,6.455134505552919,15.534997582121413,21.99013208767433,0.0
49833.33333333333,6.421801172219585,15.434997582121412,21.856798754340996,0.0
49866.66666666668,6.388467838886252,15.334997582121412,21.723465421007663,0.0
49900.0,6.35513450555292,15.234997582121407,21.590132087674327,0.0
49933.33333333333,6.321801172219588,15.134997582121413,21.456798754341,0.0
49966.66666666668,6.288467838886255,15.034997582121413,21.32346542100767,0.0
50000.0,6.25513450555292,14.934997582121412,21.190132087674332,0.0
50033.33333333333,6.221801172219587,14.834997582121412,21.056798754341,0.0
50066.66666666668,6.188467838886254,14.734997582121412,20.923465421007663,0.0
50100.0,6.156382277388929,14.638740897629438,20.795123175018364,0.0
50133.33333333333,6.130238486539255,14.560309525080417,20.690548011619672,0.0
50166.66666666668,6.110036466337236,14.49970346447436,20.609739930811593,0.0
50200.0,6.09577621678287,14.456922715811265,20.552698932594136,0.0
50233.33333333333,6.087457737876157,14.43196727909112,20.519425016967276,0.0
50266.66666666668,6.085081029617096,14.424837154313938,20.509918183931035,0.0
50300.0,6.085081029617096,14.424837154313941,20.509918183931035,0.0
50333.33333333333,6.086169918505985,14.42810382098061,20.514273739486594,0.0
50366.66666666668,6.0894810296170965,14.438037154313943,20.52751818393104,0.0
50400.0,6.09501436295043,14.454637154313938,20.549651517264365,0.0
50433.33333333333,6.102769918505985,14.47790382098061,20.580673739486592,0.0
50466.66666666668,6.112747696283763,14.50783715431394,20.620584850597705,0.0
50500.0,6.124947696283762,14.544437154313943,20.669384850597705,0.0
50533.33333333333,6.139369918505985,14.587703820980607,20.727073739486592,0.0
50566.66666666668,6.156014362950429,14.637637154313943,20.793651517264372,0.0
50600.0,6.174881029617096,14.69423715431395,20.869118183931047,0.0
50633.33333333333,6.195969918505984,14.757503820980617,20.9534737394866,0.0
50666.66666666668,6.219281029617095,14.82743715431395,21.046718183931045,0.0
50700.0,6.244814362950429,14.904037154313949,21.148851517264376,0.0
50733.33333333333,6.272569918505984,14.987303820980614,21.259873739486597,0.0
50766.66666666668,6.302547696283763,15.077237154313949,21.379784850597712,0.0
50800.0,6.334747696283763,15.173837154313945,21.50858485059771,0.0
50833.33333333333,6.3653723507890145,15.2657111178297,21.631083468618716,0.0
50866.66666666668,6.3904690893185885,15.341001333418426,21.731470422737015,0.0
50900.0,6.410037911872486,15.399707801080115,21.809745712952598,0.0
50933.33333333333,6.423564781281865,15.441981519111215,21.865546300393078,0.0
50966.66666666668,6.4276096026475535,15.467803877178133,21.895413479825688,0.0
51000.0,6.422172375969557,15.476063137404278,21.898235513373834,0.0
51033.33333333333,6.40979594259668,15.47333295990464,21.88312890250132,0.0
51066.66666666668,6.393465377155792,15.466977508959017,21.86044288611481,0.0
51100.0,6.373180679646895,15.455842872549002,21.8290235521959,0.0
51133.33333333333,6.348941850069986,15.438916546336587,21.787858396406573,0.0
51166.66666666668,6.320748888425067,15.4153282904201,21.736077178845164,0.0
51200.0,6.288601794712136,15.384340576771722,21.672942371483856,0.0
51233.33333333333,6.256824016934358,15.354071908528258,21.610895925462614,0.0
51266.66666666668,6.227268461378801,15.328010782849452,21.555279244228252,0.0
51300.00000000001,6.199935128045468,15.3059379448478,21.50587307289327,0.0
51333.33333333333,6.174824016934358,15.28761196698564,21.46243598392,0.0
51366.66666666668,6.152151297522339,15.273288741783924,21.425440039306267,0.0
51400.00000000001,6.13602418986994,15.272712450919817,21.40873664078976,0.0
51433.33333333333,6.126442693977161,15.285831555121232,21.41227424909839,0.0
51466.66666666668,6.123406809844003,15.312565607144881,21.435972416988886,0.0
51500.00000000001,6.1263832041371264,15.351179174584415,21.47756237872154,0.0
51533.33333333333,6.13368298796765,15.396352383228637,21.530035371196288,0.0
51566.66666666668,6.14530616133557,15.44753421241378,21.59284037374935,0.0
51600.00000000001,6.161252724240889,15.503231161549245,21.66448388579013,0.0
51633.33333333333,6.1800527242408885,15.559631161549243,21.739683885790132,0.0
51666.66666666668,6.198852724240888,15.616031161549243,21.81488388579013,0.0
51700.00000000001,6.217652724240888,15.672431161549241,21.89008388579013,0.0
51733.33333333333,6.234897168685332,15.724164494882572,21.9590616635679,0.0
51766.66666666668,6.249919390907554,15.769231161549238,22.019150552456793,0.0
51800.00000000001,6.262719390907553,15.807631161549237,22.07035055245679,0.0
51833.33333333333,6.273297168685331,15.839364494882572,22.112661663567902,0.0
51866.66666666668,6.281652724240885,15.86443116154924,22.146083885790123,0.0
51900.00000000001,6.287786057574218,15.882831161549236,22.170617219123454,0.0
51933.33333333333,6.29169716868533,15.894564494882568,22.186261663567898,0.0
51966.66666666668,6.29338605757422,15.899631161549236,22.193017219123455,0.0
52000.00000000001,6.293929166874966,15.901260489451477,22.19518965632644,0.0
52033.33333333333,6.296735231595492,15.909678683613052,22.206413915208543,0.0
52066.66666666668,6.3018042517357955,15.924885744033961,22.226689995769757,0.0
52100.00000000001,6.3091362272958795,15.946881670714205,22.256017898010082,0.0
52133.33333333333,6.318731158275738,15.975666463653788,22.294397621929523,0.0
52166.66666666668,6.330589044675378,16.011240122852698,22.341829167528076,0.0
52200.00000000001,6.344709886494794,16.05360264831095,22.398312534805743,0.0
52233.33333333333,6.358557290388771,16.096161785698072,22.454719076086842,0.0
52266.66666666668,6.36824311018975,16.133747687515402,22.50199079770515,0.0
52300.00000000001,6.373767345897735,16.165482800323836,22.53925014622157,0.0
52333.33333333333,6.3751299975127225,16.19124354136037,22.56637353887309,0.0
52366.66666666668,6.37233106503471,16.21098992784201,22.583320992876722,0.0
52400.00000000001,6.365370548463706,16.224704107948035,22.59007465641174,0.0
52433.33333333333,6.354248447799702,16.232376581468547,22.586625029268248,0.0
52466.66666666667,6.338964763042706,16.23400169541495,22.572966458457657,0.0
52500.000000000015,6.31723205359529,16.222713492716142,22.539945546311433,0.0
52533.33333333333,6.286852582412875,16.191916286804897,22.47876886921777,0.0
52566.66666666667,6.248268268687385,16.14250120262556,22.390769471312943,0.0
52600.000000000015,6.20913493535405,16.089690572802844,22.298825508156895,0.0
52633.33333333333,6.170001602020717,16.034378665227113,22.204380267247828,0.0
52666.66666666667,6.130868268687384,15.976341916778958,22.107210185466343,0.0
52700.000000000015,6.09173493535405,15.915334282861954,22.007069218216003,0.0
52733.33333333333,6.052601602020716,15.851085824820824,21.90368742684154,0.0
52766.66666666667,6.014331632050746,15.783090843548372,21.797422475599117,0.0
52800.000000000015,5.97981541583453,15.712516831424765,21.692332247259294,0.0
52833.33333333333,5.949052953372068,15.643613474060958,21.592666427433027,0.0
52866.66666666667,5.922044244663359,15.58087392020964,21.502918164873,0.0
52900.000000000015,5.8987892897084055,15.527563163871477,21.426352453579884,0.0
52933.33333333333,5.879288088507204,15.48549682400831,21.364784912515514,0.0
52966.66666666667,5.863540641059757,15.45552785069651,21.319068491756266,0.0
53000.000000000015,5.8526802806993965,15.437523991094166,21.290204271793563,0.0
53033.33333333333,5.847795896315013,15.430751595567052,21.278547491882065,0.0
53066.66666666667,5.846967067486184,15.429003623728507,21.27597069121469,0.0
53100.000000000015,5.845579680098796,15.424841461566343,21.270421141665143,0.0
53133.33333333333,5.840188152051977,15.418865132203246,21.259053284255224,0.0
53166.66666666667,5.8302236551318485,15.409542806811768,21.239766461943617,0.0
53200.000000000015,5.815686189338408,15.394746123957287,21.210432313295698,0.0
53233.33333333333,5.796575754671659,15.372043182923068,21.168618937594726,0.0
53266.66666666667,5.7728923511316,15.338896065465782,21.11178841659738,0.0
53300.000000000015,5.744635978718231,15.292903706891522,21.03753968560975,0.0
53333.33333333333,5.711806637431552,15.231986909926212,20.943793547357764,0.0
53366.66666666667,5.674404327271562,15.15446115570193,20.828865482973494,0.0
53400.000000000015,5.632789912857147,15.060045320649774,20.69283523350692,0.0
53433.33333333333,5.593367690634925,14.96647608438427,20.559843775019193,0.0
53466.66666666667,5.558389912857148,14.88026393147854,20.43865384433569,0.0
53500.000000000015,5.527856579523814,14.801093903479723,20.328950483003535,0.0
53533.33333333333,5.501767690634925,14.728559249352319,20.230326939987243,0.0
53566.66666666667,5.479678801746037,14.662292582685652,20.141971384431688,0.0
53600.000000000015,5.45981213507937,14.60269258268565,20.06250471776502,0.0
53633.33333333333,5.442167690634927,14.549759249352315,19.99192693998724,0.0
53666.66666666667,5.4267454684127046,14.503492582685649,19.930238051098353,0.0
53700.000000000015,5.413545468412704,14.46389258268565,19.877438051098355,0.0
53733.33333333333,5.402567690634927,14.430959249352316,19.83352693998724,0.0
53766.66666666667,5.393812135079372,14.404692582685652,19.798504717765024,0.0
53800.000000000015,5.387278801746039,14.38509258268565,19.772371384431686,0.0
53833.33333333333,5.382967690634928,14.372159249352318,19.755126939987242,0.0
53866.66666666667,5.380878801746039,14.365892582685651,19.746771384431693,0.0
53900.000000000015,5.380878801746039,14.365892582685651,19.746771384431693,0.0
53933.33333333333,5.380878801746039,14.365892582685651,19.746771384431693,0.0
53966.66666666667,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54000.000000000015,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54033.33333333333,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54066.66666666667,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54100.000000000015,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54133.33333333333,5.380878801746039,14.365892582685651,19.746771384431693,0.0
54166.66666666667,5.379365213854742,14.361351819011759,19.7407170328665,0.0
54200.000000000015,5.374411653483225,14.346491137897207,19.720902791380432,0.0
54233.33333333333,5.366018120631487,14.321310539341994,19.68732865997348,0.0
54266.66666666667,5.35418461529953,14.285810023346121,19.63999463864565,0.0
54300.000000000015,5.338911137487353,14.239989589909587,19.57890072739694,0.0
54333.33333333333,5.320197687194955,14.183849239032394,19.50404692622735,0.0
54366.66666666667,5.2980442644223364,14.11738897071454,19.415433235136874,0.0
54400.000000000015,5.2724508691695,14.040608784956024,19.313059654125524,0.0
54433.33333333333,5.243417501436441,13.95350868175685,19.196926183193288,0.0
54466.66666666667,5.210944161223162,13.856088661117013,19.067032822340177,0.0
54500.000000000015,5.179277494556496,13.761088661117013,18.94036615567351,0.0
54533.33333333333,5.149833050112051,13.672755327783682,18.822588377895734,0.0
54566.66666666667,5.12261082788983,13.591088661117015,18.713699489006846,0.0
54600.000000000015,5.09761082788983,13.516088661117012,18.61369948900684,0.0
54633.33333333333,5.074833050112053,13.44775532778368,18.522588377895733,0.0
54666.66666666667,5.054277494556498,13.386088661117018,18.440366155673516,0.0
54700.000000000015,5.035944161223164,13.331088661117017,18.367032822340178,0.0
54733.33333333333,5.019833050112053,13.282755327783683,18.302588377895734,0.0
54766.66666666667,5.0054997167787185,13.2412156695054,18.24671538628412,0.0
54800.000000000015,4.971166383445385,13.168276577715668,18.139442961161052,0.0
54833.33333333333,4.928388605667608,13.06741455241304,17.995803158080648,0.0
54866.66666666667,4.888508568397635,12.969452741473528,17.85796130987116,0.0
54900.000000000015,4.8531801267484385,12.878898641956571,17.73207876870501,0.0
54933.33333333333,4.822403280720021,12.795415563003946,17.617818843723963,0.0
54966.66666666667,4.796178030312381,12.71857381003851,17.514751840350893,0.0
55000.000000000015,4.739504375525519,12.603044965070026,17.342549340595546,0.0
55033.33333333333,4.685160094137213,12.490918208347168,17.17607830248438,0.0
55066.66666666667,4.6331451861474635,12.381851381243957,17.01499656739142,0.0
55100.000000000015,4.58345965155627,12.275472794943544,16.858932446499814,0.0
55133.33333333333,4.536103490363631,12.17138195903603,16.707485449399663,0.0
55166.66666666667,4.491076702569549,12.069151492616697,16.560228195186248,0.0
55200.000000000015,4.448379288174022,11.968330353680257,16.416709641854276,0.0
55233.33333333333,4.4080112471770505,11.868448405880335,16.276459653057383,0.0
55266.66666666667,4.369972579578635,11.769022189096683,16.138994768675317,0.0
55300.000000000015,4.334263285378776,11.669561597306508,16.003824882685283,0.0
55333.33333333333,4.300883364577471,11.56957702998569,15.87046039456316,0.0
55366.66666666667,4.267550031244138,11.46957702998569,15.737127061229828,0.0
55400.000000000015,4.234216697910806,11.369577029985688,15.603793727896495,0.0
55433.33333333333,4.200883364577472,11.269577029985689,15.470460394563162,0.0
55466.66666666667,4.165782354476462,11.170026655739534,15.335809010215995,0.0
55500.000000000015,4.125630839324947,11.070207604575906,15.195838443900852,0.0
55533.33333333333,4.080428819122925,10.96785260586731,15.048281424990236,0.0
55566.66666666667,4.0301762938704,10.860855478014082,14.891031771884483,0.0
55600.000000000015,3.974873263567371,10.747368202076132,14.722241465643505,0.0
55633.33333333333,3.9178919514541186,10.634962402275749,14.552854353729867,0.0
55666.66666666667,3.862589513477135,10.529467784238404,14.392057297715539,0.0
55700.000000000015,3.816211643085431,10.444828869464093,14.261040512549524,0.0
55733.33333333333,3.7811735714286816,10.386304243914898,14.16747781534358,0.0
55766.66666666667,3.7574752985068836,10.353878626745171,14.111353925252054,0.0
55800.000000000015,3.745116824320037,10.347524618629759,14.092641442949795,0.0
55833.33333333333,3.7440981488681433,10.367185381764713,14.111283530632857,0.0
55866.66666666667,3.7544192721512033,10.4127098358993,14.167129108050503,0.0
55900.000000000015,3.776080194169214,10.483416899445604,14.25949709361482,0.0
55933.33333333333,3.806683496757124,10.575226807209335,14.38191030396646,0.0
55966.66666666667,3.840016830090457,10.675226807209336,14.515243637299793,0.0
56000.000000000015,3.872883496757123,10.773826807209334,14.646710303966456,0.0
56033.33333333333,3.9035279412015678,10.865760140542667,14.769288081744236,0.0
56066.66666666667,3.9319501634237897,10.951026807209333,14.882976970633122,0.0
56100.000000000015,3.958150163423789,11.02962680720933,14.98777697063312,0.0
56133.33333333333,3.982127941201567,11.101560140542663,15.083688081744228,0.0
56166.66666666667,4.003883496757123,11.166826807209327,15.17071030396645,0.0
56200.000000000015,4.023416830090455,11.225426807209328,15.248843637299784,0.0
56233.33333333333,4.040727941201566,11.277360140542662,15.318088081744227,0.0
56266.66666666667,4.055816830090455,11.322626807209327,15.378443637299782,0.0
56300.000000000015,4.068683496757121,11.361226807209325,15.429910303966446,0.0
56333.33333333333,4.079327941201565,11.393160140542658,15.472488081744224,0.0
56366.66666666667,4.087750163423787,11.418426807209322,15.50617697063311,0.0
56400.000000000015,4.093950163423788,11.437026807209321,15.530976970633109,0.0
56433.33333333333,4.097927941201564,11.448960140542654,15.54688808174422,0.0
56466.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56500.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56533.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56566.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56600.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56633.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56666.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56700.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56733.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56766.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56800.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56833.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56866.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56900.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56933.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
56966.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57000.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57033.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57066.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57100.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57133.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57166.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57200.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57233.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57266.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57300.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57333.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57366.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57400.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57433.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57466.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57500.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57533.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57566.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57600.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57633.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57666.66666666667,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57700.000000000015,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57733.33333333333,4.09968349675712,11.45422680720932,15.55391030396644,0.0
57766.66666666667,4.098288595362218,11.450042103024614,15.548330698386833,0.0
57800.000000000015,4.092083689157311,11.431427384409892,15.523511073567203,0.0
57833.33333333333,4.0810687781423995,11.398382651365159,15.479451429507558,0.0
57866.66666666667,4.065243862317482,11.35090790389041,15.416151766207891,0.0
57900.000000000015,4.044608941682561,11.289003141985644,15.333612083668205,0.0
57933.33333333333,4.0184387478883465,11.21287940450819,15.231318152396536,0.0
57966.66666666667,3.9845574758869686,11.122673135327515,15.107230611214483,0.0
58000.000000000015,3.9446967274100304,11.022931953629387,14.967628681039418,0.0
58033.33333333333,3.9019349055359367,10.922078090724927,14.824012996260864,0.0
58066.66666666667,3.8562720102646866,10.81938343613002,14.675655446394705,0.0
58100.000000000015,3.807708041596278,10.714158084691379,14.521866126287659,0.0
58133.33333333333,3.7562429995307136,10.605760440935597,14.362003440466312,0.0
58166.66666666667,3.701876884067992,10.493603337542062,14.195480221610055,0.0
58200.000000000015,3.6446096952081133,10.377156462981798,14.021766158189914,0.0
58233.33333333333,3.5844414329510776,10.25594579747962,13.840387230430698,0.0
58266.66666666667,3.5221881676044835,10.13128404215427,13.653472209758755,0.0
58300.000000000015,3.4601725608130214,10.007038991915412,13.46721155272843,0.0
58333.333333333336,3.402288317247422,9.890641425067995,13.292929742315419,0.0
58366.66666666667,3.3497650278563365,9.784648176604321,13.134413204460657,0.0
58400.000000000015,3.302602692639764,9.688945186003677,12.99154787864344,0.0
58433.333333333336,3.2608013115977053,9.603377232667883,12.86417854426559,0.0
58466.66666666667,3.2243608847301606,9.527726684722824,12.752087569452986,0.0
58500.000000000015,3.193281412037129,9.461677803514718,12.654959215551848,0.0
58533.333333333336,3.1675628935186104,9.404754850750123,12.572317744268735,0.0
58566.66666666667,3.1472053291746063,9.356213024124203,12.503418353298809,0.0
58600.000000000015,3.132208719005116,9.314852247401994,12.447060966407111,0.0
58633.333333333336,3.120564274560672,9.279918914068661,12.400483188629334,0.0
58666.66666666667,3.111142052338449,9.251652247401996,12.362794299740445,0.0
58700.000000000015,3.1039420523384496,9.230052247401998,12.333994299740448,0.0
58733.333333333336,3.0989642745606725,9.215118914068665,12.314083188629338,0.0
58766.66666666667,3.096208719005117,9.206852247402,12.303060966407116,0.0
58800.000000000015,3.0956753856717842,9.205252247402,12.300927633073785,0.0
58833.333333333336,3.0956753856717842,9.205252247402,12.300927633073785,0.0
58866.66666666667,3.0956753856717842,9.205252247402,12.300927633073785,0.0
58900.000000000015,3.0956753856717842,9.205252247402,12.300927633073785,0.0
58933.333333333336,3.0956753856717842,9.205252247402,12.300927633073785,0.0
58966.66666666667,3.0956753856717842,9.205252247402,12.300927633073785,0.0
59000.000000000015,3.0956753856717842,9.205252247402,12.300927633073785,0.0
59033.333333333336,3.0956753856717842,9.205252247402,12.300927633073785,0.0
59066.66666666667,3.0956753856717842,9.205252247402,12.300927633073785,0.0
59100.000000000015,3.0940270340234317,9.200307192456943,12.294334226480375,0.0
59133.333333333336,3.0862736762700735,9.177047119196867,12.263320795466942,0.0
59166.66666666667,3.0724153124117084,9.135472027621775,12.207887340033482,0.0
59200.000000000015,3.0524519424483367,9.075581917731661,12.128033860179997,0.0
59233.333333333336,3.0263835663799603,8.99737678952653,12.023760355906491,0.0
59266.66666666667,2.9942101842065774,8.90085664300638,11.895066827212958,0.0
59300.000000000015,2.963689350873245,8.809294143006383,11.772983493879629,0.0
59333.333333333336,2.936640739762135,8.72814830967305,11.664789049435186,0.0
59366.66666666667,2.913064350873246,8.657419143006384,11.57048349387963,0.0
59400.000000000015,2.89296018420658,8.597106643006388,11.490066827212967,0.0
59433.333333333336,2.876328239762136,8.547210809673054,11.42353904943519,0.0
59466.66666666667,2.8631685175399135,8.50773164300639,11.370900160546302,0.0
59500.000000000015,2.8534810175399143,8.47866914300639,11.332150160546306,0.0
59533.333333333336,2.847265739762137,8.460023309673058,11.307289049435195,0.0
59566.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59600.000000000015,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59633.333333333336,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59666.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59700.000000000015,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59733.333333333336,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59766.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59800.000000000015,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59833.333333333336,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59866.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59900.000000000015,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59933.333333333336,2.844522684206582,8.451794143006392,11.296316827212975,0.0
59966.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
60000.000000000015,2.844522684206582,8.451794143006392,11.296316827212975,0.0
60033.333333333336,2.844522684206582,8.451794143006392,11.296316827212975,0.0
60066.66666666667,2.844522684206582,8.451794143006392,11.296316827212975,0.0
60100.000000000015,2.843274912370574,8.448050827498369,11.291325739868942,0.0
60133.333333333336,2.8360853698869133,8.426482200047387,11.2625675699343,0.0
60166.66666666667,2.822954056755599,8.387088260653444,11.210042317409043,0.0
60200.000000000015,2.8038809729766316,8.329869009316543,11.133749982293175,0.0
60233.333333333336,2.778866118550012,8.254824446036684,11.033690564586696,0.0
60266.66666666667,2.747909493475739,8.161954570813865,10.909864064289604,0.0
60300.000000000015,2.7145761601424057,8.061954570813864,10.77653073095627,0.0
60333.333333333336,2.6812428268090724,7.961954570813864,10.643197397622938,0.0
60366.66666666667,2.6479094934757397,7.8619545708138645,10.509864064289603,0.0
60400.000000000015,2.6145761601424056,7.761954570813863,10.376530730956269,0.0
60433.333333333336,2.5812428268090724,7.661954570813864,10.243197397622938,0.0
60466.66666666667,2.5479094934757396,7.561954570813863,10.109864064289601,0.0
60500.000000000015,2.5145761601424055,7.461954570813862,9.976530730956268,0.0
60533.333333333336,2.4812428268090723,7.361954570813863,9.843197397622935,0.0
60566.66666666667,2.4479094934757386,7.261954570813862,9.7098640642896,0.0
60600.000000000015,2.4145761601424054,7.1619545708138626,9.576530730956268,0.0
60633.333333333336,2.3812428268090717,7.061954570813861,9.443197397622932,0.0
60666.66666666667,2.3479094934757385,6.961954570813861,9.3098640642896,0.0
60700.000000000015,2.3145761601424053,6.861954570813862,9.176530730956268,0.0
60733.333333333336,2.281242826809072,6.761954570813862,9.043197397622935,0.0
60766.66666666667,2.2479094934757384,6.661954570813862,8.9098640642896,0.0
60800.000000000015,2.214576160142405,6.561954570813862,8.776530730956267,0.0
60833.333333333336,2.181242826809072,6.461954570813861,8.64319739762293,0.0
60866.66666666667,2.1479094934757383,6.361954570813862,8.5098640642896,0.0
60900.000000000015,2.1145761601424056,6.261954570813861,8.376530730956267,0.0
60933.333333333336,2.081242826809072,6.161954570813861,8.243197397622932,0.0
60966.66666666667,2.0479094934757387,6.061954570813861,8.1098640642896,0.0
61000.000000000015,2.0145761601424055,5.961954570813861,7.9765307309562665,0.0
61033.333333333336,1.981242826809072,5.861954570813861,7.843197397622932,0.0
61066.66666666667,1.9479094934757386,5.76195457081386,7.709864064289598,0.0
61100.000000000015,1.9145761601424054,5.661954570813862,7.576530730956267,0.0
61133.333333333336,1.8812428268090726,5.561954570813862,7.443197397622934,0.0
61166.66666666667,1.8479094934757387,5.461954570813863,7.309864064289602,0.0
61200.000000000015,1.8145761601424055,5.361954570813863,7.1765307309562685,0.0
61233.333333333336,1.781242826809072,5.261954570813863,7.043197397622936,0.0
61266.66666666667,1.7479094934757387,5.1619545708138626,6.909864064289602,0.0
61300.000000000015,1.7145761601424054,5.061954570813863,6.776530730956268,0.0
61333.333333333336,1.6812428268090724,4.961954570813862,6.643197397622935,0.0
61366.66666666667,1.6479094934757392,4.861954570813863,6.5098640642896015,0.0
61400.000000000015,1.6145761601424058,4.761954570813862,6.376530730956268,0.0
61433.333333333336,1.5812428268090726,4.6619545708138626,6.243197397622935,0.0
61466.66666666667,1.547909493475739,4.561954570813861,6.1098640642896,0.0
61500.000000000015,1.5151094934757394,4.463554570813864,5.978664064289604,0.0
61533.333333333336,1.4845317156979618,4.371821237480532,5.856352953178494,0.0
61566.66666666667,1.4561761601424068,4.286754570813866,5.742930730956273,0.0
61600.000000000015,1.4300428268090737,4.208354570813867,5.63839739762294,0.0
61633.333333333336,1.406131715697963,4.136621237480535,5.542752953178497,0.0
61666.66666666667,1.384442826809074,4.071554570813869,5.455997397622943,0.0
61700.000000000015,1.364976160142408,4.013154570813871,5.378130730956278,0.0
61733.333333333336,1.3477317156979636,3.9614212374805375,5.3091529531785016,0.0
61766.66666666667,1.3327094934757417,3.9163545708138714,5.249064064289613,0.0
61800.000000000015,1.3199094934757423,3.8779545708138734,5.197864064289616,0.0
61833.333333333336,1.3093317156979647,3.8462212374805405,5.155552953178505,0.0
61866.66666666667,1.3009761601424095,3.8211545708138748,5.122130730956284,0.0
61900.000000000015,1.2948428268090766,3.8027545708138764,5.097597397622954,0.0
61933.333333333336,1.2909317156979656,3.7910212374805434,5.081952953178509,0.0
61966.66666666667,1.2892428268090772,3.7859545708138778,5.075197397622954,0.0
62000.000000000015,1.28869971750833,3.784325242911636,5.073024960419966,0.0
62033.333333333336,1.2858936527878047,3.775907048750061,5.061800701537866,0.0
62066.66666666667,1.280824632647501,3.76069998832915,5.04152462097665,0.0
62100.000000000015,1.2734926570874192,3.7387040616489045,5.012196718736324,0.0
62133.333333333336,1.2638977261075592,3.7099192687093248,4.973816994816884,0.0
62166.66666666667,1.252039839707921,3.67434560951041,4.926385449218331,0.0
62200.000000000015,1.2379189978885046,3.6319830840521603,4.869902081940665,0.0
62233.333333333336,1.2215352006493099,3.582831692334576,4.804366892983886,0.0
62266.66666666667,1.2028884479903368,3.5268914343576574,4.729779882347994,0.0
62300.000000000015,1.1819787399115858,3.464162310121403,4.646141050032989,0.0
62333.333333333336,1.1588060764130563,3.3946443196258156,4.553450396038872,0.0
62366.66666666667,1.1333704574947487,3.318337462870893,4.451707920365641,0.0
62400.000000000015,1.1056718831566625,3.2352417398566353,4.340913623013298,0.0
62433.333333333336,1.0757103533987986,3.145357150583044,4.221067503981843,0.0
62466.66666666667,1.0434858682211565,3.048683695050116,4.092169563271273,0.0
62500.000000000015,1.0112858682211572,2.9520836950501175,3.9633695632712747,0.0
62533.333333333336,0.9813080904433795,2.8621503617167847,3.8434584521601645,0.0
62566.66666666667,0.9535525348878243,2.7788836950501192,3.7324362299379437,0.0
62600.000000000015,0.9280192015544916,2.702283695050121,3.6303028966046127,0.0
62633.333333333336,0.9047080904433804,2.6323503617167883,3.537058452160169,0.0
62666.66666666667,0.8836192015544919,2.5690836950501224,3.452702896604615,0.0
62700.000000000015,0.8647525348878258,2.5124836950501233,3.3772362299379495,0.0
62733.333333333336,0.8481080904433814,2.462550361716791,3.310658452160173,0.0
62766.66666666667,0.8328225048577955,2.4194944704294277,3.252316975287223,0.0
62800.000000000015,0.8160053877406778,2.3818280095311586,3.197833397271836,0.0
62833.333333333336,0.7976567390920292,2.3449552231167363,3.1426119622087656,0.0
62866.66666666667,0.7777765589118489,2.304012212985125,3.081788771896974,0.0
62900.000000000015,0.756364847200137,2.2553404000065425,3.011705247206679,0.0
62933.333333333336,0.7334216039568936,2.1967106440978093,2.930132248054703,0.0
62966.66666666667,0.7089468291821186,2.1268404875463567,2.8357873167284753,0.0
63000.000000000015,0.6818071895424781,2.0454215686274355,2.7272287581699137,0.0
63033.333333333336,0.6509137961490845,1.952741388447254,2.603655184596339,0.0
63066.66666666667,0.6186315138668027,1.855894541600409,2.4745260554672117,0.0
63100.000000000015,0.5893522345875242,1.7680567037625727,2.3574089383500967,0.0
63133.333333333336,0.563075958311248,1.6892278749337446,2.252303833244993,0.0
63166.66666666667,0.5398026850379752,1.6194080551139258,2.1592107401519014,0.0
63200.000000000015,0.5195324147677056,1.5585972443031173,2.078129659070823,0.0
63233.333333333336,0.5022651475004385,1.5067954425013161,2.009060590001755,0.0
63266.66666666667,0.48800088323617474,1.4640026497085246,1.9520035329446992,0.0
63300.000000000015,0.4767396219749141,1.4302188659247428,1.906958487899657,0.0
63333.333333333336,0.46848136371665605,1.4054440911499688,1.8739254548666249,0.0
63366.66666666667,0.46322610846140133,1.3896783253842044,1.8529044338456055,0.0
63400.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63433.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63466.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63500.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63533.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63566.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63600.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63633.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63666.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63700.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63733.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63766.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63800.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63833.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63866.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63900.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63933.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
63966.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64000.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64033.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64066.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64100.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64133.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64166.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64200.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64233.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64266.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64300.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64333.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64366.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64400.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64433.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64466.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64500.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64533.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64566.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64600.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64633.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64666.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64700.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64733.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64766.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64800.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64833.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64866.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64900.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64933.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
64966.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
65000.000000000015,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
65033.333333333336,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
65066.66666666667,0.4609738562091497,1.3829215686274496,1.8438954248365995,0.0
65100.000000000015,0.461660355064985,1.3849810651949552,1.8466414202599404,0.0
65133.333333333336,0.4648894422757662,1.3946683268272992,1.8595577691030656,0.0
65166.66666666667,0.47066111784149245,1.4119833535244781,1.8826444713659705,0.0
65200.000000000015,0.4789753817621636,1.4369261452864919,1.9159015270486555,0.0
65233.333333333336,0.4898322340377809,1.4694967021133438,1.9593289361511248,0.0
65266.66666666667,0.5032316746683432,1.5096950240050306,2.012926698673374,0.0
65300.000000000015,0.5191737036538505,1.5575211109615525,2.076694814615403,0.0
65333.333333333336,0.5376583209943039,1.6129749629829122,2.150633283977216,0.0
65366.66666666667,0.5586855266897022,1.676056580069107,2.2347421067588096,0.0
65400.000000000015,0.5822553207400452,1.7467659622201366,2.329021282960182,0.0
65433.333333333336,0.6083677031453346,1.8251031094360044,2.433470812581339,0.0
65466.66666666667,0.6370226739055689,1.911068021716707,2.548090695622276,0.0
65500.000000000015,0.6682202330207481,2.004660699062245,2.672880932082993,0.0
65533.333333333336,0.7011980107985251,2.103594032395576,2.804792043194101,0.0
65566.66666666666,0.7319535663540804,2.195860699062242,2.9278142654163224,0.0
65600.0,0.7604868996874137,2.281460699062242,3.0419475987496556,0.0
65633.33333333336,0.78470650753055,2.3541195225916507,3.1388260301222006,0.0
65666.66666666666,0.8034359192952552,2.410307757885766,3.213743677181021,0.0
65700.0,0.816675134981529,2.4500254049445873,3.2667005399261164,0.0
65733.33333333336,0.8244241545893713,2.4732724637681147,3.297696618357486,0.0
65766.66666666666,0.8266829781187824,2.4800489343563474,3.3067319124751298,0.0
65800.0,0.8234516055697623,2.470354816709287,3.293806422279049,0.0
65833.33333333336,0.8147300369423105,2.444190110826931,3.258920147769242,0.0
65866.66666666666,0.8005182722364274,2.401554816709282,3.2020730889457094,0.0
65900.0,0.7808163114521128,2.3424489343563386,3.1232652458084513,0.0
65933.33333333336,0.7556241545893669,2.2668724637681006,3.0224966183574677,0.0
65966.66666666666,0.7263797101449222,2.1791391304347667,2.905518840579689,0.0
66000.0,0.6953797101449227,2.086139130434768,2.781518840579691,0.0
66033.33333333336,0.6647352657004785,1.9942057971014349,2.658941062801913,0.0
66066.66666666666,0.6363130434782566,1.9089391304347694,2.545252173913026,0.0
66100.0,0.610113043478257,1.8303391304347705,2.4404521739130276,0.0
66133.33333333336,0.5861352657004794,1.7584057971014377,2.344541062801917,0.0
66166.66666666666,0.5643797101449242,1.6931391304347718,2.2575188405796958,0.0
66200.0,0.5448463768115913,1.6345391304347736,2.179385507246365,0.0
66233.33333333336,0.5275352657004804,1.5826057971014404,2.1101410628019206,0.0
66266.66666666666,0.5124463768115918,1.537339130434775,2.049785507246367,0.0
66300.0,0.4995797101449256,1.4987391304347766,1.998318840579702,0.0
66333.33333333336,0.4889352657004813,1.4668057971014437,1.9557410628019252,0.0
66366.66666666666,0.48431171394359723,1.4529351418307912,1.9372468557743883,0.0
66400.0,0.48665872249060627,1.4599761674718184,1.9466348899624244,0.0
66433.33333333336,0.49597629134151,1.4879288740245296,1.9839051653660393,0.0
66466.66666666666,0.5122644204963068,1.53679326148892,2.0490576819852264,0.0
66500.0,0.5350564432883297,1.6051693298649885,2.1402257731533183,0.0
66533.33333333336,0.5625968041620254,1.687790412486075,2.2503872166481003,0.0
66566.66666666666,0.5948855031173915,1.784656509352174,2.3795420124695656,0.0
66600.0,0.6282188364507248,1.8846565093521739,2.5128753458028985,0.0
66633.33333333336,0.6615521697840582,1.984656509352174,2.646208679136232,0.0
66666.66666666666,0.6948855031173915,2.084656509352174,2.7795420124695656,0.0
66700.0,0.7282188364507247,2.184656509352174,2.912875345802899,0.0
66733.33333333336,0.761552169784058,2.2846565093521742,3.046208679136232,0.0
66766.66666666666,0.7948855031173914,2.3846565093521743,3.1795420124695655,0.0
66800.0,0.8282188364507247,2.4846565093521744,3.3128753458028988,0.0
66833.33333333336,0.861552169784058,2.5846565093521745,3.4462086791362325,0.0
66866.66666666666,0.8948855031173912,2.6846565093521746,3.579542012469566,0.0
66900.0,0.9282188364507246,2.7846565093521747,3.712875345802899,0.0
66933.33333333336,0.959529947561835,2.878589842685506,3.8381197902473407,0.0
66966.66666666666,0.9886188364507236,2.9658565093521716,3.954475345802895,0.0
67000.0,1.0154855031173904,3.0464565093521716,4.0619420124695615,0.0
67033.33333333336,1.0401299475618342,3.120389842685503,4.160519790247337,0.0
67066.66666666666,1.062552169784056,3.1876565093521685,4.250208679136225,0.0
67100.0,1.082752169784056,3.248256509352168,4.331008679136224,0.0
67133.33333333336,1.1007299475618333,3.3021898426855,4.402919790247333,0.0
67166.66666666666,1.1164855031173886,3.3494565093521658,4.465942012469554,0.0
67200.0,1.1300188364507218,3.3900565093521657,4.520075345802887,0.0
67233.33333333336,1.1413299475618321,3.4239898426854967,4.565319790247329,0.0
67266.66666666666,1.1504188364507206,3.451256509352163,4.601675345802883,0.0
67300.0,1.1572855031173872,3.471856509352163,4.629142012469551,0.0
67333.33333333336,1.161929947561831,3.4857898426854947,4.647719790247326,0.0
67366.66666666666,1.1643521697840529,3.4930565093521597,4.657408679136213,0.0
67400.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67433.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67466.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67500.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67533.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67566.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67600.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67633.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67666.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67700.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67733.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67766.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67800.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67833.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67866.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67900.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67933.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
67966.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68000.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68033.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68066.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68100.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68133.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68166.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68200.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68233.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68266.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68300.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68333.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68366.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68400.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68433.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68466.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68500.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68533.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68566.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68600.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68633.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68666.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68700.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68733.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68766.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68800.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68833.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68866.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68900.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68933.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
68966.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69000.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69033.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69066.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69100.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69133.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69166.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69200.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69233.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69266.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69300.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69333.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69366.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69400.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69433.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69466.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69500.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69533.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69566.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69600.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69633.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69666.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69700.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69733.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69766.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69800.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69833.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69866.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69900.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69933.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
69966.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70000.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70033.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70066.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70100.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70133.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70166.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70200.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70233.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70266.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70300.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70333.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70366.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70400.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70433.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70466.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70500.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70533.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70566.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70600.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70633.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70666.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70700.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70733.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70766.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70800.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70833.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70866.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70900.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70933.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
70966.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71000.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71033.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71066.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71100.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71133.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71166.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71200.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71233.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71266.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71300.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71333.33333333336,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71366.66666666666,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71400.0,1.1645521697840528,3.49365650935216,4.658208679136213,0.0
71433.33333333336,1.1676348256106122,3.5029044768318376,4.67053930244245,0.0
71466.66666666666,1.1741050153125097,3.5223150459375305,4.69642006125004,0.0
71500.0,1.1839627388897453,3.5518882166692376,4.735850955558983,0.0
71533.33333333336,1.197207996342321,3.5916239890269637,4.788831985369285,0.0
71566.66666666666,1.2138407876702346,3.641522363010705,4.85536315068094,0.0
71600.0,1.2338611128734867,3.701583338620462,4.935444451493949,0.0
71633.33333333336,1.2572689719520787,3.7718069158562373,5.029075887808316,0.0
71666.66666666666,1.2840643649060086,3.8521930947180274,5.136257459624035,0.0
71700.0,1.314247291735277,3.9427418752058325,5.256989166941109,0.0
71733.33333333336,1.347425069513054,4.042275208539164,5.389700278052217,0.0
71766.66666666666,1.3783806250686093,4.1351418752058295,5.513522500274439,0.0
71800.0,1.4071139584019425,4.221341875205829,5.628455833607772,0.0
71833.33333333336,1.4336250695130532,4.300875208539161,5.734500278052214,0.0
71866.66666666666,1.4579139584019418,4.373741875205826,5.831655833607768,0.0
71900.0,1.4799806250686085,4.439941875205826,5.919922500274434,0.0
71933.33333333336,1.4998250695130522,4.499475208539158,5.99930027805221,0.0
71966.66666666666,1.5174472917352742,4.552341875205824,6.069789166941098,0.0
72000.0,1.532847291735274,4.598541875205823,6.131389166941097,0.0
72033.33333333336,1.5460250695130513,4.638075208539155,6.184100278052205,0.0
72066.66666666666,1.5569806250686062,4.670941875205821,6.227922500274427,0.0
72100.0,1.5657139584019395,4.697141875205821,6.262855833607761,0.0
72133.33333333336,1.5722250695130497,4.716675208539152,6.2889002780522025,0.0
72166.66666666666,1.5765139584019385,4.729541875205818,6.306055833607757,0.0
72200.0,1.5785806250686052,4.735741875205818,6.314322500274423,0.0
72233.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72266.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72300.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72333.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72366.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72400.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72433.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72466.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72500.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72533.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72566.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72600.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72633.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72666.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72700.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72733.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72766.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72800.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72833.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72866.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72900.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72933.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
72966.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73000.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73033.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73066.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73100.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73133.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73166.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73200.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73233.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73266.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73300.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73333.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73366.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73400.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73433.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73466.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73500.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73533.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73566.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73600.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73633.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73666.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73700.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73733.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73766.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73800.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73833.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73866.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73900.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73933.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
73966.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74000.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74033.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74066.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74100.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74133.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74166.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74200.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74233.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74266.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74300.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74333.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74366.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74400.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74433.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74466.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74500.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74533.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74566.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74600.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74633.33333333336,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74666.66666666666,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74700.0,1.5785806250686052,4.735741875205819,6.314322500274423,0.0
74733.33333333336,1.5788236806241616,4.736471041872488,6.315294722496649,0.0
74766.66666666666,1.5825389584019398,4.747616875205822,6.330155833607762,0.0
74800.0,1.5897264584019397,4.769179375205821,6.3589058336077615,0.0
74833.33333333336,1.6003861806241626,4.801158541872491,6.401544722496653,0.0
74866.66666666666,1.6145181250686078,4.843554375205826,6.458072500274434,0.0
74900.0,1.632122291735275,4.896366875205826,6.528489166941101,0.0
74933.33333333336,1.6531986806241648,4.959596041872495,6.612794722496659,0.0
74966.66666666666,1.6777472917352765,5.03324187520583,6.710989166941106,0.0
75000.0,1.7057681250686099,5.11730437520583,6.8230725002744395,0.0
75033.33333333336,1.7372611806241667,5.211783541872499,6.949044722496667,0.0
75066.66666666666,1.7705945139575,5.311783541872499,7.08237805583,0.0
75100.0,1.803241348434998,5.409724045304993,7.212965393739992,0.0
75133.33333333336,1.83334559455755,5.500036783672649,7.3333823782301994,0.0
75166.66666666666,1.8609072523251575,5.582721756975471,7.443629009300628,0.0
75200.0,1.8859263217378193,5.657778965213457,7.543705286951277,0.0
75233.33333333336,1.9084028027955355,5.725208408386606,7.633611211182141,0.0
75266.66666666666,1.9283366954983068,5.785010086494919,7.713346781993226,0.0
75300.0,1.9457279998461336,5.837183999538398,7.782911999384531,0.0
75333.33333333336,1.9605767158390137,5.881730147517038,7.842306863356052,0.0
75366.66666666666,1.9728828434769485,5.918648530430843,7.8915313739077915,0.0
75400.0,1.9808463827599387,5.942539148279813,7.923385531039752,0.0
75433.33333333336,1.9840451114657598,5.952135334397277,7.9361804458630365,0.0
75466.66666666666,1.9824790295944144,5.94743708878324,7.929916118377654,0.0
75500.0,1.9761481371459013,5.9284444114377015,7.904592548583603,0.0
75533.33333333336,1.965814803812568,5.897444411437701,7.863259215250269,0.0
75566.66666666666,1.9554814704792347,5.866444411437701,7.821925881916936,0.0
75600.0,1.9451481371459012,5.8354444114377015,7.780592548583602,0.0
75633.33333333336,1.9348148038125679,5.804444411437701,7.739259215250269,0.0
75666.66666666666,1.9244814704792348,5.7734444114377,7.697925881916936,0.0
75700.0,1.9141481371459017,5.742444411437701,7.6565925485836015,0.0
75733.33333333336,1.9038148038125682,5.7114444114377,7.615259215250268,0.0
75766.66666666666,1.893481470479235,5.6804444114377,7.573925881916935,0.0
75800.0,1.8831481371459018,5.649444411437701,7.532592548583603,0.0
75833.33333333336,1.8728148038125683,5.618444411437701,7.4912592152502695,0.0
75866.66666666666,1.8624814704792345,5.5874444114376995,7.4499258819169345,0.0
75900.0,1.8539481371459012,5.5618444114377,7.415792548583601,0.0
75933.33333333336,1.8476370260347905,5.542911078104368,7.390548104139158,0.0
75966.66666666666,1.843548137145902,5.530644411437702,7.374192548583605,0.0
76000.0,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76033.33333333336,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76066.66666666666,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76100.0,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76133.33333333336,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76166.66666666666,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76200.0,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76233.33333333336,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76266.66666666666,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76300.0,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76333.33333333336,1.8416814704792352,5.525044411437703,7.366725881916938,0.0
76366.66666666666,1.8378828000138976,5.5136484000416885,7.351531200055586,0.0
76400.0,1.8293357914668888,5.488007374400664,7.317343165867553,0.0
76433.33333333336,1.8160404448382077,5.448121334514619,7.264161779352826,0.0
76466.66666666666,1.797996760127855,5.393990280383563,7.1919870405114175,0.0
76500.0,1.7752047373358326,5.325614212007495,7.100818949343328,0.0
76533.33333333336,1.747664376462137,5.2429931293864085,6.990657505848545,0.0
76566.66666666666,1.7153756775067703,5.146127032520311,6.861502710027081,0.0
76600.0,1.682042344173437,5.04612703252031,6.728169376693748,0.0
76633.33333333336,1.6487090108401035,4.946127032520311,6.594836043360414,0.0
76666.66666666666,1.6153756775067696,4.846127032520311,6.461502710027081,0.0
76700.0,1.5820423441734361,4.746127032520311,6.328169376693747,0.0
76733.33333333336,1.5487090108401036,4.646127032520312,6.194836043360414,0.0
76766.66666666666,1.51537567750677,4.546127032520311,6.0615027100270815,0.0
76800.0,1.4820423441734363,4.4461270325203115,5.928169376693748,0.0
76833.33333333336,1.4487090108401028,4.346127032520311,5.794836043360414,0.0
76866.66666666666,1.4153756775067696,4.246127032520311,5.66150271002708,0.0
76900.0,1.3820423441734362,4.146127032520312,5.528169376693748,0.0
76933.33333333336,1.3507312330623258,4.05219369918698,5.402924932249306,0.0
76966.66666666666,1.3216423441734375,3.9649270325203143,5.286569376693752,0.0
77000.0,1.2947756775067707,3.8843270325203143,5.179102710027085,0.0
77033.33333333336,1.270131233062327,3.8103936991869833,5.08052493224931,0.0
77066.66666666666,1.2477090108401052,3.7431270325203174,4.990836043360422,0.0
77100.0,1.227509010840105,3.682527032520318,4.9100360433604235,0.0
77133.33333333336,1.209531233062328,3.628593699186986,4.838124932249315,0.0
77166.66666666666,1.1937756775067727,3.5813270325203206,4.7751027100270935,0.0
77200.0,1.1802423441734395,3.54072703252032,4.720969376693759,0.0
77233.33333333336,1.168931233062329,3.5067936991869884,4.6757249322493175,0.0
77266.66666666666,1.1598423441734405,3.4795270325203234,4.639369376693764,0.0
77300.0,1.1529756775067739,3.458927032520323,4.611902710027096,0.0
77333.33333333336,1.14833123306233,3.444993699186992,4.593324932249322,0.0
77366.66666666666,1.1459090108401082,3.437727032520326,4.583636043360434,0.0
77400.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77433.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77466.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77500.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77533.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77566.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77600.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77633.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77666.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77700.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77733.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77766.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77800.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77833.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77866.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77900.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77933.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
77966.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
78000.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
78033.33333333336,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
78066.66666666666,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
78100.0,1.145709010840108,3.4371270325203263,4.582836043360435,0.0
78133.33333333336,1.1471382409000448,3.441414722700136,4.588552963600181,0.0
78166.66666666666,1.1531778905081598,3.4595336715244813,4.612711562032641,0.0
78200.0,1.163827959664453,3.4914838789933613,4.6553118386578145,0.0
78233.33333333336,1.1790884483689266,3.537265345106782,4.716353793475708,0.0
78266.66666666666,1.1989593566215782,3.596878069864737,4.795837426486315,0.0
78300.0,1.2234406844224082,3.6703220532672263,4.893762737689634,0.0
78333.33333333336,1.2525324317714182,3.7575972953142562,5.010129727085674,0.0
78366.66666666666,1.2858657651047516,3.857597295314256,5.143463060419007,0.0
78400.0,1.3191990984380848,3.957597295314256,5.276796393752341,0.0
78433.33333333336,1.3525324317714182,4.057597295314256,5.410129727085674,0.0
78466.66666666666,1.3858657651047515,4.157597295314256,5.543463060419008,0.0
78500.0,1.4191990984380847,4.257597295314256,5.676796393752341,0.0
78533.33333333336,1.452532431771418,4.357597295314256,5.810129727085674,0.0
78566.66666666666,1.4858657651047513,4.457597295314256,5.943463060419008,0.0
78600.0,1.5191990984380848,4.557597295314256,6.076796393752342,0.0
78633.33333333336,1.5507102095491951,4.652130628647589,6.202840838196783,0.0
78666.66666666666,1.5799990984380836,4.739997295314254,6.319996393752338,0.0
78700.0,1.6070657651047502,4.821197295314255,6.428263060419004,0.0
78733.33333333336,1.631910209549194,4.895730628647586,6.527640838196779,0.0
78766.66666666666,1.6545324317714156,4.963597295314251,6.618129727085667,0.0
78800.0,1.6749324317714156,5.024797295314251,6.699729727085665,0.0
78833.33333333336,1.6931102095491928,5.079330628647583,6.772440838196775,0.0
78866.66666666666,1.7090657651047478,5.127197295314248,6.836263060418996,0.0
78900.0,1.7227990984380812,5.168397295314248,6.89119639375233,0.0
78933.33333333336,1.7343102095491916,5.20293062864758,6.937240838196772,0.0
78966.66666666666,1.74359909843808,5.230797295314246,6.974396393752326,0.0
79000.0,1.7506657651047468,5.251997295314245,7.002663060418993,0.0
79033.33333333336,1.7555102095491906,5.266530628647576,7.022040838196767,0.0
79066.66666666666,1.7581324317714124,5.274397295314242,7.032529727085654,0.0
79100.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79133.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79166.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79200.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79233.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79266.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79300.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79333.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79366.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79400.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79433.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79466.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79500.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79533.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79566.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79600.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79633.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79666.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79700.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79733.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79766.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79800.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79833.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79866.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79900.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79933.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
79966.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80000.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80033.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80066.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80100.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80133.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80166.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80200.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80233.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80266.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80300.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80333.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80366.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80400.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80433.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80466.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80500.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80533.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80566.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80600.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80633.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80666.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80700.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80733.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80766.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80800.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80833.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80866.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80900.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80933.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
80966.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81000.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81033.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81066.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81100.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81133.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81166.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81200.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81233.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81266.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81300.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81333.33333333336,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81366.66666666666,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81400.0,1.7585324317714126,5.275597295314243,7.034129727085656,0.0
81433.33333333336,1.7554497759448533,5.266349327834565,7.021799103779418,0.0
81466.66666666666,1.7489795862429558,5.246938758728872,6.995918344971827,0.0
81500.0,1.73912186266572,5.217365587997165,6.956487450662885,0.0
81533.33333333336,1.7258766052131451,5.177629815639438,6.903506420852583,0.0
81566.66666666666,1.7092438138852313,5.127731441655698,6.836975255540928,0.0
81600.0,1.6892234886819795,5.067670466045941,6.7568939547279205,0.0
81633.33333333336,1.665815629603388,4.997446888810166,6.663262518413554,0.0
81666.66666666666,1.6390202366494577,4.917060709948375,6.556080946597834,0.0
81700.0,1.6088373098201898,4.826511929460571,6.43534923928076,0.0
81733.33333333336,1.5756595320424123,4.726978596127239,6.302638128169652,0.0
81766.66666666666,1.5447039764868573,4.634111929460573,6.17881590594743,0.0
81800.0,1.5159706431535238,4.5479119294605725,6.063882572614097,0.0
81833.33333333336,1.4894595320424138,4.468378596127241,5.957838128169655,0.0
81866.66666666666,1.465170643153525,4.395511929460575,5.8606825726141,0.0
81900.0,1.4431039764868585,4.329311929460576,5.772415905947434,0.0
81933.33333333336,1.4232595320424146,4.269778596127244,5.6930381281696585,0.0
81966.66666666666,1.4056373098201929,4.216911929460578,5.622549239280771,0.0
82000.0,1.3902373098201926,4.170711929460578,5.56094923928077,0.0
82033.33333333336,1.3770595320424155,4.1311785961272465,5.508238128169662,0.0
82066.66666666666,1.3661039764868603,4.098311929460581,5.464415905947441,0.0
82100.0,1.3573706431535266,4.072111929460581,5.429482572614108,0.0
82133.33333333336,1.3508595320424164,4.052578596127249,5.4034381281696655,0.0
82166.66666666666,1.3465706431535278,4.0397119294605845,5.386282572614112,0.0
82200.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82233.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82266.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82300.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82333.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82366.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82400.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82433.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82466.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82500.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82533.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82566.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82600.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82633.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82666.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82700.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82733.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82766.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82800.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82833.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82866.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82900.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82933.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
82966.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83000.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83033.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83066.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83100.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83133.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83166.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83200.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83233.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83266.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83300.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83333.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83366.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83400.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83433.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83466.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83500.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83533.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83566.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83600.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83633.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83666.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83700.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83733.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83766.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83800.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83833.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83866.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83900.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83933.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
83966.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84000.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84033.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84066.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84100.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84133.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84166.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84200.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84233.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84266.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84300.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84333.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84366.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84400.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84433.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84466.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84500.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84533.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84566.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84600.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84633.33333333336,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84666.66666666666,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84700.0,1.344503976486861,4.033511929460584,5.3780159059474455,0.0
84733.33333333336,1.3442609209313046,4.032782762793914,5.377043683725219,0.0
84766.66666666666,1.3405456431535263,4.02163692946058,5.362182572614105,0.0
84800.0,1.3333581431535264,4.00007442946058,5.333432572614106,0.0
84833.33333333336,1.322698420931303,3.9680952627939097,5.290793683725212,0.0
84866.66666666666,1.308566476486858,3.9256994294605754,5.234265905947433,0.0
84900.0,1.2909623098201914,3.872886929460575,5.163849239280767,0.0
84933.33333333336,1.2698859209313016,3.8096577627939054,5.079543683725207,0.0
84966.66666666666,1.24533730982019,3.736011929460571,4.981349239280761,0.0
85000.0,1.2173164764868567,3.65194942946057,4.869265905947427,0.0
85033.33333333336,1.1858234209313003,3.557470262793901,4.743293683725201,0.0
85066.66666666666,1.1524900875979671,3.457470262793901,4.6099603503918685,0.0
85100.0,1.1191567542646337,3.357470262793901,4.476627017058535,0.0
85133.33333333336,1.0858234209313005,3.257470262793902,4.343293683725202,0.0
85166.66666666666,1.052490087597967,3.1574702627939017,4.209960350391868,0.0
85200.0,1.0191567542646334,3.057470262793902,4.076627017058535,0.0
85233.33333333336,0.9858234209312999,2.957470262793902,3.943293683725202,0.0
85266.66666666666,0.9524900875979667,2.857470262793902,3.809960350391868,0.0
85300.0,0.9191567542646332,2.757470262793901,3.676627017058534,0.0
85333.33333333336,0.8858234209312998,2.6574702627939017,3.5432936837252016,0.0
85366.66666666666,0.8524900875979666,2.5574702627939017,3.409960350391868,0.0
85400.0,0.8209567542646333,2.4628702627939014,3.2838270170585346,0.0
85433.33333333336,0.7916456431535228,2.37493692946057,3.1665825726140926,0.0
85466.66666666666,0.7645567542646343,2.293670262793904,3.0582270170585386,0.0
85500.0,0.7396900875979677,2.219070262793904,2.958760350391872,0.0
85533.33333333336,0.7170456431535238,2.1511369294605722,2.868182572614096,0.0
85566.66666666666,0.696623420931302,2.0898702627939065,2.7864936837252086,0.0
85600.0,0.678423420931302,2.0352702627939068,2.7136936837252086,0.0
85633.33333333336,0.6624456431535249,1.9873369294605754,2.6497825726141,0.0
85666.66666666666,0.6486900875979698,1.9460702627939097,2.5947603503918795,0.0
85700.0,0.6371567542646364,1.9114702627939097,2.548627017058546,0.0
85733.33333333336,0.6278456431535259,1.8835369294605786,2.5113825726141044,0.0
85766.66666666666,0.6207567542646375,1.8622702627939125,2.48302701705855,0.0
85800.0,0.6158900875979707,1.8476702627939126,2.4635603503918833,0.0
85833.33333333336,0.6132456431535269,1.8397369294605812,2.452982572614108,0.0
85866.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
85900.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
85933.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
85966.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86000.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86033.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86066.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86100.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86133.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86166.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86200.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86233.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86266.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86300.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86333.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86366.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86400.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86433.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86466.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86500.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86533.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86566.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86600.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86633.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86666.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86700.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86733.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86766.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86800.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86833.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86866.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86900.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86933.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
86966.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87000.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87033.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87066.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87100.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87133.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87166.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87200.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87233.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87266.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87300.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87333.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87366.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87400.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87433.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87466.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87500.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87533.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87566.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87600.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87633.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87666.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87700.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87733.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87766.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87800.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87833.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87866.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87900.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87933.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
87966.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
88000.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
88033.33333333336,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
88066.66666666666,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
88100.0,0.6128234209313052,1.8384702627939158,2.451293683725221,0.0
88133.33333333336,0.6113941908713681,1.8341825726141052,2.4455767634854735,0.0
88166.66666666666,0.6053545412632533,1.8160636237897603,2.4214181650530135,0.0
88200.0,0.59470447210696,1.7841134163208805,2.378817888427841,0.0
88233.33333333336,0.5794439834024865,1.7383319502074601,2.317775933609947,0.0
88266.66666666666,0.559573075149835,1.6787192254495054,2.2382923005993405,0.0
88300.0,0.535091747349005,1.6052752420470155,2.1403669893960204,0.0
88333.33333333336,0.505999999999995,1.517999999999985,2.02399999999998,0.0
88366.66666666666,0.4726666666666617,1.417999999999985,1.8906666666666467,0.0
88400.0,0.4393333333333283,1.3179999999999852,1.7573333333333134,0.0
88433.33333333336,0.4059999999999949,1.217999999999985,1.62399999999998,0.0
88466.66666666666,0.37266666666666165,1.1179999999999852,1.4906666666666468,0.0
88500.0,0.3393333333333283,1.0179999999999851,1.3573333333333133,0.0
88533.33333333336,0.30599999999999505,0.9179999999999849,1.22399999999998,0.0
88566.66666666666,0.27266666666666173,0.8179999999999852,1.090666666666647,0.0
88600.0,0.23933333333332843,0.7179999999999851,0.9573333333333135,0.0
88633.33333333336,0.20782222222221797,0.6234666666666537,0.8312888888888716,0.0
88666.66666666666,0.1785333333333294,0.5355999999999882,0.7141333333333176,0.0
88700.0,0.15146666666666272,0.45439999999998815,0.6058666666666509,0.0
88733.33333333336,0.12662222222221894,0.3798666666666568,0.5064888888888758,0.0
88766.66666666666,0.10399999999999704,0.3119999999999912,0.41599999999998816,0.0
88800.0,0.08359999999999705,0.2507999999999912,0.3343999999999882,0.0
88833.33333333336,0.06542222222221994,0.1962666666666598,0.2616888888888797,0.0
88866.66666666666,0.04946666666666471,0.14839999999999412,0.19786666666665884,0.0
88900.0,0.035733333333331375,0.10719999999999413,0.1429333333333255,0.0
88933.33333333336,0.024222222222220917,0.07266666666666274,0.09688888888888367,0.0
88966.66666666666,0.014933333333332353,0.04479999999999706,0.05973333333332941,0.0
89000.0,0.007866666666665691,0.023599999999997068,0.031466666666662764,0.0
89033.33333333336,0.003022222222221896,0.009066666666665687,0.012088888888887584,0.0
89066.66666666666,0.00040000000000000024,0.0012000000000000005,0.001600000000000001,0.0
89100.0,0.0,0.0,0.0,0.0
89133.33333333336,0.0,0.0,0.0,0.0
89166.66666666666,0.0,0.0,0.0,0.0
89200.0,0.0,0.0,0.0,0.0
89233.33333333336,0.0,0.0,0.0,0.0
89266.66666666666,0.0,0.0,0.0,0.0
89300.0,0.0,0.0,0.0,0.0
89333.33333333336,0.0,0.0,0.0,0.0
89366.66666666666,0.0,0.0,0.0,0.0
89400.0,0.0,0.0,0.0,0.0
89433.33333333336,0.0,0.0,0.0,0.0
89466.66666666666,0.0,0.0,0.0,0.0
89500.0,0.0,0.0,0.0,0.0
89533.33333333336,0.0,0.0,0.0,0.0
89566.66666666666,0.0,0.0,0.0,0.0
89600.0,0.0,0.0,0.0,0.0
89633.33333333336,0.0,0.0,0.0,0.0
89666.66666666666,0.0,0.0,0.0,0.0
89700.0,0.0,0.0,0.0,0.0
89733.33333333336,0.0,0.0,0.0,0.0
89766.66666666666,0.0,0.0,0.0,0.0
89800.0,0.0,0.0,0.0,0.0
89833.33333333336,0.0,0.0,0.0,0.0
89866.66666666666,0.0,0.0,0.0,0.0
89900.0,0.0,0.0,0.0,0.0
89933.33333333336,0.0,0.0,0.0,0.0
89966.66666666666,0.0,0.0,0.0,0.0
90000.0,0.0,0.0,0.0,0.0
90033.33333333336,0.0,0.0,0.0,0.0
90066.66666666666,0.0,0.0,0.0,0.0
90100.0,0.0,0.0,0.0,0.0
90133.33333333336,0.0,0.0,0.0,0.0
90166.66666666666,0.0,0.0,0.0,0.0
90200.0,0.0,0.0,0.0,0.0
90233.33333333336,0.0,0.0,0.0,0.0
90266.66666666666,0.0,0.0,0.0,0.0
90300.0,0.0,0.0,0.0,0.0
90333.33333333336,0.0,0.0,0.0,0.0
90366.66666666666,0.0,0.0,0.0,0.0
90400.0,0.0,0.0,0.0,0.0
90433.33333333336,0.0,0.0,0.0,0.0
90466.66666666666,0.0,0.0,0.0,0.0
90500.0,0.0,0.0,0.0,0.0
90533.33333333336,0.0,0.0,0.0,0.0
90566.66666666666,0.0,0.0,0.0,0.0
90600.0,0.0,0.0,0.0,0.0
90633.33333333336,0.0,0.0,0.0,0.0
90666.66666666666,0.0,0.0,0.0,0.0
90700.0,0.0,0.0,0.0,0.0
90733.33333333336,0.0,0.0,0.0,0.0
90766.66666666666,0.0,0.0,0.0,0.0
90800.0,0.0,0.0,0.0,0.0
90833.33333333336,0.0,0.0,0.0,0.0
90866.66666666666,0.0,0.0,0.0,0.0
90900.0,0.0,0.0,0.0,0.0
90933.33333333336,0.0,0.0,0.0,0.0
90966.66666666666,0.0,0.0,0.0,0.0
91000.0,0.0,0.0,0.0,0.0
91033.33333333336,0.0,0.0,0.0,0.0
91066.66666666666,0.0,0.0,0.0,0.0
91100.0,0.0,0.0,0.0,0.0
91133.33333333336,0.0,0.0,0.0,0.0
91166.66666666666,0.0,0.0,0.0,0.0
91200.0,0.0,0.0,0.0,0.0
91233.33333333336,0.0,0.0,0.0,0.0
91266.66666666666,0.0,0.0,0.0,0.0
91300.0,0.0,0.0,0.0,0.0
91333.33333333336,0.0,0.0,0.0,0.0
91366.66666666666,0.0,0.0,0.0,0.0
91400.0,0.0,0.0,0.0,0.0
91433.33333333336,0.0,0.0,0.0,0.0
91466.66666666666,0.0,0.0,0.0,0.0
91500.0,0.0,0.0,0.0,0.0
91533.33333333336,0.00015649452269284414,0.0004694835680785325,0.0006259780907713767,0.0
91566.66666666666,0.004225352112677757,0.012676056338033271,0.016901408450711027,0.0
91600.0,0.012206572769954743,0.036619718309864234,0.04882629107981897,0.0
91633.33333333336,0.024100156494525515,0.07230046948357653,0.09640062597810206,0.0
91666.66666666666,0.039906103286388356,0.11971830985916508,0.15962441314555342,0.0
91700.0,0.05962441314554328,0.1788732394366298,0.2384976525821731,0.0
91733.33333333336,0.08325508607199199,0.24976525821597592,0.3330203442879679,0.0
91766.66666666666,0.11079812206573275,0.3323943661971982,0.443192488262931,0.0
91800.0,0.14225352112676562,0.42676056338029683,0.5690140845070625,0.0
91833.33333333336,0.17558685446009895,0.5267605633802968,0.7023474178403957,0.0
91866.66666666666,0.20892018779343227,0.6267605633802967,0.8356807511737291,0.0
91900.0,0.24225352112676563,0.7267605633802967,0.9690140845070625,0.0
91933.33333333336,0.2755868544600989,0.8267605633802968,1.1023474178403956,0.0
91966.66666666666,0.3088090766823207,0.9264272300469624,1.235236306729283,0.0
92000.0,0.33980907668232074,1.0194272300469622,1.359236306729283,0.0
92033.33333333336,0.36858685446009787,1.1057605633802936,1.4743474178403917,0.0
92066.66666666666,0.3951424100156531,1.1854272300469593,1.5805696400626124,0.0
92100.0,0.41947574334898635,1.2584272300469594,1.6779029733959456,0.0
92133.33333333336,0.4415868544600968,1.3247605633802906,1.7663474178403873,0.0
92166.66666666666,0.4614757433489855,1.3844272300469564,1.845902973395942,0.0
92200.0,0.4791424100156521,1.4374272300469564,1.9165696400626084,0.0
92233.33333333336,0.494586854460096,1.4837605633802877,1.9783474178403835,0.0
92266.66666666666,0.5078090766823179,1.5234272300469536,2.031236306729271,0.0
92300.0,0.5188090766823179,1.5564272300469535,2.0752363067292716,0.0
92333.33333333336,0.527586854460095,1.5827605633802848,2.11034741784038,0.0
92366.66666666666,0.5341424100156502,1.6024272300469506,2.136569640062601,0.0
92400.0,0.5384757433489835,1.6154272300469508,2.153902973395934,0.0
92433.33333333336,0.540586854460094,1.6217605633802823,2.162347417840376,0.0
92466.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92500.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92533.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92566.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92600.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92633.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92666.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92700.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92733.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92766.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92800.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92833.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92866.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92900.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92933.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
92966.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93000.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93033.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93066.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93100.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93133.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93166.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93200.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93233.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93266.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93300.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93333.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93366.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93400.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93433.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93466.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93500.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93533.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93566.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93600.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93633.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93666.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93700.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93733.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93766.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93800.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93833.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93866.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93900.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93933.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
93966.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94000.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94033.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94066.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94100.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94133.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94166.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94200.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94233.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94266.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94300.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94333.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94366.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94400.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94433.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94466.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94500.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94533.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94566.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94600.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94633.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94666.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94700.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94733.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94766.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94800.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94833.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94866.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94900.0,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94933.33333333336,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
94966.66666666666,0.5405868544600941,1.6217605633802823,2.1623474178403765,0.0
95000.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95033.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95066.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95100.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95133.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95166.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95200.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95233.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95266.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95300.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95333.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95366.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95400.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95433.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95466.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95500.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95533.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95566.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95600.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95633.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95666.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95700.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95733.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95766.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95800.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95833.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95866.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95900.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95933.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
95966.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96000.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96033.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96066.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96100.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96133.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96166.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96200.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96233.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96266.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96300.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96333.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96366.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96400.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96433.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96466.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96500.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96533.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96566.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96600.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96633.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96666.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96700.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96733.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96766.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96800.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96833.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96866.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96900.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96933.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
96966.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97000.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97033.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97066.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97100.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97133.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97166.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97200.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97233.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97266.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97300.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97333.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97366.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97400.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97433.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97466.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97500.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97533.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97566.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97600.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97633.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97666.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97700.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97733.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97766.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97800.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97833.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97866.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97900.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97933.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
97966.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98000.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98033.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98066.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98100.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98133.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98166.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98200.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98233.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98266.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98300.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98333.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98366.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98400.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98433.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98466.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98500.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98533.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98566.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98600.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98633.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98666.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98700.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98733.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98766.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98800.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98833.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98866.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98900.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98933.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
98966.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99000.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99033.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99066.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99100.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99133.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99166.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99200.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99233.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99266.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99300.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99333.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99366.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99400.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99433.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99466.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99500.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99533.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99566.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99600.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99633.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99666.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99700.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99733.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99766.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99800.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99833.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99866.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99900.0,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99933.33333333336,0.540586854460094,1.6217605633802825,2.162347417840377,0.0
99966.66666666666,0.540586854460094,1.6217605633802825,2.162347417840377,0.0


==> anc/cc_rac_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
33.33333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
66.66666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
100.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
133.33333333333331,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
166.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
200.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
233.33333333333334,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
266.66666666666663,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
300.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
333.3333333333334,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
366.66666666666663,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
400.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
433.33333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
466.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
500.0000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
533.3333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
566.6666666666669,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
600.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
633.3333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
666.6666666666669,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
700.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
733.3333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
766.6666666666669,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
800.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
833.3333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
866.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
900.0000000000002,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
933.3333333333334,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
966.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1000.0000000000002,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1033.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1066.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1100.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1133.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1166.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1200.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1233.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1266.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1300.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1333.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1366.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1400.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1433.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1466.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1500.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1533.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1566.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1600.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1633.3333333333337,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1666.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1700.0000000000005,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1733.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1766.6666666666665,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1800.0000000000005,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1833.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1866.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1900.0000000000005,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1933.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
1966.6666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2000.0000000000005,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2033.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2066.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2100.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2133.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2166.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2200.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2233.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2266.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2300.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2333.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2366.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2400.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2433.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2466.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2500.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2533.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2566.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2600.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2633.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2666.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2700.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2733.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2766.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2800.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2833.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2866.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2900.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2933.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
2966.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3000.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3033.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3066.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3100.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3133.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3166.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3200.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3233.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3266.6666666666674,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3300.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3333.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3366.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3400.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3433.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3466.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3500.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3533.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3566.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3600.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3633.333333333333,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3666.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3700.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3733.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3766.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3800.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3833.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3866.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3900.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3933.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
3966.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4000.000000000001,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4033.3333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4066.666666666667,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4100.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4133.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4166.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4200.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4233.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4266.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4300.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4333.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4366.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4400.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4433.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4466.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4500.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4533.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4566.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4600.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4633.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4666.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4700.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4733.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4766.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4800.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4833.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4866.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4900.0,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4933.333333333335,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
4966.666666666666,22.545229221783508,9.891478211122047,32.43670743290556,12.65375101066146
5000.0,22.687510763605395,9.937817564222001,32.6253283278274,12.749693199383394
5033.333333333335,22.784026814191982,9.935311910074148,32.71933872426613,12.848714904117834
5066.666666666666,22.888952742111893,9.944452706775555,32.83340544888745,12.944500035336338
5100.0,23.002031214647094,9.97739930741901,32.9794305220661,13.024631907228084
5133.333333333335,23.12278322010362,10.031212032244058,33.15399525234768,13.091571187859563
5166.666666666666,23.237716344221955,10.097770274803343,33.335486619025296,13.139946069418611
5200.0,23.35045383014801,10.132306289022386,33.48276011917039,13.218147541125623
5233.333333333335,23.46988148317405,10.155211197991274,33.62509268116533,13.314670285182775
5266.666666666666,23.591380246190067,10.206571637923735,33.7979518841138,13.384808608266331
5300.0,23.65578090650409,10.213763343449825,33.86954424995392,13.442017563054266
5333.333333333335,23.7540791703597,10.245626378092185,33.999705548451885,13.508452792267514
5366.666666666666,23.855446135876726,10.281575380722,34.13702151659872,13.573870755154726
5400.0,23.9653603761498,10.339872688950065,34.30523306509986,13.625487687199735
5433.333333333335,24.082754108554646,10.394255509116256,34.4770096176709,13.68849859943839
5466.666666666666,24.2327577951155,10.465200520031605,34.697958315147105,13.767557275083895
5500.0,24.38812822434609,10.555797273605377,34.94392549795147,13.832330950740714
5533.333333333335,24.559426777151685,10.63799111637534,35.197417893527025,13.921435660776346
5566.666666666666,24.71533812219208,10.720859695057717,35.4361978172498,13.994478427134363
5600.0,24.878252141419292,10.785875610810418,35.66412775222971,14.092376530608874
5633.333333333335,25.036102056214478,10.877555243929942,35.91365730014442,14.158546812284536
5666.666666666666,25.20842684892917,10.976760777562932,36.1851876264921,14.23166607136624
5700.0,25.416516809224525,11.097228762430353,36.51374557165488,14.319288046794172
5733.333333333335,25.59913758394926,11.181853912867055,36.78099149681631,14.417283671082206
5766.666666666666,25.71887556570385,11.213344846202645,36.9322204119065,14.505530719501206
5800.0,25.849408250458552,11.267784495631673,37.117192746090225,14.581623754826879
5833.333333333335,25.97882077843594,11.332617287663998,37.31143806609994,14.64620349077194
5866.666666666666,26.13218453036606,11.403074951861335,37.535259482227396,14.729109578504726
5900.0,26.26768933880543,11.47957342791281,37.74726276671824,14.78811591089262
5933.333333333335,26.414433515761047,11.545057242070111,37.95949075783116,14.869376273690936
5966.666666666666,26.56643558420087,11.640934131131088,38.20736971533196,14.925501453069783
6000.0,26.683438653847134,11.704679376620758,38.38811803046789,14.978759277226375
6033.333333333335,26.813760487872152,11.7913979712748,38.60515845914695,15.022362516597353
6066.666666666666,26.990398693863707,11.915442036386148,38.90584073024986,15.074956657477559
6100.0,27.165817170413185,12.020912107331833,39.186729277745016,15.144905063081351
6133.333333333335,27.308166935561296,12.062833786966843,39.37100072252814,15.245333148594453
6166.666666666666,27.493785098016552,12.097192122297294,39.590977220313846,15.396592975719258
6200.0,27.642795599071842,12.145097651302853,39.787893250374694,15.49769794776899
6233.333333333335,27.794872269022317,12.230863122897027,40.02573539191934,15.56400914612529
6266.666666666666,27.94032755386557,12.331737271686992,40.27206482555256,15.608590282178577
6300.0,28.12538656293643,12.43051896157539,40.55590552451182,15.694867601361041
6333.333333333335,28.27440170466869,12.534828326096832,40.80923003076552,15.739573378571858
6366.666666666666,28.41957619834618,12.634507561344948,41.05408375969113,15.785068637001233
6400.0,28.54683277649819,12.737414762940448,41.28424753943864,15.80941801355774
6433.333333333335,28.679944357447344,12.829173107215423,41.509117464662765,15.85077125023192
6466.666666666666,28.835915371257766,12.870866951375234,41.706782322633,15.965048419882532
6500.000000000001,29.006827271433018,12.94410686404183,41.950934135474846,16.06272040739119
6533.333333333335,29.24052394182674,13.043451340659304,42.28397528248605,16.197072601167434
6566.666666666666,29.52050689785706,13.177652787965293,42.698159685822354,16.342854109891768
6600.000000000002,29.798830562109003,13.366152972649473,43.16498353475848,16.43267758945953
6633.333333333334,30.03826137431246,13.581475837719417,43.61973721203188,16.456785536593042
6666.666666666666,30.26411034470417,13.779652376085739,44.043762720789914,16.484457968618432
6700.000000000002,30.487930455897708,13.993464451036635,44.48139490693434,16.494466004861074
6733.333333333334,30.705202119700225,14.245548393940098,44.95075051364032,16.459653725760127
6766.666666666666,30.943036467412746,14.531413876242368,45.474450343655114,16.411622591170378
6800.000000000002,31.17353909170056,14.847728496127269,46.02126758782783,16.325810595573294
6833.333333333334,31.394696304356795,15.06853924465385,46.46323554901065,16.326157059702943
6866.666666666666,31.59087187830621,15.149661117718585,46.7405329960248,16.441210760587623
6900.000000000002,31.76495570404104,15.230044565055193,46.99500026909623,16.534911138985848
6933.333333333334,31.93936012336213,15.286471069076603,47.22583119243873,16.652889054285524
6966.666666666666,32.090218664069894,15.388036128312805,47.4782547923827,16.70218253575709
7000.000000000002,32.238854931515185,15.51318519754068,47.752040129055864,16.725669733974506
7033.333333333334,32.436968882139475,15.63861662313362,48.0755855052731,16.798352259005853
7066.666666666666,32.656602075479945,15.774066110182076,48.43066818566202,16.88253596529787
7100.000000000002,32.8778067361577,15.953186466239863,48.830993202397565,16.92462026991784
7133.333333333334,33.123322389821205,16.150647300715644,49.273969690536845,16.97267508910556
7166.666666666666,33.35489223235574,16.265221613717642,49.62011384607338,17.089670618638095
7200.000000000002,33.56876657519935,16.35522938518836,49.92399596038771,17.21353719001099
7233.333333333334,33.7663589152684,16.470207259983145,50.23656617525154,17.296151655285254
7266.666666666666,33.96788815292066,16.583698850507343,50.551587003428,17.384189302413315
7300.000000000002,34.19867545455066,16.692142651071688,50.890818105622344,17.506532803478972
7333.333333333334,34.42463072664429,16.78160712767038,51.206237854314665,17.643023598973908
7366.666666666667,34.620927029989296,16.921155017782098,51.542082047771395,17.699772012207198
7400.000000000002,34.83764327585823,17.058377156066477,51.896020431924704,17.77926611979175
7433.333333333334,35.0613554775176,17.165103627849913,52.22645910536751,17.89625184966769
7466.666666666667,35.267348670852954,17.313440910939043,52.580789581792,17.95390775991391
7500.000000000002,35.51898041834367,17.460706829200188,52.979687247543865,18.058273589143486
7533.333333333334,35.77942253920393,17.650127210612002,53.42954974981593,18.129295328591926
7566.666666666667,36.022442754203084,17.845323206813504,53.86776596101659,18.17711954738958
7600.000000000002,36.25762629740937,18.01669915614462,54.274325453553985,18.240927141264745
7633.333333333334,36.491073619097605,18.177737502394393,54.668811121492,18.313336116703212
7666.666666666667,36.70817920266223,18.35256837867171,55.06074758133394,18.35561082399052
7700.000000000002,36.95473454636013,18.527123407604012,55.48185795396414,18.427611138756117
7733.333333333334,37.16346973082516,18.648751828552175,55.812221559377335,18.514717902272988
7766.666666666667,37.399252352012724,18.798814898656538,56.19806725066926,18.600437453356186
7800.000000000002,37.63850603403247,18.949418143377695,56.58792417741016,18.689087890654772
7833.333333333334,37.88316033528331,19.10458406920354,56.98774440448685,18.778576266079767
7866.666666666667,38.138636755058975,19.25769263420095,57.396329389259925,18.880944120858025
7900.000000000002,38.365609951992816,19.39714205318733,57.76275200518015,18.968467898805486
7933.333333333334,38.55498472822614,19.50946809380857,58.06445282203471,19.045516634417567
7966.666666666667,38.78771560535052,19.61688444878783,58.40460005413835,19.17083115656269
8000.000000000002,39.054178567063175,19.737608184248643,58.79178675131182,19.316570382814533
8033.333333333334,39.29653310522821,19.870163287579132,59.16669639280734,19.426369817649075
8066.666666666667,39.508415136939014,19.987726122278385,59.496141259217396,19.52068901466063
8100.000000000002,39.74150659638904,20.128060861927707,59.869567458316745,19.61344573446133
8133.333333333334,39.999890262123074,20.310887956247775,60.31077821837085,19.6890023058753
8166.666666666667,40.29157416512361,20.494178577178857,60.78575274230247,19.797395587944756
8200.0,40.59596480487011,20.719121739751273,61.31508654462138,19.876843065118834
8233.333333333332,40.867524169446675,20.968644070961194,61.83616824040787,19.89888009848548
8266.66666666667,41.14120788129981,21.276518537675855,62.41772641897567,19.864689343623958
8300.0,41.47208796133896,21.582832193762048,63.054920155101,19.88925576757691
8333.333333333332,41.8642829413933,21.91190325854578,63.776186199939076,19.952379682847518
8366.66666666667,42.24674737327419,22.128300420735794,64.37504779400999,20.118446952538395
8400.0,42.630244678742685,22.371162466195994,65.00140714493868,20.25908221254669
8433.333333333332,42.994971939435565,22.577241389721532,65.5722133291571,20.417730549714033
8466.66666666667,43.29371961021924,22.77772791421606,66.0714475244353,20.51599169600318
8500.0,43.572655450976676,22.984344598363005,66.55700004933968,20.58831085261367
8533.333333333332,43.87051523248345,23.19351211580687,67.06402734829032,20.677003116676577
8566.66666666667,44.150955202303045,23.36557166098164,67.51652686328468,20.785383541321405
8600.0,44.39889071007744,23.530611422353317,67.92950213243076,20.86827928772412
8633.333333333332,44.64754066278305,23.673164791588334,68.32070545437139,20.974375871194717
8666.66666666667,44.926557875931934,23.80384728838465,68.73040516431658,21.122710587547285
8700.0,45.245779185225125,23.936665274870418,69.18244446009554,21.309113910354707
8733.333333333332,45.55306938124784,24.062338485992967,69.6154078672408,21.49073089525487
8766.66666666667,45.85850857804872,24.174950419162766,70.03345899721148,21.683558158885955
8800.0,46.16938830030606,24.296620969578832,70.46600926988489,21.87276733072723
8833.333333333332,46.4273869639666,24.41529845838819,70.84268542235479,22.012088505578408
8866.66666666667,46.65686992149505,24.52227993300493,71.17914985449998,22.13458998849012
8900.0,46.910579259022796,24.6608453615657,71.57142462058849,22.249733897457098
8933.333333333332,47.227860552763005,24.83876707488819,72.0666276276512,22.389093477874816
8966.66666666667,47.57881789320697,24.98037784592744,72.55919573913441,22.598440047279528
9000.0,47.91234013846089,25.139673078573377,73.05201321703427,22.772667059887514
9033.333333333332,48.22004081047967,25.3371710610016,73.55721187148127,22.882869749478065
9066.66666666667,48.55010142932629,25.50913552101194,74.05923695033823,23.040965908314348
9100.0,48.888436386357405,25.64079491482749,74.5292313011849,23.247641471529914
9133.333333333332,49.21301522582041,25.746037075939142,74.95905230175956,23.46697814988127
9166.66666666667,49.47159011243682,25.878875612316072,75.3504657247529,23.59271450012075
9200.0,49.69527108635899,25.986927363963208,75.6821984503222,23.708343722395785
9233.333333333332,49.850044173109076,26.05785390854852,75.90789808165759,23.792190264560556
9266.66666666667,50.038386094132456,26.136966408312944,76.1753525024454,23.901419685819512
9300.0,50.27219701345173,26.237666175385417,76.50986318883714,24.034530838066313
9333.333333333332,50.56981718139206,26.334014910594863,76.90383209198693,24.235802270797198
9366.66666666667,50.9011245552568,26.465181791855123,77.36630634711193,24.435942763401677
9400.0,51.25903253600782,26.651201307877894,77.91023384388572,24.60783122812993
9433.333333333332,51.61023243297122,26.894724490035397,78.50495692300662,24.715507942935826
9466.66666666667,51.93110272221107,27.12697597824329,79.05807870045436,24.80412674396778
9500.0,52.24472452289619,27.275816062310653,79.52054058520685,24.96890846058554
9533.333333333332,52.46758672104126,27.4348578215353,79.90244454257656,25.03272889950596
9566.66666666667,52.69875116291575,27.575699565535807,80.27445072845155,25.12305159737994
9600.0,52.958678261146986,27.67606659077646,80.63474485192344,25.282611670370525
9633.333333333332,53.24514989504906,27.728501396618256,80.97365129166732,25.516648498430804
9666.66666666667,53.54951931215001,27.78225358851789,81.3317729006679,25.76726572363212
9700.0,53.85779072614911,27.875388662995235,81.73317938914434,25.982402063153877
9733.333333333332,54.16202462827803,28.015552832868032,82.17757746114606,26.14647179541
9766.66666666667,54.48441618344913,28.210327103272444,82.69474328672158,26.274089080176683
9800.0,54.847681181697446,28.40222033777859,83.24990151947604,26.445460843918855
9833.333333333332,55.273715488576656,28.603557008253766,83.87727249683041,26.67015848032289
9866.66666666667,55.69061449522103,28.828002729431837,84.51861722465287,26.86261176578919
9900.0,56.120216213904676,29.049097845353902,85.16931405925858,27.071118368550774
9933.333333333332,56.57527133571441,29.257603550973133,85.83287488668755,27.31766778474128
9966.66666666667,57.06863958315092,29.431415638031115,86.50005522118204,27.637223945119803
10000.0,57.555789103222764,29.608094783306104,87.16388388652886,27.94769431991666
10033.333333333332,58.01040512911825,29.810673104186435,87.82107823330469,28.199732024931812
10066.66666666667,58.45804503645219,30.07867228798692,88.53671732443911,28.379372748465272
10100.0,58.94691407562164,30.335102539200633,89.28201661482228,28.61181153642101
10133.333333333332,59.476782303132936,30.591196476583022,90.06797877971596,28.885585826549914
10166.66666666667,60.0229053072737,30.86578661683376,90.88869192410746,29.157118690439944
10200.0,60.61608780518082,31.15450597010703,91.77059377528785,29.461581835073787
10233.333333333332,61.18185477344809,31.386083051689997,92.56793782513809,29.79577172175809
10266.66666666667,61.67957401676228,31.665665305149517,93.3452393219118,30.013908711612764
10300.0,62.18012525916265,31.93718453744935,94.117309796612,30.2429407217133
10333.333333333332,62.7042230268386,32.16579177998442,94.87001480682301,30.53843124685418
10366.66666666667,63.25090840365953,32.41484246689939,95.66575087055892,30.836065936760143
10400.0,63.78777439497905,32.67898686702062,96.46676126199966,31.108787527958434
10433.333333333332,64.29993954836684,32.93739781292403,97.23733736129087,31.362541735442804
10466.66666666667,64.75336225968464,33.10576696481234,97.85912922449697,31.647595294872296
10500.0,65.14029602501844,33.252464786508554,98.392760811527,31.88783123850989
10533.333333333332,65.49778785869206,33.34847115481595,98.84625901350802,32.14931670387612
10566.66666666667,65.83255637103903,33.45668922644548,99.28924559748451,32.375867144593556
10600.0,66.18345883110712,33.58787540889881,99.77133424000593,32.59558342220831
10633.333333333332,66.55742671292799,33.74659720653561,100.3040239194636,32.81082950639238
10666.66666666667,66.95958179113177,33.91351709591517,100.87309888704694,33.0460646952166
10700.0,67.4090950517979,34.04472544100491,101.4538204928028,33.364369610793
10733.333333333332,67.86241465565412,34.16618790932376,102.02860256497789,33.69622674633036
10766.66666666667,68.29433429209966,34.33046123965864,102.62479553175831,33.96387305244102
10800.0,68.74913394828674,34.52157155373026,103.270705502017,34.22756239455648
10833.333333333332,69.23949942273556,34.74190140411074,103.98140082684631,34.49759801862482
10866.66666666667,69.72357241892195,34.998974353700184,104.72254677262214,34.72459806522176
10900.0,70.18171710528514,35.29094302295523,105.47266012824038,34.89077408232991
10933.333333333332,70.65831632422757,35.555271371573646,106.21358769580121,35.103044952653924
10966.66666666667,71.17165997790934,35.807995886058535,106.97965586396788,35.36366409185081
11000.0,71.69778132747851,36.06216039249857,107.75994171997708,35.63562093497994
11033.333333333332,72.22446137886017,36.361379537727885,108.58584091658805,35.863081841132285
11066.66666666667,72.75099008170734,36.619881341819216,109.37087142352655,36.13110873988813
11100.0,73.2877858533599,36.850927952456495,110.1387138058164,36.43685790090341
11133.333333333332,73.83023544554862,37.10613004647727,110.93636549202589,36.724105399071355
11166.66666666667,74.40328753011536,37.36730500434627,111.77059253446163,37.03598252576909
11200.0,74.97331657572967,37.580251925021464,112.55356850075114,37.393064650708205
11233.333333333332,75.51014909878018,37.73904657704853,113.2491956758287,37.77110252173164
11266.66666666667,75.95408490645684,37.90808789562198,113.86217280207882,38.04599701083486
11300.0,76.35448701235435,38.08780784225312,114.44229485460747,38.266679170101234
11333.333333333332,76.68227933312954,38.30164744206344,114.98392677519298,38.3806318910661
11366.66666666667,77.00940967043091,38.530489107592665,115.53989877802357,38.47892056283825
11400.0,77.38311888312451,38.734634831402005,116.11775371452651,38.648484051722505
11433.333333333332,77.78472175358999,38.91439555814203,116.69911731173202,38.87032619544796
11466.66666666667,78.21322678014616,39.06892833885273,117.28215511899889,39.14429844129343
11500.0,78.67133527883084,39.21127131586485,117.88260659469569,39.46006396296599
11533.333333333332,79.13598210047884,39.364106111206105,118.50008821168495,39.771875989272736
11566.66666666667,79.6225328835525,39.52775295173121,119.15028583528371,40.094779931821286
11600.0,80.11390813066232,39.69922971064623,119.81313784130856,40.414678420016095
11633.333333333332,80.62349765274871,39.90992068018201,120.53341833293072,40.7135769725667
11666.66666666667,81.14320311823809,40.1219322822846,121.2651354005227,41.021270835953494
11700.0,81.69169419712853,40.32476141826332,122.01645561539185,41.366932778865205
11733.333333333332,82.2659450236252,40.54737049987007,122.81331552349528,41.71857452375514
11766.66666666667,82.85610129314401,40.770134484593875,123.62623577773789,42.08596680855013
11800.0,83.43845685625989,40.99758159535362,124.43603845161351,42.44087526090627
11833.333333333332,84.0267317878891,41.23956387099044,125.26629565887954,42.78716791689867
11866.66666666667,84.62802870141765,41.44833565164062,126.07636435305827,43.17969304977703
11900.0,85.23277498043944,41.64519510795327,126.87797008839271,43.587579872486174
11933.333333333332,85.86593176379567,41.8719913390338,127.73792310282947,43.993940424761874
11966.66666666667,86.5156008770516,42.098107487548695,128.61370836460028,44.4174933895029
12000.0,87.17797194078143,42.32301444194578,129.5009863827272,44.85495749883565
12033.333333333332,87.850516658819,42.565296674905795,130.4158133337248,45.28521998391321
12066.66666666667,88.53731118797997,42.80761468494715,131.34492587292712,45.72969650303282
12100.0,89.23148603617075,43.07877462902235,132.31026066519308,46.1527114071484
12133.333333333332,89.91023001870612,43.36348755977481,133.27371757848093,46.546742458931305
12166.66666666667,90.52310471981089,43.70015913333126,134.22326385314216,46.82294558647963
12200.0,91.17544050311825,44.069809733125815,135.24525023624406,47.10563076999244
12233.333333333332,91.84103138261618,44.46022583474142,136.3012572173576,47.38080554787476
12266.66666666667,92.49523482571853,44.86931730723136,137.36455213294988,47.625917518487164
12300.0,93.13831481482623,45.25873882543086,138.3970536402571,47.87957598939537
12333.333333333332,93.74958160808319,45.605677839375595,139.3552594474588,48.143903768707595
12366.66666666667,94.37007839567072,45.931455930662366,140.30153432633307,48.43862246500835
12400.0,94.97933606354992,46.24812219026477,141.2274582538147,48.73121387328515
12433.333333333332,95.62804481061478,46.58752613847641,142.2155709490912,49.04051867213837
12466.66666666667,96.2823941120624,46.916824672421924,143.19921878448434,49.36556943964048
12500.0,96.98556315685529,47.25282319152769,144.238386348383,49.7327399653276
12533.333333333332,97.6980530670848,47.61240828730763,145.31046135439243,50.08564477977717
12566.66666666667,98.41593484330522,48.045843584162775,146.461778427468,50.37009125914245
12600.0,99.13905262052282,48.43349631156842,147.57254893209125,50.7055563089544
12633.333333333332,99.84048033302125,48.748584318932416,148.58906465195366,51.09189601408883
12666.66666666667,100.5147366514907,48.97109188766831,149.485828539159,51.543644763822385
12700.0,101.14034662522967,49.128548922806445,150.2688955480361,52.01179770242322
12733.333333333332,101.75577143171245,49.289870641447635,151.04564207316008,52.46590079026481
12766.66666666667,102.3009031194626,49.416295704208764,151.71719882367137,52.88460741525384
12800.0,102.82645175685981,49.55644663031128,152.38289838717108,53.27000512654853
12833.333333333332,103.3321065226455,49.75417727158342,153.08628379422893,53.57792925106208
12866.66666666667,103.86477867032757,49.985706270856085,153.85048494118365,53.87907239947148
12900.000000000002,104.37798868209778,50.17514993731583,154.5531386194136,54.20283874478195
12933.333333333332,104.87654614045832,50.318483928270204,155.19503006872853,54.55806221218811
12966.66666666667,105.38723121699795,50.448145310209895,155.83537652720784,54.93908590678805
13000.000000000002,105.92030411858413,50.613352367069666,156.5336564856538,55.30695175151446
13033.333333333332,106.46990780743464,50.76771397748248,157.2376217849171,55.70219382995216
13066.66666666667,107.04663427809392,50.93434388141984,157.98097815951377,56.11229039667408
13100.000000000002,107.66588550442304,51.163372571949374,158.8292580763724,56.50251293247367
13133.333333333332,108.29117663011755,51.4217198021879,159.71289643230546,56.869456827929646
13166.666666666668,108.93012580944074,51.71125348281832,160.64137929225905,57.21887232662242
13200.000000000004,109.57887246612118,52.06004256199137,161.63891502811254,57.51882990412982
13233.333333333332,110.2408009676635,52.428083615143294,162.6688845828068,57.81271735252021
13266.666666666668,110.90774802054777,52.77454983944391,163.68229785999168,58.133198181103864
13300.000000000004,111.54686580505168,53.105101083979655,164.65196688903134,58.441764721072026
13333.333333333332,112.17687368218348,53.46688940092615,165.64376308310963,58.709984281257334
13366.666666666668,112.79621228532396,53.85676368930165,166.6529759746256,58.93944859602231
13400.000000000004,113.38995132988832,54.21340544972177,167.6033567796101,59.17654588016655
13433.333333333332,113.92126964993123,54.56122238460015,168.4824920345314,59.36004726533108
13466.666666666668,114.46885847982406,54.87220797143247,169.34106645125655,59.59665050839159
13500.000000000004,115.03369445200623,55.179567435572245,170.21326188757848,59.854127016433985
13533.333333333332,115.6479956282044,55.48731802793369,171.1353136561381,60.16067760027071
13566.666666666668,116.24920983454422,55.7626651154628,172.011874950007,60.486544719081415
13600.000000000004,116.84376842862295,56.036923514039344,172.88069194266228,60.80684491458361
13633.333333333332,117.46375053757913,56.31015595640234,173.77390649398149,61.15359458117679
13666.666666666668,118.07056609433266,56.543520347967295,174.61408644229996,61.52704574636537
13700.000000000004,118.68690139199701,56.765808575946565,175.45270996794358,61.92109281605045
13733.333333333332,119.26042617136167,56.949330969820984,176.20975714118265,62.31109520154069
13766.666666666668,119.78791257952717,57.09847685019611,176.8863894297233,62.689435729331066
13800.000000000004,120.3332819248884,57.293080958552494,177.6263628834409,63.0402009663359
13833.333333333332,120.86531356403097,57.436507800403675,178.30182136443466,63.428805763627295
13866.666666666668,121.38311884869653,57.58308777807668,178.96620662677321,63.800031070619845
13900.000000000004,121.89375503314488,57.71624360671079,179.6099986398557,64.1775114264341
13933.333333333332,122.37744372376497,57.85441278666125,180.2318565104262,64.52303093710373
13966.666666666668,122.85659338546448,58.00535593743314,180.8619493228976,64.85123744803134
14000.000000000004,123.36166754965824,58.12342227029328,181.48508981995153,65.23824527936495
14033.333333333332,123.90652594517621,58.28288544279866,182.18941138797487,65.62364050237755
14066.666666666668,124.47519555959968,58.437996795704294,182.91319235530398,66.03719876389539
14100.000000000004,125.0506806583438,58.62645713838472,183.67713779672852,66.42422351995907
14133.333333333332,125.63853499957382,58.837730501294224,184.47626550086804,66.8008044982796
14166.666666666668,126.26160220453117,59.05816707140563,185.3197692759368,67.20343513312554
14200.000000000004,126.82150418116213,59.313417812635706,186.13492199379783,67.50808636852642
14233.333333333332,127.33722573792298,59.61845771039763,186.9556834483206,67.71876802752536
14266.666666666668,127.8944442933651,59.95586309876372,187.85030739212883,67.93858119460137
14300.000000000004,128.47499610058654,60.280872834232184,188.75586893481872,68.19412326635435
14333.333333333332,129.07492843733422,60.62954289336214,189.70447133069638,68.44538554397208
14366.666666666668,129.6603894156961,60.98826056949812,190.64864998519423,68.67212884619798
14400.000000000004,130.26540953850042,61.33785269484205,191.60326223334246,68.92755684365838
14433.333333333332,130.89436529277882,61.691069069687785,192.5854343624666,69.20329622309103
14466.666666666668,131.51326465054342,62.02709173774478,193.54035638828822,69.48617291279864
14500.000000000004,132.1477757435481,62.36022745690897,194.50800320045707,69.78754828663912
14533.333333333332,132.75463839286655,62.63480567873407,195.38944407160062,70.11983271413249
14566.666666666668,133.3218130619941,62.87626216321906,196.19807522521316,70.44555089877505
14600.000000000004,133.90752780566595,63.04871179542567,196.95623960109162,70.85881601024028
14633.333333333334,134.46975688258036,63.15564689037716,197.62540377295753,71.31410999220319
14666.666666666668,135.01041392158243,63.207813879262254,198.2182278008447,71.80260004232017
14700.000000000004,135.52982483930546,63.23332950554741,198.76315434485286,72.29649533375806
14733.333333333334,136.0892658275783,63.36305895355748,199.45232478113576,72.72620687402082
14766.666666666668,136.67279099535835,63.57276457877102,200.24555557412938,73.10002641658733
14800.000000000004,137.2454111446504,63.76534696156938,201.01075810621978,73.48006418308103
14833.333333333334,137.80890076055292,63.91516694708379,201.72406770763672,73.89373381346913
14866.666666666668,138.39201460655985,64.03492397622249,202.42693858278233,74.35709063033737
14900.000000000004,139.01108187498747,64.21081440718308,203.22189628217055,74.80026746780439
14933.333333333334,139.59510674085152,64.39685771042663,203.99196445127814,75.19824903042489
14966.666666666668,140.19254466642246,64.65491250744826,204.84745717387074,75.5376321589742
15000.000000000004,140.8441601956838,64.98738824937016,205.83154844505395,75.85677194631364
15033.333333333334,141.5052547945764,65.34408156618423,206.84933636076062,76.16117322839216
15066.666666666668,142.19459297922066,65.70398863338046,207.8985816126011,76.4906043458402
15100.000000000004,142.916207174823,66.04905035500497,208.96525752982797,76.86715681981804
15133.333333333334,143.65842214886322,66.38026792015849,210.0386900690217,77.27815422870474
15166.666666666668,144.42283621619936,66.72104839708564,211.143884613285,77.70178781911372
15200.000000000004,145.19230068408748,67.11592836625982,212.3082290503473,78.07637231782766
15233.333333333334,145.9412584344766,67.52606233894687,213.46732077342347,78.41519609552972
15266.666666666668,146.69065966636708,67.88666041227421,214.5773200786413,78.80399925409287
15300.000000000004,147.4599500773002,68.28517367268195,215.74512374998216,79.17477640461824
15333.333333333334,148.20898343686406,68.65055246852693,216.859535905391,79.55843096833713
15366.666666666668,148.88310110503505,69.00517281570714,217.8882739207422,79.87792828932791
15400.000000000004,149.47786857641708,69.33398215680509,218.81185073322217,80.14388641961199
15433.333333333334,150.05647427084335,69.6191654003718,219.67563967121515,80.43730887047155
15466.666666666668,150.60738324018132,69.86319292018041,220.47057616036173,80.74419032000091
15500.000000000004,151.15645468732967,70.08001459309446,221.23646928042413,81.07644009423521
15533.333333333334,151.71081568644198,70.28632318008128,221.99713886652324,81.42449250636069
15566.666666666668,152.26220960527561,70.50275315333438,222.76496275861,81.75945645194123
15600.000000000004,152.8375047294473,70.69570298633714,223.53320771578444,82.14180174311015
15633.333333333334,153.41897054352438,70.88334537427437,224.30231591779875,82.53562516925001
15666.666666666668,153.98281047121696,71.0854496109042,225.06826008212118,82.89736086031276
15700.000000000004,154.53392908111206,71.27660792463776,225.81053700574984,83.2573211564743
15733.333333333334,155.11575033068345,71.49076157760788,226.60651190829134,83.62498875307557
15766.666666666668,155.7279861179817,71.77905121363388,227.50703733161555,83.94893490434781
15800.000000000004,156.2925318777205,72.08091144986611,228.3734433275866,84.2116204278544
15833.333333333334,156.83123448506169,72.41423011792399,229.2454646029857,84.4170043671377
15866.666666666668,157.39496767966,72.7322048016028,230.1271724812628,84.6627628780572
15900.000000000004,157.99747936527592,73.03344661347472,231.03092597875064,84.9640327518012
15933.333333333334,158.61823226347997,73.33719609225591,231.95542835573588,85.28103617122406
15966.666666666668,159.26616512036804,73.60554826889803,232.87171338926606,85.66061685147001
16000.000000000004,159.97069465234557,73.88915069152243,233.85984534386802,86.08154396082314
16033.333333333334,160.69173010304667,74.13293456590978,234.82466466895644,86.55879553713689
16066.666666666668,161.41638708307147,74.35749456047365,235.7738816435451,87.05889252259782
16100.000000000004,162.1612987074165,74.60507537218102,236.76637407959754,87.55622333523549
16133.333333333334,162.94414110096517,74.91240607715878,237.85654717812395,88.03173502380639
16166.666666666668,163.69451949363284,75.22002334650054,238.91454284013338,88.4744961471323
16200.000000000004,164.4725747062043,75.49043183297408,239.9630065391784,88.98214287323023
16233.333333333334,165.2478364844323,75.7188437468812,240.9666802313135,89.52899273755109
16266.666666666668,166.01469887526113,75.93982033292181,241.95451920818294,90.07487854233932
16300.000000000004,166.7209997214783,76.16465008155313,242.88564980303144,90.55634963992517
16333.333333333334,167.42176348604977,76.40406488223533,243.8258283682851,91.01769860381444
16366.666666666668,168.1280681438666,76.65374841174639,244.781816555613,91.47431973212022
16400.0,168.8464773647728,76.85572672471804,245.70220408949083,91.99075064005476
16433.33333333334,169.55286711554234,77.0312393011691,246.58410641671145,92.52162781437325
16466.666666666664,170.23789738399364,77.23222978677579,247.47012717076944,93.00566759721785
16500.0,170.8905130639491,77.40800686396905,248.29851992791816,93.48250619998005
16533.33333333334,171.4889992007686,77.55357222773007,249.04257142849866,93.93542697303853
16566.666666666664,172.04802576852822,77.66927280485535,249.71729857338357,94.37875296367287
16600.0,172.6137371494062,77.75602536234109,250.3697625117473,94.85771178706511
16633.33333333334,173.18332917127358,77.8512620228963,251.03459119416988,95.33206714837729
16666.666666666664,173.75212368777318,77.94584387206181,251.69796755983498,95.80627981571136
16700.0,174.29997871668579,77.99123399378381,252.2912127104696,96.30874472290198
16733.33333333334,174.81806525980627,77.98811718506786,252.80618244487414,96.82994807473841
16766.666666666664,175.30144421171786,77.94712972070387,253.24857393242172,97.354314491014
16800.0,175.7489745592042,77.90747614672186,253.6564507059261,97.84149841248235
16833.33333333334,176.174521200647,77.9918979725724,254.16641917321942,98.1826232280746
16866.666666666664,176.62149654822466,78.22455040669472,254.84604695491936,98.39694614152994
16900.0,177.09935814611978,78.46700688527214,255.5663650313919,98.63235126084764
16933.33333333334,177.60618216597615,78.73809358794627,256.34427575392243,98.86808857802988
16966.666666666664,178.16206674606897,78.96811316519269,257.1301799112617,99.19395358087628
17000.0,178.7396732783409,79.18884244961339,257.9285157279543,99.5508308287275
17033.33333333334,179.31703263311138,79.40209663482312,258.7191292679345,99.91493599828826
17066.666666666664,179.91380207260298,79.57564730028948,259.48944937289247,100.3381547723135
17100.0,180.53681257772809,79.6912787119763,260.22809128970437,100.84553386575179
17133.33333333334,181.1439058563853,79.75808304277497,260.90198889916024,101.38582281361032
17166.666666666664,181.7912043422681,79.87390970447947,261.6651140467476,101.91729463778861
17200.0,182.45806603187233,80.00543402428758,262.4635000561599,102.45263200758475
17233.33333333334,183.13287620625368,80.1033853088495,263.2362615151032,103.02949089740419
17266.666666666664,183.79975117727827,80.21807235275627,264.01782353003455,103.581678824522
17300.0,184.4324309257923,80.36603859437031,264.7984695201626,104.06639233142198
17333.33333333334,185.06467484282638,80.54310955776843,265.6077844005948,104.52156528505795
17366.666666666664,185.71946940062233,80.69728130394456,266.4167507045669,105.02218809667777
17400.0,186.3595595391424,80.88032580397831,267.2398853431207,105.47923373516409
17433.33333333334,187.00162879210384,81.11007715011776,268.1117059422216,105.89155164198608
17466.666666666664,187.66294815868267,81.30411927315727,268.96706743183995,106.3588288855254
17500.0,188.23886225487917,81.45861782837338,269.6974800832526,106.78024442650579
17533.33333333334,188.74911496106495,81.50498692981269,270.2541018908776,107.24412803125226
17566.666666666664,189.2212806829224,81.49468453896017,270.7159652218826,107.72659614396224
17600.0,189.65794707894955,81.47360778882219,271.13155486777174,108.18433929012735
17633.33333333334,190.09217103183127,81.46340972024714,271.5555807520784,108.62876131158413
17666.666666666664,190.52088361317894,81.45405775690405,271.974941370083,109.06682585627489
17700.0,190.93563305480995,81.46390442664814,272.3995374814581,109.47172862816181
17733.33333333334,191.41179348404586,81.53471086438951,272.9465043484354,109.87708261965635
17766.666666666664,191.9010745811485,81.62244924153056,273.52352382267907,110.27862533961793
17800.0,192.42062742722493,81.72803780514458,274.1486652323695,110.69258962208035
17833.33333333334,192.95249632536064,81.83159333284102,274.78408965820165,111.12090299251962
17866.666666666664,193.48853891219858,81.92705996603863,275.41559887823723,111.56147894615995
17900.0,194.06383879964676,82.01792306138125,276.081761861028,112.0459157382655
17933.33333333334,194.68157983075972,82.14962368022651,276.83120351098626,112.5319561505332
17966.666666666664,195.27014712510018,82.27739514335255,277.54754226845273,112.99275198174763
18000.0,195.83126130669083,82.40291576853639,278.2341770752272,113.42834553815445
18033.33333333334,196.3674045253157,82.51672305352194,278.88412757883765,113.85068147179375
18066.666666666664,196.8696540565699,82.69762490116518,279.5672789577351,114.17202915540473
18100.0,197.34659260988437,82.83375880636962,280.180351416254,114.51283380351475
18133.33333333334,197.8177882200949,82.92852545078703,280.74631367088193,114.88926276930788
18166.666666666664,198.27501422222124,82.9953919912824,281.27040621350363,115.27962223093884
18200.0,198.75468666622135,83.01714860329697,281.7718352695183,115.73753806292437
18233.33333333334,199.305198993783,82.99572472037282,282.30092371415583,116.30947427341017
18266.666666666664,199.8535002119003,82.91783989584353,282.7713401077438,116.93566031605677
18300.0,200.33174071825866,82.82047702612044,283.1522177443791,117.51126369213821
18333.33333333334,200.7348931677098,82.720823037503,283.4557162052128,118.0140701302068
18366.666666666664,201.12256035070985,82.75172796878303,283.87428831949285,118.37083238192682
18400.0,201.48934768072493,82.74772320187361,284.2370708825986,118.74162447885132
18433.33333333334,201.8538637124981,82.76450625344563,284.61836996594377,119.08935745905248
18466.666666666664,202.2697337845776,82.78705709399239,285.05679087857,119.48267669058521
18500.0,202.68923909267994,82.80205679638097,285.4912958890609,119.88718229629897
18533.33333333334,203.09156705590868,82.794246224262,285.8858132801707,120.29732083164669
18566.666666666664,203.51950906688336,82.79857963407044,286.3180887009538,120.72092943281292
18600.0,203.99873140109722,82.79654896695453,286.79528036805175,121.20218243414268
18633.33333333334,204.49204276528866,82.80273675415454,287.2947795194432,121.68930601113412
18666.666666666664,204.96489943792085,82.81067634967269,287.77557578759354,122.15422308824816
18700.0,205.4076435134303,82.81706618714271,288.224709700573,122.59057732628757
18733.33333333334,205.87171382024403,82.82345724309671,288.69517106334075,123.04825657714731
18766.666666666664,206.3343680148743,82.85452450843269,289.188892523307,123.4798435064416
18800.0,206.7921355260365,82.88370125432819,289.6758367803647,123.90843427170832
18833.33333333334,207.29363428633073,82.93903531499164,290.23266960132236,124.35459897133909
18866.666666666664,207.8250946280964,82.97430019389566,290.79939482199205,124.85079443420074
18900.0,208.31741157427032,82.97063392015907,291.2880454944294,125.34677765411125
18933.33333333334,208.74243567539304,82.93665785456955,291.6790935299626,125.8057778208235
18966.666666666664,209.13650771857675,82.92441966821215,292.0609273867889,126.2120880503646
19000.0,209.55245967192317,82.91286709240225,292.4653267643254,126.63959257952092
19033.33333333334,210.01269152280972,82.87827812212917,292.8909696449389,127.13441340068054
19066.666666666664,210.46345177186961,82.88863389247618,293.3520856643458,127.57481787939344
19100.0,210.9290321358475,82.94852805043956,293.87756018628704,127.98050408540794
19133.33333333334,211.41888015588643,83.03833462853153,294.45721478441794,128.3805455273549
19166.666666666664,211.97617180951627,83.1416473592217,295.117819168738,128.83452445029457
19200.0,212.5660886773207,83.31723915004959,295.8833278273703,129.2488495272711
19233.33333333334,213.2215273346154,83.56245634415173,296.78398367876713,129.65907099046365
19266.666666666664,213.90740284224754,83.82618096393472,297.73358380618225,130.08122187831282
19300.0,214.58090758895713,84.06887134491348,298.6497789338706,130.51203624404366
19333.33333333334,215.19485994319595,84.29746928169826,299.4923292248942,130.8973906614977
19366.666666666664,215.7476767058038,84.53278582050639,300.2804625263102,131.2148908852974
19400.0,216.28975254633616,84.75049850815778,301.0402510544939,131.5392540381784
19433.33333333334,216.87278034621968,84.92625460017149,301.7990349463912,131.9465257460482
19466.666666666664,217.48312715800662,85.08872502732058,302.5718521853272,132.39440213068605
19500.0,218.13703587677728,85.29019866170499,303.42723453848225,132.8468372150723
19533.33333333334,218.87346118900172,85.43472373615913,304.30818492516084,133.4387374528426
19566.666666666664,219.61976818502868,85.56497380956013,305.1847419945888,134.05479437546853
19600.0,220.3413422878437,85.72734717272316,306.0686894605669,134.61399511512053
19633.33333333334,221.0042326131007,85.891474319541,306.8957069326417,135.1127582935597
19666.666666666664,221.59118565965701,86.0417351843472,307.6329208440042,135.5494504753098
19700.0,222.12328095042253,86.144437114018,308.26771806444054,135.9788438364045
19733.33333333334,222.59865571259942,86.2360820698858,308.8347377824852,136.36257364271364
19766.666666666664,223.025789631612,86.2946125924013,309.3204022240133,136.7311770392107
19800.0,223.38515175762709,86.36193009259334,309.7470818502204,137.02322166503376
19833.33333333334,223.70010933432027,86.45001074689155,310.1501200812118,137.25009858742874
19866.666666666664,224.03590772594754,86.52529000558464,310.56119773153216,137.51061772036292
19900.0,224.36521533135232,86.59624597445847,310.96146130581076,137.76896935689385
19933.33333333334,224.68941983940243,86.65198496915016,311.3414048085526,138.03743487025227
19966.666666666664,225.00969475788494,86.72201693836581,311.7317116962507,138.28767781951913
20000.0,225.3443472987157,86.7615853508359,312.1059326495516,138.5827619478798
20033.33333333334,225.71252025225962,86.74571274242982,312.4582329946894,138.9668075098298
20066.666666666664,226.1140215779626,86.6845797752073,312.7986013531699,139.42944180275532
20100.0,226.47727635666536,86.64393711899258,313.12121347565795,139.83333923767276
20133.33333333334,226.81665328962873,86.61664025775333,313.43329354738205,140.20001303187541
20166.666666666664,227.13003445934368,86.59302914682051,313.7230636061642,140.53700531252315
20200.0,227.41324658459894,86.58523747916014,313.99848406375907,140.8280091054388
20233.33333333334,227.71711463759195,86.63803366351527,314.3551483011072,141.07908097407667
20266.666666666664,228.09329285170716,86.6477726984083,314.7410655501155,141.44552015329884
20300.0,228.45599410906487,86.64559161386262,315.1015857229275,141.81040249520225
20333.33333333334,228.78406287872605,86.65077539539955,315.4348382741256,142.1332874833265
20366.666666666664,229.09062798357687,86.66001817963597,315.7506461632128,142.4306098039409
20400.0,229.3754010533041,86.68047137763088,316.055872430935,142.69492967567322
20433.33333333334,229.64903444627774,86.74704529264042,316.39607973891816,142.90198915363732
20466.666666666664,229.9587618655311,86.9262735271832,316.8850353927143,143.0324883383479
20500.0,230.3311651218679,87.14036506393163,317.47153018579957,143.1908000579363
20533.33333333334,230.7270818897421,87.38377808571992,318.110859975462,143.34330380402218
20566.666666666664,231.1411471774783,87.60334726053772,318.74449443801603,143.53779991694057
20600.0,231.54250615405965,87.78173995228985,319.3242461063495,143.7607662017698
20633.33333333334,231.9218551089835,87.91878425896422,319.8406393679477,144.00307085001927
20666.666666666664,232.27186909540146,88.0313500880345,320.30321918343594,144.24051900736697
20700.0,232.59117383887894,88.14517633176378,320.7363501706427,144.44599750711518
20733.33333333334,232.92080216417685,88.24104782634276,321.1618499905196,144.67975433783408
20766.666666666664,233.30001530569666,88.28110002811215,321.58111533380884,145.0189152775845
20800.0,233.68759943185762,88.27657324970141,321.96417268155903,145.4110261821562
20833.33333333334,234.05891061554843,88.2364898264893,322.2954004420377,145.82242078905912
20866.666666666664,234.4442174697363,88.14605460840494,322.5902720781412,146.29816286133135
20900.0,234.86204178988817,88.00643563434862,322.8684774242368,146.85560615553953
20933.33333333334,235.2682972599203,87.9046536138861,323.17295087380637,147.3636436460342
20966.666666666664,235.64268828918924,87.83412300694052,323.47681129612977,147.8085652822487
21000.0,235.98499409985203,87.77918347334877,323.7641775732008,148.20581062650325
21033.33333333334,236.32297693581003,87.69928023511619,324.0222571709262,148.62369670069384
21066.666666666664,236.65677802045383,87.67993536207908,324.33671338253293,148.97684265837475
21100.0,236.979370241305,87.7010182313741,324.6803884726791,149.27835200993087
21133.33333333334,237.2908218178183,87.72506098817998,325.0158828059983,149.56576082963835
21166.666666666664,237.56043485311864,87.77762155927064,325.3380564123893,149.782813293848
21200.0,237.82050478887393,87.91403328171103,325.73453807058496,149.9064715071629
21233.33333333334,238.122293599127,88.1016676756833,326.22396127481034,150.0206259234437
21266.666666666664,238.52802170669244,88.28091690603755,326.80893861273,150.24710480065488
21300.0,239.00302279237326,88.46355646940921,327.4665792617825,150.53946632296405
21333.33333333334,239.54397208938315,88.61533965883052,328.15931174821367,150.92863243055263
21366.666666666664,240.07540137012248,88.7762700243649,328.85167139448737,151.2991313457576
21400.0,240.565376319799,88.96589616843443,329.5312724882334,151.59948015136456
21433.33333333334,241.04415109899827,89.16062059748445,330.20477169648274,151.8835305015138
21466.666666666664,241.50648146630888,89.34939687805864,330.8558783443675,152.15708458825026
21500.0,241.94623403105646,89.52195917279509,331.46819320385157,152.42427485826136
21533.33333333334,242.3754765336449,89.67527460294282,332.05075113658773,152.70020193070206
21566.666666666664,242.7933257156576,89.82418442507586,332.61751014073343,152.96914129058175
21600.0,243.18093509249567,89.94834631898065,333.1292814114763,153.23258877351503
21633.33333333334,243.53462614090478,90.03122151260173,333.5658476535065,153.50340462830303
21666.666666666664,243.8467610879858,90.11805541214316,333.96481650012896,153.72870567584266
21700.0,244.13595209889746,90.1939859901661,334.32993808906355,153.94196610873138
21733.33333333334,244.40307555956653,90.2625618096252,334.6656373691917,154.14051374994133
21766.666666666664,244.65506266397128,90.33606267839036,334.99112534236167,154.31899998558092
21800.0,244.92478445841965,90.39992805178761,335.3247125102073,154.52485640663204
21833.33333333334,245.19703249868735,90.46786689393711,335.6648993926245,154.72916560475022
21866.666666666664,245.4668370128593,90.55171738454943,336.0185543974087,154.91511962830987
21900.0,245.73086464127968,90.65150280992056,336.38236745120025,155.0793618313591
21933.33333333334,245.96847089680696,90.74494239647493,336.71341329328186,155.22352850033204
21966.666666666664,246.16955704825574,90.80980242537191,336.97935947362765,155.35975462288383
22000.0,246.34904363240597,90.84417355338186,337.19321718578783,155.5048700790241
22033.33333333334,246.51255303236977,90.86945019272882,337.3820032250986,155.64310283964096
22066.666666666664,246.66929686902247,90.89288751324978,337.5621843822722,155.7764093557727
22100.0,246.82426974064637,90.90992967247139,337.7341994131178,155.91434006817497
22133.33333333334,246.99751502266247,90.90856428413451,337.906079306797,156.08895073852796
22166.666666666664,247.22625184322544,90.8426241746675,338.06887601789293,156.38362766855795
22200.0,247.45213019454602,90.75246110570536,338.20459130025137,156.69966908884066
22233.33333333334,247.65853468019,90.61240244043381,338.2709371206238,157.0461322397562
22266.666666666664,247.8412854914139,90.41865754461345,338.2599430360274,157.42262794680045
22300.0,248.02707412486998,90.22661997262188,338.25369409749186,157.8004541522481
22333.33333333334,248.20427897356848,90.05259931783986,338.2568782914083,158.15167965572863
22366.666666666664,248.3638160584766,89.89712838125176,338.26094443972835,158.46668767722485
22400.0,248.49843876336496,89.74416850546518,338.24260726883017,158.75427025789978
22433.33333333334,248.59635181138063,89.59187986223307,338.1882316736137,159.00447194914756
22466.666666666664,248.60806897512336,89.46432009359225,338.0723890687156,159.1437488815311
22500.0,248.54900374296307,89.33897366996871,337.8879774129318,159.21003007299436
22533.33333333334,248.4536367223676,89.16738767787828,337.6210244002459,159.28624904448932
22566.666666666664,248.38116566016282,88.89619518349001,337.27736084365284,159.4849704766728
22600.0,248.30726173604435,88.64331496352766,336.950576699572,159.66394677251668
22633.33333333334,248.2628875041454,88.46546325491366,336.728350759059,159.79742424923174
22666.666666666664,248.26243329482787,88.37083841783199,336.63327171265985,159.8915948769959
22700.0,248.34102869238052,88.33588186372924,336.67691055610976,160.00514682865128
22733.33333333334,248.50041465544294,88.34709700007531,336.84751165551825,160.15331765536763
22766.666666666664,248.72538345884988,88.40764584490776,337.13302930375767,160.3177376139421
22800.0,249.01228528404425,88.47278715909431,337.48507244313856,160.53949812494994
22833.33333333334,249.33818477101318,88.52773437685074,337.8659191478639,160.81045039416244
22866.666666666664,249.6859301786825,88.59485172511248,338.28078190379495,161.09107845357002
22900.0,250.0556954630663,88.74965045665489,338.80534591972116,161.3060450064114
22933.33333333334,250.43682352346946,88.98115055240908,339.41797407587853,161.45567297106038
22966.666666666664,250.82110885825836,89.25751981382466,340.078628672083,161.56358904443368
23000.0,251.18478182292748,89.54470779654166,340.7294896194691,161.64007402638583
23033.33333333334,251.51317367538454,89.81979082106781,341.33296449645235,161.69338285431672
23066.666666666664,251.83638477229718,90.04563116145773,341.88201593375493,161.79075361083943
23100.0,252.15292270136732,90.21645094480284,342.3693736461702,161.93647175656446
23133.33333333334,252.46664588819652,90.33165751047909,342.7983033986756,162.13498837771743
23166.666666666664,252.7621445465643,90.4056549616965,343.16779950826077,162.3564895848678
23200.0,253.04814119223838,90.41350328070396,343.46164447294234,162.6346379115344
23233.33333333334,253.29257362168872,90.39786811761614,343.69044173930484,162.8947055040726
23266.666666666664,253.50431118579874,90.3774551047147,343.88176629051344,163.12685608108404
23300.0,253.71493899300205,90.3451837145131,344.0601227075151,163.36975527848895
23333.33333333334,253.9579595396942,90.26411246282204,344.22207200251626,163.69384707687215
23366.666666666664,254.20669672031752,90.17487537168768,344.3815720920052,164.03182134862985
23400.0,254.49479326277887,90.10423952710525,344.5990327898841,164.39055373567362
23433.33333333334,254.7739496629567,90.04651559832857,344.8204652612853,164.72743406462814
23466.666666666664,255.0077107212695,90.0247129993902,345.0324237206597,164.9829977218793
23500.0,255.197357095981,90.03701912784084,345.23437622382187,165.16033796814017
23533.33333333334,255.35623512634012,90.07111254224867,345.4273476685888,165.28512258409145
23566.666666666664,255.51861601146544,90.12413230985509,345.64274832132054,165.39448370161034
23600.0,255.70646378481416,90.17332363742295,345.8797874222371,165.5331401473912
23633.33333333334,255.9095772132684,90.21556844742686,346.12514566069524,165.69400876584155
23666.666666666664,256.1309796026754,90.28379241833852,346.4147720210139,165.84718718433686
23700.0,256.3856152778644,90.38550295009516,346.77111822795956,166.00011232776927
23733.33333333334,256.6878820205281,90.50135415129085,347.18923617181895,166.18652786923724
23766.666666666664,257.05033115715776,90.6136964551645,347.66402761232223,166.43663470199326
23800.0,257.46129402168515,90.71791357979734,348.1792076014825,166.7433804418878
23833.33333333334,257.9166058434766,90.83348299845947,348.7500888419361,167.0831228450171
23866.666666666664,258.42274051170835,90.97538624255824,349.3981267542666,167.4473542691501
23900.0,258.97201947897145,91.13618398998105,350.1082034689525,167.8358354889904
23933.33333333334,259.55200403779133,91.30561240724334,350.8576164450347,168.24639163054798
23966.666666666664,260.1321531475602,91.46917168455848,351.6013248321187,168.6629814630017
24000.0,260.67342302882764,91.65343925003182,352.3268622788595,169.01998377879582
24033.33333333334,261.1628670887338,91.87445469002418,353.0373217787579,169.2884123987096
24066.666666666664,261.6151379653088,92.1029539893528,353.7180919546616,169.51218397595602
24100.0,262.02556929629776,92.29778379261198,354.32335308890976,169.72778550368577
24133.33333333334,262.4090943438077,92.4446980659492,354.85379240975686,169.9643962778585
24166.666666666664,262.77780437428146,92.53094004184824,355.3087444161297,170.24686433243323
24200.0,263.1521351733896,92.57770080440486,355.72983597779444,170.57443436898473
24233.33333333334,263.5241388823129,92.59218035607947,356.1163192383924,170.93195852623344
24266.666666666664,263.84469745834326,92.61835073303267,356.46304819137595,171.22634672531058
24300.0,264.14219435160913,92.62338464159326,356.7655789932024,171.5188097100159
24333.33333333334,264.420001494494,92.60678880199585,357.0267902964898,171.81321269249815
24366.666666666664,264.6945284461095,92.55307094836364,357.2475993944731,172.14145749774582
24400.0,264.9579431682419,92.4717703404088,357.4297135086507,172.48617282783312
24433.33333333334,265.2080864937647,92.37100327299002,357.57908976675475,172.83708322077467
24466.666666666664,265.4555164585749,92.30073726507332,357.75625372364823,173.15477919350155
24500.0,265.7125550495829,92.27118798658819,357.98374303617106,173.4413670629947
24533.33333333334,265.9923512962583,92.28451313283729,358.27686442909555,173.707838163421
24566.666666666664,266.29624876708306,92.30319736141053,358.5994461284936,173.99305140567253
24600.0,266.57936160057403,92.35009699729503,358.92945859786903,174.229264603279
24633.33333333334,266.8680072157622,92.42448370836681,359.29249092412897,174.44352350739538
24666.666666666664,267.1516904760568,92.49692284437471,359.6486133204315,174.6547676316821
24700.0,267.4465948735892,92.53533203794738,359.9819269115366,174.91126283564182
24733.33333333334,267.7334075013467,92.54322562387384,360.27663312522054,175.19018187747284
24766.666666666664,268.0038810907009,92.54608562453693,360.5499667152378,175.45779546616393
24800.0,268.24737127920906,92.57792668466217,360.8252979638712,175.6694445945469
24833.33333333334,268.47927779656436,92.61406037244782,361.0933381690122,175.86521742411654
24866.666666666664,268.7106359869067,92.6391401458109,361.3497761327176,176.0714958410958
24900.0,268.9476444079168,92.64585937153777,361.5935037794546,176.30178503637904
24933.33333333334,269.19777366595815,92.62486423830886,361.822637904267,176.57290942764928
24966.666666666664,269.44693104647916,92.57445387178649,362.02138491826565,176.87247717469268
25000.0,269.6833327078799,92.51214480030897,362.1954775081889,177.17118790757092
25033.33333333334,269.88736017502816,92.43979870116225,362.3271588761904,177.4475614738659
25066.666666666664,270.0190621620842,92.38574656815253,362.4048087302367,177.63331559393168
25100.0,270.0723373348837,92.36498161376336,362.43731894864703,177.70735572112034
25133.33333333334,270.09365275157506,92.3345607898153,362.4282135413904,177.75909196175976
25166.666666666664,270.0961612279668,92.28858465674799,362.3847458847148,177.8075765712188
25200.0,270.11581865419646,92.21313324234715,362.32895189654363,177.9026854118493
25233.33333333334,270.17258161432875,92.10870420774404,362.2812858220728,178.0638774065847
25266.666666666664,270.2416442513088,92.02917540438361,362.27081965569243,178.2124688469252
25300.0,270.3328172977775,91.96797538821855,362.30079268599604,178.36484190955898
25333.33333333334,270.4437809304818,91.90082610038812,362.34460703086995,178.5429548300937
25366.666666666664,270.5975047914452,91.81273465692463,362.41023944836985,178.78477013452056
25400.0,270.81350949367516,91.70610394429418,362.5196134379693,179.10740554938099
25433.33333333334,271.0335657659138,91.63148044388456,362.66504620979833,179.40208532202925
25466.666666666664,271.2556812386838,91.56912064053786,362.82480187922164,179.68656059814595
25500.0,271.45272592609786,91.51738531125719,362.970111237355,179.93534061484067
25533.33333333334,271.64822550268394,91.4688467048697,363.11707220755363,180.17937879781425
25566.666666666664,271.8584258740578,91.41188803349155,363.27031390754934,180.44653784056624
25600.0,272.0719602940701,91.37465033276375,363.44661062683383,180.69730996130636
25633.33333333334,272.30224070833253,91.34059468193094,363.6428353902635,180.96164602640158
25666.666666666664,272.54437384445293,91.29238920098196,363.8367630454349,181.25198464347096
25700.000000000004,272.77782294294695,91.27833332103236,364.05615626397935,181.4994896219146
25733.33333333334,273.0209858267232,91.2983646198339,364.3193504465571,181.72262120688927
25766.666666666664,273.28648180052005,91.3172715852596,364.60375338577967,181.96921021526043
25800.000000000004,273.57280600742615,91.2758293652378,364.8486353726639,182.29697664218835
25833.33333333334,273.862399986355,91.19381461812493,365.0562146044799,182.66858536823008
25866.666666666664,274.1297345380936,91.09886717664135,365.22860171473496,183.03086736145224
25900.000000000004,274.3734327106537,90.99999947740098,365.37343218805466,183.37343323325268
25933.33333333334,274.59515468232,90.90390117973634,365.49905586205637,183.69125350258366
25966.666666666664,274.7895445652663,90.82373738934578,365.61328195461203,183.9658071759205
26000.000000000004,274.96747653371943,90.76163116873094,365.7291077024504,184.20584536498848
26033.33333333334,275.13344525219935,90.7035153407168,365.83696059291617,184.42992991148253
26066.666666666664,275.27957503437165,90.62533350966146,365.9049085440331,184.6542415247102
26100.000000000004,275.40722459906203,90.52820854119943,365.93543314026147,184.8790160578626
26133.33333333334,275.51943656258345,90.42681956375407,365.9462561263375,185.09261699882939
26166.666666666664,275.6344941811767,90.33610553624521,365.9705997174219,185.2983886449315
26200.000000000004,275.74315032255333,90.26906844534463,366.01221876789793,185.4740818772087
26233.333333333336,275.84755812709034,90.2224234894543,366.0699816165446,185.62513463763605
26266.666666666664,275.9460526778358,90.1866420118086,366.1326946896444,185.75941066602718
26300.000000000007,276.0794020947532,90.16441520986554,366.24381730461874,185.9149868848877
26333.333333333336,276.2334670504165,90.13569897531676,366.36916602573325,186.09776807509974
26366.666666666664,276.3955141141553,90.10978529989372,366.505299414049,186.28572881426157
26400.000000000007,276.55781060279867,90.1316805771075,366.68949117990616,186.42613002569118
26433.333333333336,276.7385837416658,90.20379920084683,366.94238294251267,186.53478454081898
26466.666666666664,276.9364173439075,90.30248912574737,367.2389064696549,186.63392821816015
26500.000000000007,277.1533188511327,90.39879211202798,367.5521109631607,186.75452673910473
26533.333333333336,277.3746719340302,90.49404595324984,367.86871788728,186.88062598078034
26566.666666666664,277.59664085785016,90.58776400272474,368.1844048605749,187.00887685512544
26600.000000000007,277.8199236273703,90.67304279862773,368.492966425998,187.14688082874258
26633.333333333336,278.0716540448249,90.72632091059607,368.797974955421,187.34533313422884
26666.666666666664,278.348601516213,90.78913695970667,369.1377384759197,187.55946455650636
26700.000000000007,278.6551440452683,90.87826111574347,369.53340516101173,187.77688292952482
26733.333333333336,278.9826640532374,90.98334339181699,369.9660074450544,187.9993206614204
26766.666666666664,279.33318801943534,91.0889999030087,370.42218792244404,188.24418811642664
26800.000000000007,279.7233092451645,91.16609197286684,370.88940121803137,188.55721727229766
26833.333333333336,280.1422987319142,91.21725692199252,371.3595556539067,188.92504180992168
26866.666666666664,280.55966635862677,91.26703313526029,371.8266994938871,189.29263322336647
26900.000000000007,280.95009125829347,91.33529625165122,372.2853875099447,189.61479500664225
26933.333333333336,281.3111612540929,91.41828036989612,372.72944162398903,189.89288088419676
26966.666666666664,281.6431613049791,91.50654915218004,373.14971045715913,190.13661215279907
27000.000000000007,281.95160144111037,91.59118364600782,373.5427850871182,190.36041779510253
27033.333333333336,282.23627779845435,91.67089264355157,373.9071704420059,190.5653851549028
27066.666666666664,282.50832080045643,91.7619781510123,374.2702989514687,190.74634264944413
27100.000000000007,282.76988354796225,91.87132776307195,374.6412113110342,190.8985557848903
27133.333333333336,283.0195404216165,91.99097857999337,375.01051900160985,191.02856184162314
27166.666666666664,283.25544363128387,92.11218833553652,375.3676319668204,191.14325529574734
27200.000000000007,283.4567793953613,92.24444827647817,375.7012276718395,191.21233111888313
27233.333333333336,283.62953939139027,92.38272066733127,376.01226005872155,191.24681872405898
27266.666666666664,283.77524583212687,92.51891889296043,376.2941647250873,191.25632693916646
27300.000000000007,283.8981881188112,92.6484537729358,376.546641891747,191.24973434587542
27333.333333333336,284.0039553331409,92.7537733857107,376.7577287188516,191.25018194743018
27366.666666666664,284.06239079545423,92.88513671751831,376.94752751297256,191.1772540779359
27400.000000000007,284.10929301949903,93.00791201622467,377.1172050357237,191.10138100327435
27433.333333333336,284.16908262780305,93.08195817978891,377.25104080759195,191.08712444801415
27466.666666666664,284.2442883343601,93.13527372303972,377.37956205739977,191.10901461132036
27500.000000000007,284.38133844369435,93.20897471888043,377.5903131625748,191.17236372481392
27533.333333333336,284.61115115063035,93.33105973118997,377.9422108818203,191.2800914194404
27566.666666666664,284.9212920501301,93.49633709754418,378.4176291476743,191.4249549525859
27600.000000000007,285.28034739752786,93.70078138198986,378.9811287795177,191.579566015538
27633.333333333336,285.65753036332904,93.94188441736031,379.59941478068936,191.71564594596873
27666.666666666664,286.0680039402339,94.17227552571461,380.2402794659485,191.89572841451928
27700.000000000007,286.5030833960924,94.37113431050015,380.87421770659256,192.13194908559223
27733.333333333336,286.92340705202395,94.53933367736312,381.46274072938706,192.38407337466083
27766.666666666664,287.31131042018444,94.67047133030381,381.98178175048827,192.64083908988061
27800.000000000007,287.6686866965324,94.77412163852367,382.44280833505604,192.89456505800874
27833.333333333336,287.99610730147157,94.87818157550196,382.87428887697354,193.1179257259696
27866.666666666664,288.2739002128637,94.99351346468731,383.26741367755096,193.28038674817637
27900.000000000007,288.5112614034087,95.10892090576976,383.62018230917846,193.40234049763893
27933.333333333336,288.7116500375231,95.21865791907344,383.93030795659655,193.49299211844965
27966.666666666664,288.87831820446434,95.31746132931511,384.19577953377944,193.56085687514923
28000.000000000007,289.02262332300535,95.41488563762383,384.4375089606292,193.60773768538152
28033.333333333336,289.20397307868956,95.49460981430089,384.69858289299043,193.70936326438868
28066.666666666664,289.43676796825775,95.51381129483671,384.9505792630945,193.92295667342103
28100.000000000007,289.67463732517416,95.53323746272638,385.20787478790055,194.14139986244777
28133.333333333336,289.90369093185893,95.55150487916258,385.4551958110215,194.35218605269637
28166.666666666664,290.1060977894496,95.5841161873153,385.69021397676494,194.5219816021343
28200.000000000007,290.2902570396418,95.63846672079566,385.9287237604375,194.65179031884614
28233.333333333336,290.4601323345484,95.70790711478682,386.1680394493352,194.75222521976158
28266.666666666664,290.6467591501719,95.79528576300474,386.44204491317663,194.85147338716712
28300.000000000007,290.86197573497196,95.89809661240449,386.7600723473764,194.96387912256748
28333.333333333336,291.10641381495566,96.0023982747732,387.1088120897289,195.10401554018244
28366.666666666664,291.3919138377275,96.10615270488388,387.49806654261135,195.28576113284362
28400.000000000007,291.7100859035009,96.23261983265809,387.942705736159,195.4774660708428
28433.333333333336,292.06421279570725,96.38505777410772,388.449270569815,195.6791550215995
28466.666666666664,292.4558336944671,96.54336863861566,388.9992023330828,195.91246505585144
28500.000000000007,292.8816803665698,96.6975037367986,389.5791841033684,196.18417662977123
28533.333333333336,293.3201394909382,96.87777758227855,390.19791707321673,196.44236190865962
28566.666666666664,293.75135838291925,97.08566552141167,390.8370239043309,196.66569286150758
28600.000000000007,294.16546191020996,97.31210981202547,391.47757172223544,196.85335209818447
28633.333333333336,294.5554310940405,97.56047683078674,392.11590792482724,196.99495426325376
28666.666666666664,294.9212004298537,97.8207280699126,392.7419284997663,197.10047235994108
28700.000000000007,295.2528339957703,98.07839882351723,393.3312328192875,197.17443517225306
28733.333333333336,295.5593705698393,98.34338971587746,393.9027602857168,197.21598085396184
28766.666666666664,295.85964356551455,98.6029998306012,394.46264339611577,197.25664373491333
28800.000000000007,296.16807038151177,98.83573167152316,395.0038020530349,197.33233870998862
28833.333333333336,296.48969845777646,99.04757915643532,395.5372776142118,197.44211930134114
28866.666666666664,296.8228136002605,99.26661101835592,396.08942461861636,197.55620258190456
28900.000000000007,297.1654470303342,99.49745267493839,396.6628997052726,197.6679943553958
28933.333333333336,297.541152670012,99.72430729342368,397.2654599634357,197.81684537658833
28966.666666666664,297.942277166471,99.94013791209356,397.8824150785646,198.00213925437743
29000.000000000007,298.36216459302324,100.13571197297982,398.4978765660031,198.2264526200434
29033.333333333336,298.7918274091134,100.30958239628964,399.101409805403,198.48224501282377
29066.666666666664,299.23071167854306,100.45997746951596,399.69068914805905,198.7707342090271
29100.000000000007,299.66057998556073,100.60344133922662,400.26402132478734,199.05713864633412
29133.333333333336,300.10935171149083,100.73805552297047,400.8474072344613,199.37129618852038
29166.666666666668,300.5866537571656,100.85028484910116,401.4369386062668,199.73636890806443
29200.000000000007,301.0699557185843,100.93015288496859,402.0001086035529,200.1398028336157
29233.333333333336,301.51939793182805,100.96669815681369,402.4860960886417,200.55269977501436
29266.666666666668,301.9016159659736,101.00133124475467,402.90294721072826,200.9002847212189
29300.000000000007,302.22254536209203,101.04830436619957,403.27084972829164,201.17424099589246
29333.333333333336,302.521995847467,101.10841606710335,403.63041191457035,201.41357978036365
29366.666666666668,302.8346175550025,101.13213244605637,403.9667500010589,201.70248510894615
29400.000000000007,303.12198386520873,101.11066568514237,404.2326495503511,202.01131818006638
29433.333333333336,303.3566058942361,101.07706163118482,404.4336675254209,202.2795442630513
29466.666666666668,303.57186189228764,101.05289014482969,404.62475203711733,202.51897174745795
29500.000000000007,303.76228551898083,101.06513817075286,404.8274236897337,202.697147348228
29533.333333333336,303.9261063180272,101.13051443225314,405.05662075028033,202.7955918857741
29566.666666666668,304.06927558324895,101.25068779001711,405.3199633732661,202.81858779323184
29600.000000000007,304.20202324445415,101.41181820265108,405.61384144710524,202.79020504180306
29633.333333333336,304.37726786857576,101.60310112180538,405.9803689903811,202.7741667467704
29666.666666666668,304.6164874449798,101.810788935131,406.4272763801108,202.80569850984878
29700.000000000007,304.9293430929949,102.00884888131154,406.9381919743064,202.92049421168335
29733.333333333336,305.32471688032103,102.17925601432846,407.5039728946495,203.14546086599256
29766.666666666668,305.7770566841528,102.33735743304783,408.1144141172006,203.43969925110497
29800.000000000007,306.2756877516557,102.47044685311104,408.7461346047668,203.80524089854467
29833.333333333336,306.80341581935346,102.58355604653043,409.3869718658839,204.21985977282304
29866.666666666668,307.34609686173263,102.68362321050462,410.02972007223724,204.66247365122803
29900.000000000007,307.8924524948678,102.78381097764567,410.6762634725135,205.10864151722217
29933.333333333336,308.42825421085035,102.89971406339573,411.3279682742461,205.52854014745463
29966.666666666668,308.94718674872763,103.0254446773706,411.97263142609825,205.92174207135702
30000.000000000007,309.44584927750236,103.16257320620664,412.608422483709,206.28327607129572
30033.333333333336,309.92460422815356,103.30110591755135,413.2257101457049,206.6234983106022
30066.666666666668,310.3828537114712,103.43131948293785,413.8141731944091,206.95153422853338
30100.000000000007,310.816433789082,103.5534414158633,414.3698752049453,207.2629923732187
30133.333333333336,311.21625721770647,103.67269461734702,414.8889518350535,207.54356260035945
30166.666666666668,311.5726822218455,103.78625933356092,415.35894155540643,207.78642288828462
30200.000000000007,311.8830881079524,103.8980935174382,415.7811816253906,207.9849945905142
30233.333333333336,312.15758905017674,104.0053427518041,416.16293180198085,208.15224629837263
30266.666666666668,312.4420560076663,104.12068012213726,416.5627361298035,208.32137588552902
30300.000000000007,312.7458751486534,104.23618590122673,416.98206104988014,208.50968924742665
30333.333333333336,313.0706396554514,104.34285737708383,417.4134970325352,208.72778227836756
30366.666666666668,313.42029422143816,104.4300731033542,417.8503673247924,208.99022111808395
30400.000000000007,313.8134581165264,104.47945380031557,418.292911916842,209.33400431621084
30433.333333333336,314.2539595594263,104.48179555324958,418.73575511267586,209.7721640061767
30466.666666666668,314.71865460121205,104.43936986877347,419.15802446998555,210.27928473243858
30500.000000000007,315.1847514899796,104.39726892188573,419.5820204118653,210.78748256809388
30533.333333333336,315.64000068968926,104.39865421548659,420.03865490517586,211.24134647420266
30566.666666666668,316.07849154571977,104.45449325202446,420.53298479774423,211.6239982936953
30600.000000000007,316.5090481666824,104.57295560862303,421.08200377530545,211.93609255805939
30633.333333333336,316.9410153171889,104.7175015402396,421.6585168574285,212.2235137769493
30666.666666666668,317.36186351786034,104.87573690814357,422.2376004260039,212.4861266097168
30700.000000000007,317.7340944078667,105.02160290881503,422.7556973166817,212.71249149905165
30733.333333333336,318.0251649158446,105.18237476320188,423.2075396790465,212.8427901526427
30766.666666666668,318.2395010811787,105.42027425701745,423.65977533819614,212.8192268241612
30800.000000000007,318.44336331153863,105.65934051725273,424.1027038287914,212.7840227942859
30833.333333333336,318.6404582478212,105.89544304229265,424.5359012901138,212.74501520552855
30866.666666666668,318.8376679777764,106.12574871903414,424.96341669681055,212.71191925874226
30900.000000000007,319.0392912090344,106.3445451132602,425.3838363222946,212.69474609577418
30933.333333333336,319.2449137986724,106.52825354205923,425.7731673407317,212.71666025661318
30966.666666666668,319.4638656095941,106.68021362993507,426.14407923952916,212.78365197965906
31000.000000000007,319.692190257889,106.80422288905946,426.4964131469485,212.88796736882955
31033.333333333336,319.92165229232404,106.90605896281404,426.82771125513807,213.01559332951
31066.666666666668,320.15186143174094,106.99003825527241,427.14189968701334,213.16182317646854
31100.000000000007,320.3713124001987,107.06296249595896,427.43427489615766,213.30834990423972
31133.333333333336,320.5837723110226,107.12778291736463,427.7115552283872,213.45598939365794
31166.666666666668,320.8149943856484,107.15285121496626,427.9678456006146,213.66214317068213
31200.000000000007,321.05978273914536,107.13467839303755,428.19446113218294,213.92510434610782
31233.333333333336,321.29629999251307,107.10591343304098,428.40221342555407,214.19038655947207
31266.666666666668,321.52963151586033,107.06418001702667,428.593811532887,214.46545149883366
31300.000000000007,321.7734271275818,106.9995472887598,428.7729744163416,214.77387983882198
31333.333333333336,322.05007672630245,106.90845831651227,428.95853504281473,215.14161840979017
31366.666666666668,322.3670324843927,106.79439067177674,429.16142315616946,215.57264181261598
31400.000000000007,322.714327473212,106.67142447063975,429.38575194385174,216.04290300257225
31433.333333333336,323.07249100771736,106.57568737476934,429.6481783824867,216.496803632948
31466.666666666668,323.428849163285,106.51505311503098,429.943902278316,216.91379604825403
31500.000000000007,323.78646166896254,106.48880220339413,430.2752638723567,217.29765946556842
31533.333333333336,324.1241924203607,106.50855373488514,430.63274615524585,217.61563868547557
31566.666666666668,324.43223143140335,106.57990730632616,431.0121387377295,217.8523241250772
31600.000000000007,324.73509248054154,106.72711542822552,431.462207908767,218.00797705231602
31633.333333333336,325.0667942472045,106.90344825720672,431.9702425044112,218.16334598999777
31666.666666666668,325.4080093076427,107.08251210440848,432.4905214120512,218.32549720323425
31700.000000000007,325.71982876824006,107.2518207925382,432.97164956077825,218.46800797570188
31733.333333333336,326.00732943421696,107.40942045375412,433.4167498879711,218.59790898046282
31766.666666666668,326.26944786222134,107.53965216898453,433.80910003120584,218.7297956932368
31800.000000000007,326.4964789448112,107.64164391232296,434.13812285713414,218.85483503248824
31833.333333333336,326.688234996889,107.7243243093622,434.4125593062512,218.96391068752678
31866.666666666668,326.85420830225445,107.7995986646296,434.6538069668841,219.05460963762485
31900.000000000007,327.0024807376555,107.87198676175076,434.87446749940625,219.13049397590476
31933.333333333336,327.14866461955177,107.97140366862251,435.12006828817425,219.17726095092925
31966.666666666668,327.31441993641266,108.11178487731235,435.426204813725,219.20263505910032
32000.000000000007,327.52047349329507,108.26536678485375,435.78584027814884,219.2551067084413
32033.333333333336,327.7698716104967,108.4140494647481,436.1839210752448,219.3558221457486
32066.666666666668,328.052460236295,108.54958540771689,436.6020456440119,219.50287482857811
32100.000000000007,328.35621419705524,108.66339162114068,437.01960581819594,219.69282257591456
32133.333333333336,328.66590728578365,108.74655292718036,437.412460212964,219.9193543586033
32166.666666666668,328.971900042224,108.8073560741713,437.7792561163953,220.16454396805267
32200.000000000007,329.2847602779048,108.85896979488035,438.14373007278516,220.42579048302446
32233.333333333336,329.61958533778676,108.92561927221384,438.5452046100006,220.6939660655729
32266.666666666668,329.99016031516317,109.01170168991466,439.00186200507784,220.9784586252485
32300.000000000007,330.364955484301,109.13992132664222,439.5048768109432,221.22503415765877
32333.333333333336,330.7442657546131,109.3173774196114,440.0616431742245,221.42688833500168
32366.666666666668,331.1364651604586,109.53984107943147,440.6763062398901,221.59662408102713
32400.000000000007,331.571751938769,109.75929848261396,441.331050421383,221.81245345615505
32433.333333333336,332.0525582874605,109.9722988642483,442.02485715170883,222.0802594232122
32466.666666666668,332.6157144571845,110.14614496797178,442.7618594251563,222.4695694892127
32500.000000000007,333.22176400841613,110.28756166862789,443.509325677044,222.93420233978824
32533.333333333336,333.78775680321843,110.40131728358764,444.18907408680604,223.38643951963078
32566.666666666668,334.2706348497865,110.56112304009727,444.83175788988376,223.70951180968925
32600.000000000007,334.6516605506355,110.84435694663993,445.49601749727543,223.80730360399554
32633.333333333336,335.00300429303445,111.15792640311679,446.16093069615124,223.84507788991766
32666.666666666668,335.3582038127342,111.44907931974261,446.8072831324768,223.90912449299157
32700.000000000007,335.6998014995636,111.71452593543718,447.41432743500076,223.98527556412643
32733.333333333336,336.0237855024396,111.95214038332306,447.97592588576265,224.0716451191165
32766.666666666668,336.338954524116,112.15355030403417,448.4925048281502,224.1854042200818
32800.0,336.65087378087514,112.31790643718874,448.9687802180639,224.3329673436864
32833.33333333333,336.9816581788273,112.43721783925136,449.41887601807866,224.5444403395759
32866.66666666668,337.32808297612684,112.50049671520449,449.82857969133136,224.82758626092235
32900.0,337.68891841052607,112.50720141400816,450.1961198245342,225.1817169965179
32933.33333333333,338.0606857234715,112.46917099904145,450.529856722513,225.59151472443006
32966.66666666668,338.45097503734775,112.38408835914292,450.8350633964907,226.0668866782048
33000.0,338.87553349750425,112.26137413861132,451.13690763611555,226.61415935889295
33033.33333333333,339.31192640929055,112.13117506475736,451.4431014740479,227.18075134453318
33066.66666666668,339.7475105300922,112.02885391935182,451.77636444944403,227.71865661074037
33100.0,340.1892443605737,111.95400046346676,452.14324482404044,228.23524389710695
33133.33333333333,340.63496306080714,111.8979741245878,452.5329371853949,228.73698893621935
33166.66666666668,341.0903149864942,111.84914943085623,452.93946441735045,229.24116555563796
33200.0,341.557866110959,111.8127907240256,453.37065683498463,229.74507538693342
33233.33333333333,342.045216387354,111.78309349327677,453.82830988063074,230.26212289407724
33266.66666666668,342.5521774454392,111.7642698114086,454.3164472568478,230.7879076340306
33300.0,343.0668835734977,111.76616567849011,454.8330492519878,231.3007178950076
33333.33333333333,343.5834039394795,111.79213836862925,455.3755423081088,231.79126557085027
33366.66666666668,344.1084710562824,111.8398482588316,455.94831931511396,232.2686227974508
33400.0,344.6462064195917,111.91023343432174,456.55643985391345,232.73597298526994
33433.33333333333,345.21298674248715,111.97977803783779,457.1927647803249,233.23320870464937
33466.66666666668,345.8084928241763,112.04570514915544,457.85419797333174,233.7627876750209
33500.0,346.43534317411286,112.09620327234009,458.5315464464529,234.33913990177277
33533.33333333333,347.08028706638544,112.13916652506249,459.2194535914479,234.94112054132296
33566.66666666668,347.70883996284687,112.16542611146136,459.87426607430825,235.5434138513855
33600.0,348.3059109002721,112.17648881091269,460.4823997111848,236.12942208935942
33633.33333333333,348.86663173465325,112.18254088916505,461.0491726238183,236.68409084548819
33666.66666666668,349.38699053418344,112.18892522519536,461.5759157593788,237.19806530898808
33700.0,349.86334360395364,112.20023946535122,462.06358306930485,237.66310413860242
33733.33333333333,350.281338804974,112.23910646509792,462.5204452700719,238.04223233987608
33766.66666666668,350.65866686393485,112.29759787638956,462.9562647403244,238.3610689875453
33800.0,351.0174375000665,112.34853898440394,463.3659764844704,238.66889851566253
33833.33333333333,351.35966184810246,112.38960072168383,463.7492625697863,238.9700611264186
33866.66666666668,351.66967542976533,112.40443568725655,464.07411111702186,239.26523974250878
33900.0,351.94055699574477,112.39343680565996,464.33399380140474,239.5471201900848
33933.33333333333,352.1864298755822,112.36496473123012,464.5513946068123,239.82146514435206
33966.66666666668,352.4176228685997,112.32048191396937,464.7381047825691,240.09714095463033
34000.0,352.63748542510433,112.27819587958138,464.9156813046857,240.35928954552296
34033.33333333333,352.87991171828435,112.22886379356382,465.1087755118482,240.65104792472053
34066.66666666668,353.1570505178998,112.16451892769805,465.32156944559785,240.99253159020174
34100.0,353.46615477344113,112.09862625874375,465.5647810321849,241.36752851469737
34133.33333333333,353.77952854252925,112.06250874000017,465.8420372825294,241.71701980252908
34166.66666666668,354.08416224362134,112.06478411584621,466.1489463594676,242.01937812777513
34200.0,354.40693795285887,112.08802064361402,466.4949585964729,242.31891730924485
34233.33333333333,354.7683890478428,112.09170682679004,466.86009587463286,242.67668222105274
34266.66666666668,355.1614580192635,112.08370490343536,467.24516292269885,243.0777531158281
34300.0,355.5564919250323,112.09556701774306,467.65205894277534,243.4609249072892
34333.33333333333,355.9529707624725,112.12275161325195,468.07572237572447,243.83021914922054
34366.66666666668,356.34536798192704,112.17040631977862,468.5157743017057,244.1749616621484
34400.0,356.7325842651875,112.23634352230056,468.96892778748804,244.49624074288693
34433.33333333333,357.1158135252099,112.30704578790466,469.42285931311454,244.80876773730523
34466.66666666668,357.517328525122,112.35538871751767,469.8727172426397,245.16193980760437
34500.0,357.9349528014833,112.37704378970412,470.3119965911874,245.55790901177917
34533.33333333333,358.36760726136265,112.36921268303269,470.73681994439534,245.99839457832996
34566.66666666668,358.8021610314165,112.3562666952368,471.1584277266533,246.44589433617972
34600.0,359.2434316679477,112.34064104609647,471.58407271404417,246.9027906218512
34633.33333333333,359.65833797052517,112.30054470851852,471.95888267904365,247.35779326200665
34666.66666666668,360.0434654797809,112.30327408896471,472.3467395687456,247.74019139081616
34700.0,360.4094415381108,112.40736524403489,472.8168067821457,248.0020762940759
34733.33333333333,360.7713302488809,112.57192075181031,473.34325100069117,248.19940949707058
34766.66666666668,361.13030257309424,112.7488363898904,473.87913896298465,248.38146618320383
34800.0,361.50533036205155,112.88458608173572,474.3899164437873,248.62074428031582
34833.33333333333,361.8808867935882,113.00128363648071,474.8821704300689,248.8796031571075
34866.66666666668,362.24450058538,113.11396212708556,475.35846271246555,249.13053845829447
34900.0,362.5830269811492,113.22372129805963,475.8067482792088,249.3593056830896
34933.33333333333,362.9101251236726,113.32404316496947,476.234168288642,249.58608195870312
34966.66666666668,363.2550109891051,113.3984043209962,476.6534153101013,249.85660666810887
35000.0,363.6252892409506,113.43635817407538,477.061647415026,250.18893106687523
35033.33333333333,364.02615655054075,113.45000332509505,477.4761598756358,250.5761532254457
35066.66666666668,364.4883269004606,113.42219244317508,477.91051934363566,251.06613445728553
35100.0,365.01483771827833,113.34649347253055,478.36133119080887,251.6683442457478
35133.33333333333,365.5594282211424,113.2779353087128,478.8373635298552,252.2814929124296
35166.66666666668,366.1162855727666,113.22424979058583,479.34053536335244,252.8920357821808
35200.0,366.67470058897277,113.20154846565883,479.8762490546316,253.47315212331392
35233.33333333333,367.2318760056598,113.2151960076457,480.4470720133055,254.01667999801407
35266.66666666668,367.78701543906,113.25997646689162,481.0469919059516,254.52703897216838
35300.0,368.3193072706323,113.29482246044684,481.6141297310791,255.02448481018547
35333.33333333333,368.834823034301,113.33354051274071,482.16836354704174,255.50128252156028
35366.66666666668,369.3342271840723,113.38510616737294,482.71933335144524,255.94912101669934
35400.0,369.74388250267987,113.52755628981097,483.2714387924908,256.2163262128689
35433.33333333333,370.11364926596053,113.73787980402054,483.8515290699811,256.37576946193997
35466.66666666668,370.49337199830995,113.93382737205704,484.427199370367,256.5595446262529
35500.0,370.8861189718665,114.11347666639546,484.99959563826195,256.77264230547104
35533.33333333333,371.2850002218049,114.27214749891358,485.5571477207185,257.01285272289135
35566.66666666668,371.65714567146784,114.43213981149492,486.08928548296274,257.22500585997295
35600.0,371.9918002656623,114.62436852864712,486.6161687943094,257.3674317370152
35633.33333333333,372.2661927574116,114.85605524618528,487.1222480035969,257.4101375112263
35666.66666666668,372.50292805747245,115.08880872501385,487.5917367824863,257.4141193324586
35700.0,372.72381556253214,115.29081013395769,488.0146256964898,257.43300542857446
35733.33333333333,372.955271205238,115.43506267848153,488.3903338837195,257.52020852675645
35766.66666666668,373.13261606672756,115.49971068138574,488.6323267481133,257.6329053853418
35800.0,373.2646957284127,115.64923140945966,488.91392713787235,257.615464318953
35833.33333333333,373.434524580571,115.78239432372285,489.21691890429383,257.6521302568482
35866.66666666668,373.60565371797,115.89348896545614,489.4991426834261,257.71216475251384
35900.0,373.776595137073,115.99569257084076,489.77228770791373,257.78090256623227
35933.33333333333,373.9550554001706,116.08360174347744,490.03865714364804,257.8714536566931
35966.66666666668,374.14554158540636,116.14410987298335,490.2896514583897,258.001431712423
36000.0,374.32783209468045,116.18572870976195,490.51356080444236,258.1421033849185
36033.33333333333,374.5024941875606,116.23690061615966,490.7393948037203,258.2655935714009
36066.66666666668,374.6885565105921,116.2764322969537,490.9649888075458,258.4121242136384
36100.0,374.8582734852417,116.31977449528473,491.1780479805264,258.53849898995696
36133.33333333333,374.9590404331267,116.48828642712317,491.44732686024986,258.4707540060035
36166.66666666668,375.0785098260227,116.6459846955098,491.7244945215325,258.4325251305129
36200.0,375.21777096352537,116.79163392166579,492.00940488519115,258.4261370418596
36233.33333333333,375.36194786526,116.94287181778124,492.3048196830412,258.41907604747877
36266.66666666668,375.50364399059424,117.12810144117537,492.6317454317696,258.37554254941887
36300.0,375.6388615474491,117.34935483340583,492.9882163808549,258.2895067140433
36333.33333333333,375.8028685140562,117.53920687216375,493.3420753862199,258.26366164189244
36366.66666666668,375.9953345604138,117.69899686770708,493.6943314281209,258.29633769270674
36400.0,376.2081316171859,117.83733679131792,494.04546840850384,258.370794825868
36433.33333333333,376.4257858900514,117.94728905936644,494.3730749494178,258.47849683068495
36466.66666666668,376.59698244043096,117.99062368211757,494.58760612254855,258.6063587583134
36500.0,376.71119445798394,118.0353638792354,494.7465583372193,258.67583057874856
36533.33333333333,376.7806328368852,118.12982945882135,494.91046229570657,258.65080337806387
36566.66666666668,376.86158688130354,118.19377784522248,495.055364726526,258.66780903608105
36600.0,376.94977067755633,118.2451224182974,495.19489309585373,258.70464825925893
36633.33333333333,377.03129394372155,118.29967146381962,495.33096540754116,258.73162247990194
36666.66666666668,377.12040118397755,118.32694580551575,495.4473469894933,258.7934553784618
36700.0,377.22250870670365,118.3362612674294,495.55876997413304,258.88624743927426
36733.33333333333,377.35978279367754,118.33136271224218,495.69114550591974,259.02842008143534
36766.66666666668,377.5264758213865,118.32537954841084,495.85185536979736,259.20109627297563
36800.0,377.72141505128724,118.31923563923506,496.0406506905223,259.4021794120522
36833.33333333333,377.94034749559074,118.31573080011528,496.256078295706,259.6246166954755
36866.66666666668,378.18882065028725,118.3151245498045,496.5039452000917,259.8736961004828
36900.0,378.4674356831382,118.32965497330821,496.7970906564464,260.13778070983
36933.33333333333,378.775682386308,118.35408076759062,497.12976315389864,260.4216016187174
36966.66666666668,379.1210213591423,118.36369391830273,497.484715277445,260.75732744083956
37000.0,379.47901937713556,118.36465465828681,497.8436740354224,261.1143647188487
37033.33333333333,379.83147741289,118.35158323420795,498.183060647098,261.47989417868206
37066.66666666668,380.1703133908608,118.32327739935411,498.49359079021497,261.8470359915067
37100.0,380.49685109640916,118.28754912818566,498.78440022459483,262.2093019682235
37133.33333333333,380.8243242890905,118.27325528709298,499.0975795761835,262.5510690019975
37166.66666666668,381.1503300226872,118.3060033014926,499.4563333241798,262.84432672119465
37200.0,381.4727053376632,118.38247790625529,499.85518324391853,263.0902274314079
37233.33333333333,381.76747459204853,118.47244066181669,500.2399152538652,263.29503393023185
37266.66666666668,382.0455860106625,118.58183740952363,500.6274234201861,263.46374860113883
37300.0,382.322911895063,118.69975026967182,501.0226621647348,263.62316162539116
37333.33333333333,382.6072615521703,118.83521367707824,501.44247522924854,263.7720478750921
37366.66666666668,382.936722696044,118.9256136842418,501.8623363802858,264.0111090118022
37400.0,383.27621010027735,119.00920044146807,502.2854105417454,264.2670096588093
37433.33333333333,383.606397903901,119.11445853249967,502.72085643640065,264.4919393714013
37466.66666666668,383.9143561026094,119.26681174505646,503.18116784766585,264.647544357553
37500.0,384.2182831591991,119.42437085895816,503.64265401815726,264.7939123002409
37533.33333333333,384.5148374633351,119.57243322082539,504.08727068416044,264.9424042425097
37566.66666666668,384.80503395038386,119.70589145788126,504.5109254082651,265.0991424925026
37600.0,385.1102888273577,119.79481785660177,504.90510668395945,265.31547097075594
37633.33333333333,385.42449890334194,119.83241489909828,505.25691380244024,265.59208400424365
37666.66666666668,385.72582105018046,119.85571690106687,505.58153795124736,265.87010414911356
37700.0,386.0075992844105,119.87368687312372,505.8812861575342,266.1339124112868
37733.33333333333,386.27154877225047,119.89009716540129,506.16164593765177,266.38145160684917
37766.66666666668,386.5268395256857,119.90885516623194,506.43569469191766,266.61798435945377
37800.0,386.77183432951085,119.92956003866263,506.7013943681735,266.8422742908482
37833.33333333333,387.02422116668487,119.950169462442,506.9743906291269,267.07405170424283
37866.66666666668,387.3193877467836,119.96569734495964,507.2850850917432,267.353690401824
37900.0,387.6493153264735,119.98704299465034,507.63635832112385,267.6622723318232
37933.33333333333,388.01328564188424,120.02034119963692,508.03362684152114,267.99294444224734
37966.66666666668,388.4325715786288,120.0435777227939,508.4761493014227,268.38899385583494
38000.0,388.90644569393584,120.0558955619498,508.96234125588563,268.85055013198604
38033.33333333333,389.4294218583194,120.06138583221123,509.49080769053063,269.3680360261082
38066.66666666668,389.90583119379795,120.05989939293647,509.9657305867344,269.8459318008615
38100.0,390.3224532053219,120.22869442305246,510.55114762837434,270.09375878226945
38133.33333333333,390.7756410169062,120.37374473912169,511.14938575602787,270.40189627778454
38166.66666666668,391.2615929246743,120.48878903394856,511.7503819586228,270.77280389072575
38200.0,391.7715254147651,120.56326657256923,512.3347919873344,271.20825884219585
38233.33333333333,392.2993193807915,120.5962423819468,512.8955617627382,271.70307699884467
38266.66666666668,392.8326890976391,120.58472983422166,513.4174189318608,272.24795926341744
38300.0,393.3659244229925,120.54055065542562,513.9064750784181,272.82537376756693
38333.33333333333,393.8872269505688,120.49643819786094,514.3836651484297,273.39078875270786
38366.66666666668,394.39659668036785,120.46941856461193,514.8660152449797,273.9271781157559
38400.0,394.89126914936134,120.47614325063884,515.3674124000001,274.4151258987225
38433.33333333333,395.37078124011293,120.51188113764778,515.8826623777607,274.85890010246516
38466.66666666668,395.845765745668,120.52597417789309,516.3717399235611,275.3197915677749
38500.0,396.31829075573074,120.5269776067083,516.845268362439,275.79131314902247
38533.33333333333,396.7943357645064,120.51246884885296,517.3068046133594,276.28186691565344
38566.66666666668,397.28302899641164,120.48059475245846,517.7636237488701,276.8024342439532
38600.0,397.75510322091685,120.42302357837825,518.1781267992951,277.3320796425386
38633.33333333333,398.22652435282623,120.34642339319689,518.5729477460231,277.8801009596293
38666.66666666668,398.69836435146755,120.25638864062279,518.9547529920903,278.44197571084476
38700.0,399.1772117898539,120.16917001482122,519.3463818046752,279.00804177503267
38733.33333333333,399.6558577845089,120.0926253304963,519.7484831150052,279.56323245401256
38766.66666666668,400.1273139253135,120.03138318181308,520.1586971071266,280.0959307435004
38800.0,400.58320486922173,119.99453216292389,520.5777370321456,280.58867270629787
38833.33333333333,401.0296646019049,119.9809353705697,521.0105999724747,281.04872923133524
38866.66666666668,401.4656866457334,119.99292437546056,521.458611021194,281.4727622702728
38900.0,401.8954914578888,120.02939114442452,521.9248826023133,281.86610031346424
38933.33333333333,402.30864612982475,120.09022381090601,522.3988699407307,282.2184223189187
38966.66666666668,402.7194366535305,120.13553067668266,522.8549673302132,282.58390597684786
39000.0,403.127863029006,120.16298366027752,523.2908466892835,282.9648793687285
39033.33333333333,403.5319504102733,120.1675099281899,523.6994603384632,283.3644404820834
39066.66666666668,403.9299129610579,120.14466346584935,524.0745764269072,283.7852494952085
39100.0,404.32492464496653,120.09236190701799,524.4172865519845,284.23256273794857
39133.33333333333,404.71439378918575,120.01471040933987,524.7291041985256,284.69968337984585
39166.66666666668,405.10322243008045,119.90778247393204,525.0110049040125,285.1954399561484
39200.0,405.5072268553412,119.76297051312353,525.2701973684647,285.7442563422176
39233.33333333333,405.9528146140784,119.59733471232143,525.5501493263998,286.355479901757
39266.66666666668,406.43305673603635,119.4044096066012,525.8374663426375,287.02864712943517
39300.0,406.9302732041103,119.18111760196109,526.1113908060713,287.7491556021492
39333.33333333333,407.43262463220674,118.94842744241318,526.3810520746199,288.4841971897936
39366.66666666668,407.9386881890598,118.72208170323886,526.6607698922986,289.21660648582093
39400.0,408.4518975213569,118.52282663245967,526.9747241538166,289.92907088889723
39433.33333333333,408.9653924414761,118.35351966884811,527.3189121103243,290.61187277262803
39466.66666666668,409.45330225408895,118.21971027914476,527.6730125332338,291.2335919749442
39500.0,409.9132177496026,118.11586547450439,528.029083224107,291.7973522750982
39533.33333333333,410.3466643675084,118.02577874723204,528.3724431147405,292.3208856202764
39566.66666666668,410.76577600399776,117.93353178545043,528.6993077894482,292.8322442185473
39600.0,411.1749687924956,117.83855250529567,529.0135212977913,293.3364162871999
39633.33333333333,411.55128911533967,117.77466029689589,529.3259494122356,293.7766288184438
39666.66666666668,411.8930083681587,117.74551309462781,529.6385214627865,294.14749527353086
39700.0,412.2134792055472,117.71512479307576,529.928603998623,294.49835441247143
39733.33333333333,412.5067840394515,117.6774208238935,530.184204863345,294.829363215558
39766.66666666668,412.77680235889454,117.6263127769092,530.4031151358038,295.1504895819853
39800.0,413.0228190856827,117.56130389679103,530.5841229824738,295.46151518889167
39833.33333333333,413.23993358915743,117.48790434563712,530.7278379347946,295.7520292435203
39866.66666666668,413.4342745301791,117.40019725559681,530.8344717857759,296.0340772745823
39900.0,413.6136562067832,117.30007798882367,530.9137341956069,296.31357821795956
39933.33333333333,413.7898934609224,117.20191644859852,530.991809909521,296.5879770123239
39966.66666666668,413.9696833554676,117.11353345841411,531.0832168138818,296.8561498970535
40000.0,414.15523642146906,117.03348507799309,531.1887214994622,297.121751343476
40033.33333333333,414.33996876995656,116.97168059672875,531.3116493666853,297.3682881732278
40066.66666666668,414.52627701840726,116.92741074687859,531.4536877652858,297.59886627152866
40100.0,414.72122101666946,116.89957274719984,531.6207937638693,297.8216482694696
40133.33333333333,414.9375851388718,116.87389074886336,531.8114758877351,298.06369439000844
40166.66666666668,415.18880491107933,116.84425797278526,532.0330628838645,298.34454693829406
40200.0,415.4706276808687,116.81254412610251,532.2831718069712,298.65808355476616
40233.33333333333,415.77720809290474,116.7734173021583,532.550625395063,299.00379079074645
40266.66666666668,416.07451753838984,116.76112695014363,532.8356444885335,299.3133905882462
40300.0,416.3485650871315,116.78607870589246,533.134643793024,299.562486381239
40333.33333333333,416.6036555978866,116.84278661717971,533.4464422150663,299.76086898070685
40366.66666666668,416.8452706789892,116.92585950628174,533.771130185271,299.91941117270744
40400.0,417.07105066074854,117.03742820581121,534.1084788665597,300.03362245493736
40433.33333333333,417.2581083988978,117.14742202401224,534.40553042291,300.1106863748855
40466.66666666668,417.39169147021516,117.26645823785152,534.6581497080667,300.12523323236366
40500.0,417.4843830020148,117.42680129478133,534.9111842967961,300.05758170723345
40533.33333333333,417.56381908629254,117.6080975882311,535.1719166745237,299.95572149806145
40566.66666666668,417.6780285460497,117.73206499132635,535.410093537376,299.94596355472333
40600.0,417.83154795161005,117.78874264264194,535.620290594252,300.0428053089681
40633.33333333333,418.0112793113873,117.81084245089892,535.8221217622862,300.20043686048837
40666.66666666668,418.1939456740014,117.81761650541915,536.0115621794205,300.37632916858223
40700.0,418.4008054004872,117.86954090167885,536.270346302166,300.53126449880835
40733.33333333333,418.66113292372614,117.96948081362032,536.6306137373465,300.6916521101058
40766.66666666668,419.0154161814167,117.98251456481147,536.9979307462281,301.0329016166052
40800.0,419.40338107748323,117.97702856591776,537.380409643401,301.4263525115655
40833.33333333333,419.8146294154334,117.95258858735858,537.767218002792,301.8620408280748
40866.66666666668,420.23197918040864,117.91134908581058,538.1433282662192,302.3206300945981
40900.0,420.65143703694645,117.86650198314234,538.5179390200888,302.78493505380413
40933.33333333333,421.0740977346074,117.83343365263134,538.9075313872387,303.24066408197604
40966.66666666668,421.49151181324567,117.82531842566104,539.3168302389067,303.6661933875846
41000.0,421.9067872169668,117.85324287083351,539.7600300878003,304.05354434613326
41033.33333333333,422.3308691945101,117.89264738523443,540.2235165797446,304.43822180927566
41066.66666666668,422.7720702112781,117.91544761007563,540.6875178213537,304.8566226012025
41100.0,423.2199033728482,117.92953508528782,541.149438458136,305.29036828756034
41133.33333333333,423.66996765350086,117.94447262500415,541.6144402785051,305.7254950284967
41166.66666666668,424.10574682017676,117.98920965961287,542.0949564797896,306.1165371605639
41200.0,424.52561967721005,118.0639543625192,542.5895740397292,306.46166531469083
41233.33333333333,424.9370853219394,118.1489479896544,543.0860333115938,306.788137332285
41266.66666666668,425.33374279355763,118.24663182569908,543.5803746192568,307.08711096785856
41300.0,425.721971108207,118.33096798454994,544.052939092757,307.3910031236571
41333.33333333333,426.1001306390056,118.40034465346285,544.5004752924684,307.69978598554275
41366.66666666668,426.46839276534513,118.45211265125081,544.9205054165959,308.01628011409434
41400.0,426.81072436779846,118.49432569117779,545.3050500589762,308.3163986766207
41433.33333333333,427.12749838308457,118.52942092838619,545.6569193114708,308.5980774546984
41466.66666666668,427.4284588897606,118.55746667596308,545.9859255657236,308.8709922137975
41500.0,427.7123886174852,118.58449377404912,546.2968823915344,309.1278948434361
41533.33333333333,427.97484966853625,118.57543860487439,546.5502882734106,309.3994110636619
41566.66666666668,428.2163344881287,118.54073801927454,546.7570725074032,309.67559646885417
41600.0,428.456550990219,118.46595088046219,546.9225018706812,309.9906001097568
41633.33333333333,428.66972781620404,118.41926095982943,547.0889887760335,310.2504668563746
41666.66666666668,428.8990375648205,118.38469954547305,547.2837371102936,310.51433801934746
41700.0,429.1818339119376,118.3564140223095,547.5382479342471,310.8254198896281
41733.33333333333,429.5070799719408,118.32404593848224,547.831125910423,311.18303403345857
41766.66666666668,429.8639931043375,118.3023449592831,548.1663380636206,311.5616481450544
41800.0,430.25925126880094,118.28120348140247,548.5404547502034,311.97804778739845
41833.33333333333,430.6928692412296,118.2466060458568,548.9394752870863,312.4462631953728
41866.66666666668,431.15747776236236,118.19064206627938,549.3481198286418,312.96683569608297
41900.0,431.6427188920445,118.11185382376051,549.754572715805,313.530865068284
41933.33333333333,432.14484758698666,118.0054553301038,550.1503029170905,314.13939225688284
41966.66666666668,432.6512892388098,117.87706743890271,550.5283566777125,314.7742217999071
42000.0,433.132558226683,117.75921279578462,550.8917710224677,315.3733454308984
42033.33333333333,433.5812920001001,117.66231391610539,551.2436059162055,315.9189780839947
42066.66666666668,433.99712951564146,117.59265855516337,551.5897880708048,316.4044709604781
42100.0,434.3888122523174,117.5556829705499,551.9444952228673,316.83312928176747
42133.33333333333,434.7619758435819,117.55776537801522,552.3197412215972,317.2042104655667
42166.66666666668,435.11619507700357,117.59629451556964,552.7124895925732,317.51990056143393
42200.0,435.45008841076304,117.66803244490805,553.1181208556711,317.78205596585497
42233.33333333333,435.760516088317,117.76179694866582,553.5223130369828,317.99871913965114
42266.66666666668,436.0620856757913,117.85177641753897,553.9138620933303,318.2103092582523
42300.0,436.3865223228205,117.90990153824382,554.2964238610643,318.47662078457665
42333.33333333333,436.7338260294048,117.92162267238241,554.6554487017872,318.8122033570224
42366.66666666668,437.09508569229615,117.88295679593202,554.9780424882282,319.2121288963641
42400.0,437.440730868847,117.84727664859781,555.2880075174448,319.5934542202492
42433.33333333333,437.7704003307217,117.8129024835479,555.5833028142696,319.95749784717384
42466.66666666668,438.0821529181581,117.7797196501951,555.8618725683532,320.302433267963
42500.0,438.3801487662329,117.76434892941263,556.1444976956456,320.61579983682026
42533.33333333333,438.72265403097157,117.80074898341063,556.5234030143822,320.9219050475609
42566.66666666668,439.14613450732463,117.81393126017454,556.9600657674991,321.3322032471501
42600.0,439.618012677568,117.70576716988512,557.3237798474531,321.9122455076829
42633.33333333333,440.0603582995572,117.60149903331794,557.6618573328751,322.4588592662393
42666.66666666668,440.44039601707055,117.57477909814953,558.0151751152201,322.86561691892103
42700.0,440.7738930604621,117.61003139769042,558.3839244581525,323.1638616627717
42733.33333333333,441.09050278461035,117.63410786583368,558.724610650444,323.45639491877665
42766.66666666668,441.3817327807914,117.65154264214227,559.0332754229337,323.73019013864916
42800.0,441.641246854025,117.6662441109239,559.3074909649489,323.9750027431011
42833.33333333333,441.86797102104265,117.67787385112253,559.5458448721652,324.19009716992014
42866.66666666668,442.0670705790979,117.69440773691323,559.7614783160111,324.3726628421847
42900.0,442.2417080698855,117.7145300438893,559.9562381137748,324.5271780259962
42933.33333333333,442.3850096008323,117.73112260271196,560.1161322035442,324.65388699812036
42966.66666666668,442.48276075252045,117.73858330245588,560.2213440549763,324.74417745006457
43000.0,442.524629803152,117.74436957458936,560.2689993777414,324.7802602285626
43033.33333333333,442.51776864434663,117.76017509382008,560.2779437381668,324.75759355052656
43066.66666666668,442.4633960345566,117.79544191181847,560.258837946375,324.66795412273814
43100.0,442.3624528002901,117.82156473199363,560.1840175322837,324.54088806829645
43133.33333333333,442.22048019950864,117.83821670851158,560.0586969080202,324.38226349099705
43166.66666666668,442.05436461802935,117.83286183982347,559.8872264578529,324.2215027782059
43200.0,441.86568222863565,117.81250083528104,559.6781830639167,324.05318139335463
43233.33333333333,441.6660864042188,117.77608610386801,559.4421725080867,323.8900003003508
43266.66666666668,441.4673349064459,117.71780557964216,559.185140486088,323.7495293268037
43300.0,441.26448523199247,117.65026894063853,558.914754172631,323.61421629135396
43333.33333333333,441.0691341317622,117.57179727529808,558.6409314070603,323.49733685646413
43366.66666666668,440.88384326253197,117.48541000061874,558.3692532631508,323.3984332619132
43400.0,440.71145517828063,117.39826314064192,558.1097183189225,323.3131920376387
43433.33333333333,440.5756776177862,117.31009696008569,557.8857745778719,323.2655806577005
43466.66666666668,440.47793356573794,117.21797520760964,557.6959087733476,323.2599583581283
43500.0,440.41148109252987,117.12979904812977,557.5412801406596,323.2816820444001
43533.33333333333,440.36972987004134,117.05483813270698,557.4245680027483,323.3148917373344
43566.66666666668,440.3613959444528,116.99949214059927,557.360888085052,323.3619038038535
43600.0,440.38823369119694,116.95920403873349,557.3474377299304,323.42902965246344
43633.33333333333,440.4438805353097,116.92694959167798,557.3708301269877,323.5169309436317
43666.66666666668,440.5223552159276,116.89396966557071,557.4163248814983,323.6283855503569
43700.0,440.60454107940205,116.86599831622655,557.4705393956286,323.7385427631755
43733.33333333333,440.674869383058,116.84407567514961,557.5189450582077,323.8307937079084
43766.66666666668,440.70065954713857,116.85620604891051,557.5568655960491,323.84445349822806
43800.0,440.67659612297984,116.92797132780139,557.6045674507812,323.74862479517844
43833.33333333333,440.62078657984154,117.02904197274256,557.649828552584,323.591744607099
43866.66666666668,440.5484364163829,117.17958996207085,557.7280263784537,323.36884645431206
43900.0,440.50700977720805,117.3337807731387,557.8407905503468,323.17322900406936
43933.33333333333,440.4822195256701,117.46337367455774,557.9455932002278,323.01884585111236
43966.66666666668,440.4785068989858,117.55407616562105,558.0325830646069,322.9244307333648
44000.0,440.4946307933292,117.59906376003036,558.0936945533596,322.8955670332988
44033.33333333333,440.52239037401745,117.60648412331193,558.1288744973294,322.9159062507055
44066.66666666668,440.54732012886274,117.60557060416448,558.1528907330272,322.94174952469825
44100.0,440.57666809854,117.60423367729113,558.1809017758311,322.97243442124886
44133.33333333333,440.6126121028215,117.60050771984176,558.2131198226633,323.01210438297977
44166.66666666668,440.6681289236733,117.5898739384386,558.2580028621119,323.0782549852347
44200.0,440.7522179198686,117.56185188835242,558.314069808221,323.1903660315162
44233.33333333333,440.8575905273907,117.52125772313187,558.3788482505225,323.33633280425886
44266.66666666668,440.98041664141334,117.46778484159074,558.4482014830041,323.5126317998226
44300.0,441.1181621831114,117.40110727073665,558.519269453848,323.71705491237475
44333.33333333333,441.26800961800495,117.3227893964361,558.590799014441,323.9452202215689
44366.66666666668,441.4276144558195,117.23036554173615,558.6579799975557,324.19724891408333
44400.0,441.59570053369026,117.12147809081875,558.717178624509,324.4742224428715
44433.33333333333,441.77170536547584,117.00649840488819,558.778203770364,324.76520696058765
44466.66666666668,441.94330386941715,116.90771581422918,558.8510196836463,325.035588055188
44500.0,442.1105208301271,116.82663401532467,558.9371548454518,325.28388681480243
44533.33333333333,442.27259584857484,116.76689128151307,559.0394871300879,325.5057045670618
44566.66666666668,442.4337834245018,116.72684744662646,559.1606308711283,325.70693597787533
44600.0,442.58335524176107,116.69770798605396,559.281063227815,325.8856472557071
44633.33333333333,442.7539337639385,116.70801294551077,559.4619467094493,326.0459208184277
44666.66666666668,442.96055193763124,116.71126781390693,559.6718197515381,326.2492841237243
44700.0,443.1981494417755,116.64715560015628,559.8453050419319,326.55099384161923
44733.33333333333,443.4572036546456,116.53853842408071,559.9957420787263,326.9186652305649
44766.66666666668,443.7349342198955,116.41913291913578,560.1540671390312,327.3158013007597
44800.0,443.9185382919681,116.44707298172803,560.3656112736961,327.4714653102401
44833.33333333333,444.0542238969082,116.60098426116939,560.6552081580776,327.4532396357388
44866.66666666668,444.1868652185154,116.75435189427587,560.9412171127913,327.4325133242395
44900.0,444.34775745926,116.87640185438158,561.2241593136416,327.4713556048784
44933.33333333333,444.5288673555397,116.97347866540213,561.5023460209418,327.5553886901376
44966.66666666668,444.71266599427844,117.06508757995861,561.7777535742371,327.6475784143198
45000.0,444.7003675052948,117.3176984265509,562.0180659318457,327.3826690787439
45033.33333333333,444.69166458550023,117.54859141815584,562.2402560036561,327.14307316734437
45066.66666666668,444.68532815696625,117.75016797246322,562.4354961294295,326.93516018450305
45100.0,444.68019246470607,117.91515847301694,562.595350937723,326.7650339916891
45133.33333333333,444.6782176442303,118.03951501720987,562.7177326614402,326.63870262702045
45166.66666666668,444.68004019372376,118.11910771187065,562.7991479055944,326.5609324818531
45200.0,444.68997619647627,118.14531833598537,562.8352945324616,326.54465786049093
45233.33333333333,444.70667001867463,118.10566581447696,562.8123358331516,326.6010042041977
45266.66666666668,444.72312762047653,118.0024036440428,562.7255312645193,326.72072397643376
45300.0,444.75379064573684,117.89590430099202,562.6496949467289,326.8578863447448
45333.33333333333,444.76207248024934,117.86121664731323,562.6232891275625,326.90085583293614
45366.66666666668,444.7519303683097,117.92302230482449,562.6749526731342,326.8289080634852
45400.0,444.8255441376757,117.93204470621178,562.7575888438874,326.8934994314639
45433.33333333333,444.9425137163828,117.8827849499214,562.8252986663042,327.0597287664614
45466.66666666668,445.06305890800957,117.86068260840071,562.9237415164102,327.2023762996089
45500.0,445.19604826015365,117.85187245050768,563.0479207106613,327.34417580964595
45533.33333333333,445.3412157256476,117.85088771507638,563.1921034407239,327.4903280105712
45566.66666666668,445.5077560438772,117.84097616280953,563.3487322066867,327.66677988106767
45600.0,445.70304441390755,117.7898471943311,563.4928916082387,327.91319721957643
45633.33333333333,445.9480252665271,117.68862947673479,563.6366547432619,328.25939578979234
45666.66666666668,446.22345943257676,117.57161946004474,563.7950788926215,328.651839972532
45700.0,446.51088402928434,117.46338433657438,563.9742683658587,329.04749969270995
45733.33333333333,446.78730804135523,117.38504289102195,564.1723509323772,329.4022651503333
45766.66666666668,447.1257783047731,117.37622893387417,564.5020072386473,329.74954937089893
45800.0,447.5339476502302,117.30011887094606,564.8340665211763,330.2338287792841
45833.33333333333,447.92351707176255,117.24888679328703,565.1724038650495,330.67463027847555
45866.66666666668,448.3102271842896,117.24451827117194,565.5547454554616,331.06570891311765
45900.0,448.69379909282895,117.26923934362799,565.9630384364569,331.42455974920097
45933.33333333333,449.06770143454827,117.31430238071731,566.3820038152655,331.75339905383095
45966.66666666668,449.4255085651981,117.37606034562208,566.8015689108202,332.049448219576
46000.0,449.7744463342021,117.44434442911509,567.2187907633172,332.33010190508696
46033.33333333333,450.11916697627976,117.50148180554385,567.6206487818235,332.6176851707359
46066.66666666668,450.45396152469027,117.58124355643449,568.0352050811248,332.87271796825576
46100.0,450.80424407178106,117.66066667969882,568.4649107514799,333.14357739208225
46133.33333333333,451.23061164824077,117.60532137039121,568.835933018632,333.62529027784956
46166.66666666668,451.65002677286316,117.5439748883353,569.1940016611984,334.10605188452786
46200.0,452.0607889210385,117.47277788266281,569.5335668037013,334.5880110383757
46233.33333333333,452.47047477748487,117.3681673525327,569.8386421300175,335.1023074249522
46266.66666666668,452.87593462710004,117.18620322454908,570.0621378516491,335.68973140255093
46300.0,453.27008987342754,116.94331980305917,570.2134096764867,336.32677007036835
46333.33333333333,453.6205384192556,116.73415342059307,570.3546918398487,336.8863849986625
46366.66666666668,453.9269385899231,116.57951017386318,570.5064487637862,337.3474284160599
46400.0,454.19463884581234,116.48056155084525,570.6752003966576,337.71407729496707
46433.33333333333,454.4277536416344,116.40764893178475,570.8354025734192,338.02010470984965
46466.66666666668,454.66635827190044,116.452181855416,571.1185401273165,338.2141764164844
46500.0,454.94170495917575,116.54970726914435,571.4914122283201,338.3919976900314
46533.33333333333,455.2834335248093,116.5628877763047,571.846321301114,338.7205457485046
46566.66666666668,455.63328135389645,116.57165059427773,572.2049319481741,339.0616307596187
46600.0,456.00239236361114,116.55579074185744,572.5581831054685,339.4466016217537
46633.33333333333,456.3971095513503,116.50942772764749,572.9065372789978,339.8876818237028
46666.66666666668,456.79887353837194,116.47634424615407,573.275217784526,340.32252929221784
46700.0,457.2075025775408,116.45563716441981,573.6631397419607,340.751865413121
46733.33333333333,457.602211555321,116.43632323446175,574.0385347897827,341.16588832085927
46766.66666666668,457.9776218354602,116.39738912002433,574.3750109554845,341.58023271543584
46800.0,458.33428149358474,116.34321513075649,574.6774966243412,341.99106636282824
46833.33333333333,458.6722375246028,116.2804793011452,574.952716825748,342.3917582234576
46866.66666666668,458.994964688691,116.20838586790549,575.2033505565965,342.7865788207855
46900.0,459.31072062637986,116.11474283461426,575.4254634609941,343.1959777917656
46933.33333333333,459.60902009308876,116.01016092605927,575.6191810191481,343.5988591670295
46966.66666666668,459.86776718946254,115.9324709201158,575.8002381095783,343.93529626934674
47000.0,460.0918759972326,115.87387403087803,575.9657500281106,344.21800196635456
47033.33333333333,460.30337710574446,115.82814409743622,576.1315212031807,344.47523300830824
47066.66666666668,460.51633210506446,115.78173782822847,576.2980699332929,344.734594276836
47100.0,460.73074099519243,115.72729844514409,576.4580394403365,345.00344255004836
47133.33333333333,460.9466037761287,115.65686862462118,576.6034724007499,345.28973515150756
47166.66666666668,461.17265058917246,115.54861787098451,576.721268460157,345.62403271818795
47200.0,461.43227522448984,115.38616257367184,576.8184377981617,346.04611265081803
47233.33333333333,461.75814590238934,115.18668226078282,576.9448281631721,346.57146364160656
47266.66666666668,462.14316330800625,114.93937884714619,577.0825421551524,347.20378446086005
47300.0,462.5678471704485,114.6518088949582,577.2196560654066,347.9160382754903
47333.33333333333,463.0107141395982,114.33951934363522,577.3502334832334,348.67119479596295
47366.66666666668,463.4633099425602,114.01375721248716,577.4770671550474,349.44955273007304
47400.0,463.92075677821754,113.68346048589504,577.6042172641125,350.2372962923225
47433.33333333333,464.37391419502495,113.36711200415644,577.7410261991814,351.0068021908685
47466.66666666668,464.8304566140027,113.03496355774266,577.8654201717453,351.79549305626006
47500.0,465.25605623035835,112.72344195903393,577.9794981893923,352.5326142713244
47533.33333333333,465.63661008562144,112.45393445027862,578.0905445359001,353.18267563534283
47566.66666666668,465.97604390149365,112.23029825441283,578.2063421559064,353.7457456470808
47600.0,466.2765678616376,112.05085801675426,578.3274258783919,354.22570984488334
47633.33333333333,466.54700011551455,111.89150030153449,578.438500417049,354.65549981398004
47666.66666666668,466.78500951026086,111.74323004468103,578.5282395549419,355.04177946557985
47700.0,466.9959866838644,111.61165113941848,578.6076378232829,355.3843355444459
47733.33333333333,467.1920518955657,111.49867377377126,578.690725669337,355.69337812179447
47766.66666666668,467.3795276842451,111.40778083230207,578.7873085165471,355.971746851943
47800.0,467.5577139746398,111.3326108817647,578.8903248564045,356.2251030928751
47833.33333333333,467.7224635551796,111.28025545013767,579.0027190053173,356.4422081050419
47866.66666666668,467.88298611719796,111.22775063077412,579.110736747972,356.65523548642386
47900.0,468.03101501301467,111.1596936257123,579.190708638727,356.8713213873024
47933.33333333333,468.16047161022254,111.08200393156578,579.2424755417883,357.07846767865675
47966.66666666668,468.2434482980674,111.02653084159746,579.2699791396649,357.2169174564699
48000.0,468.2810660489491,111.000312060693,579.2813781096421,357.28075398825615
48033.33333333333,468.2756478566209,110.99806482875574,579.2737126853766,357.27758302786515
48066.66666666668,468.3204593818289,111.02990189878179,579.3503612806107,357.2905574830471
48100.0,468.4221027557306,110.9170053104138,579.3391080661444,357.5050974453168
48133.33333333333,468.501875146566,110.82355009896816,579.3254252455342,357.67832504759787
48166.66666666668,468.5613099218836,110.75281367169636,579.31412359358,357.80849625018726
48200.0,468.6004022329356,110.70817015900552,579.3085723919411,357.8922320739301
48233.33333333333,468.62066864931916,110.69386080926773,579.3145294585869,357.9268078400514
48266.66666666668,468.6279974636732,110.71390462173464,579.3419020854078,357.91409284193855
48300.0,468.62908682857,110.75405502008009,579.3831418486501,357.8750318084899
48333.33333333333,468.6493620856492,110.77253021369877,579.421892299348,357.87683187195046
48366.66666666668,468.65124210415394,110.72262649916941,579.3738686033233,357.92861560498454
48400.0,468.62566460288707,110.63985200472068,579.2655166076078,357.9858125981664
48433.33333333333,468.5712961183723,110.58324722820383,579.1545433465761,357.98804889016844
48466.66666666668,468.48648158746664,110.6153007070998,579.1017822945664,357.87118088036686
48500.0,468.4122599546265,110.63380656812903,579.0460665227555,357.77845338649746
48533.33333333333,468.3439606765796,110.63934079885001,578.9833014754297,357.7046198777296
48566.66666666668,468.28202980964784,110.63405984307921,578.916089652727,357.6479699665686
48600.0,468.25828919153753,110.6300833713789,578.8883725629164,357.62820582015866
48633.33333333333,468.2667213990236,110.61496212759198,578.8816835266156,357.6517592714316
48666.66666666668,468.30605856461335,110.58258631342427,578.8886448780377,357.7234722511891
48700.0,468.37693432648354,110.5268349017787,578.9037692282623,357.8500994247048
48733.33333333333,468.4793744773651,110.43962930356622,578.9190037809313,358.0397451737989
48766.66666666668,468.6129915142041,110.3180461628007,578.9310376770048,358.2949453514034
48800.0,468.7696751853147,110.17191521451149,578.9415903998262,358.5977599708032
48833.33333333333,468.9400523944521,110.00101468707176,578.9410670815239,358.93903770738035
48866.66666666668,469.12204390502717,109.801670837345,578.9237147423721,359.32037306768217
48900.0,469.3107520360451,109.57517832463364,578.8859303606787,359.73557371141146
48933.33333333333,469.5044704548931,109.3423314730373,578.8468019279304,360.16213898185583
48966.66666666668,469.6597151794212,109.13945404949436,578.7991692289156,360.52026112992684
49000.0,469.6790049141823,109.17738241955944,578.8563873337417,360.5016224946229
49033.33333333333,469.6463080189875,109.32544604450582,578.9717540634933,360.32086197448166
49066.66666666668,469.60302987134327,109.47387037610304,579.0769002474462,360.12915949524023
49100.0,469.54312520204377,109.62062305180406,579.1637482538479,359.9225021502397
49133.33333333333,469.43137742652726,109.76934072637124,579.2007181528985,359.662036700156
49166.66666666668,469.2642973971855,109.94175521630143,579.2060526134869,359.32254218088406
49200.0,469.02117903705596,110.1449347046531,579.1661137417091,358.87624433240285
49233.33333333333,468.6850347169967,110.40056419440819,579.0855989114049,358.28447052258855
49266.66666666668,468.2774007261624,110.72900115799429,579.0064018841567,357.5483995681681
49300.0,467.85920988599673,111.10163182771198,578.9608417137088,356.75757805828476
49333.33333333333,467.4816886011483,111.45498699476603,578.9366755959143,356.02670160638223
49366.66666666668,467.1532620530321,111.76521124379244,578.9184732968246,355.38805080923964
49400.0,466.86951959468666,112.01577639470632,578.885295989393,354.85374319998033
49433.33333333333,466.60812148375294,112.18654664730126,578.7946681310542,354.42157483645167
49466.66666666668,466.37907599837985,112.31759385527566,578.6966698536555,354.0614821431042
49500.0,466.18883500603016,112.44686720399429,578.6357022100244,353.7419678020359
49533.33333333333,466.0391193835372,112.59661966690102,578.6357390504382,353.4424997166362
49566.66666666668,465.9489030827903,112.71908386635637,578.6679869491467,353.22981921643395
49600.0,465.9097728690936,112.81771548813204,578.7274883572256,353.0920573809616
49633.33333333333,465.9187948688508,112.88908950952589,578.8078843783767,353.0297053593249
49666.66666666668,465.94118370671373,112.93361469006643,578.8747983967802,353.00756901664727
49700.0,465.9612971581184,113.00355398605382,578.9648511441721,352.95774317206457
49733.33333333333,465.97486342506977,113.13314055505397,579.1080039801237,352.8417228700158
49766.66666666668,466.0072209030824,113.27488998860542,579.2821108916878,352.73233091447696
49800.0,466.06512248069555,113.41671881458173,579.4818412952773,352.64840366611384
49833.33333333333,466.1203921730448,113.54143618013022,579.661828353175,352.5789559929146
49866.66666666668,466.16684452133444,113.65417322223108,579.8210177435656,352.5126712991034
49900.0,466.20371010994245,113.76475404139235,579.9684641513348,352.4389560685501
49933.33333333333,466.2312061581272,113.88572429123982,580.116930449367,352.3454818668873
49966.66666666668,466.2478191728147,114.02705901049526,580.27487818331,352.2207601623194
50000.0,466.25874469270633,114.18531776035638,580.4440624530628,352.07342693234995
50033.33333333333,466.2960932580818,114.31371846949658,580.6098117275784,351.9823747885852
50066.66666666668,466.35735046075416,114.4183070954365,580.7756575561907,351.9390433653177
50100.0,466.4411649313149,114.49406112699252,580.9352260583074,351.9471038043224
50133.33333333333,466.52609006087795,114.54070204886776,581.0667921097457,351.98538801201016
50166.66666666668,466.60510437137043,114.56909146876221,581.1741958401326,352.0360129026082
50200.0,466.6725571668272,114.58616409377484,581.258721260602,352.08639307305236
50233.33333333333,466.72582904897547,114.61220216457228,581.3380312135478,352.1136268844032
50266.66666666668,466.77139625264573,114.658047923549,581.4294441761947,352.1133483290967
50300.0,466.82326780203783,114.69849306206129,581.5217608640992,352.12477473997654
50333.33333333333,466.88742769813297,114.72124642512502,581.608674123258,352.16618127300796
50366.66666666668,466.9602377803222,114.72935955510226,581.6895973354244,352.23087822521995
50400.0,467.0469400864925,114.709072858067,581.7560129445595,352.33786722842547
50433.33333333333,467.1759996173162,114.67877878500423,581.8547784023204,352.497220832312
50466.66666666668,467.36757543258307,114.62902505574121,581.9966004883242,352.7385503768419
50500.0,467.61271401884375,114.51116716056258,582.1238811794063,353.10154685828115
50533.33333333333,467.8947310339454,114.3198510038336,582.214582037779,353.5748800301118
50566.66666666668,468.1656650540121,114.12641256488085,582.2920776188929,354.03925248913123
50600.0,468.4137922392457,113.94828354710269,582.3620757863484,354.46550869214303
50633.33333333333,468.64039486337975,113.78625383671904,582.4266487000988,354.8541410266607
50666.66666666668,468.8734168331076,113.632200548836,582.5056173819436,355.2412162842716
50700.0,469.11783124682535,113.45706370338732,582.5748949502126,355.66076754343806
50733.33333333333,469.36877246805125,113.23527998548452,582.6040524535358,356.13349248256674
50766.66666666668,469.5855490193808,113.03768027045388,582.6232292898346,356.54786874892693
50800.0,469.76181519254357,112.86528643135857,582.6271016239021,356.896528761185
50833.33333333333,469.9027317071948,112.72654944858968,582.6292811557845,357.1761822586051
50866.66666666668,470.02047839691505,112.62369265041285,582.6441710473279,357.3967857465022
50900.0,470.10760574937905,112.56061436951578,582.6682201188949,357.54699137986324
50933.33333333333,470.16107054381814,112.533377870325,582.6944484141432,357.62769267349313
50966.66666666668,470.1956299309795,112.5322145873417,582.7278445183213,357.66341534363784
51000.0,470.21478729763317,112.54225215729922,582.7570394549324,357.67253514033393
51033.33333333333,470.2201645237477,112.57593247595227,582.7960969997,357.6442320477954
51066.66666666668,470.2140160042146,112.63965492591967,582.8536709301343,357.57436107829494
51100.0,470.2259337243579,112.69982899470493,582.9257627190628,357.52610472965296
51133.33333333333,470.2610775997351,112.74686068606405,583.0079382857991,357.514216913671
51166.66666666668,470.3081894378781,112.76608255659394,583.074271994472,357.5421068812842
51200.0,470.35758529001436,112.7472253988727,583.104810688887,357.6103598911417
51233.33333333333,470.4004841119106,112.71033395209808,583.1108180640086,357.6901501598125
51266.66666666668,470.4303568889004,112.66651347718745,583.0968703660878,357.76384341171297
51300.00000000001,470.4308171908325,112.65204257982246,583.082859770655,357.77877461101
51333.33333333333,470.40000106533915,112.67327801291215,583.0732790782513,357.726723052427
51366.66666666668,470.33550036587036,112.73867384999193,583.0741742158623,357.59682651587843
51400.00000000001,470.2753740757926,112.8153286583262,583.0907027341188,357.4600454174664
51433.33333333333,470.2277105920424,112.88537190188414,583.1130824939265,357.3423386901583
51466.66666666668,470.191881850612,112.93997434319012,583.1318561938022,357.2519075074219
51500.00000000001,470.17511156317147,112.96806570571154,583.143177268883,357.20704585745995
51533.33333333333,470.2047454942608,112.9774580925781,583.1822035868389,357.2272874016827
51566.66666666668,470.2776636422427,112.94146331757327,583.219126959816,357.33620032466945
51600.00000000001,470.3626666000564,112.86288072304053,583.225547323097,357.4997858770159
51633.33333333333,470.4590397920633,112.72461161453329,583.1836514065966,357.73442817753005
51666.66666666668,470.5368623181701,112.57734352840025,583.1142058465704,357.95951878976985
51700.00000000001,470.58310407655756,112.46004516637402,583.0431492429316,358.12305891018354
51733.33333333333,470.60372514762,112.38444227922646,582.9881674268465,358.2192828683936
51766.66666666668,470.6087265536743,112.33448487930198,582.9432114329762,358.2742416743723
51800.00000000001,470.60202124179096,112.30441458223342,582.9064358240244,358.2976066595576
51833.33333333333,470.6014429140966,112.27109853810475,582.8725414522014,358.33034437599184
51866.66666666668,470.60699157059133,112.23771330194748,582.8447048725388,358.3692782686438
51900.00000000001,470.6130426639708,112.20127590000537,582.8143185639761,358.41176676396543
51933.33333333333,470.62114225171325,112.15935163680784,582.780493888521,358.4617906149054
51966.66666666668,470.63871058940725,112.11009527174893,582.7488058611561,358.5286153176583
52000.00000000001,470.6681217054499,112.05196395395667,582.7200856594065,358.61615775149323
52033.33333333333,470.705533974068,111.98478767091271,582.6903216449807,358.72074630315524
52066.66666666668,470.75872228942654,111.89889443890569,582.6576167283322,358.85982785052084
52100.00000000001,470.82823852414595,111.79434364163582,582.6225821657818,359.03389488251014
52133.33333333333,470.91437524790865,111.67431403745653,582.5886892853651,359.24006121045215
52166.66666666668,471.0173208761958,111.54199513574778,582.5593160119436,359.47532574044806
52200.00000000001,471.1388551963911,111.40191201903558,582.5407672154266,359.7369431773555
52233.33333333333,471.2821179650381,111.26668204976046,582.5488000147985,360.01543591527764
52266.66666666668,471.4266712520002,111.13827977397526,582.5649510259755,360.2883914780249
52300.00000000001,471.5644905393572,111.00728150310135,582.5717720424586,360.55720903625587
52333.33333333333,471.67127166455015,110.86790535536055,582.5391770199107,360.8033663091896
52366.66666666668,471.7470146275789,110.74073668765749,582.4877513152364,361.0062779399214
52400.00000000001,471.79248476207107,110.6460762148712,582.4385609769423,361.1464085471999
52433.33333333333,471.8080856542727,110.59914363674982,582.4072292910225,361.2089420175229
52466.66666666667,471.7890395410781,110.60658187761629,582.3956214186944,361.18245766346183
52500.000000000015,471.747698844888,110.64048587058912,582.3881847154771,361.10721297429893
52533.33333333333,471.7195327900858,110.6451977682248,582.3647305583106,361.074335021861
52566.66666666667,471.70404422852994,110.6211526525609,582.3251968810908,361.08289157596903
52600.000000000015,471.737417430316,110.59360190930663,582.3310193396226,361.14381552100934
52633.33333333333,471.82447742478695,110.52128339901441,582.3457608238014,361.30319402577254
52666.66666666667,471.964750404862,110.37156648817302,582.336316893035,361.593183916689
52700.000000000015,472.142469140187,110.15945817284987,582.3019273130369,361.9830109673371
52733.33333333333,472.32798027588325,109.95783316746464,582.2858134433479,362.3701471084186
52766.66666666667,472.5226247206373,109.76785608202617,582.2904808026634,362.7547686386111
52800.000000000015,472.7319222760412,109.58028485173195,582.3122071277731,363.15163742430923
52833.33333333333,472.955872942095,109.39591002322055,582.3517829653156,363.5599629188745
52866.66666666667,473.19045945447886,109.21793347219159,582.4083929266704,363.97252598228727
52900.000000000015,473.429342475889,109.05529270844049,582.4846351843295,364.37404976744847
52933.33333333333,473.6787323722046,108.91572185461116,582.5944542268157,364.76301051759344
52966.66666666667,473.9553126141047,108.81021023504127,582.765522849146,365.1451023790634
53000.000000000015,474.2627781874165,108.73493830067247,582.9977164880889,365.527839886744
53033.33333333333,474.59560931118193,108.67351182275743,583.2691211339394,365.92209748842447
53066.66666666667,474.9532510434293,108.61623963717982,583.5694906806091,366.3370114062495
53100.000000000015,475.32972243699646,108.59907112220158,583.9287935591981,366.7306513147949
53133.33333333333,475.71798135046305,108.6491323450509,584.3671136955139,367.0688490054122
53166.66666666667,476.1043669632561,108.7843923304173,584.8887592936734,367.3199746328388
53200.000000000015,476.5102247995486,108.93823779545521,585.4484625950038,367.5719870040934
53233.33333333333,476.9322184445647,109.08734777643129,586.019566220996,367.8448706681334
53266.66666666667,477.3586841765818,109.23542481500127,586.5941089915831,368.1232593615805
53300.000000000015,477.7964156414674,109.36758637611517,587.1640020175826,368.4288292653522
53333.33333333333,478.24167796528025,109.47878705416439,587.7204650194446,368.76289091111585
53366.66666666667,478.6900128241256,109.56363893480678,588.2536517589324,369.1263738893188
53400.000000000015,479.135738312447,109.610566790596,588.746305103043,369.525171521851
53433.33333333333,479.5598120740126,109.62685273799572,589.1866648120083,369.9329593360169
53466.66666666667,479.95975936874845,109.61273090669256,589.572490275441,370.3470284620559
53500.000000000015,480.324193099152,109.57184739428669,589.8960404934387,370.7523457048653
53533.33333333333,480.6329452903058,109.49060021348757,590.1235455037934,371.1423450768183
53566.66666666667,480.8842717950826,109.38060287567325,590.2648746707558,371.5036689194094
53600.000000000015,481.0853633768876,109.2638277473832,590.3491911242708,371.8215356295044
53633.33333333333,481.24359706011995,109.15706958894239,590.4006666490624,372.08652747117753
53666.66666666667,481.36613019999066,109.07470807570333,590.440838275694,372.29142212428735
53700.000000000015,481.4752717750228,109.01488710636119,590.490158881384,372.4603846686616
53733.33333333333,481.59563030000993,108.96196378198113,590.557594081991,372.6336665180288
53766.66666666667,481.7619835389357,108.86430489573321,590.6262884346689,372.8976786432025
53800.000000000015,481.97868225383377,108.69376424017545,590.6724464940093,373.2849180136583
53833.33333333333,482.22769058398353,108.48078206866992,590.7084726526534,373.74690851531363
53866.66666666667,482.5100064174441,108.22154100688229,590.7315474243264,374.2884654105618
53900.000000000015,482.7979929608208,107.96216175574838,590.7601547165692,374.8358312050724
53933.33333333333,483.10331240735974,107.71403949052281,590.8173518978825,375.38927291683694
53966.66666666667,483.41922311924077,107.47442421790223,590.893647337143,375.9447989013386
54000.000000000015,483.74876697913635,107.23784757818007,590.9866145573164,376.51091940095625
54033.33333333333,484.0935794538344,106.99993298502663,591.093512438861,377.0936464688078
54066.66666666667,484.453303242163,106.75475948978921,591.2080627319522,377.6985437523738
54100.000000000015,484.8284956900992,106.49510923085963,591.3236049209588,378.3333864592396
54133.33333333333,485.2226006365572,106.21956819075973,591.4421688273169,379.0030324457975
54166.66666666667,485.628608920277,105.93492774538595,591.5635366656629,379.693681174891
54200.000000000015,486.03804615589513,105.656361875764,591.6944080316591,380.38168428013114
54233.33333333333,486.44774539846026,105.38854816453757,591.8362935629979,381.0591972339227
54266.66666666667,486.8541727631117,105.12815446718749,591.9823272302992,381.72601829592423
54300.000000000015,487.2505319058683,104.87204413773775,592.122576043606,382.3784877681305
54333.33333333333,487.6335041471854,104.62450081657065,592.2580049637561,383.00900333061475
54366.66666666667,488.00375977911716,104.38865059476433,592.3924103738815,383.61510918435283
54400.000000000015,488.3617395633447,104.16513748611881,592.5268770494636,384.1966020772259
54433.33333333333,488.67668710149525,103.95630139337136,592.6329884948666,384.7203857081239
54466.66666666667,488.9390971973859,103.84707753613222,592.7861747335181,385.09201966125363
54500.000000000015,489.14811292031237,103.8499874302637,592.9981003505761,385.2981254900487
54533.33333333333,489.3040027717036,103.96099856075841,593.265001332462,385.3430042109452
54566.66666666667,489.44005316594115,104.07680334914204,593.5168565150832,385.3632498167991
54600.000000000015,489.5726645392152,104.18732845859236,593.7599929978076,385.3853360806229
54633.33333333333,489.7021789087409,104.29003004110245,593.9922089498434,385.41214886763845
54666.66666666667,489.829823493177,104.38208096521913,594.2119044583961,385.44774252795787
54700.000000000015,489.9527319967843,104.46978933395201,594.4225213307363,385.4829426628323
54733.33333333333,490.0553134023521,104.57886485714343,594.6341782594956,385.47644854520865
54766.66666666667,490.12786766802304,104.70767212813652,594.8355397961595,385.42019553988655
54800.000000000015,490.28465800175775,104.69313213605565,594.9777901378134,385.5915258657021
54833.33333333333,490.48123660090533,104.54378233438301,595.0250189352884,385.9374542665223
54866.66666666667,490.6707192770592,104.37777286960268,595.0484921466619,386.29294640745655
54900.000000000015,490.8356933811631,104.23108300025498,595.0667763814181,386.60461038090807
54933.33333333333,490.9746377943031,104.1129451894219,595.0875829837249,386.86169260488117
54966.66666666667,491.0999271053547,104.0063806721177,595.1063077774725,387.093546433237
55000.000000000015,491.4114135533117,103.72869468943436,595.1401082427461,387.68271886387737
55033.33333333333,491.7098444996673,103.45687455422353,595.1667190538908,388.2529699454438
55066.66666666667,491.996945555002,103.19347229676302,595.190417851765,388.803473258239
55100.000000000015,492.2778743659909,102.93767795101967,595.2155523170105,389.3401964149712
55133.33333333333,492.5525163791416,102.69090917939502,595.2434255585366,389.8616071997466
55166.66666666667,492.82078447691197,102.45593796377345,595.2767224406854,390.3648465131385
55200.000000000015,493.0823418402861,102.2378275015471,595.3201693418332,390.84451433873903
55233.33333333333,493.3413413671785,102.05129360781282,595.3926349749913,391.2900477593656
55266.66666666667,493.60340055440616,101.90847129674601,595.5118718511521,391.69492925766014
55300.000000000015,493.86787419138284,101.78382222488725,595.65169641627,392.0840519664956
55333.33333333333,494.180009480241,101.57439504867867,595.7544045289196,392.60561443156234
55366.66666666667,494.554686862008,101.27004168134313,595.8247285433512,393.2846451806649
55400.000000000015,494.9610340991505,100.94413107448274,595.9051651736332,394.0169030246677
55433.33333333333,495.3881424665379,100.62014257676526,596.0082850433032,394.7679998897726
55466.66666666667,495.80059967105944,100.27732030103297,596.0779199720924,395.52327937002644
55500.000000000015,496.1646861788823,100.01126053779619,596.1759467166785,396.1534256410861
55533.33333333333,496.47908920214223,99.87503411657688,596.3541233187191,396.60405508556534
55566.66666666667,496.7437024958294,99.87807855993545,596.6217810557648,396.86562393589395
55600.000000000015,497.00156884479696,99.86228162410161,596.8638504688986,397.13928722069534
55633.33333333333,497.25357918217617,99.81762224815138,597.0712014303275,397.4359569340248
55666.66666666667,497.50081403534256,99.74036454766882,597.2411785830113,397.7604494876737
55700.000000000015,497.74362494907837,99.63160050842659,597.3752254575049,398.1120244406518
55733.33333333333,497.9850496009853,99.49509960891311,597.4801492098984,398.4899499920722
55766.66666666667,498.2276899578852,99.33422693501151,597.5619168928968,398.8934630228737
55800.000000000015,498.4713036189272,99.15259643292468,597.6239000518519,399.31870718600254
55833.33333333333,498.71030550230876,98.94867403279568,597.6589795351044,399.7616314695131
55866.66666666667,498.94393939953915,98.72614390755038,597.6700833070895,400.2177954919888
55900.000000000015,499.17115929086356,98.49021929448853,597.661378585352,400.68093999637506
55933.33333333333,499.39119000745467,98.25081084332687,597.6420008507815,401.1403791641278
55966.66666666667,499.56473039951453,98.12460260713546,597.68933300665,401.4401277923791
56000.000000000015,499.6669210750706,98.2173873722677,597.8843084473383,401.4495337028029
56033.33333333333,499.78500320923564,98.28610041898136,598.071103628217,401.4989027902543
56066.66666666667,499.91855789268567,98.33686806836845,598.2554259610541,401.5816898243172
56100.000000000015,500.06049957219494,98.36531931001281,598.4258188822077,401.69518026218213
56133.33333333333,500.20749387724874,98.37614124313028,598.583635120379,401.83135263411845
56166.66666666667,500.3592525831753,98.36895626252289,598.7282088456982,401.9902963206524
56200.000000000015,500.5157756899747,98.34267012373876,598.8584458137135,402.17310556623596
56233.33333333333,500.68061572242283,98.30104957320393,598.9816652956267,402.37956614921893
56266.66666666667,500.8738528578878,98.25222943396896,599.1260822918567,402.62162342391883
56300.000000000015,501.0622763610104,98.18219913600177,599.2444754970122,402.8800772250086
56333.33333333333,501.23813945997506,98.12316141762774,599.3613008776028,403.11497804234733
56366.66666666667,501.40129143183987,98.09838043902305,599.4996718708629,403.3029109928168
56400.000000000015,501.5499532066908,98.1181270211673,599.6680802278581,403.4318261855235
56433.33333333333,501.70973353394305,98.18118882952113,599.8909223634641,403.5285447044219
56466.66666666667,501.90054574698394,98.21081026863617,600.1113560156201,403.68973547834776
56500.000000000015,502.11754610150996,98.15372265925363,600.2712687607636,403.96382344225634
56533.33333333333,502.3111848794269,98.0967460783697,600.4079309577966,404.2144388010572
56566.66666666667,502.4830723412776,98.04214922678031,600.5252215680579,404.4409231144973
56600.000000000015,502.6299449052174,97.98917964407632,600.6191245492937,404.6407652611411
56633.33333333333,502.7573095889764,97.93190039090265,600.689209979879,404.82540919807377
56666.66666666667,502.869189186083,97.8640291085818,600.7332182946648,405.0051600775012
56700.000000000015,502.96480327554855,97.78368809272487,600.7484913682734,405.18111518282365
56733.33333333333,503.05125508263814,97.69700194692876,600.748257029567,405.35425313570937
56766.66666666667,503.13928069182845,97.61164338262674,600.7509240744552,405.52763730920174
56800.000000000015,503.2294106600221,97.52332105629613,600.7527317163182,405.70608960372596
56833.33333333333,503.3178475921456,97.42667848990081,600.7445260820464,405.8911691022448
56866.66666666667,503.40088053088095,97.32101206947561,600.7218926003566,406.07986846140534
56900.000000000015,503.4777665245397,97.20604653870345,600.6838130632432,406.2717199858362
56933.33333333333,503.55892199569934,97.07670833000601,600.6356303257054,406.48221366569334
56966.66666666667,503.64819080808564,96.93195001831741,600.5801408264031,406.7162407897682
57000.000000000015,503.73616004558585,96.78114850134119,600.5173085469271,406.95501154424466
57033.33333333333,503.8071299024419,96.64716196696372,600.4542918694056,407.15996793547816
57066.66666666667,503.8553739860753,96.55371967347672,600.409093659552,407.30165431259854
57100.000000000015,503.8814076377541,96.50765195714246,600.3890595948965,407.3737556806116
57133.33333333333,503.88603690407683,96.51281391734362,600.3988508214204,407.3732229867332
57166.66666666667,503.86926178504365,96.57273941112885,600.4420011961724,407.2965223739148
57200.000000000015,503.83337921739104,96.69168715894713,600.5250663763381,407.14169205844394
57233.33333333333,503.7969517845078,96.8353229990982,600.632274783606,406.96162878540963
57266.66666666667,503.76325137799165,96.99823980885472,600.7614911868463,406.76501156913696
57300.000000000015,503.73936335672505,97.16331597067995,600.9026793274049,406.5760473860451
57333.33333333333,503.7317422192777,97.31412790997716,601.0458701292548,406.4176143093005
57366.66666666667,503.73729280718896,97.45259117002912,601.1898839772181,406.28470163715986
57400.000000000015,503.76065762213216,97.56577289165138,601.3264305137835,406.1948847304808
57433.33333333333,503.80117210712325,97.63807575298907,601.4392478601123,406.16309635413415
57466.66666666667,503.8491945880076,97.66338316641233,601.5125777544199,406.1858114215953
57500.000000000015,503.91022442667634,97.64993368890954,601.5601581155859,406.2602907377668
57533.33333333333,503.9856168638613,97.60715050064559,601.5927673645069,406.3784663632157
57566.66666666667,504.07537189956247,97.54764111420212,601.6230130137646,406.52773078536035
57600.000000000015,504.1794895337801,97.4846279899091,601.6641175236892,406.694861543871
57633.33333333333,504.29545424681396,97.44914245525005,601.744596702064,406.8463117915639
57666.66666666667,504.4264860218203,97.45360741424464,601.880093436065,406.9728786075757
57700.000000000015,504.59227548925077,97.43906391193437,602.0313394011852,407.15321157731637
57733.33333333333,504.78805708852354,97.39387905955385,602.1819361480774,407.3941780289697
57766.66666666667,505.01073880592,97.31858135720111,602.3293201631211,407.69215744871894
57800.000000000015,505.2564507365952,97.21293977630936,602.4693905129045,408.04351096028586
57833.33333333333,505.521944406567,97.06780012970067,602.5897445362676,408.4541442768663
57866.66666666667,505.7909486561529,96.90897779856883,602.6999264547218,408.88197085758407
57900.000000000015,506.07206669303196,96.74489424240288,602.8169609354348,409.32717245062906
57933.33333333333,506.3492117710484,96.55552547104055,602.9047372420889,409.79368630000783
57966.66666666667,506.6235291819228,96.35476220718901,602.9782913891117,410.26876697473375
58000.000000000015,506.8917513201999,96.16662665185615,603.0583779720561,410.7251246683437
58033.33333333333,507.1528132519892,96.0135048006197,603.1663180526089,411.1393084513695
58066.66666666667,507.40671497729073,95.89559799946068,603.3023129767514,411.51111697783006
58100.000000000015,507.6474388860352,95.82075723894818,603.4681961249834,411.82668164708707
58133.33333333333,507.8778355320596,95.76000208574521,603.6378376178047,412.11783344631436
58166.66666666667,508.10609936756475,95.68672699767784,603.7928263652426,412.4193723698869
58200.000000000015,508.3264829151692,95.59564390439611,603.9221268195653,412.7308390107731
58233.33333333333,508.53978805963243,95.48430124432389,604.0240893039563,413.05548681530854
58266.66666666667,508.74865157503547,95.35237372036688,604.1010252954023,413.3962778546686
58300.000000000015,508.95583632724964,95.20166828584203,604.1575046130916,413.75416804140764
58333.333333333336,509.15233484451977,95.03649052713375,604.1888253716535,414.115844317386
58366.66666666667,509.37572825760293,94.88432114180681,604.2600493994097,414.4914071157961
58400.000000000015,509.63544338979113,94.69563577850155,604.3310791682927,414.93980761128955
58433.333333333336,509.93202883332174,94.4170969302185,604.3491257635402,415.5149319031032
58466.66666666667,510.253341768159,94.05074862893048,604.3040903970895,416.2025931392285
58500.000000000015,510.55821802251216,93.696130385197,604.2543484077091,416.8620876373152
58533.333333333336,510.8469307826286,93.36086147251308,604.2077922551416,417.4860693101155
58566.66666666667,511.11948004850814,93.05409239165627,604.1735724401644,418.06538765685184
58600.000000000015,511.37818875932174,92.78407918602821,604.16226794535,418.5941095732935
58633.333333333336,511.62288584227616,92.54408915129956,604.1669749935758,419.0787966909766
58666.66666666667,511.851951187737,92.3251723465535,604.1771235342904,419.5267788411835
58700.000000000015,512.0566652821763,92.12815233017932,604.1848176123556,419.92851295199694
58733.333333333336,512.235655115453,91.95989311084526,604.1955482262983,420.27576200460777
58766.66666666667,512.3894363001373,91.82376207447885,604.2131983746161,420.5656742256584
58800.000000000015,512.5190383805508,91.71970168706613,604.238740067617,420.79933669348463
58833.333333333336,512.6270895856098,91.64694926966047,604.2740388552703,420.98014031594937
58866.66666666667,512.7156691519034,91.60356498290935,604.3192341348127,421.11210416899405
58900.000000000015,512.7859725359313,91.58629457751496,604.3722671134462,421.19967795841626
58933.333333333336,512.83751720302,91.58977752738637,604.4272947304063,421.24773967563357
58966.66666666667,512.8994298948683,91.61722699978232,604.5166568946506,421.28220289508596
59000.000000000015,513.0673118352588,91.46369566487951,604.5310075001383,421.60361617037927
59033.333333333336,513.2578004147554,91.26038391240874,604.5181843271641,421.9974165023466
59066.66666666667,513.429433798494,91.11657792060583,604.5460117190999,422.3128558778881
59100.000000000015,513.5880682462672,91.03345486012286,604.6215231063901,422.55461338614435
59133.333333333336,513.7727950468573,90.99948994644936,604.7722849933066,422.7733051004079
59166.66666666667,514.000437676662,90.95369913329752,604.9541368099596,423.04673854336454
59200.000000000015,514.291749524647,90.88697061876088,605.1787201434079,423.40477890588613
59233.333333333336,514.6645876125876,90.77536040044734,605.439948013035,423.8892272121403
59266.66666666667,515.1044145638593,90.60018868974738,605.7046032536067,424.50422587411197
59300.000000000015,515.5659692198122,90.38743923398694,605.9534084537992,425.1785299858253
59333.333333333336,515.9988563063528,90.19615534605681,606.1950116524096,425.80270096029597
59366.66666666667,516.3776260630157,90.08586184238793,606.4634879054036,426.2917642206277
59400.000000000015,516.7073230699547,90.06023965874573,606.7675627287003,426.64708341120894
59433.333333333336,517.0230122626205,90.12380663898075,607.1468189016013,426.8992056236397
59466.66666666667,517.345597332022,90.17667893456827,607.5222762665902,427.1689183974537
59500.000000000015,517.6696012873175,90.1755376185432,607.8451389058607,427.4940636687743
59533.333333333336,517.9720465018021,90.10338915342356,608.0754356552256,427.8686573483785
59566.66666666667,518.2251765906562,90.04226057255819,608.2674371632145,428.18291601809807
59600.000000000015,518.4295689393693,90.01494679606415,608.4445157354335,428.4146221433052
59633.333333333336,518.5869943459537,90.03752738963293,608.6245217355867,428.54946695632077
59666.66666666667,518.7591514918076,90.050801039861,608.8099525316686,428.70835045194667
59700.000000000015,518.9481382766019,90.02487236532471,608.9730106419265,428.92326591127716
59733.333333333336,519.1544937063111,89.93325503399156,609.0877487403027,429.22123867231954
59766.66666666667,519.3404368889278,89.8359595769783,609.1763964659061,429.5044773119495
59800.000000000015,519.4974271113142,89.74774111777924,609.2451682290935,429.74968599353497
59833.333333333336,519.6580847731531,89.67292590734898,609.331010680502,429.98515886580407
59866.66666666667,519.8299113765461,89.60216379591509,609.4320751724612,430.227747580631
59900.000000000015,519.9816587704615,89.51786543285617,609.4995242033177,430.46379333760535
59933.333333333336,520.1026815270274,89.44548783429175,609.5481693613191,430.65719369273563
59966.66666666667,520.1939129444098,89.41393814402376,609.6078510884336,430.77997480038607
60000.000000000015,520.2571437728567,89.4371776643909,609.6943214372476,430.8199661084658
60033.333333333336,520.3147330414417,89.4499004261167,609.7646334675585,430.86483261532504
60066.66666666667,520.369195158352,89.4447460157993,609.8139411741513,430.9244491425527
60100.000000000015,520.426104050525,89.42081890079143,609.8469229513165,431.0052851497336
60133.333333333336,520.5072686199691,89.37648963929723,609.8837582592663,431.13077898067183
60166.66666666667,520.6172237951693,89.30071162299636,609.9179354181656,431.3165121721729
60200.000000000015,520.7615307356363,89.18565858837854,609.9471893240147,431.5758721472577
60233.333333333336,520.9397231605041,89.01744213794736,609.9571652984514,431.9222810225567
60266.66666666667,521.1477414343341,88.78660149593328,609.9343429302673,432.3611399384008
60300.000000000015,521.3211147923462,88.57536295186274,609.8964777442089,432.7457518404834
60333.333333333336,521.4481965138247,88.45200130419079,609.9001978180154,432.99619520963387
60366.66666666667,521.5311399281856,88.4301825730386,609.9613225012241,433.10095735514693
60400.000000000015,521.6130256043538,88.39763033481907,610.0106559391728,433.2153952695347
60433.333333333336,521.6908028307774,88.36128678168436,610.0520896124618,433.32951604909306
60466.66666666667,521.7651982036999,88.32250712948874,610.0877053331886,433.4426910742112
60500.000000000015,521.8446149984496,88.28874236355821,610.1333573620078,433.55587263489144
60533.333333333336,521.9197788205885,88.25805845150957,610.177837272098,433.6617203690789
60566.66666666667,521.9912066159234,88.23071403890391,610.2219206548273,433.7604925770195
60600.000000000015,522.0612153531408,88.20369300046563,610.2649083536064,433.8575223526752
60633.333333333336,522.1311194270443,88.17013746576106,610.3012568928053,433.9609819612832
60666.66666666667,522.1991491118981,88.13170726602411,610.3308563779223,434.067441845874
60700.000000000015,522.2643350403522,88.08831722306881,610.352652263421,434.17601781728337
60733.333333333336,522.3269015646799,88.04020269965679,610.3671042643367,434.28669886502314
60766.66666666667,522.3850522028271,87.99079731507544,610.3758495179025,434.39425488775163
60800.000000000015,522.4429184423211,87.93993953112881,610.38285797345,434.5029789111923
60833.333333333336,522.505955531312,87.8851223421392,610.3910778734512,434.6208331891728
60866.66666666667,522.5740922470386,87.82469389659619,610.3987861436348,434.74939835044245
60900.000000000015,522.654778101826,87.74375998031029,610.3985380821363,434.91101812151567
60933.333333333336,522.7543385125308,87.63016195072741,610.3845004632582,435.1241765618034
60966.66666666667,522.8692431764315,87.47418272116317,610.3434258975947,435.3950604552683
61000.000000000015,522.998804818064,87.27547290800214,610.2742777260661,435.7233319100618
61033.333333333336,523.1404637457362,87.04330675796054,610.1837705036967,436.09715698777563
61066.66666666667,523.2836530991542,86.79928019483965,610.0829332939938,436.48437290431457
61100.000000000015,523.4183378759934,86.56846751455703,609.9868053905504,436.8498703614364
61133.333333333336,523.5445321885971,86.35516580265734,609.8996979912545,437.1893663859398
61166.66666666667,523.6677607232981,86.16240550300111,609.8301662262992,437.505355220297
61200.000000000015,523.7972911735174,85.99266655115534,609.7899577246727,437.804624622362
61233.333333333336,523.9347473275516,85.83986533859056,609.7746126661422,438.094881988961
61266.66666666667,524.0812250683232,85.6967031042925,609.7779281726157,438.3845219640307
61300.000000000015,524.2420478953931,85.54487103095512,609.7869189263482,438.69717686443795
61333.333333333336,524.419079761129,85.37816305341832,609.7972428145473,439.0409167077106
61366.66666666667,524.6103905139557,85.19298907920968,609.8033795931655,439.41740143474607
61400.000000000015,524.797913858242,85.01345193467138,609.8113657929134,439.7844619235707
61433.333333333336,524.9744850688116,84.85013072337456,609.8246157921863,440.1243543454371
61466.66666666667,525.139659304235,84.70341987062291,609.843079174858,440.4362394336121
61500.000000000015,525.292116163554,84.57493331876204,609.8670494823161,440.71718284479203
61533.333333333336,525.4307477445573,84.4687494216882,609.8994971662455,440.9619983228691
61566.66666666667,525.5683263668087,84.3858131870738,609.9541395538826,441.18251317973494
61600.000000000015,525.7181127323854,84.33071409036677,610.0488268227522,441.38739864201864
61633.333333333336,525.8793776321596,84.28257263667015,610.1619502688297,441.5968049954895
61666.66666666667,526.0501454413286,84.232067010309,610.2822124516376,441.8180784310196
61700.000000000015,526.2282570872239,84.16950099042691,610.3977580776509,442.058756096797
61733.333333333336,526.4131808042999,84.08564057084045,610.4988213751404,442.3275402334595
61766.66666666667,526.595465607408,83.99868734277284,610.5941529501808,442.59677826463513
61800.000000000015,526.768245986012,83.91738350031659,610.6856294863285,442.85086248569536
61833.333333333336,526.9136882379853,83.86501021807838,610.7786984560637,443.0486780199069
61866.66666666667,527.0301472581898,83.84215995117734,610.8723072093671,443.18798730701246
61900.000000000015,527.1221043852746,83.85388273806706,610.9759871233416,443.26822164720755
61933.333333333336,527.1936518615761,83.89746858522923,611.0911204468053,443.2961832763468
61966.66666666667,527.252731361984,83.96277427629016,611.2155056382742,443.2899570856939
62000.000000000015,527.3011044916138,84.04665405371831,611.3477585453321,443.2544504378955
62033.333333333336,527.3502504118659,84.14088693657584,611.4911373484417,443.20936347529005
62066.66666666667,527.404333134012,84.22893993741677,611.6332730714287,443.17539319659517
62100.000000000015,527.4624821048137,84.30688670393552,611.7693688087493,443.1555954008782
62133.333333333336,527.522487915806,84.36908534201453,611.8915732578205,443.1534025737915
62166.66666666667,527.5790835032202,84.40896178032004,611.9880452835403,443.17012172290015
62200.000000000015,527.6319857898022,84.42315839908484,612.0551441888871,443.2088273907174
62233.333333333336,527.6817541849454,84.40913902476747,612.0908932097128,443.2726151601779
62266.66666666667,527.7363910050954,84.38902975954304,612.1254207646384,443.3473612455523
62300.000000000015,527.7980180085941,84.38851783804834,612.1865358466424,443.40950017054575
62333.333333333336,527.8852680791903,84.42953172443285,612.3147998036231,443.4557363547574
62366.66666666667,527.9981412168839,84.49114478419341,612.4892860010773,443.5069964326905
62400.000000000015,528.1358720880474,84.55223128419821,612.6881033722457,443.5836408038492
62433.333333333336,528.2966410075549,84.59573928036937,612.8923802879242,443.7009017271855
62466.66666666667,528.4859912118841,84.5889415990702,613.0749328109542,443.8970496128139
62500.000000000015,528.7002578941367,84.53504361233928,613.2353015064759,444.16521428179743
62533.333333333336,528.8995816471711,84.4869101997499,613.386491846921,444.4126714474212
62566.66666666667,529.0839624709872,84.44348346618146,613.5274459371686,444.64047900480574
62600.000000000015,529.2466532468421,84.4078780158507,613.6545312626928,444.8387752309914
62633.333333333336,529.3866100683732,84.3862983583912,613.7729084267644,445.00031170998204
62666.66666666667,529.5042186649689,84.38351211530305,613.8877307802719,445.12070654966584
62700.000000000015,529.5984102125204,84.40190704122578,614.0003172537462,445.19650317129464
62733.333333333336,529.6678284446556,84.44212773832498,614.1099561829806,445.2257007063306
62766.66666666667,529.7108157790358,84.50801642260929,614.2188322016451,445.2027993564265
62800.000000000015,529.7283828913118,84.59498626037055,614.3233691516823,445.1333966309412
62833.333333333336,529.733788629219,84.66854939610732,614.4023380253263,445.0652392331117
62866.66666666667,529.7362565002127,84.7228717991762,614.4591282993889,445.01338470103644
62900.000000000015,529.7419361596728,84.7494536881227,614.4913898477955,444.99248247155015
62933.333333333336,529.7513251432514,84.74344862061069,614.4947737638621,445.0078765226407
62966.66666666667,529.7578266633387,84.69914681653397,614.4569734798727,445.05867984680475
63000.000000000015,529.7546320851666,84.61186989530897,614.3665019804755,445.1427621898576
63033.333333333336,529.753852975161,84.4914944122299,614.2453473873909,445.26235856293107
63066.66666666667,529.756626508964,84.34364442480377,614.1002709337678,445.41298208416026
63100.000000000015,529.7659496600627,84.16584364357426,613.9317933036369,445.60010601648844
63133.333333333336,529.7898159920823,83.9421539142691,613.7319699063513,445.84766207781314
63166.66666666667,529.8280376402583,83.67490770847799,613.5029453487364,446.15312993178037
63200.000000000015,529.859945351641,83.4250944190022,613.2850397706433,446.4348509326388
63233.333333333336,529.8812551751823,83.21251640265889,613.0937715778413,446.66873877252345
63266.66666666667,529.8933488243589,83.03817390136926,612.9315227257282,446.85517492298965
63300.000000000015,529.8970126798396,82.88895710571015,612.7859697855497,447.00805557412946
63333.333333333336,529.8840103707407,82.75519866671246,612.6392090374532,447.1288117040283
63366.66666666667,529.8569080803882,82.6336530901471,612.4905611705353,447.22325499024106
63400.000000000015,529.8158412462708,82.53144065986089,612.3472819061317,447.2844005864099
63433.333333333336,529.7615796070014,82.45441958093706,612.2159991879385,447.30716002606437
63466.66666666667,529.6942876554256,82.40746127699614,612.1017489324217,447.2868263784294
63500.000000000015,529.6199435438847,82.40105989185373,612.0210034357384,447.21888365203097
63533.333333333336,529.5611241468108,82.45043162832411,612.0115557751349,447.1106925184867
63566.66666666667,529.5280963323806,82.54476374498904,612.0728600773697,446.9833325873916
63600.000000000015,529.5096199647386,82.6793325825743,612.1889525473129,446.8302873821643
63633.333333333336,529.5047077999867,82.83675885457973,612.3414666545664,446.667948945407
63666.66666666667,529.5131982394569,83.00180787336842,612.5150061128253,446.51139036608845
63700.000000000015,529.5482140093764,83.12716691235119,612.6753809217275,446.42104709702517
63733.333333333336,529.6033466488813,83.21833057451015,612.8216772233914,446.3850160743711
63766.66666666667,529.6607075098678,83.31114363761107,612.9718511474789,446.3495638722568
63800.000000000015,529.7181276936365,83.40301692961643,613.1211446232529,446.31511076402
63833.333333333336,529.7743925781988,83.48845041978002,613.2628429979789,446.2859421584188
63866.66666666667,529.8275884220586,83.56403894023786,613.3916273622965,446.26354948182075
63900.000000000015,529.873515505989,83.62814730924994,613.5016628152389,446.24536819673904
63933.333333333336,529.9148176184765,83.6843546908657,613.5991723093422,446.2304629276108
63966.66666666667,529.9538977682382,83.73565002239185,613.6895477906301,446.2182477458464
64000.000000000015,529.9892402641344,83.78170146347321,613.7709417276076,446.2075388006612
64033.333333333336,530.0186168679476,83.8217918534625,613.8404087214101,446.19682501448506
64066.66666666667,530.042027579678,83.8572568241601,613.8992844038381,446.1847707555179
64100.000000000015,530.0534778771766,83.90176307229817,613.9552409494748,446.15171480487845
64133.333333333336,530.0536695436465,83.96774392930506,614.0214134729515,446.0859256143414
64166.66666666667,530.0429532947052,84.06236568997716,614.1053189846823,445.98058760472804
64200.000000000015,530.0110268484347,84.18243297068274,614.1934598191174,445.8285938777519
64233.333333333336,529.9597946264716,84.327663858225,614.2874584846967,445.63213076824667
64266.66666666667,529.895036947861,84.50614313625627,614.4011800841172,445.3888938116047
64300.000000000015,529.7889849725719,84.71250098697246,614.5014859595444,445.07648398559945
64333.333333333336,529.6468195741684,84.9481621669235,614.5949817410918,444.69865740724487
64366.66666666667,529.4740472145631,85.22099151465238,614.6950387292155,444.25305569991076
64400.000000000015,529.2722682454684,85.5484373550629,614.8207056005313,443.72383089040545
64433.333333333336,529.0914051014427,85.89274268367956,614.9841477851222,443.1986624177631
64466.66666666667,528.9638928909276,86.11659720842209,615.0804900993496,442.8472956825055
64500.000000000015,528.8780411456553,86.19724365973894,615.0752848053942,442.68079748591634
64533.333333333336,528.7871207943808,86.16085994061062,614.9479807349915,442.6262608537702
64566.66666666667,528.6562888139823,86.19713221457951,614.8534210285618,442.45915659940283
64600.000000000015,528.5177470145043,86.28366003770941,614.8014070522137,442.23408697679486
64633.333333333336,528.4074863475413,86.34111068722908,614.7485970347703,442.06637566031225
64666.66666666667,528.3252422625899,86.36990950878304,614.6951517713729,441.95533275380683
64700.000000000015,528.2746757305382,86.36232929994702,614.6370050304852,441.9123464305912
64733.333333333336,528.2663901978459,86.29897579250266,614.5653659903486,441.9674144053432
64766.66666666667,528.3120525878961,86.18505801870914,614.4971106066052,442.126994569187
64800.000000000015,528.3921484144009,86.06847025009482,614.4606186644958,442.3236781643061
64833.333333333336,528.5048632525305,85.94998752133657,614.4548507738671,442.554875731194
64866.66666666667,528.6470977854658,85.83482564924606,614.4819234347119,442.81227213621975
64900.000000000015,528.8188368516728,85.71713733802181,614.5359741896946,443.101699513651
64933.333333333336,529.0151173503846,85.58591027711357,614.6010276274982,443.429207073271
64966.66666666667,529.2163477858176,85.453094455644,614.6694422414615,443.76325333017354
65000.000000000015,529.4133688856195,85.34081961793615,614.7541885035557,444.07254926768337
65033.333333333336,529.6070830685558,85.24879634446278,614.8558794130186,444.358286724093
65066.66666666667,529.797176418837,85.1755663817218,614.9727428005588,444.6216100371152
65100.000000000015,529.977367241193,85.1214240116099,615.0987912528028,444.85594322958303
65133.333333333336,530.1447375947971,85.08198864842183,615.226726243219,445.0627489463753
65166.66666666667,530.2993745971913,85.05241915490289,615.3517937520942,445.2469554422884
65200.000000000015,530.4407290868082,85.02496401536001,615.4656931021682,445.4157650714482
65233.333333333336,530.568136541964,84.98949036723997,615.5576269092039,445.57864617472404
65266.66666666667,530.6758092421853,84.9491554540617,615.624964696247,445.7266537881236
65300.000000000015,530.7714972020857,84.90890176365433,615.68039896574,445.86259543843136
65333.333333333336,530.8467459036639,84.89146968557215,615.738215589236,445.95527621809174
65366.66666666667,530.8997454390011,84.89802153661185,615.797766975613,446.00172390238924
65400.000000000015,530.9295686856119,84.9253799016947,615.8549485873066,446.00418878391724
65433.333333333336,530.9362214737331,84.96974425239844,615.9059657261315,445.9664772213347
65466.66666666667,530.9478022982457,85.05002085102768,615.9978231492735,445.89778144721805
65500.000000000015,530.9891621453854,85.07917863852715,616.0683407839126,445.9099835068583
65533.333333333336,531.0624526151685,85.00259302370948,616.0650456388779,446.059859591459
65566.66666666666,531.1650427661518,84.8007098764198,615.9657526425716,446.36433288973205
65600.0,531.249924963657,84.61519817795212,615.8651231416092,446.63472678570486
65633.33333333336,531.3182694749877,84.45721428108988,615.7754837560776,446.8610551938978
65666.66666666666,531.3716169596931,84.33088535069928,615.7025023103924,447.04073160899384
65700.0,531.4101956237687,84.23974967999305,615.6499453037618,447.17044594377563
65733.33333333336,531.4339274538114,84.18603034868575,615.6199578024972,447.2478971051257
65766.66666666666,531.4427494618494,84.17022909989255,615.612978561742,447.2725203619569
65800.0,531.4369040487335,84.19115325544242,615.6280573041759,447.24575079329105
65833.33333333336,531.4208954160399,84.25121316111023,615.6721085771501,447.1696822549297
65866.66666666666,531.4034087401141,84.32209716634105,615.725505906455,447.081311573773
65900.0,531.3890717730403,84.38375666308328,615.7728284361236,447.00531510995705
65933.33333333336,531.3797366400375,84.4268408417331,615.8065774817707,446.95289579830444
65966.66666666666,531.41687226101,84.33926529321451,615.7561375542246,447.0776069677955
66000.0,531.5252686684443,84.01626919959568,615.54153786804,447.5089994688486
66033.33333333336,531.6147827475983,83.70996012519126,615.3247428727896,447.904822622407
66066.66666666666,531.6849996813852,83.4213419579435,615.1063416393287,448.2636577234417
66100.0,531.7377776118585,83.15796997492026,614.8957475867787,448.57980763693826
66133.33333333336,531.7621793678819,82.93694866949899,614.6991280373809,448.82523069838294
66166.66666666666,531.7582049494557,82.77965313824149,614.5378580876973,448.97855181121423
66200.0,531.7250779691732,82.69869202119193,614.4237699903651,449.0263859479812
66233.33333333336,531.6565764332029,82.71082201942396,614.3673984526268,448.9457544137789
66266.66666666666,531.5549599282778,82.82168021144976,614.3766401397276,448.733279716828
66300.0,531.4723599849324,82.98316244254524,614.4555224274776,448.48919754238716
66333.33333333336,531.4250240220898,83.12730578646914,614.552329808559,448.29771823562066
66366.66666666666,531.3989152240138,83.21287429248044,614.6117895164942,448.18604093153334
66400.0,531.4033472642193,83.20089388997958,614.6042411541989,448.2024533742397
66433.33333333336,531.4242256234453,83.12638357441942,614.5506091978647,448.29784204902586
66466.66666666666,531.4523101789551,83.019498628672,614.4718088076271,448.43281155028313
66500.0,531.4725633104132,82.93634929927309,614.4089126096862,448.5362140111401
66533.33333333336,531.4936996787058,82.88493227555105,614.3786319542568,448.60876740315473
66566.66666666666,531.5141205607865,82.87006379696572,614.3841843577522,448.6440567638208
66600.0,531.5503345922062,82.86738089185799,614.4177154840643,448.68295370034826
66633.33333333336,531.6034613412438,82.87041664553418,614.473877986778,448.7330446957096
66666.66666666666,531.6703908990962,82.88303669751234,614.5534275966086,448.78735420158387
66700.0,531.7515931774186,82.9054401881688,614.6570333655874,448.84615298924984
66733.33333333336,531.8450614599182,82.93633699770395,614.7813984576221,448.9087244622142
66766.66666666666,531.9469233526395,82.97362171958288,614.9205450722224,448.9733016330566
66800.0,532.0507624844103,83.01479182563571,615.065554310046,449.03597065877454
66833.33333333336,532.1512215197332,83.0583283664104,615.2095498861436,449.09289315332285
66866.66666666666,532.225383875057,83.09928760980951,615.3246714848665,449.1260962652475
66900.0,532.2556746870272,83.1777114384863,615.4333861255135,449.07796324854087
66933.33333333336,532.2044443744405,83.31357630338422,615.5180206778248,448.8908680710563
66966.66666666666,532.0706874716918,83.5417882911984,615.6124757628902,448.52889918049345
67000.0,531.9130890014354,83.7811444833581,615.6942334847936,448.1319445180773
67033.33333333336,531.7383372171671,84.05807157075353,615.7964087879207,447.68026564641355
67066.66666666666,531.5985639033921,84.27487667082046,615.8734405742126,447.3236872325717
67100.0,531.4942906368257,84.42274549789798,615.9170361347236,447.0715451389277
67133.33333333336,531.427080843236,84.49744291904102,615.924523762277,446.929637924195
67166.66666666666,531.3902132344388,84.49153923979156,615.8817524742303,446.8986739946472
67200.0,531.3748436368735,84.40356466091264,615.7784082977861,446.97127897596084
67233.33333333336,531.3627374237999,84.27854934296161,615.6412867667615,447.0841880808383
67266.66666666666,531.3507191104493,84.13613248161795,615.4868515920673,447.21458662883134
67300.0,531.3308128166782,84.00911728080126,615.3399300974795,447.3216955358769
67333.33333333336,531.2753374103045,83.92291861536188,615.1982560256663,447.3524187949426
67366.66666666666,531.1842928913278,83.90744954924706,615.0917424405749,447.2768433420807
67400.0,531.0790579699529,83.93651581511894,615.0155737850719,447.142542154834
67433.33333333336,530.9628521349327,84.02412906388322,614.986981198816,446.93872307104954
67466.66666666666,530.8485253752027,84.19068344310998,615.0392088183127,446.65784193209277
67500.0,530.7514013495078,84.38324955161873,615.1346509011265,446.368151797889
67533.33333333336,530.6778280437959,84.58485167536938,615.2626797191652,446.09297636842655
67566.66666666666,530.6157934297476,84.77204194596824,615.3878353757158,445.84375148377933
67600.0,530.565070344629,84.93040740892877,615.4954777535578,445.63466293570025
67633.33333333336,530.5252652892024,85.04807779462239,615.5733430838247,445.47718749458
67666.66666666666,530.4911503450163,85.1159981817479,615.6071485267641,445.3751521632684
67700.0,530.4440651697869,85.184992390354,615.6290575601408,445.25907277943287
67733.33333333336,530.3918306841043,85.25071261954015,615.6425433036445,445.1411180645642
67766.66666666666,530.3354046229847,85.31418809517855,615.6495927181633,445.02121652780613
67800.0,530.2782290540839,85.37770546656027,615.6559345206442,444.90052358752365
67833.33333333336,530.2230457081084,85.44562828243794,615.6686739905464,444.7774174256705
67866.66666666666,530.1698545850581,85.5221978143963,615.6920523994545,444.64765677066185
67900.0,530.1148975036372,85.61149033958235,615.7263878432195,444.5034071640548
67933.33333333336,530.0763088010498,85.72705627192508,615.8033650729749,444.34925252912467
67966.66666666666,530.058115077947,85.84611924727865,615.9042343252257,444.2119958306684
68000.0,530.0582780931657,85.94051533160378,615.9987934247695,444.1177627615619
68033.33333333336,530.0756457694545,85.99461878094206,616.0702645503966,444.0810269885124
68066.66666666666,530.0670153307216,86.01026647439578,616.0772818051173,444.0567488563258
68100.0,530.0160529789802,86.0414210940179,616.057474072998,443.97463188496226
68133.33333333336,529.9036383257613,86.16625991360232,616.0698982393636,443.73737841215905
68166.66666666666,529.7299708707911,86.4005439984473,616.1305148692385,443.32942687234384
68200.0,529.542664934772,86.66097659626618,616.2036415310382,442.8816883385058
68233.33333333336,529.3438859404062,86.95224559271517,616.2961315331213,442.391640347691
68266.66666666666,529.1544707513871,87.24484589125932,616.3993166426463,441.90962486012774
68300.0,528.9782456840693,87.53485158654502,616.5130972706143,441.4433940975243
68333.33333333336,528.8156648817355,87.8238272065229,616.6394920882584,440.99183767521265
68366.66666666666,528.6667283443857,88.11322913143663,616.7799574758222,440.553499212949
68400.0,528.5267083355335,88.39988653640218,616.9265948719357,440.12682179913133
68433.33333333336,528.396877901169,88.67974768664497,617.076625587814,439.717130214524
68466.66666666666,528.2828430255933,88.94000058969606,617.2228436152893,439.3428424358972
68500.0,528.1845686333364,89.17697554757068,617.3615441809071,439.00759308576573
68533.33333333336,528.1018357456117,89.38316946172893,617.4850052073406,438.7186662838827
68566.66666666666,528.0343386055208,89.5497424666562,617.584081072177,438.4845961388646
68600.0,527.982077213064,89.67240025660831,617.6544774696723,438.30967695645575
68633.33333333336,527.9517901815381,89.76858353254848,617.7203737140866,438.1832066489896
68666.66666666666,527.9438898514396,89.85064482028557,617.7945346717252,438.0932450311541
68700.0,527.9543714863341,89.91103935418566,617.8654108405198,438.04333213214846
68733.33333333336,527.9845450947442,89.95035529576946,617.9349003905137,438.0341897989748
68766.66666666666,527.9934650919429,89.94895463684985,617.9424197287927,438.044510455093
68800.0,527.9735978076015,90.00366308764212,617.9772608952437,437.96993471995944
68833.33333333336,527.9248077642186,90.1450317344425,618.069839498661,437.7797760297761
68866.66666666666,527.8470949617939,90.37844555784388,618.2255405196378,437.46864940395005
68900.0,527.7756326846228,90.60411895524327,618.3797516398661,437.1715137293795
68933.33333333336,527.7134706718042,90.80650547520108,618.5199761470053,436.9069651966031
68966.66666666666,527.6544925137416,90.98207808797005,618.6365706017117,436.67241442577154
69000.0,527.6013461267024,91.12524075116902,618.7265868778715,436.4761053755334
69033.33333333336,527.5449614316846,91.2452876173988,618.7902490490834,436.29967381428577
69066.66666666666,527.4621336217215,91.3416833857831,618.8038170075046,436.1204502359384
69100.0,527.3590519286967,91.42481430206409,618.7838662307607,435.9342376266326
69133.33333333336,527.2439891713857,91.48203512419546,618.7260242955812,435.7619540471902
69166.66666666666,527.1073656436312,91.55711288606827,618.6644785296994,435.55025275756293
69200.0,526.9491813454332,91.66589762042707,618.6150789658602,435.28328372500613
69233.33333333336,526.8029248127496,91.74908976747939,618.552014580229,435.05383504527015
69266.66666666666,526.6685261033064,91.80683707452125,618.4753631778276,434.8616890287851
69300.0,526.5473490433793,91.84005244086765,618.387401484247,434.70729660251163
69333.33333333336,526.4416716512378,91.84123028705017,618.282901938288,434.60044136418765
69366.66666666666,526.3685185059322,91.7601045634863,618.1286230694185,434.60841394244596
69400.0,526.3287611814267,91.59765314705768,617.9264143284844,434.73110803436896
69433.33333333336,526.3186954895649,91.36676623894463,617.6854617285095,434.95192925062025
69466.66666666666,526.317926398527,91.13181022280466,617.4497366213317,435.1861161757223
69500.0,526.3317815260776,90.89371468155572,617.2254962076333,435.4380668445219
69533.33333333336,526.3886387781316,90.64982818520421,617.0384669633358,435.7388105929274
69566.66666666666,526.4884981546893,90.37751318327878,616.8660113379681,436.1109849714105
69600.0,526.62948457347,90.05802414525486,616.6875087187249,436.5714604282151
69633.33333333336,526.7979206811847,89.66807179033844,616.4659924715231,437.12984889084623
69666.66666666666,526.9633057158618,89.27269518530882,616.2360009011707,437.690610530553
69700.0,527.119048777897,88.90997521223296,616.02902399013,438.209073565664
69733.33333333336,527.25403844882,88.58467287017424,615.8387113189942,438.66936557864574
69766.66666666666,527.3742105316641,88.29250249482818,615.6667130264923,439.0817080368359
69800.0,527.4812893168469,88.0317677405892,615.5130570574361,439.44952157625767
69833.33333333336,527.5706983319695,87.81552898553299,615.3862273175025,439.75516934643656
69866.66666666666,527.640988914032,87.64794854632201,615.2889374603541,439.99304036771
69900.0,527.7240306829757,87.53684556907011,615.2608762520458,440.18718511390557
69933.33333333336,527.8252806147377,87.44713444315018,615.2724150578879,440.37814617158756
69966.66666666666,527.9358838420144,87.33767073422011,615.2735545762345,440.59821310779427
70000.0,528.0486503049513,87.19658166030254,615.2452319652538,440.85206864464874
70033.33333333336,528.1186603847556,87.12638128817211,615.2450416729276,440.99227909658345
70066.66666666666,528.1556223575283,87.1028877346029,615.2585100921311,441.05273462292536
70100.0,528.1653599700803,87.1051430995115,615.2705030695918,441.0602168705688
70133.33333333336,528.1367989860124,87.144439411951,615.2812383979634,440.9923595740614
70166.66666666666,528.0752547547556,87.22033234449997,615.2955870992556,440.85492241025565
70200.0,527.9942486401984,87.31631576207425,615.3105644022727,440.6779328781241
70233.33333333336,527.8952013369399,87.44056479887543,615.3357661358153,440.45463653806445
70266.66666666666,527.7837975632624,87.59781707053683,615.3816146337992,440.18598049272555
70300.0,527.7178710734029,87.71839895484595,615.4362700282488,439.9994721185569
70333.33333333336,527.7094400165714,87.72847085812882,615.4379108747003,439.9809691584426
70366.66666666666,527.7545076156271,87.616226340756,615.3707339563831,440.1382812748711
70400.0,527.8062223999086,87.5043718829429,615.3105942828515,440.3018505169657
70433.33333333336,527.8641108172509,87.39139567876595,615.2555064960168,440.47271513848494
70466.66666666666,527.9274648746707,87.27560764501364,615.2030725196844,440.6518572296571
70500.0,527.9974593117499,87.15601660774861,615.1534759194985,440.84144270400134
70533.33333333336,528.0838443742501,87.03673521311873,615.1205795873689,441.0471091611314
70566.66666666666,528.1812658755631,86.91612113592184,615.0973870114849,441.26514473964124
70600.0,528.2843946841629,86.79077261757419,615.0751673017371,441.49362206658867
70633.33333333336,528.3913742478113,86.67109591800713,615.0624701658185,441.72027832980416
70666.66666666666,528.5014463959164,86.55724844988296,615.0586948457994,441.94419794603346
70700.0,528.611805070131,86.44708605010428,615.0588911202353,442.1647190200267
70733.33333333336,528.7209542538229,86.33973449951341,615.0606887533363,442.38121975430954
70766.66666666666,528.8286299440572,86.23464680529592,615.0632767493531,442.59398313876125
70800.0,528.9362706049278,86.13272334736922,615.068993952297,442.8035472575586
70833.33333333336,529.044934149234,86.03436747593287,615.0793016251669,443.0105666733011
70866.66666666666,529.1546205769757,85.93884280547682,615.0934633824526,443.2157777714989
70900.0,529.25433044576,85.85183002034762,615.1061604661077,443.4025004254124
70933.33333333336,529.3413056322189,85.78648594146223,615.1277915736812,443.5548196907567
70966.66666666666,529.4157878728417,85.75826230478246,615.1740501776242,443.65752556805927
71000.0,529.4603223473025,85.76331396996328,615.2236363172658,443.6970083773392
71033.33333333336,529.4731370698177,85.81320959517821,615.2863466649959,443.65992747463946
71066.66666666666,529.4542320403874,85.9112091684666,615.365441208854,443.5430228719208
71100.0,529.4030808850908,86.05536140545794,615.4584422905488,443.34771947963293
71133.33333333336,529.3330818814704,86.2111733210694,615.5442552025398,443.12190856040104
71166.66666666666,529.2473328651517,86.38837524322345,615.6357081083752,442.8589576219283
71200.0,529.1664983674837,86.54970862023077,615.7162069877145,442.6167897472529
71233.33333333336,529.0930202544705,86.68789021054556,615.7809104650161,442.40513004392494
71266.66666666666,529.0269597422814,86.80507074451778,615.8320304867992,442.22188899776364
71300.0,528.9697900912211,86.90511717092987,615.8749072621509,442.0646729202912
71333.33333333336,528.921630414574,86.98828282720822,615.9099132417822,441.9333475873658
71366.66666666666,528.8872326253543,87.04966016352996,615.9368927888843,441.8375724618243
71400.0,528.8530621637863,87.07618276939742,615.9292449331837,441.77687939438886
71433.33333333336,528.8129170100975,87.07090583786332,615.8838228479608,441.7420111722342
71466.66666666666,528.7669181637084,87.04232838865177,615.8092465523602,441.72458977505664
71500.0,528.7153748135022,87.00620993216066,615.7215847456629,441.7091648813415
71533.33333333336,528.6624260913147,86.97835673890035,615.6407828302151,441.6840693524144
71566.66666666666,528.6082859342887,86.97224820698035,615.580534141269,441.63603772730835
71600.0,528.5521013574694,86.9967170975639,615.5488184550333,441.5553842599055
71633.33333333336,528.5146370400156,87.01584321919795,615.5304802592135,441.49879382081764
71666.66666666666,528.494144172349,87.02834367474757,615.5224878470966,441.46580049760144
71700.0,528.4865157519253,87.0339370529992,615.5204528049245,441.45257869892606
71733.33333333336,528.493045278058,87.03528763056572,615.5283329086237,441.4577576474923
71766.66666666666,528.5223837559952,87.0140330117889,615.5364167677841,441.50835074420627
71800.0,528.5702176513919,86.96718015887299,615.5373978102649,441.60303749251887
71833.33333333336,528.636219577806,86.89586164531828,615.5320812231242,441.74035793248765
71866.66666666666,528.7220346403751,86.79826108350265,615.5202957238778,441.92377355687245
71900.0,528.8288060477548,86.67464023016167,615.5034462779165,442.15416581759314
71933.33333333336,528.9479540345573,86.52153131856753,615.4694853531248,442.4264227159897
71966.66666666666,529.0581034896567,86.33945246732185,615.3975559569785,442.7186510223348
72000.0,529.1565989320902,86.14356987430459,615.3001688063948,443.0130290577856
72033.33333333336,529.235549203784,85.95679946741463,615.1923486711986,443.2787497363694
72066.66666666666,529.287246044863,85.81056016495401,615.097806209817,443.4766858799089
72100.0,529.307676915721,85.71111505250441,615.0187919682254,443.5965618632166
72133.33333333336,529.2971444356526,85.66336831463506,614.9605127502876,443.63377612101755
72166.66666666666,529.2571366801507,85.67108181832646,614.9282184984771,443.5860548618242
72200.0,529.1957477061734,85.70171603187094,614.8974637380443,443.49403167430245
72233.33333333336,529.1138274659718,85.75591682448983,614.8697442904617,443.35791064148196
72266.66666666666,529.0110602582733,85.82761943322292,614.8386796914963,443.1834408250504
72300.0,528.9023702775535,85.88694471700694,614.7893149945604,443.01542556054653
72333.33333333336,528.7937848322516,85.92182487044907,614.7156097027007,442.87195996180253
72366.66666666666,528.6853039223673,85.9364703924294,614.6217743147968,442.74883352993794
72400.0,528.5769275479009,85.93527254712527,614.5122000950262,442.6416550007757
72433.33333333336,528.4859636431607,85.8915808723004,614.3775445154612,442.59438277086036
72466.66666666666,528.4134822466087,85.82869376865735,614.2421760152661,442.5847884779514
72500.0,528.339922817559,85.78232484666293,614.122247664222,442.55759797089604
72533.33333333336,528.2663103216292,85.75764344522518,614.0239537668544,442.50866687640405
72566.66666666666,528.1926447588196,85.76065896158492,613.9533037204045,442.4319857972347
72600.0,528.1273741651518,85.79163348299528,613.919007648147,442.3357406821565
72633.33333333336,528.0712450371589,85.84667101943441,613.9179160565933,442.2245740177244
72666.66666666666,528.0234508916088,85.92192533702881,613.9453762286377,442.10152555458
72700.0,527.9931547821459,85.99572397177651,613.9888787539224,441.9974308103694
72733.33333333336,527.9832581425746,86.06310495766897,614.0463631002436,441.92015318490564
72766.66666666666,527.9949974140063,86.10671639062588,614.1017138046323,441.88828102338044
72800.0,527.9953221694387,86.11056222750646,614.1058843969452,441.88475994193226
72833.33333333336,527.9615287286388,86.12330309211353,614.0848318207522,441.83822563652524
72866.66666666666,527.8884108484715,86.1730165457583,614.0614273942298,441.7153943027132
72900.0,527.7738365315093,86.2830619137559,614.0568984452652,441.49077461775346
72933.33333333336,527.6165581305671,86.45644029637242,614.0729984269395,441.1601178341947
72966.66666666666,527.453792017439,86.61636094425016,614.0701529616891,440.83743107318884
73000.0,527.298398025589,86.76626039611521,614.0646584217042,440.53213762947377
73033.33333333336,527.1506932265462,86.903766293445,614.0544595199912,440.2469269331012
73066.66666666666,527.0106776203103,87.02721104467939,614.0378886649896,439.98346657563087
73100.0,526.8678265646299,87.14815094503317,614.0159775096631,439.7196756195967
73133.33333333336,526.7173427771032,87.2837635794599,614.0011063565631,439.4335791976433
73166.66666666666,526.5597938440784,87.44415216203687,614.0039460061153,439.11564168204154
73200.0,526.3975372495347,87.62748261436464,614.0250198638994,438.7700546351701
73233.33333333336,526.2487905260438,87.78346769150946,614.0322582175532,438.4653228345343
73266.66666666666,526.1105542506614,87.912687868441,614.0232421191024,438.19786638222035
73300.0,525.9785016758296,88.02972039276474,614.0082220685944,437.94878128306493
73333.33333333336,525.8677347589061,88.14470891878459,614.0124436776906,437.72302584012147
73366.66666666666,525.7795567312598,88.25741642773976,614.0369731589996,437.5221403035201
73400.0,525.7177104807865,88.35788695662839,614.0755974374149,437.3598235241582
73433.33333333336,525.6775624099341,88.4400258031558,614.1175882130899,437.23753660677835
73466.66666666666,525.6568069132057,88.49830175729436,614.1551086705001,437.15850515591137
73500.0,525.6377577277434,88.51218919152937,614.1499469192728,437.125568536214
73533.33333333336,525.6093976570489,88.4852932405703,614.0946908976192,437.12410441647864
73566.66666666666,525.5694897710102,88.44188719995299,614.0113769709633,437.12760257105725
73600.0,525.540911793133,88.37418849544594,613.915100288579,437.16672329768704
73633.33333333336,525.5240927711734,88.29972411501184,613.8238168861852,437.2243686561616
73666.66666666666,525.5187479355545,88.23190011374142,613.7506480492959,437.2868478218131
73700.0,525.540205450034,88.14239311567282,613.6825985657068,437.3978123343612
73733.33333333336,525.5891795915624,88.03084310723672,613.6200226987991,437.55833648432565
73766.66666666666,525.6662104886076,87.89417162209054,613.5603821106981,437.77203886651705
73800.0,525.7558304347359,87.7623331910685,613.5181636258044,437.99349724366743
73833.33333333336,525.8518172371931,87.63689948350833,613.4887167207014,438.2149177536848
73866.66666666666,525.9427888822643,87.51768925586352,613.4604781381278,438.42509962640077
73900.0,526.0152759542385,87.41071716776979,613.4259931220083,438.6045587864687
73933.33333333336,526.0688395464799,87.33013551448384,613.3989750609637,438.73870403199606
73966.66666666666,526.1014096007099,87.29032142482458,613.3917310255345,438.8110881758853
74000.0,526.1109977517422,87.30303521012002,613.4140329618622,438.80796254162215
74033.33333333336,526.0983779282517,87.3769972700256,613.4753751982773,438.7213806582261
74066.66666666666,526.0634367837606,87.5159350134923,613.5793717972529,438.5475017702683
74100.0,526.0089091472579,87.696007240709,613.7049163879669,438.3129019065489
74133.33333333336,525.9244766920441,87.90029817289923,613.8247748649433,438.02417851914487
74166.66666666666,525.8069636981437,88.11605623665862,613.9230199348024,437.6909074614851
74200.0,525.6735610210889,88.31951857641522,613.9930795975041,437.3540424446736
74233.33333333336,525.5385931488997,88.46622551930969,614.0048186682094,437.0723676295901
74266.66666666666,525.4045808516366,88.55354496899623,613.9581258206329,436.8510358826404
74300.0,525.3058632865603,88.58985884869847,613.8957221352588,436.7160044378619
74333.33333333336,525.2405096957169,88.5692263398531,613.80973603557,436.6712833558638
74366.66666666666,525.203744385765,88.48074787572479,613.6844922614898,436.7229965100403
74400.0,525.1956488358821,88.30708990037573,613.5027387362579,436.8885589355064
74433.33333333336,525.1968932952012,88.08453390365982,613.281427198861,437.1123593915414
74466.66666666666,525.1840033334585,87.86736827873415,613.0513716121926,437.3166350547243
74500.0,525.1714748703469,87.66538084268261,612.8368557130294,437.50609402766423
74533.33333333336,525.2082814432681,87.453710880366,612.6619923236341,437.75457056290213
74566.66666666666,525.294435699917,87.15073738085178,612.4451730807688,438.14369831906527
74600.0,525.3930498738182,86.8045815838699,612.1976314576881,438.5884682899483
74633.33333333336,525.4627171532683,86.50176606932526,611.9644832225936,438.96095108394303
74666.66666666666,525.5013709425604,86.2437362082439,611.7451071508043,439.25763473431647
74700.0,525.5089139544816,86.03085696910748,611.5397709235891,439.4780569853741
74733.33333333336,525.4915043907698,85.85712508969748,611.3486294804673,439.63437930107233
74766.66666666666,525.4433095482927,85.72072983626032,611.164039384553,439.7225797120324
74800.0,525.3683015052005,85.61512060314077,610.9834221083413,439.75318090205974
74833.33333333336,525.2742646945128,85.52927616959202,610.8035408641048,439.74498852492076
74866.66666666666,525.168271078029,85.45261028214541,610.6208813601744,439.71566079588354
74900.0,525.0524346244537,85.38507995530958,610.4375145797633,439.66735466914406
74933.33333333336,524.9317788423162,85.33256162164463,610.2643404639609,439.5992172206716
74966.66666666666,524.8129430680235,85.3037735462088,610.1167166142324,439.5091695218147
75000.0,524.6959273015756,85.30239880445102,609.9983261060266,439.3935284971246
75033.33333333336,524.5807315429726,85.33138019504133,609.9121117380139,439.2493513479312
75066.66666666666,524.470859289077,85.3837378668565,609.8545971559336,439.0871214222205
75100.0,524.3666364515128,85.44652950890921,609.813165960422,438.92010694260364
75133.33333333336,524.2703342284412,85.52232520109172,609.7926594295329,438.74800902734955
75166.66666666666,524.1815426616673,85.61232125228146,609.7938639139488,438.5692214093859
75200.0,524.0988093521628,85.71688053801455,609.8156898901773,438.38192881414824
75233.33333333336,524.0193768718428,85.83537739905496,609.8547542708978,438.1839994727879
75266.66666666666,523.9488145188556,85.95523450090478,609.9040490197604,437.99358001795076
75300.0,523.8780394361767,86.06989552562783,609.9479349618045,437.80814391054884
75333.33333333336,523.7901112514072,86.18930609996438,609.9794173513716,437.60080515144284
75366.66666666666,523.6824387973552,86.32674539351284,610.009184190868,437.35569340384234
75400.0,523.5567151727163,86.48300513125822,610.0397203039745,437.07371004145807
75433.33333333336,523.4135852163207,86.66711651991706,610.0807017362378,436.74646869640367
75466.66666666666,523.2626421211297,86.87362909547404,610.1362712166037,436.3890130256557
75500.0,523.1312488269269,87.03913249141978,610.1703813183467,436.09211633550717
75533.33333333336,523.0188325687272,87.16411180218444,610.1829443709116,435.8547207665428
75566.66666666666,522.9280242879736,87.25725623177078,610.1852805197443,435.6707680562028
75600.0,522.8620351739505,87.33285918776458,610.1948943617151,435.5291759861859
75633.33333333336,522.8205603324566,87.38609468231013,610.2066550147667,435.4344656501464
75666.66666666666,522.8039856023721,87.41183197848443,610.2158175808565,435.3921536238877
75700.0,522.8139665792909,87.40481346117247,610.2187800404633,435.4091531181184
75733.33333333336,522.8510669162894,87.3605609841123,610.2116279004017,435.4905059321771
75766.66666666666,522.9153805996168,87.27524143102207,610.1906220306389,435.6401391685947
75800.0,523.006907629273,87.14601080709278,610.1529184363658,435.86089682218017
75833.33333333336,523.1256861837755,86.9705988595126,610.0962850432882,436.1550873242629
75866.66666666666,523.2634545145431,86.77334262850542,610.0367971430485,436.4901118860377
75900.0,523.4118653776462,86.57431645090446,609.9861818285507,436.83754892674176
75933.33333333336,523.5683648171223,86.38503717181936,609.9534019889417,437.18332764530294
75966.66666666666,523.7295690469327,86.21828946475392,609.9478585116867,437.5112795821788
76000.0,523.8870670112174,86.06739113261328,609.9544581438306,437.8196758786041
76033.33333333336,524.0409377227546,85.9305410858951,609.9714788086497,438.1103966368595
76066.66666666666,524.1915959986312,85.80549714281007,609.9970931414413,438.38609885582116
76100.0,524.3459029875949,85.68956361374102,610.0354666013359,438.6563393738538
76133.33333333336,524.5145103125483,85.56609228613205,610.0806025986803,438.9484180264162
76166.66666666666,524.6973308258356,85.41431581883866,610.1116466446742,439.28301500699695
76200.0,524.8947154292485,85.22160100923631,610.1163164384849,439.6731144200122
76233.33333333336,525.1119247039518,84.96991989357754,610.0818445975293,440.14200481037426
76266.66666666666,525.3466376964464,84.65377778799727,610.0004154844436,440.69285990844907
76300.0,525.5799336115572,84.31454569232415,609.8944793038813,441.26538791923304
76333.33333333336,525.8043210249025,83.96570161693144,609.770022641834,441.83861940797107
76366.66666666666,526.0353784755363,83.60549416784748,609.6408726433838,442.4298843076888
76400.0,526.2614246359306,83.25968434501931,609.5211089809499,443.00174029091124
76433.33333333336,526.478685312552,82.93605401422909,609.414739326781,443.54263129832293
76466.66666666666,526.6866743825626,82.62871129507894,609.3153856776415,444.0579630874837
76500.0,526.8798434732565,82.3365074204373,609.2163508936939,444.5433360528192
76533.33333333336,527.0584971033095,82.05595394915504,609.1144510524646,445.00254315415447
76566.66666666666,527.2242339957675,81.78294361370342,609.0071776094709,445.44129038206404
76600.0,527.3650367648974,81.5427829301497,608.907819695047,445.82225383474764
76633.33333333336,527.4778335894526,81.34342824577156,608.8212618352242,446.13440534368107
76666.66666666666,527.56230232776,81.18361011225488,608.7459124400149,446.3786922155051
76700.0,527.6164002588172,81.05973422929557,608.6761344881128,446.5566660295216
76733.33333333336,527.6432221787238,80.97172016422834,608.6149423429522,446.67150201449545
76766.66666666666,527.6473123812614,80.91714911126869,608.5644614925301,446.73016326999266
76800.0,527.6460031912501,80.86156134112036,608.5075645323705,446.7844418501297
76833.33333333336,527.6463119095445,80.80075688814358,608.4470687976881,446.84555502140086
76866.66666666666,527.6678403264418,80.72981398169055,608.3976543081324,446.9380263447513
76900.0,527.7224698390504,80.60250722219196,608.3249770612424,447.11996261685846
76933.33333333336,527.8438768308588,80.40616920056284,608.2500460314217,447.43770763029596
76966.66666666666,528.0359119805523,80.11016707119998,608.1460790517523,447.9257449093524
77000.0,528.249665089271,79.81109715475658,608.0607622440276,448.4385679345145
77033.33333333336,528.4848841944761,79.4797522323956,607.9646364268717,449.0051319620805
77066.66666666666,528.6894375116619,79.2078718341251,607.897309345787,449.4815656775368
77100.0,528.8313929580703,78.98948155718868,607.820874515259,449.8419114008816
77133.33333333336,528.8957961528724,78.84313794701933,607.7389340998918,450.0526582058531
77166.66666666666,528.9002013403148,78.78680301122964,607.6870043515444,450.11339832908516
77200.0,528.8544937575149,78.8459902947179,607.7004840522328,450.00850346279697
77233.33333333336,528.7611241686022,79.01246573490005,607.7735899035023,449.7486584337022
77266.66666666666,528.6564980904953,79.19905484651642,607.8555529370118,449.4574432439789
77300.0,528.5533902438448,79.36181684937986,607.9152070932246,449.1915733944649
77333.33333333336,528.4795618402513,79.47975434089844,607.9593161811498,448.99980749935287
77366.66666666666,528.4349630005386,79.52504881848719,607.9600118190258,448.90991418205135
77400.0,528.3992836468968,79.52697649815208,607.9262601450489,448.87230714874477
77433.33333333336,528.3754123511808,79.47782776812443,607.8532401193052,448.89758458305636
77466.66666666666,528.3636038414506,79.3670641229128,607.7306679643634,448.99653971853786
77500.0,528.3581817246604,79.23180373018496,607.5899854548454,449.12637799447543
77533.33333333336,528.3574922507233,79.07635161231134,607.4338438630347,449.281140638412
77566.66666666666,528.3735474479588,78.91246763894699,607.2860150869058,449.46107980901184
77600.0,528.4065744791004,78.74356298926519,607.1501374683656,449.66301148983524
77633.33333333336,528.4548533037015,78.57111176774457,607.0259650714461,449.8837415359569
77666.66666666666,528.5189429370971,78.39359856264763,606.9125414997447,450.12534437444947
77700.0,528.5979860589755,78.2176372978634,606.8156233568388,450.3803487611121
77733.33333333336,528.6885582873139,78.05692338813292,606.7454816754467,450.63163489918094
77766.66666666666,528.7815020015961,77.89962583919771,606.6811278407938,450.8818761623984
77800.0,528.8740692438221,77.74622248097145,606.6202917247936,451.1278467628506
77833.33333333336,528.9651002592799,77.59434061093363,606.5594408702135,451.3707596483463
77866.66666666666,529.0547268853917,77.44012311071074,606.4948499961024,451.614603774681
77900.0,529.145507499943,77.2801596402067,606.4256671401497,451.86534785973635
77933.33333333336,529.2365950886865,77.1119974324349,606.3485925211214,452.1245976562516
77966.66666666666,529.3271386116314,76.93753982163757,606.264678433269,452.38959878999384
78000.0,529.4148817791465,76.76161609853642,606.176497877683,452.6532656806101
78033.33333333336,529.4982886650761,76.5828825387278,606.0811712038039,452.9154061263483
78066.66666666666,529.6205620455122,76.39081537615436,606.0113774216666,453.22974666935784
78100.0,529.7980357184417,76.12723799743092,605.9252737158727,453.6707977210108
78133.33333333336,530.0263899808248,75.76592992164876,605.7923199024735,454.260460059176
78166.66666666666,530.2873533434182,75.32787894180605,605.6152322852242,454.95947440161217
78200.0,530.537776298375,74.91697050375085,605.4547468021258,455.6208057946241
78233.33333333336,530.7756691849105,74.53670280755289,605.3123719924633,456.2389663773576
78266.66666666666,530.9802970121916,74.2196616024656,605.1999586146572,456.760635409726
78300.0,531.1405333275237,73.97174108437824,605.1122744119019,457.1687922431455
78333.33333333336,531.2541626376856,73.79376379479075,605.0479264324763,457.46039884289485
78366.66666666666,531.3227844224076,73.68189189982128,605.0046763222289,457.64089252258634
78400.0,531.3651934514394,73.60112666498043,604.9663201164199,457.76406678645895
78433.33333333336,531.3800702073557,73.55683215875368,604.9369023661094,457.8232380486021
78466.66666666666,531.3612098138144,73.56154511916759,604.922754932982,457.7996646946468
78500.0,531.3094128881052,73.6166471854413,604.9260600735464,457.69276570266385
78533.33333333336,531.2250080166821,73.72248882706278,604.9474968437448,457.5025191896193
78566.66666666666,531.1177510985798,73.86099234421158,604.9787434427914,457.2567587543682
78600.0,530.9934341563982,74.0182976276829,605.0117317840811,456.97513652871527
78633.33333333336,530.8579620666592,74.17582366703496,605.0337857336941,456.68213839962425
78666.66666666666,530.7153249672496,74.32489415006094,605.0402191173105,456.39043081718864
78700.0,530.578675650804,74.46935854801936,605.0480341988234,456.10931710278464
78733.33333333336,530.4469570724059,74.60022046476422,605.0471775371701,455.8467366076417
78766.66666666666,530.3608254588233,74.73124308076179,605.0920685395852,455.62958237806157
78800.0,530.3265050628899,74.76206116460749,605.0885662274974,455.5644438982824
78833.33333333336,530.3421801634192,74.65828197155136,605.0004621349706,455.6838981918679
78866.66666666666,530.4071075590592,74.41277099929576,604.819878558355,455.9943365597635
78900.0,530.4861983051941,74.12537035512231,604.6115686603164,456.3608279500718
78933.33333333336,530.5764440043744,73.81276745509936,604.3892114594737,456.76367654927503
78966.66666666666,530.6835311073504,73.48121553845084,604.1647466458012,457.20231556889956
79000.0,530.8057641719319,73.13568344366357,603.9414476155954,457.6700807282683
79033.33333333336,530.9512561928962,72.77675433226707,603.7280105251632,458.1745018606291
79066.66666666666,531.1395005209332,72.41807948777311,603.5575800087063,458.7214210331601
79100.0,531.362033160635,72.05612391922759,603.4181570798626,459.30590924140733
79133.33333333336,531.5996753608981,71.69606733735237,603.2957426982505,459.90360802354576
79166.66666666666,531.8471551800203,71.32824255852414,603.1753977385445,460.51891262149616
79200.0,532.1046001511428,70.93672722363179,603.0413273747746,461.167872927511
79233.33333333336,532.339187143847,70.58027061548742,602.9194577593344,461.7589165283596
79266.66666666666,532.5509766027815,70.2569760831292,602.8079526859107,462.2940005196523
79300.0,532.717426884926,69.97882098481006,602.696247869736,462.73860590011594
79333.33333333336,532.8342174163055,69.78716161527976,602.6213790315852,463.04705580102575
79366.66666666666,532.8993724206881,69.69553230272503,602.5949047234132,463.20384011796307
79400.0,532.9120569449329,69.70728714701436,602.6193440919473,463.2047697979186
79433.33333333336,532.8718935223114,69.82334681599475,602.6952403383062,463.0485467063167
79466.66666666666,532.8055606209499,69.96532801811976,602.7708886390697,462.84023260283016
79500.0,532.7191182463815,70.12084351520444,602.839961761586,462.59827473117707
79533.33333333336,532.6127762425991,70.29129712295342,602.9040733655526,462.3214791196457
79566.66666666666,532.4868827966424,70.47685134705218,602.9637341436945,462.0100314495902
79600.0,532.3435263957507,70.67460143084531,603.018127826596,461.6689249649054
79633.33333333336,532.2063814236001,70.875071028626,603.0814524522261,461.3313103949741
79666.66666666666,532.0851310883126,71.05659451574282,603.1417256040554,461.02853657256975
79700.0,531.9807241035365,71.19600269193418,603.1767267954707,460.7847214116024
79733.33333333336,531.9040864315454,71.28773901211386,603.1918254436592,460.61634741943146
79766.66666666666,531.8541326899871,71.32883015779095,603.1829628477781,460.5253025321961
79800.0,531.8311568134783,71.31937567320213,603.1505324866804,460.5117811402762
79833.33333333336,531.8352908595998,71.26105457831844,603.0963454379182,460.5742362812814
79866.66666666666,531.866534828352,71.15749240395216,603.0240272323041,460.7090424243998
79900.0,531.9242782740213,71.01447671360646,602.9387549876277,460.90980156041485
79933.33333333336,532.0135508204145,70.83728160897189,602.8508324293864,461.17626921144256
79966.66666666666,532.1347838203824,70.61347730466699,602.7482611250493,461.5213065157154
80000.0,532.2876692410284,70.33920126626246,602.6268705072908,461.94846797476595
80033.33333333336,532.4722666763423,70.01504863074904,602.4873153070913,462.45721804559327
80066.66666666666,532.6795674397756,69.66957763427745,602.349145074053,463.00998980549815
80100.0,532.9041765652105,69.33047945087168,602.2346560160822,463.5736971143388
80133.33333333336,533.1516151420062,68.99016929793751,602.1417844399438,464.1614458440687
80166.66666666666,533.4140518693355,68.64801064499711,602.0620625143326,464.7660412243384
80200.0,533.6757021114812,68.31817897051178,601.993881081993,465.3575231409694
80233.33333333336,533.9359458232049,67.99352584138073,601.9294716645855,465.9424199818241
80266.66666666666,534.1956403232579,67.66628327417017,601.861923597428,466.5293570490877
80300.0,534.4459811504538,67.34812512238818,601.794106272842,467.0978560280656
80333.33333333336,534.6753462320156,67.06272927933128,601.7380755113469,467.61261695268433
80366.66666666666,534.8837355679434,66.8102418174126,601.693977385356,468.0734937505308
80400.0,535.0747217070082,66.5847637645359,601.659485471544,468.4899579424723
80433.33333333336,535.2500527026484,66.3832347793601,601.6332874820085,468.8668179232883
80466.66666666666,535.409331356072,66.20518556828117,601.6145169243532,469.2041457877908
80500.0,535.5429406011488,66.04757954779835,601.5905201489471,469.4953610533504
80533.33333333336,535.6474015265599,65.92271970766669,601.5701212342266,469.72468181889315
80566.66666666666,535.7270099439268,65.83965403480607,601.5666639787328,469.8873559091207
80600.0,535.7864463033326,65.80411082280362,601.5905571261362,469.98233548052895
80633.33333333336,535.8255582724793,65.81358093860024,601.6391392110795,470.01197733387903
80666.66666666666,535.846690598368,65.86578914816981,601.7124797465378,469.9809014501982
80700.0,535.8543622500051,65.961357052758,601.8157193027631,469.89300519724713
80733.33333333336,535.848075579893,66.09982760991505,601.9479031898081,469.74824796997797
80766.66666666666,535.8453328972246,66.22968103768316,602.0750139349077,469.6156518595414
80800.0,535.8469670247572,66.34718902872405,602.1941560534813,469.4997779960331
80833.33333333336,535.8529378452226,66.45115979873297,602.3040976439556,469.40177804648965
80866.66666666666,535.8632453586209,66.54033624909414,602.4035816077151,469.3229091095268
80900.0,535.8625797293446,66.59456561177845,602.457145341123,469.26801411756617
80933.33333333336,535.8395157118404,66.65596831041992,602.4954840222603,469.18354740142047
80966.66666666666,535.7965001426111,66.76541123214078,602.5619113747518,469.0310889104703
81000.0,535.7514721007,66.94494713077609,602.696419231476,468.8065249699239
81033.33333333336,535.7341942976122,67.09857885760117,602.8327731552134,468.63561544001107
81066.66666666666,535.7588739404243,67.17524155910532,602.9341154995296,468.58363238131903
81100.0,535.8257603469636,67.17186209710344,602.9976224440671,468.6538982498602
81133.33333333336,535.9110309981672,67.11810267143973,603.029133669607,468.7929283267275
81166.66666666666,536.0101910684376,67.01988079688259,603.0300718653202,468.990310271555
81200.0,536.1016660459084,66.9317088908384,603.0333749367468,469.16995715506994
81233.33333333336,536.1817560834925,66.87553806217977,603.0572941456722,469.3062180213127
81266.66666666666,536.240557254246,66.86016685876118,603.1007241130072,469.3803903954848
81300.0,536.2703112920287,66.90322004961027,603.173531341639,469.3670912424185
81333.33333333336,536.2985550484545,66.9395431875195,603.238098235974,469.359011860935
81366.66666666666,536.3152176060225,66.98193172152835,603.2971493275509,469.3332858844942
81400.0,536.3336961615546,67.04490360129346,603.378599762848,469.28879256026113
81433.33333333336,536.3609882338246,67.12622467151859,603.4872129053432,469.23476356230606
81466.66666666666,536.3982323752534,67.21903218677974,603.6172645620331,469.1792001884737
81500.0,536.4454093446687,67.30886519334126,603.75427453801,469.1365441513275
81533.33333333336,536.4991674601715,67.38188166176904,603.8810491219406,469.11728579840246
81566.66666666666,536.5604384570647,67.42646566600402,603.9869041230687,469.1339727910607
81600.0,536.6344531503554,67.42766987731063,604.0621230276661,469.2067832730448
81633.33333333336,536.7006772281721,67.42987762175032,604.1305548499224,469.2707996064218
81666.66666666666,536.7616584607478,67.43460232766842,604.1962607884161,469.32705613307934
81700.0,536.8246901307257,67.44142973243345,604.2661198631591,469.38326039829224
81733.33333333336,536.8877578134257,67.4475161430016,604.3352739564273,469.44024167042403
81766.66666666666,536.9272069242984,67.46833140307218,604.3955383273706,469.4588755212262
81800.0,536.9471549757034,67.51362691281106,604.4607818885145,469.4335280628923
81833.33333333336,536.9396757278163,67.5819526516207,604.521628379437,469.3577230761956
81866.66666666666,536.9048715511911,67.674672387772,604.5795439389632,469.2301991634191
81900.0,536.8420562589348,67.79184996192033,604.6339062208551,469.0502062970145
81933.33333333336,536.7577554024905,67.94113372272672,604.6988891252172,468.8166216797638
81966.66666666666,536.6642658629019,68.13157181999247,604.7958376828943,468.5326940429094
82000.0,536.5716532452745,68.33336600299424,604.9050192482688,468.2382872422803
82033.33333333336,536.4828813280498,68.52833551452899,605.0112168425787,467.9545458135208
82066.66666666666,536.3990481034554,68.69961831397842,605.0986664174338,467.69942978947694
82100.0,536.3217405785476,68.83992239209884,605.1616629706465,467.4818181864488
82133.33333333336,536.2511986904141,68.94790818378972,605.1991068742038,467.30329050662436
82166.66666666666,536.1886673723363,69.02515361760918,605.2138209899455,467.16351375472715
82200.0,536.0940661228635,69.17548532649627,605.2695514493598,466.9185807963672
82233.33333333336,535.9756216827358,69.38141628933191,605.3570379720677,466.59420539340385
82266.66666666666,535.8656248444227,69.57202261989616,605.4376474643188,466.29360222452647
82300.0,535.7550541730267,69.76156644509308,605.5166206181198,465.9934877279336
82333.33333333336,535.6424134929078,69.95123290862249,605.5936464015303,465.69118058428535
82366.66666666666,535.5188152318611,70.15017915222916,605.6689943840903,465.368636079632
82400.0,535.3695119184539,70.37021906246481,605.7397309809187,464.9992928559891
82433.33333333336,535.1872836647187,70.63643741165416,605.8237210763729,464.5508462530646
82466.66666666666,534.9903471266942,70.9299500313344,605.9202971580287,464.06039709535986
82500.0,534.8095641949121,71.20970272813008,606.0192669230422,463.59986146678204
82533.33333333336,534.6497515521572,71.47364853198518,606.1234000841424,463.17610302017204
82566.66666666666,534.5143354981734,71.71232547406959,606.226660972243,462.8020100241038
82600.0,534.4075361136875,71.91167533529779,606.3192114489852,462.49586077838967
82633.33333333336,534.3292953756476,72.06671376895679,606.3960091446044,462.2625816066908
82666.66666666666,534.279717168524,72.17333637319233,606.4530535417164,462.1063807953317
82700.0,534.2491290199476,72.24594781642034,606.495076836368,462.00318120352733
82733.33333333336,534.235985762486,72.28481859719943,606.5208043596855,461.9511671652866
82766.66666666666,534.2377762656047,72.30305609302465,606.5408323586294,461.93472017258
82800.0,534.2759120807012,72.33280483865215,606.6087169193534,461.9431072420491
82833.33333333336,534.3606580936217,72.35778587077016,606.7184439643919,462.0028722228516
82866.66666666666,534.4867113390429,72.34716454680826,606.8338758858512,462.1395467922347
82900.0,534.6467815953057,72.2721906185411,606.9189722138468,462.3745909767646
82933.33333333336,534.8405788702679,72.12744584835754,606.9680247186254,462.7131330219104
82966.66666666666,535.0375717595298,71.99069772211821,607.028269481648,463.04687403741156
83000.0,535.2363985209004,71.86330238107821,607.0997009019786,463.37309613982217
83033.33333333336,535.4363520363839,71.74577000178014,607.182122038164,463.6905820346038
83066.66666666666,535.6362818068429,71.6365408508035,607.2728226576464,463.99974095603943
83100.0,535.8431111935608,71.5265183064092,607.3696294999701,464.3165928871516
83133.33333333336,536.0515941505016,71.41565106658398,607.4672452170856,464.63594308391765
83166.66666666666,536.2615991749102,71.29519867804547,607.5567978529557,464.9664004968647
83200.0,536.4722343612799,71.1673032795272,607.6395376408071,465.30493108175267
83233.33333333336,536.6605610473133,71.08747644852254,607.7480374958359,465.5730845987908
83266.66666666666,536.8263845704922,71.05173153354853,607.8781161040407,465.7746530369437
83300.0,536.9728038769334,71.03999372944746,608.0127976063809,465.93281014748595
83333.33333333336,537.0984605644387,71.03443014213926,608.132890706578,466.0640304222994
83366.66666666666,537.1948187200148,71.03640013640506,608.2312188564199,466.1584185836098
83400.0,537.2563926001915,71.04914618314523,608.3055387833367,466.20724641704624
83433.33333333336,537.2881076120053,71.0728714448158,608.3609790568212,466.2152361671895
83466.66666666666,537.2927578257958,71.10800162178995,608.4007594475858,466.1847562040058
83500.0,537.2888230892295,71.1679618707039,608.4567849599334,466.1208612185256
83533.33333333336,537.2906467865987,71.23974251055304,608.5303892971517,466.0509042760457
83566.66666666666,537.3064594986384,71.29950520304439,608.6059647016829,466.006954295594
83600.0,537.3249622544311,71.34579650916822,608.6707587635992,465.97916574526283
83633.33333333336,537.3464259635965,71.36213286664785,608.7085588302443,465.98429309694865
83666.66666666666,537.374619217635,71.3300517635988,608.7046709812338,466.04456745403616
83700.0,537.3860412905746,71.30293952730882,608.6889808178834,466.08310176326574
83733.33333333336,537.3726943212836,71.28063592115345,608.653330242437,466.0920584001301
83766.66666666666,537.329345488592,71.26513066140964,608.5944761500017,466.06421482718235
83800.0,537.2559947925001,71.26197561288511,608.5179704053852,465.994019179615
83833.33333333336,537.1548035463645,71.28941255654779,608.4442161029123,465.8653909898167
83866.66666666666,537.0293466046987,71.36768763876894,608.3970342434677,465.6616589659298
83900.0,536.8879450221638,71.49235538222565,608.3803004043895,465.3955896399381
83933.33333333336,536.7101628040886,71.64772100128606,608.3578838053746,465.0624418028025
83966.66666666666,536.508819849743,71.81784941764074,608.3266692673837,464.69097043210223
84000.0,536.2945895130152,71.99311007435833,608.2876995873736,464.3014794386569
84033.33333333336,536.0686798347472,72.17523116758538,608.2439110023325,463.8934486671618
84066.66666666666,535.830674880632,72.33733056318667,608.1680054438187,463.49334431744535
84100.0,535.6012478194649,72.46135457773441,608.0626023971993,463.1398932417305
84133.33333333336,535.3906386891728,72.56198770901027,607.952626398183,462.8286509801625
84166.66666666666,535.2018513220822,72.65219262247737,607.8540439445596,462.54965869960483
84200.0,535.0379253468458,72.72820307688573,607.7661284237315,462.30972226996005
84233.33333333336,534.8996743295726,72.80434316967462,607.7040174992472,462.09533115989797
84266.66666666666,534.7842491200632,72.8821216421821,607.6663707622454,461.90212747788115
84300.0,534.6897783337079,72.96597821242503,607.6557565461329,461.7238001212828
84333.33333333336,534.6064493273789,73.0517114207711,607.65816074815,461.5547379066078
84366.66666666666,534.5352055307253,73.14486335584178,607.6800688865671,461.39034217488353
84400.0,534.4751368614428,73.25086047464863,607.7259973360915,461.2242763867942
84433.33333333336,534.4257240196123,73.37571581746317,607.8014398370755,461.0500082021491
84466.66666666666,534.3815693642966,73.51908708786969,607.9006564521663,460.86248227642693
84500.0,534.3445777847578,73.67215524950349,608.0167330342613,460.6724225352543
84533.33333333336,534.3145885036369,73.83897154571706,608.1535600493539,460.4756169579198
84566.66666666666,534.2783516966726,74.01677988534374,608.2951315820164,460.2615718113289
84600.0,534.215065561836,74.19549190752682,608.4105574693629,460.01957365430917
84633.33333333336,534.1354889214718,74.38314061446495,608.5186295359368,459.7523483070069
84666.66666666666,534.0416069255647,74.59810937343994,608.6397162990046,459.44349755212477
84700.0,533.9281587494368,74.85081994102083,608.7789786904576,459.0773388084159
84733.33333333336,533.81302564362,75.09486857792207,608.907894221542,458.71815706569794
84766.66666666666,533.7109763843322,75.31521986493408,609.0261962492663,458.3957565193981
84800.0,533.6190555026419,75.51779917955909,609.136854682201,458.1012563230828
84833.33333333336,533.5442053744425,75.69927513805281,609.2434805124954,457.8449302363897
84866.66666666666,533.482898682786,75.85700184328712,609.339900526073,457.62589683949886
84900.0,533.4331864295459,75.9878544292805,609.4210408588265,457.4453320002654
84933.33333333336,533.3901216028434,76.09272733086473,609.482848933708,457.29739427197865
84966.66666666666,533.348609623198,76.17676172813037,609.5253713513283,457.1718478950676
85000.0,533.3086504906099,76.24197847814474,609.5506289687546,457.0666720124652
85033.33333333336,533.2700663872265,76.29126950212724,609.5613358893537,456.97879688509926
85066.66666666666,533.2298388067004,76.33700908016729,609.5668478868677,456.89282972653314
85100.0,533.1905011140815,76.39845640414488,609.5889575182264,456.7920447099366
85133.33333333336,533.1528146055282,76.4789894881067,609.6318040936349,456.6738251174215
85166.66666666666,533.127421671219,76.54183179930598,609.6692534705251,456.58558987191304
85200.0,533.1065890283246,76.58840500662322,609.6949940349479,456.51818402170136
85233.33333333336,533.0874390379387,76.62850097368425,609.7159400116229,456.4589380642544
85266.66666666666,533.0579673538546,76.66829884875663,609.7262662026112,456.3896685050979
85300.0,532.9791496190666,76.75474051572081,609.7338901347873,456.22440910334575
85333.33333333336,532.8488026752899,76.93749663237165,609.7862993076616,455.9113060429182
85366.66666666666,532.6759269878072,77.1863823829174,609.8623093707246,455.48954460488983
85400.0,532.5146715108712,77.39337994045859,609.9080514513297,455.12129157041255
85433.33333333336,532.3673413063036,77.55273796883915,609.9200792751428,454.81460333746446
85466.66666666666,532.223703910174,77.67834652623743,609.9020504364114,454.54535738393656
85500.0,532.061753144451,77.83224601786627,609.8939991623173,454.22950712658474
85533.33333333336,531.8955506276249,77.99399824326278,609.8895488708877,453.90155238436205
85566.66666666666,531.6996072315118,78.15250041067044,609.8521076421822,453.54710682084135
85600.0,531.4734810172324,78.31961940235271,609.7931004195851,453.1538616148797
85633.33333333336,531.2169551057948,78.50882921981302,609.7257843256078,452.70812588598176
85666.66666666666,530.911774263957,78.69504242945484,609.6068166934118,452.2167318345022
85700.0,530.5526123683878,78.90186109425787,609.4544734626456,451.65075127412996
85733.33333333336,530.138444242473,79.15589526519696,609.29433950767,450.9825489772761
85766.66666666666,529.6830029855759,79.46392273726035,609.1469257228362,450.2190802483155
85800.0,529.2114493603269,79.82217533220255,609.0336246925294,449.38927402812436
85833.33333333336,528.7640268296147,80.18055696395461,608.9445837935693,448.58346986566016
85866.66666666666,528.3410681741658,80.5393963878444,608.8804645620102,447.8016717863214
85900.0,527.9416927197165,80.88895102721197,608.8306437469284,447.05274169250447
85933.33333333336,527.5655725014753,81.21970451020199,608.7852770116773,446.34586799127334
85966.66666666666,527.2163424832983,81.51981536091016,608.7361578442084,445.6965271223881
86000.0,526.9024137210451,81.79546728878334,608.6978810098285,445.1069464322618
86033.33333333336,526.6260430257689,82.04414648447305,608.6701895102419,444.58189654129586
86066.66666666666,526.3895793232591,82.26265480805493,608.652234131314,444.12692451520417
86100.0,526.1943856947468,82.4528630419375,608.6472487366842,443.74152265280924
86133.33333333336,526.0389234532163,82.61921202360308,608.6581354768193,443.4197114296132
86166.66666666666,525.9169485442661,82.75924269794896,608.676191242215,443.1577058463172
86200.0,525.8284723907119,82.87661940231844,608.7050917930303,442.95185298839345
86233.33333333336,525.7741406972865,82.97813198652716,608.7522726838137,442.79600871075934
86266.66666666666,525.7472017470408,83.06486554828784,608.8120672953286,442.6823361987529
86300.0,525.7389605543076,83.13561696129773,608.8745775156053,442.60334359300987
86333.33333333336,525.7336314534227,83.18389177882436,608.917523232247,442.54973967459836
86366.66666666666,525.7302274377306,83.21325159386181,608.9434790315925,442.5169758438688
86400.0,525.7283171365475,83.22784885771642,608.956165994264,442.5004682788311
86433.33333333336,525.7284431118858,83.23490154867794,608.9633446605637,442.4935415632078
86466.66666666666,525.7315610120701,83.24355189011072,608.9751129021809,442.48800912195935
86500.0,525.7432192098062,83.25567954186641,608.9988987516726,442.48753966793976
86533.33333333336,525.7601099678834,83.2677196187994,609.0278295866829,442.492390349084
86566.66666666666,525.7787905394088,83.27492144731599,609.0537119867247,442.50386909209277
86600.0,525.7980332564092,83.27775764211819,609.0757908985274,442.520275614291
86633.33333333336,525.815370197997,83.27575113975398,609.091121337751,442.53961905824303
86666.66666666666,525.8313022892987,83.26818417953587,609.0994864688346,442.56311810976285
86700.0,525.8559648003028,83.24126663927663,609.0972314395794,442.6146981610261
86733.33333333336,525.8881797274906,83.19040830868282,609.0785880361734,442.6977714188078
86766.66666666666,525.9095414120897,83.12256887003404,609.0321102821237,442.7869725420556
86800.0,525.9086033435493,83.09089168380825,608.9994950273576,442.81771165974106
86833.33333333336,525.8874559566772,83.11075313964437,608.9982090963215,442.7767028170328
86866.66666666666,525.8525006411206,83.19212418181928,609.0446248229399,442.66037645930135
86900.0,525.8090519964737,83.33573160462969,609.1447836011034,442.473320391844
86933.33333333336,525.7599175003646,83.52798937812453,609.2879068784891,442.2319281222401
86966.66666666666,525.7192408640321,83.72227086885441,609.4415117328865,441.9969699951777
87000.0,525.686947844802,83.91171169858087,609.598659543383,441.7752361462212
87033.33333333336,525.664312206396,84.08993952121865,609.7542517276146,441.5743726851773
87066.66666666666,525.6545688907648,84.25030410971219,609.904873000477,441.40426478105263
87100.0,525.6886130626846,84.40053874132502,610.0891518040096,441.28807432135955
87133.33333333336,525.7858644229877,84.50195810629386,610.2878225292816,441.2839063166939
87166.66666666666,525.9388955455845,84.53378527009855,610.472680815683,441.405110275486
87200.0,526.1427614001932,84.46568959404657,610.6084509942398,441.6770718061466
87233.33333333336,526.3955715834954,84.29431031865685,610.6898819021523,442.10126126483857
87266.66666666666,526.6611757870166,84.09114031927565,610.7523161062923,442.570035467741
87300.0,526.927689811367,83.88247927725544,610.8101690886225,443.04521053411156
87333.33333333336,527.1885790785586,83.67803253901265,610.8666116175713,443.510546539546
87366.66666666666,527.443893467768,83.47572234115087,610.9196158089189,443.96817112661716
87400.0,527.6934238501473,83.27257686177849,610.9660007119257,444.4208469883688
87433.33333333336,527.9373371164729,83.06535322661439,611.0026903430874,444.87198388985854
87466.66666666666,528.1764568510876,82.85126866458124,611.0277255156687,445.3251881865063
87500.0,528.4040117905466,82.64064938100039,611.044661171547,445.76336240954623
87533.33333333336,528.6154118662272,82.44001126496325,611.0554231311904,446.17540060126396
87566.66666666666,528.8076834275245,82.25747380662034,611.0651572341449,446.5502096209041
87600.0,528.9808264744387,82.10296938307727,611.083795857516,446.8778570913614
87633.33333333336,529.1289463639193,81.97103080402913,611.0999771679485,447.1579155598902
87666.66666666666,529.2483400030985,81.85877704742867,611.1071170505272,447.3895629556698
87700.0,529.3353144725784,81.76736196450894,611.1026764370873,447.5679525080694
87733.33333333336,529.3860167168892,81.69953631179239,611.0855530286816,447.68648040509686
87766.66666666666,529.4096694749808,81.66896882736738,611.0786383023482,447.7407006476134
87800.0,529.4101486173049,81.67514280674352,611.0852914240485,447.7350058105614
87833.33333333336,529.3891206418489,81.71822189033526,611.1073425321841,447.6708987515136
87866.66666666666,529.3464537111907,81.79826856204745,611.1447222732382,447.5481851491433
87900.0,529.2827751192889,81.91447402979762,611.1972491490865,447.3683010894913
87933.33333333336,529.2005396840881,82.06366972721693,611.264209411305,447.1368699568711
87966.66666666666,529.1021147465267,82.24266634314088,611.3447810896675,446.85944840338584
88000.0,528.9964953235203,82.43767020787467,611.434165531395,446.5588251156456
88033.33333333336,528.9017735867224,82.61645518458629,611.5182287713086,446.28531840213606
88066.66666666666,528.8165812676185,82.77803470928993,611.5946159769085,446.03854655832856
88100.0,528.7409183662093,82.92257049427832,611.6634888604876,445.81834787193094
88133.33333333336,528.6750501121616,83.04881666920858,611.7238667813701,445.626233442953
88166.66666666666,528.6281977783697,83.14489620910169,611.7730939874714,445.48330156926795
88200.0,528.6018102428635,83.19581993634432,611.7976301792078,445.4059903065192
88233.33333333336,528.5930448919576,83.19407919119988,611.7871240831574,445.3989657007577
88266.66666666666,528.6008298822609,83.1419782042122,611.7428080864731,445.4588516780487
88300.0,528.6319571962853,83.04597300203307,611.6779301983183,445.5859841942522
88333.33333333336,528.688219735752,82.91236933150559,611.6005890672576,445.7758504042464
88366.66666666666,528.7666597651042,82.75030618329491,611.5169659483992,446.0163535818093
88400.0,528.8523581092455,82.60294616795316,611.4553042771987,446.24941194129235
88433.33333333336,528.947011726119,82.46268173758895,611.4096934637079,446.48432998853
88466.66666666666,529.059254726843,82.30115958247856,611.3604143093216,446.75809514436446
88500.0,529.1627999673731,82.11183684818502,611.2746368155581,447.05096311918805
88533.33333333336,529.2083230964083,82.007266395461,611.2155894918693,447.20105670094733
88566.66666666666,529.1871689755285,82.07473595159158,611.2619049271201,447.1124330239369
88600.0,529.1544045844144,82.16237797219016,611.3167825566045,446.9920266122242
88633.33333333336,529.1207047995547,82.24300526994148,611.3637100694962,446.8776995296132
88666.66666666666,529.0876395845833,82.3195572150744,611.4071967996576,446.7680823695089
88700.0,529.054076832291,82.39270519413574,611.4467820264267,446.6613716381553
88733.33333333336,529.0210735875947,82.46428343396288,611.4853570215577,446.5567901536319
88766.66666666666,528.9907527141705,82.53478605703408,611.5255387712047,446.45596665713646
88800.0,528.9670271581259,82.60280729974522,611.5698344578711,446.3642198583807
88833.33333333336,528.951631055949,82.67108842328939,611.6227194792383,446.28054263265955
88866.66666666666,528.9453076089915,82.7417635282395,611.687071137231,446.20354408075195
88900.0,528.9470031645242,82.81589259544505,611.7628957599692,446.1311105690791
88933.33333333336,528.9537721092221,82.89120537534492,611.844977484567,446.06256673387713
88966.66666666666,528.9562727365873,82.95320312854201,611.9094758651293,446.0030696080453
89000.0,528.9556148513389,82.99972891209461,611.9553437634335,445.95588593924424
89033.33333333336,528.9540799338697,83.02553037917468,611.9796103130444,445.928549554695
89066.66666666666,528.955690837656,83.03072639257688,611.9864172302329,445.9249644450791
89100.0,528.9542697792871,83.0241422794965,611.9784120587835,445.93012749979056
89133.33333333336,528.9514708537043,83.0251015668041,611.9765724205084,445.92636928690024
89166.66666666666,528.9444903115782,83.03695476533318,611.9814450769113,445.907535546245
89200.0,528.9326353873555,83.06255317812358,611.9951885654791,445.8700822092319
89233.33333333336,528.914844335944,83.10526247240824,612.0201068083522,445.8095818635358
89266.66666666666,528.8901315395069,83.16789501906243,612.0580265585693,445.7222365204445
89300.0,528.8740334616468,83.25306937011874,612.1271028317656,445.6209640915281
89333.33333333336,528.868232272806,83.3288268428321,612.1970591156381,445.53940542997395
89366.66666666666,528.8747037492166,83.38228257578733,612.2569863250039,445.49242117342925
89400.0,528.8961742048739,83.40983857400019,612.3060127788741,445.48633563087367
89433.33333333336,528.933371009404,83.41039215863516,612.3437631680392,445.5229788507689
89466.66666666666,528.9736297456484,83.41961207570968,612.3932418213581,445.55401766993873
89500.0,529.0195563957406,83.42547643239092,612.4450328281315,445.5940799633496
89533.33333333336,529.0664037771909,83.422422135895,612.4888259130859,445.6439816412959
89566.66666666666,529.1093579609758,83.400874812404,612.5102327733798,445.70848314857176
89600.0,529.1502452215736,83.36262419355795,612.5128694151316,445.7876210280157
89633.33333333336,529.1804336717663,83.32921865090667,612.509652322673,445.8512150208596
89666.66666666666,529.1960684623508,83.32077953922017,612.516848001571,445.87528892313065
89700.0,529.1967153959299,83.3482582055762,612.5449736015062,445.8484571903537
89733.33333333336,529.1820209227257,83.4209653254494,612.6029862481751,445.76105559727625
89766.66666666666,529.1532934270276,83.54692711356091,612.7002205405886,445.6063663134667
89800.0,529.1298094535994,83.67857947569283,612.8083889292922,445.45122997790656
89833.33333333336,529.1117589283566,83.81428284451644,612.9260417728731,445.29747608384014
89866.66666666666,529.0991418512991,83.95156613429775,613.0507079855969,445.14757571700136
89900.0,529.0892044562486,84.08342938531759,613.1726338415662,445.005775070931
89933.33333333336,529.0811550262285,84.20255359937141,613.2837086256,444.87860142685713
89966.66666666666,529.0781949563506,84.32027484496713,613.3984698013177,444.75792011138344
90000.0,529.0787001373301,84.43811692245454,613.5168170597847,444.64058321487556
90033.33333333336,529.0834858463387,84.55385703903951,613.6373428853782,444.5296288072992
90066.66666666666,529.086955897399,84.66066680923404,613.747622706633,444.42628908816494
90100.0,529.0875532827731,84.75031523711704,613.8378685198902,444.3372380456561
90133.33333333336,529.0884423171577,84.82045189641909,613.9088942135768,444.26799042073867
90166.66666666666,529.0915918129531,84.87237174718813,613.9639635601412,444.21922006576494
90200.0,529.0991051936002,84.90903223939422,614.0081374329944,444.19007295420596
90233.33333333336,529.1116025043376,84.93159482791332,614.0431973322509,444.1800076764243
90266.66666666666,529.1240960772232,84.93348692860397,614.0575830058272,444.19060914861916
90300.0,529.1227095987198,84.91206991808474,614.0347795168045,444.21063968063504
90333.33333333336,529.1073915605297,84.89318836213889,614.0005799226685,444.2142031983908
90366.66666666666,529.0781419626526,84.89498997994208,613.9731319425947,444.1831519827105
90400.0,529.0341256324073,84.9290334628021,613.9631590952093,444.1050921696052
90433.33333333336,528.9745928314625,84.99936269641582,613.9739555278783,443.9752301350467
90466.66666666666,528.90091113253,85.10581414837584,614.0067252809059,443.7950969841542
90500.0,528.8226584015524,85.24959370568628,614.0722521072387,443.57306469586615
90533.33333333336,528.7438953314812,85.41356435766035,614.1574596891415,443.3303309738209
90566.66666666666,528.6853672234329,85.53575306646718,614.2211202899,443.1496141569657
90600.0,528.6480596876928,85.61146376850621,614.2595234561991,443.0365959191866
90633.33333333336,528.6330546070438,85.63839784657773,614.2714524536216,442.9946567604661
90666.66666666666,528.6400790769527,85.61497150783114,614.2550505847838,443.0251075691216
90700.0,528.6677688295705,85.54035310826102,614.2081219378315,443.1274157213095
90733.33333333336,528.7166215123945,85.41420364454886,614.1308251569433,443.3024178678456
90766.66666666666,528.7691348162319,85.28711953123774,614.0562543474697,443.4820152849942
90800.0,528.8240798093382,85.16182723810549,613.9859070474437,443.66225257123267
90833.33333333336,528.8814533925646,85.03855948204583,613.9200128746104,443.8428939105188
90866.66666666666,528.9412555659113,84.91787234631218,613.8591279122235,444.02338321959917
90900.0,529.0293001312261,84.81333312063953,613.8426332518657,444.2159670105866
90933.33333333336,529.1573561646718,84.67344877459189,613.8308049392637,444.48390739007993
90966.66666666666,529.3232142341375,84.45054936251435,613.7737635966519,444.8726648716231
91000.0,529.5257984938531,84.12985093450413,613.6556494283573,445.395947559349
91033.33333333336,529.7342237456393,83.79709495323341,613.5313186988727,445.9371287924059
91066.66666666666,529.9266467102146,83.48609315462996,613.4127398648446,446.4405535555847
91100.0,530.1035369141805,83.19665427247054,613.3001911866511,446.90688264170996
91133.33333333336,530.2757190944699,82.92980837011108,613.205527464581,447.3459107243588
91166.66666666666,530.4514454517897,82.67252415753325,613.123969609323,447.77892129425646
91200.0,530.6329120967744,82.40932981132683,613.0422419081012,448.22358228544755
91233.33333333336,530.8197532222101,82.1260007391377,612.9457539613478,448.69375248307244
91266.66666666666,531.0189517684308,81.81723061284104,612.8361823812719,449.2017211555898
91300.0,531.2313716555446,81.47477817210203,612.7061498276466,449.7565934834426
91333.33333333336,531.4293621929776,81.16486498746691,612.5942271804445,450.2644972055107
91366.66666666666,531.6229942982305,80.8754574293035,612.4984517275341,450.74753686892706
91400.0,531.8095604864579,80.59448496057966,612.4040454470376,451.21507552587826
91433.33333333336,531.9883836021298,80.32548444600424,612.313868048134,451.6628991561256
91466.66666666666,532.1605577121421,80.07199472459074,612.2325524367328,452.08856298755137
91500.0,532.3268202218118,79.83550749739776,612.1623277192095,452.491312724414
91533.33333333336,532.4882309517697,79.61518915946878,612.1034201112384,452.87304179230085
91566.66666666666,532.6317692737717,79.40196238145226,612.033731655224,453.22980689231946
91600.0,532.7497704665565,79.2140482266237,611.9638186931802,453.53572223993274
91633.33333333336,532.841654000189,79.06188952936326,611.9035435295523,453.77976447082574
91666.66666666666,532.9058581850472,78.94634432504442,611.8522025100916,453.9595138600028
91700.0,532.9406901430266,78.86705260895737,611.8077427519839,454.07363753406923
91733.33333333336,532.9473605567935,78.82403261406742,611.7713931708608,454.12332794272606
91766.66666666666,532.936709245913,78.82567636584848,611.7623856117615,454.1110328800645
91800.0,532.9077953120014,78.86317396770241,611.7709692797039,454.044621344299
91833.33333333336,532.8691784954924,78.93493317704241,611.8041116725349,453.93424531845
91866.66666666666,532.8210495934106,79.0356823639442,611.8567319573549,453.78536722946643
91900.0,532.7620131300838,79.15953002204027,611.9215431521241,453.60248310804354
91933.33333333336,532.696151633839,79.30070676707749,611.9968584009165,453.3954448667615
91966.66666666666,532.638263202885,79.4363181989085,612.0745814017935,453.2019450039765
92000.0,532.6059835865277,79.52791918443667,612.1339027709644,453.07806440209106
92033.33333333336,532.5979576374284,79.57672243354118,612.1746800709695,453.0212352038872
92066.66666666666,532.6123771028481,79.58572240355043,612.1980995063985,453.02665469929764
92100.0,532.6527728927643,79.55648572641809,612.2092586191825,453.09628716634626
92133.33333333336,532.7205949115306,79.48699279862566,612.2075877101563,453.2336021129049
92166.66666666666,532.8196118617087,79.37516887785375,612.1947807395625,453.44444298385497
92200.0,532.9827567533064,79.14984620985422,612.1326029631606,453.83291054345216
92233.33333333336,533.200393483939,78.82737923183537,612.0277727157744,454.37301425210364
92266.66666666666,533.4404826855842,78.48454766848002,611.9250303540642,454.95593501710425
92300.0,533.7034751706655,78.12030877172327,611.8237839423887,455.5831663989422
92333.33333333336,533.9905156388551,77.7294355133747,611.7199511522298,456.26108012548036
92366.66666666666,534.310491662358,77.30029550260082,611.6107871649588,457.0101961597572
92400.0,534.6789156399644,76.82155137362015,611.5004670135846,457.8573642663443
92433.33333333336,535.0856051213478,76.3047202429678,611.3903253643157,458.78088487838005
92466.66666666666,535.5051154887198,75.77619792743104,611.2813134161509,459.7289175612887
92500.0,535.9073475800868,75.27027845504358,611.1776260351304,460.63706912504324
92533.33333333336,536.2899273857788,74.78122740643936,611.0711547922182,461.50869997933944
92566.66666666666,536.6500264940928,74.3115660631988,610.9615925572916,462.338460430894
92600.0,536.9823493389702,73.86918164521768,610.8515309841878,463.1131676937525
92633.33333333336,537.2878180413138,73.45499958692344,610.7428176282373,463.83281845439035
92666.66666666666,537.5570259424264,73.05375620873991,610.6107821511664,464.5032697336865
92700.0,537.786793987514,72.67998324385944,610.4667772313734,465.10681074365453
92733.33333333336,537.9771221765767,72.3567672085786,610.3338893851553,465.6203549679981
92766.66666666666,538.1292940094721,72.09142687225177,610.2207208817239,466.03786713722036
92800.0,538.248475616484,71.88253042548402,610.131006041968,466.36594519100004
92833.33333333336,538.333847527415,71.730077611677,610.0639251390919,466.6037699157379
92866.66666666666,538.3907127075878,71.63721352963962,610.0279262372275,466.7534991779482
92900.0,538.4301794000529,71.60126104346674,610.0314404435196,466.8289183565862
92933.33333333336,538.4718062995411,71.5697103855826,610.0415166851237,466.9020959139585
92966.66666666666,538.5075390173994,71.53618075035942,610.0437197677588,466.97135826703993
93000.0,538.5314002421837,71.49920037696509,610.0306006191488,467.0321998652187
93033.33333333336,538.5458218623694,71.46259879250053,610.00842065487,467.08322306986884
93066.66666666666,538.5511972749032,71.43242972195009,609.9836269968532,467.1187675529531
93100.0,538.551796283463,71.41000271262816,609.9617989960911,467.1417935708348
93133.33333333336,538.5575220188784,71.38085763655336,609.9383796554318,467.1766643823251
93166.66666666666,538.5679383975574,71.3452810836654,609.9132194812229,467.22265731389206
93200.0,538.5809035698036,71.30330556480929,609.8842091346129,467.2775980049943
93233.33333333336,538.6019481093103,71.24215441068839,609.8441025199987,467.35979369862196
93266.66666666666,538.6352616342299,71.159528847382,609.7947904816119,467.47573278684786
93300.0,538.6814052075365,71.07575148731829,609.7571566948548,467.60565372021824
93333.33333333336,538.7348728534616,71.00957525144239,609.744448104904,467.7252976020193
93366.66666666666,538.8003310703037,70.96425149532271,609.7645825656265,467.836079574981
93400.0,538.8776093593698,70.93856877379656,609.8161781331663,467.93904058557325
93433.33333333336,538.9660084219228,70.91078400176723,609.87679242369,468.0552244201555
93466.66666666666,539.0709582403508,70.86914149753753,609.9400997378883,468.2018167428133
93500.0,539.1937860206292,70.81407410184484,610.0078601224741,468.3797119187844
93533.33333333336,539.3236703731062,70.75078427586183,610.0744546489681,468.57288609724435
93566.66666666666,539.4497324466555,70.68370730274418,610.1334397493997,468.7660251439113
93600.0,539.5708246228568,70.61101949526322,610.18184411812,468.95980512759354
93633.33333333336,539.6867571358816,70.5316139108312,610.2183710467128,469.15514322505044
93666.66666666666,539.7940461638077,70.45102402846015,610.2450701922678,469.34302213534755
93700.0,539.8877415426217,70.38175758340593,610.2694991260277,469.50598395921577
93733.33333333336,539.9746645102227,70.32851565086588,610.3031801610887,469.64614885935686
93766.66666666666,540.059693218433,70.29068167738639,610.3503748958194,469.76901154104667
93800.0,540.1437141498085,70.264343594504,610.4080577443125,469.8793705553045
93833.33333333336,540.2308458293852,70.23692047766778,610.467766307053,469.9939253517174
93866.66666666666,540.3350131349337,70.1826509110964,610.5176640460301,470.15236222383726
93900.0,540.4619098483877,70.10125533583413,610.5631651842218,470.36065451255354
93933.33333333336,540.6184248654613,69.99585005046207,610.6142749159234,470.6225748149992
93966.66666666666,540.7827081964657,69.88255242996127,610.665260626427,470.90015576650444
94000.0,540.9443257376278,69.76933346624934,610.7136592038771,471.1749922713784
94033.33333333336,541.1020694481055,69.6540424066722,610.7561118547776,471.44802704143325
94066.66666666666,541.2564686086835,69.56360758661664,610.8200761953001,471.69286102206684
94100.0,541.3903113836108,69.52871443738876,610.9190258209995,471.861596946222
94133.33333333336,541.5270545472068,69.49238979719993,611.0194443444068,472.03466475000687
94166.66666666666,541.6787294026288,69.426760877929,611.1054902805579,472.25196852469986
94200.0,541.8472139618283,69.33714163444954,611.1843555962778,472.51007232737874
94233.33333333336,542.0158704658534,69.24903176411742,611.2649022299707,472.76683870173594
94266.66666666666,542.1817908620051,69.15830054718315,611.3400914091882,473.0234903148219
94300.0,542.3463266872277,69.0594554146072,611.4057821018349,473.2868712726205
94333.33333333336,542.5192853336623,68.95582402592774,611.4751093595901,473.56346130773454
94366.66666666666,542.7006668013092,68.84097592397073,611.54164272528,473.8596908773385
94400.0,542.8912115707861,68.70786076308879,611.5990723338749,474.18335080769737
94433.33333333336,543.0920863991744,68.54899326921938,611.6410796683938,474.54309312995497
94466.66666666666,543.3045526619671,68.36181861067077,611.6663712726379,474.9427340512964
94500.0,543.5213339240368,68.15852825477236,611.6798621788091,475.3628056692644
94533.33333333336,543.7421374240405,67.94388840460728,611.6860258286478,475.79824901943323
94566.66666666666,543.9802003385447,67.73002505220046,611.7102253907451,476.25017528634424
94600.0,544.2551233350908,67.53218892355835,611.7873122586492,476.7229344115325
94633.33333333336,544.5533327092112,67.33941244102517,611.8927451502364,477.21392026818603
94666.66666666666,544.8557869965013,67.12702683952497,611.9828138360263,477.72876015697625
94700.0,545.144326415451,66.8897333114641,612.0340597269151,478.2545931039869
94733.33333333336,545.3951430223019,66.69291842313122,612.0880614454331,478.7022245991707
94766.66666666666,545.6080765401558,66.54172815965599,612.1498046998119,479.06634838049985
94800.0,545.7845422578629,66.43845245584623,612.2229947137091,479.34608980201665
94833.33333333336,545.909545026588,66.4050919958511,612.3146370224391,479.50445303073695
94866.66666666666,545.9960628842565,66.41441210336785,612.4104749876244,479.58165078088865
94900.0,546.0585981595111,66.43722463543394,612.4958227949451,479.62137352407717
94933.33333333336,546.1032481067742,66.47246783039249,612.5757159371667,479.63078027638176
94966.66666666666,546.1365833267675,66.5126189477799,612.6492022745474,479.62396437898764
95000.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95033.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95066.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95100.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95133.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95166.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95200.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95233.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95266.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95300.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95333.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95366.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95400.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95433.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95466.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95500.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95533.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95566.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95600.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95633.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95666.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95700.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95733.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95766.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95800.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95833.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95866.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95900.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95933.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
95966.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96000.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96033.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96066.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96100.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96133.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96166.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96200.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96233.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96266.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96300.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96333.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96366.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96400.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96433.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96466.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96500.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96533.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96566.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96600.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96633.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96666.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96700.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96733.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96766.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96800.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96833.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96866.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96900.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96933.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
96966.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97000.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97033.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97066.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97100.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97133.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97166.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97200.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97233.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97266.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97300.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97333.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97366.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97400.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97433.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97466.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97500.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97533.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97566.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97600.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97633.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97666.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97700.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97733.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97766.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97800.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97833.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97866.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97900.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97933.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
97966.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98000.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98033.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98066.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98100.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98133.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98166.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98200.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98233.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98266.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98300.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98333.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98366.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98400.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98433.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98466.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98500.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98533.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98566.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98600.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98633.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98666.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98700.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98733.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98766.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98800.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98833.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98866.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98900.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98933.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
98966.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99000.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99033.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99066.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99100.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99133.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99166.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99200.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99233.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99266.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99300.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99333.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99366.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99400.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99433.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99466.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99500.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99533.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99566.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99600.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99633.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99666.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99700.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99733.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99766.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99800.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99833.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99866.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99900.0,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99933.33333333336,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885
99966.66666666666,546.1365833267683,66.51261894777987,612.6492022745482,479.6239643789885


==> anc/cc_rl-savmpc_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,100.0000000000002,0.0,100.0,100.0000000000002
33.33333333333333,100.0000000000002,0.0,100.0,100.0000000000002
66.66666666666666,100.0000000000002,0.0,100.0,100.0000000000002
100.0,100.0000000000002,0.0,100.0,100.0000000000002
133.33333333333331,100.0000000000002,0.0,100.0,100.0000000000002
166.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
200.0,100.0000000000002,0.0,100.0,100.0000000000002
233.33333333333334,100.0000000000002,0.0,100.0,100.0000000000002
266.66666666666663,100.0000000000002,0.0,100.0,100.0000000000002
300.0,100.0000000000002,0.0,100.0,100.0000000000002
333.3333333333334,100.0000000000002,0.0,100.0,100.0000000000002
366.66666666666663,100.0000000000002,0.0,100.0,100.0000000000002
400.0,100.0000000000002,0.0,100.0,100.0000000000002
433.33333333333337,100.0000000000002,0.0,100.0,100.0000000000002
466.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
500.0000000000001,100.0000000000002,0.0,100.0,100.0000000000002
533.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
566.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
600.0,100.0000000000002,0.0,100.0,100.0000000000002
633.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
666.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
700.0,100.0000000000002,0.0,100.0,100.0000000000002
733.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
766.6666666666669,100.0000000000002,0.0,100.0,100.0000000000002
800.0,100.0000000000002,0.0,100.0,100.0000000000002
833.3333333333333,100.0000000000002,0.0,100.0,100.0000000000002
866.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
900.0000000000002,100.0000000000002,0.0,100.0,100.0000000000002
933.3333333333334,100.0000000000002,0.0,100.0,100.0000000000002
966.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
1000.0000000000002,100.0000000000002,0.0,100.0,100.0000000000002
1033.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1066.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1100.0,100.0000000000002,0.0,100.0,100.0000000000002
1133.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1166.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1200.0,100.0000000000002,0.0,100.0,100.0000000000002
1233.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1266.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1300.0,100.0000000000002,0.0,100.0,100.0000000000002
1333.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1366.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1400.0,100.0000000000002,0.0,100.0,100.0000000000002
1433.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1466.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1500.0,100.0000000000002,0.0,100.0,100.0000000000002
1533.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1566.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1600.0,100.0000000000002,0.0,100.0,100.0000000000002
1633.3333333333337,100.0000000000002,0.0,100.0,100.0000000000002
1666.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1700.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1733.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1766.6666666666665,100.0000000000002,0.0,100.0,100.0000000000002
1800.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1833.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1866.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
1900.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
1933.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
1966.6666666666667,100.0000000000002,0.0,100.0,100.0000000000002
2000.0000000000005,100.0000000000002,0.0,100.0,100.0000000000002
2033.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
2066.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2100.0,100.0000000000002,0.0,100.0,100.0000000000002
2133.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2166.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2200.0,100.0000000000002,0.0,100.0,100.0000000000002
2233.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2266.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2300.0,100.0000000000002,0.0,100.0,100.0000000000002
2333.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2366.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2400.0,100.0000000000002,0.0,100.0,100.0000000000002
2433.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2466.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2500.0,100.0000000000002,0.0,100.0,100.0000000000002
2533.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2566.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2600.0,100.0000000000002,0.0,100.0,100.0000000000002
2633.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2666.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2700.0,100.0000000000002,0.0,100.0,100.0000000000002
2733.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2766.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2800.0,100.0000000000002,0.0,100.0,100.0000000000002
2833.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2866.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
2900.0,100.0000000000002,0.0,100.0,100.0000000000002
2933.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
2966.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3000.0,100.0000000000002,0.0,100.0,100.0000000000002
3033.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3066.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3100.0,100.0000000000002,0.0,100.0,100.0000000000002
3133.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3166.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3200.0,100.0000000000002,0.0,100.0,100.0000000000002
3233.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3266.6666666666674,100.0000000000002,0.0,100.0,100.0000000000002
3300.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3333.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3366.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3400.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3433.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3466.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3500.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3533.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3566.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3600.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3633.333333333333,100.0000000000002,0.0,100.0,100.0000000000002
3666.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3700.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3733.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3766.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3800.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3833.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3866.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
3900.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
3933.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
3966.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
4000.000000000001,100.0000000000002,0.0,100.0,100.0000000000002
4033.3333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4066.666666666667,100.0000000000002,0.0,100.0,100.0000000000002
4100.0,100.0000000000002,0.0,100.0,100.0000000000002
4133.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4166.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4200.0,100.0000000000002,0.0,100.0,100.0000000000002
4233.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4266.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4300.0,100.0000000000002,0.0,100.0,100.0000000000002
4333.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4366.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4400.0,100.0000000000002,0.0,100.0,100.0000000000002
4433.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4466.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4500.0,100.0000000000002,0.0,100.0,100.0000000000002
4533.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4566.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4600.0,100.0000000000002,0.0,100.0,100.0000000000002
4633.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4666.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4700.0,100.0000000000002,0.0,100.0,100.0000000000002
4733.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4766.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4800.0,100.0000000000002,0.0,100.0,100.0000000000002
4833.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4866.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
4900.0,100.0000000000002,0.0,100.0,100.0000000000002
4933.333333333335,100.0000000000002,0.0,100.0,100.0000000000002
4966.666666666666,100.0000000000002,0.0,100.0,100.0000000000002
5000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5033.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5133.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5233.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5333.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5366.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5433.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5466.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5500.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5533.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5566.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5600.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5633.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5666.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5700.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5733.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5766.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5800.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5833.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5866.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5900.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5933.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
5966.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6000.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6033.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6100.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6133.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6200.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6233.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6300.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6333.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6366.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6400.0,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6433.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6466.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6500.000000000001,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6533.333333333335,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6566.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6600.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6633.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6666.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6700.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6733.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6766.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6800.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6833.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6866.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6900.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6933.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
6966.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7000.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7033.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7066.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7100.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7133.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7166.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7200.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7233.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7266.666666666666,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7300.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7333.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7366.666666666667,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7400.000000000002,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7433.333333333334,99.99999999999962,0.0,99.99999999999962,99.99999999999962
7466.666666666667,99.99842222222183,0.004733333333333569,100.0,99.99368888888851
7500.000000000002,99.99462222222184,0.016133333333333555,100.0,99.9784888888885
7533.333333333334,99.98859999999962,0.03420000000000033,100.0,99.95439999999964
7566.666666666667,99.98035555555518,0.058933333333333886,100.0,99.92142222222185
7600.000000000002,99.96988888888852,0.09033333333333386,100.0,99.87955555555517
7633.333333333334,99.95719999999963,0.12840000000000062,100.0,99.82879999999965
7666.666666666667,99.94228888888853,0.1731333333333342,100.0,99.76915555555519
7700.000000000002,99.9251555555552,0.22453333333333417,100.0,99.70062222222185
7733.333333333334,99.90579999999963,0.2826000000000009,100.0,99.62319999999963
7766.666666666667,99.88422222222187,0.3473333333333345,100.0,99.53688888888853
7800.000000000002,99.86042222222187,0.4187333333333344,100.0,99.44168888888854
7833.333333333334,99.83439999999965,0.49680000000000124,100.0,99.33759999999965
7866.666666666667,99.80615555555521,0.5815333333333348,100.0,99.22462222222187
7900.000000000002,99.77522222222188,0.6727883849438867,100.0,99.102433837278
7933.333333333334,99.73984444444412,0.7702888907988581,100.0,98.96955555364526
7966.666666666667,99.71211851851818,0.8386820257273695,100.0,98.87343649279082
8000.000000000002,99.69698518518484,0.8690106700535932,100.0,98.82797451513126
8033.333333333334,99.6876296296293,0.8970773367202601,100.0,98.79055229290904
8066.666666666667,99.67605185185153,0.9318106700535936,100.0,98.74424118179793
8100.000000000002,99.66225185185152,0.9732106700535941,100.0,98.68904118179793
8133.333333333334,99.64622962962932,1.0212773367202606,100.0,98.62495229290906
8166.666666666667,99.62798518518487,1.0760106700535943,100.0,98.55197451513126
8200.0,99.6075185185182,1.1374106700535946,100.0,98.47010784846461
8233.333333333332,99.58482962962931,1.2054773367202611,100.0,98.37935229290905
8266.66666666667,99.5599185185182,1.280210670053595,100.0,98.27970784846461
8300.0,99.53278518518488,1.361610670053595,100.0,98.17117451513128
8333.333333333332,99.50342962962932,1.4496773367202622,100.0,98.05375229290905
8366.66666666667,99.47185185185155,1.5444106700535956,100.0,97.92744118179796
8400.0,99.43969104783146,1.640893082113896,100.0,97.79879796571757
8433.333333333332,99.41311371673152,1.7206250754137282,100.0,97.6924886413178
8466.66666666667,99.39211985855174,1.7836066499530911,100.0,97.60851320859864
8500.0,99.3767094732921,1.8298378057319846,100.0,97.54687166756013
8533.333333333332,99.36688256095263,1.85931854275041,100.0,97.50756401820222
8566.66666666667,99.36263912153332,1.872048861008366,100.0,97.49059026052494
8600.0,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8633.333333333332,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8666.66666666667,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8700.0,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8733.333333333332,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8766.66666666667,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8800.0,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8833.333333333332,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8866.66666666667,99.36263912153332,1.8720488610083659,100.0,97.49059026052494
8900.0,99.36210578819998,1.8736488610083664,100.0,97.4884569271916
8933.333333333332,99.35935023264443,1.8819155276750328,100.0,97.4774347049694
8966.66666666667,99.35437245486666,1.8968488610083667,100.0,97.45752359385828
9000.0,99.34717245486667,1.9184488610083668,100.0,97.4287235938583
9033.333333333332,99.33775023264444,1.9467155276750334,100.0,97.3910347049694
9066.66666666667,99.32610578820001,1.9816488610083671,100.0,97.34445692719163
9100.0,99.31223912153334,2.0232488610083674,100.0,97.28899026052498
9133.333333333332,99.29615023264445,2.0715155276750346,100.0,97.22463470496942
9166.66666666667,99.27783912153335,2.126448861008368,100.0,97.15139026052498
9200.0,99.25730578820001,2.1880488610083684,100.0,97.06925692719165
9233.333333333332,99.23455023264445,2.256315527675035,100.0,96.97823470496942
9266.66666666667,99.20957245486669,2.3312488610083686,100.0,96.87832359385831
9300.0,99.18237245486668,2.412848861008369,100.0,96.76952359385832
9333.333333333332,99.15295023264447,2.5011155276750356,100.0,96.65183470496943
9366.66666666667,99.12130578820003,2.596048861008369,100.0,96.52525692719166
9400.0,99.09063912153336,2.688048861008367,100.0,96.402590260525
9433.333333333332,99.0710835659778,2.746715527675034,100.0,96.32436803830277
9466.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9500.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9533.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9566.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9600.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9633.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9666.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9700.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9733.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9766.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9800.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9833.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9866.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9900.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9933.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
9966.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10000.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10033.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10066.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10100.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10133.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10166.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10200.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10233.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10266.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10300.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10333.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10366.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10400.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10433.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10466.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10500.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10533.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10566.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10600.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10633.333333333332,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10666.66666666667,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10700.0,99.06263912153335,2.7720488610083653,100.0,96.290590260525
10733.333333333332,99.06195023264446,2.7741155276750322,100.0,96.28783470496943
10766.66666666667,99.05903912153336,2.7828488610083664,100.0,96.276190260525
10800.0,99.05390578820004,2.7982488610083665,100.0,96.25565692719167
10833.333333333332,99.04655023264448,2.820315527675033,100.0,96.22623470496944
10866.66666666667,99.03697245486671,2.849048861008367,100.0,96.18792359385834
10900.0,99.02517245486672,2.884448861008367,100.0,96.14072359385834
10933.333333333332,99.01086134375561,2.9264280680894985,100.0,96.0844332756661
10966.66666666667,98.99210578820006,2.974905956647194,100.0,96.01719983155287
11000.0,98.96890578820006,3.030547507867683,100.0,95.93835828033238
11033.333333333332,98.94126134375561,3.0937921397093673,100.0,95.84746920404625
11066.66666666667,98.90917245486673,3.164938533734054,100.0,95.74423392113268
11100.0,98.8726391215334,3.244196088579003,100.0,95.62844303295441
11133.333333333332,98.83166134375563,3.331716002362336,100.0,95.49994534139329
11166.66666666667,98.78623912153341,3.4276103990111597,100.0,95.35862872252225
11200.0,98.73637245486674,3.531964411871232,100.0,95.20440804299551
11233.333333333332,98.68391784093077,3.640182905107505,100.0,95.04373493582328
11266.66666666667,98.63300748311534,3.7428513463901423,100.0,94.8901561367252
11300.0,98.58364138142042,3.8415838058590452,100.0,94.74205757556136
11333.333333333332,98.53581953584603,3.938191835703598,100.0,94.59762770014244
11366.66666666667,98.48954194639218,4.0346068110363165,100.0,94.45493513535587
11400.0,98.44480861305885,4.132771502584076,100.0,94.31203711047478
11433.333333333332,98.40291852574504,4.23079385313315,100.0,94.17212467261187
11466.66666666667,98.37256492454398,4.30457536129275,100.0,94.06798956325123
11500.0,98.35374780945568,4.3546158175140155,100.0,93.99913199194167
11533.333333333332,98.34473460044248,4.38165544455364,100.0,93.96307915588883
11566.66666666667,98.34349139919928,4.385385048283244,100.0,93.95810635091604
11600.0,98.34349139919928,4.3853850482832435,100.0,93.95810635091604
11633.333333333332,98.34349139919928,4.3853850482832435,100.0,93.95810635091604
11666.66666666667,98.34151362142151,4.3913183816165775,100.0,93.95019523980493
11700.0,98.3373136214215,4.403918381616577,100.0,93.93339523980492
11733.333333333332,98.33089139919929,4.423185048283244,100.0,93.90770635091606
11766.66666666667,98.32224695475485,4.449118381616579,100.0,93.87312857313826
11800.0,98.31138028808817,4.481718381616577,100.0,93.8296619064716
11833.333333333332,98.2982913991993,4.520985048283245,100.0,93.77730635091606
11866.66666666667,98.28298028808818,4.566918381616579,100.0,93.71606190647161
11900.0,98.26544695475485,4.619518381616579,100.0,93.64592857313826
11933.333333333332,98.24473584364375,4.678535332519071,100.0,93.56620051112468
11966.66666666667,98.2195802880882,4.7440975769989135,100.0,93.47548271108927
12000.0,98.1899802880882,4.816705014634461,100.0,93.37327527345374
12033.333333333332,98.15593584364376,4.896725616919896,100.0,93.25921022672387
12066.66666666667,98.11700251031044,4.984249006386389,100.0,93.13275350392405
12100.0,98.07113584364376,5.078862042838385,100.0,92.99227380080538
12133.333333333332,98.01638028808821,5.180317729205865,100.0,92.83606255888235
12166.66666666667,97.95787301084292,5.275896806487233,100.0,92.68197620435569
12200.0,97.89624894268532,5.36618569991449,100.0,92.53006324277082
12233.333333333332,97.83150808361539,5.453922285334827,100.0,92.37758579828056
12266.66666666667,97.76365043363313,5.54208255103691,100.0,92.22156788259622
12300.0,97.69267599273857,5.633601163125622,100.0,92.05907482961294
12333.333333333332,97.61858476093168,5.731110035292039,100.0,91.88747472563963
12366.66666666667,97.54137673821248,5.836794489334387,100.0,91.7045822488781
12400.0,97.46105192458097,5.952377045906875,100.0,91.50867487867409
12433.333333333332,97.38080896375126,6.072837304365943,100.0,91.30797165938532
12466.66666666667,97.30311298044401,6.19164118849865,100.0,91.11147179194536
12500.0,97.22618903678205,6.31084029381822,100.0,90.91534874296381
12533.333333333332,97.15003713276535,6.433490460682728,100.0,90.71654667208261
12566.66666666667,97.07762696536363,6.556531756100014,100.0,90.52109520926362
12600.0,97.02137947121602,6.662931957682522,100.0,90.3584475135335
12633.333333333332,96.98506174853465,6.754870927968833,100.0,90.23019082056581
12666.66666666667,96.95659526552272,6.840270377004646,100.0,90.11632488851808
12700.0,96.93042446662464,6.91878277369886,100.0,90.01164169292578
12733.333333333332,96.90654935184043,6.990408118051477,100.0,89.91614123378895
12766.66666666667,96.88496992117008,7.0551464100624965,100.0,89.82982351110759
12800.0,96.86568617461361,7.112997649731917,100.0,89.75268852488169
12833.333333333332,96.848698112171,7.163961837059738,100.0,89.68473627511125
12866.66666666667,96.83400573384225,7.208038972045965,100.0,89.62596676179628
12900.000000000002,96.82160903962736,7.245229054690593,100.0,89.57637998493678
12933.333333333332,96.81150802952634,7.275532084993623,100.0,89.53597594453272
12966.66666666667,96.80185825909476,7.298986995382705,100.0,89.50287126371205
13000.000000000002,96.79228195055481,7.318409498523221,100.0,89.4738724520316
13033.333333333332,96.7827791039065,7.338620693068315,100.0,89.4441584108382
13066.66666666667,96.77334971914986,7.363996056936618,100.0,89.40935366221325
13100.000000000002,96.76261638581653,7.396196056936619,100.0,89.3664203288799
13133.333333333332,96.74966083026095,7.435062723603286,100.0,89.31459810665767
13166.666666666668,96.73448305248317,7.48059605693662,100.0,89.25388699554657
13200.000000000004,96.71708305248318,7.532796056936621,100.0,89.18428699554656
13233.333333333332,96.6967052747054,7.59145414132571,100.0,89.10525113337968
13266.666666666668,96.67188305248315,7.6566026364714395,100.0,89.0152804160117
13300.000000000004,96.6426163858165,7.728754605721535,100.0,88.91386178009496
13333.333333333332,96.60890527470538,7.80828769069212,100.0,88.80061758401327
13366.666666666668,96.57074971914982,7.8954836839175435,100.0,88.67526603523227
13400.000000000004,96.52814971914981,7.990556264378765,100.0,88.53759345477104
13433.333333333332,96.48110527470537,8.093670155624812,100.0,88.38743511908056
13466.666666666668,96.43390057158955,8.193551984453023,100.0,88.24034858713652
13500.000000000004,96.3874130936354,8.288883515714824,100.0,88.09852957792057
13533.333333333332,96.34164284084294,8.380918104875954,100.0,87.96072473596698
13566.666666666668,96.29658981321212,8.471046757246237,100.0,87.82554305596588
13600.000000000004,96.25225401074299,8.560749187429568,100.0,87.69150482331341
13633.333333333332,96.20863543343553,8.651525955438762,100.0,87.55710947799676
13666.666666666668,96.16573408128973,8.74482579930938,100.0,87.42090828198035
13700.000000000004,96.12341662097228,8.841927574002359,100.0,87.28148904696992
13733.333333333332,96.08174373308997,8.937134762894711,100.0,87.14460897019525
13766.666666666668,96.04488811136973,9.01958769793731,100.0,87.02530041343242
13800.000000000004,96.01284975581159,9.090959479795362,100.0,86.92189027601623
13833.333333333332,95.9841883371974,9.15300388623555,100.0,86.83118445096186
13866.666666666668,95.9574047373614,9.207425091581403,100.0,86.74997964578
13900.000000000004,95.93249895630358,9.257442554147474,100.0,86.6750564021561
13933.333333333332,95.90947099402395,9.30713908603123,100.0,86.60233190799272
13966.666666666668,95.88832085052252,9.360670980734016,100.0,86.52764986978852
14000.000000000004,95.86818751718917,9.421070980734015,100.0,86.44711653645516
14033.333333333332,95.84583196163362,9.488137647400682,100.0,86.35769431423293
14066.666666666668,95.82125418385584,9.561870980734016,100.0,86.25938320312183
14100.000000000004,95.79445418385583,9.642270980734015,100.0,86.15218320312182
14133.333333333332,95.76543196163362,9.729337647400682,100.0,86.03609431423294
14166.666666666668,95.73418751718917,9.823070980734016,100.0,85.91111653645515
14200.000000000004,95.70109227909393,9.92235669501973,100.0,85.7787355840742
14233.333333333332,95.67196529496694,10.009737647400682,100.0,85.66222764756625
14266.666666666668,95.6468065648082,10.085213837876871,100.0,85.56159272693134
14300.000000000004,95.62561608861773,10.1487852664483,100.0,85.47683082216942
14333.333333333332,95.60839386639552,10.200451933114966,100.0,85.40794193328055
14366.666666666668,95.59513989814154,10.240213837876869,100.0,85.35492606026467
14400.000000000004,95.58585418385583,10.268070980734013,100.0,85.3177832031218
14433.333333333332,95.58053672353837,10.284023361686392,100.0,85.29651336185198
14466.666666666668,95.57918751718917,10.28807098073401,100.0,85.29111653645516
14500.000000000004,95.57918751718917,10.28807098073401,100.0,85.29111653645516
14533.333333333332,95.57883196163361,10.289137647400679,100.0,85.28969431423293
14566.666666666668,95.57625418385585,10.296870980734013,100.0,85.27938320312182
14600.000000000004,95.57145418385585,10.311270980734012,100.0,85.26018320312183
14633.333333333334,95.56443196163362,10.33233764740068,100.0,85.23209431423294
14666.666666666668,95.55518751718918,10.360070980734012,100.0,85.19511653645517
14700.000000000004,95.54372085052252,10.394470980734013,100.0,85.1492498697885
14733.333333333334,95.5290097394114,10.435310782186958,100.0,85.09369895722445
14766.666666666668,95.50985418385586,10.482954915685115,100.0,85.02689926817074
14800.000000000004,95.48625418385586,10.538000916649965,100.0,84.9482532672059
14833.333333333334,95.45820973941142,10.600835506479234,100.0,84.85737423293219
14866.666666666668,95.42572085052254,10.671718041896362,100.0,84.75400280862617
14900.000000000004,95.3887875171892,10.750828765990295,100.0,84.63795875119891
14933.333333333334,95.34585418385588,10.837683536216872,100.0,84.508170647639
14966.666666666668,95.29625418385588,10.932463062057206,100.0,84.36379112179867
15000.000000000004,95.23998751718922,11.035564824085473,100.0,84.20442269310374
15033.333333333334,95.17740973941144,11.14642744399781,100.0,84.03098229541364
15066.666666666668,95.11038751718924,11.260939622443361,100.0,83.8494478947459
15100.000000000004,95.03892085052257,11.37965601651858,100.0,83.659264834004
15133.333333333334,94.96300973941146,11.503074613672561,100.0,83.45993512573891
15166.666666666668,94.88265418385592,11.63163877164845,100.0,83.25101541220748
15200.000000000004,94.79785418385593,11.765740822341197,100.0,83.03211336151473
15233.333333333334,94.71469246768432,11.895491303855444,100.0,82.81920116382886
15266.666666666668,94.6403096294005,12.014719057485774,100.0,82.62559057191471
15300.000000000004,94.57470566900447,12.132873359688704,100.0,82.44183230931577
15333.333333333334,94.51315011344892,12.256513818127528,100.0,82.25663629532139
15366.666666666668,94.44937233567116,12.384232838434405,100.0,82.06513949723674
15400.000000000004,94.38283900233783,12.515984051795886,100.0,81.86685495054193
15433.333333333334,94.31546896422584,12.644176964654893,100.0,81.67129199957095
15466.666666666668,94.24880839547768,12.7664560711469,100.0,81.48235232433078
15500.000000000004,94.18285729609333,12.883676342053201,100.0,81.29918095404014
15533.333333333334,94.11652677718394,12.996225212891302,100.0,81.12030156429263
15566.666666666668,94.04868350541614,13.104842457916222,100.0,80.94384104749992
15600.000000000004,93.97932748078992,13.211111050828542,100.0,80.76821642996138
15633.333333333334,93.90845870330531,13.316719630476296,100.0,80.59173907282901
15666.666666666668,93.8360771729623,13.42338818574802,100.0,80.41268898721428
15700.000000000004,93.76218288976091,13.532786721410927,100.0,80.22939616834998
15733.333333333334,93.68677585370109,13.646464990484263,100.0,80.04031086321683
15766.666666666668,93.60985606478287,13.765806133627454,100.0,79.84404993115542
15800.000000000004,93.52965606478287,13.890879640903064,100.0,79.6387764238798
15833.333333333334,93.44278939811622,14.020342823142478,100.0,79.42244657497375
15866.666666666668,93.34925606478288,14.154825001501903,100.0,79.19443106328097
15900.000000000004,93.25038780130983,14.29265974531899,100.0,78.95772805599084
15933.333333333334,93.14824621781017,14.426444442977585,100.0,78.72180177483258
15966.666666666668,93.04276464761723,14.557899275083267,100.0,78.48486537253396
16000.000000000004,92.93394309073099,14.688886761917866,100.0,78.24505632881313
16033.333333333334,92.82330939351635,14.818664627902688,100.0,78.00464476561366
16066.666666666668,92.71430141605565,14.943239332702415,100.0,77.77106208335323
16100.000000000004,92.60691915834883,15.064728158089046,100.0,77.54219100025979
16133.333333333334,92.50116262039595,15.185410913084235,100.0,77.3157517073117
16166.666666666668,92.39703180219695,15.30761252949807,100.0,77.08941927269888
16200.000000000004,92.29452670375186,15.433573864028155,100.0,76.8609528397237
16233.333333333334,92.19129323324431,15.563588689763556,100.0,76.62770454348076
16266.666666666668,92.08413658029505,15.696917112210333,100.0,76.38721946808472
16300.000000000004,91.97519007823743,15.831541308839093,100.0,76.14364876939834
16333.333333333334,91.86824631966405,15.963253511000502,100.0,75.90499280866354
16366.666666666668,91.76330530457489,16.094352426007823,100.0,75.66895287856705
16400.0,91.66036703296996,16.22716860827341,100.0,75.43319842469654
16433.33333333334,91.56380746086379,16.354532797184927,100.0,75.20927466367885
16466.666666666664,91.46953469872837,16.475228367223995,100.0,74.99430633150438
16500.0,91.37754874656368,16.591666961299346,100.0,74.78588178526434
16533.33333333334,91.28927113033431,16.703554115495542,100.0,74.58571701483876
16566.666666666664,91.20618139747285,16.810863713568487,100.0,74.39531768390435
16600.0,91.12694621464593,16.916003465349156,100.0,74.21094274929678
16633.33333333334,91.04919521148321,17.01995563892095,100.0,74.02923957256226
16666.666666666664,90.9711506102069,17.124165935828316,100.0,73.84698467437859
16700.0,90.89236796637256,17.231354930030797,100.0,73.66101303634176
16733.33333333334,90.8144695022024,17.34050436417558,100.0,73.47396513802681
16766.666666666664,90.73805521769643,17.452669366434236,100.0,73.28538585126219
16800.0,90.66021866417161,17.567841692475373,100.0,73.09237697169624
16833.33333333334,90.58083873959953,17.68738702498861,100.0,72.89345171461092
16866.666666666664,90.49991544398014,17.812601240549807,100.0,72.68731420343033
16900.0,90.41744877731347,17.94461337803892,100.0,72.47283539927454
16933.33333333334,90.33205058486264,18.07956153678489,100.0,72.25248904807775
16966.666666666664,90.24564388629805,18.211165036702837,100.0,72.03447884959522
17000.0,90.1574509038419,18.340091901047106,100.0,71.8173590027948
17033.33333333334,90.06747163749421,18.467595850409683,100.0,71.59987578708453
17066.666666666664,89.97570608725498,18.59497262792771,100.0,71.38073345932727
17100.0,89.88215425312418,18.723521822375268,100.0,71.15863243074892
17133.33333333334,89.78681613510187,18.85450813055199,100.0,70.93230800454987
17166.666666666664,89.68935839985465,18.98445163029794,100.0,70.70490676955671
17200.0,89.59011438071589,19.113737763851056,100.0,70.47637661686483
17233.33333333334,89.48814364993389,19.238223168519287,100.0,70.24992048141459
17266.666666666664,89.38255043286075,19.35762617675661,100.0,70.02492425610414
17300.0,89.27333472949648,19.474518146425865,100.0,69.79881658307062
17333.33333333334,89.16049653984109,19.591635944247212,100.0,69.56886059559389
17366.666666666664,89.04027796915773,19.707883896664548,100.0,69.33239407249319
17400.0,88.91155652940812,19.82426666539723,100.0,69.0872898640109
17433.33333333334,88.77433222059227,19.942848280336538,100.0,68.83148394025574
17466.666666666664,88.63387717839724,20.05513408275485,100.0,68.57874309564241
17500.0,88.49282511691099,20.159039370606184,100.0,68.3337857463048
17533.33333333334,88.3494871472446,20.25577192648843,100.0,68.09371522075617
17566.666666666664,88.20332993606476,20.348188173775092,100.0,67.85514176228966
17600.0,88.05435348337144,20.439620850603717,100.0,67.61473263276771
17633.33333333334,87.90206890027576,20.532365918927237,100.0,67.36970298134852
17666.666666666664,87.7443761346129,20.620969382277462,100.0,67.12340675233544
17700.0,87.58125588539171,20.707344423248525,100.0,66.87391146214318
17733.33333333334,87.41555259705665,20.79042505420998,100.0,66.62512754284666
17766.666666666664,87.24875259705665,20.870136850789546,100.0,66.3786157462671
17800.0,87.07528593038998,20.940442163165464,100.0,66.13484376722451
17833.33333333334,86.89515259705665,21.00213755355504,100.0,65.8930150435016
17866.666666666664,86.71211049179348,21.052803499125282,100.0,65.65930699266819
17900.0,86.52774876930545,21.092897587998845,100.0,65.43485118130661
17933.33333333334,86.3438229851481,21.124151519304274,100.0,65.21967146584382
17966.666666666664,86.1482368430251,21.183462299254412,100.0,64.9647745437707
18000.0,85.93604960219575,21.281369184585312,100.0,64.65468041761045
18033.33333333334,85.71794699335197,21.380582892948322,100.0,64.33736410040366
18066.666666666664,85.50210696653684,21.47128860465968,100.0,64.03081836187717
18100.0,85.28541841063922,21.550184575821895,100.0,63.73523383481733
18133.33333333334,85.06808132565912,21.61896782329199,100.0,63.44911350236714
18166.666666666664,84.8552610483619,21.67621969138242,100.0,63.17904135697947
18200.0,84.64781557960553,21.725273156139416,100.0,62.92254242346612
18233.33333333334,84.45251248735572,21.76502093311013,100.0,62.6874915542456
18266.666666666664,84.27085057779902,21.798572556372577,100.0,62.472278021426455
18300.0,84.10124973397643,21.824173207518385,100.0,62.27707652645804
18333.33333333334,83.9437099558879,21.84956444570428,100.0,62.094145510183615
18366.666666666664,83.79823124353342,21.88130760152474,100.0,61.91692364200869
18400.0,83.65603067544318,21.9187813480196,100.0,61.73724932742357
18433.33333333334,83.50406567494977,21.973670894054443,100.0,61.53039478089533
18466.666666666664,83.34233624205325,22.047388169352157,100.0,61.2949480727011
18500.0,83.1708423767536,22.14128232355217,100.0,61.02956005320143
18533.33333333334,82.98958407905081,22.25660676497205,100.0,60.73297731407876
18566.666666666664,82.79960579338935,22.393497570536248,100.0,60.40610822285309
18600.0,82.60734769044426,22.544192339256227,100.0,60.06315535118802
18633.33333333334,82.41763930931477,22.696450179113274,100.0,59.72118913020148
18666.666666666664,82.2324845008424,22.849232050700937,100.0,59.38325245014147
18700.0,82.04963385037115,23.00065120672864,100.0,59.04898264364251
18733.33333333334,81.86908735790098,23.151668659056888,100.0,58.71741869884409
18766.666666666664,81.69005916484605,23.301063737075697,100.0,58.388995427770354
18800.0,81.51737553383262,23.44330325738643,100.0,58.07407227644619
18833.33333333334,81.35103646486067,23.580032665923362,100.0,57.771003798937315
18866.666666666664,81.19104195793022,23.71310196891298,100.0,57.477939989017244
18900.0,81.03745867970792,23.84237656247814,100.0,57.19508211722979
18933.33333333334,80.89021996352713,23.963161536751628,100.0,56.9270584267755
18966.666666666664,80.74854803161006,24.077278459453566,100.0,56.67126957215649
19000.0,80.61099843951226,24.18614681461097,100.0,56.424851624901294
19033.33333333334,80.47757118723375,24.29282639626662,100.0,56.18474479096712
19066.666666666664,80.34213659942012,24.393488744836663,100.0,55.94864785458344
19100.0,80.20005326608678,24.484936356406525,100.0,55.71511690968025
19133.33333333334,80.05210498507034,24.56702667386302,100.0,55.485078311207324
19166.666666666664,79.89802815397917,24.632136794018642,100.0,55.26589135996053
19200.0,79.73782277281325,24.683574655939893,100.0,55.05424811687336
19233.33333333334,79.57148884157259,24.72528219450429,100.0,54.8462066470683
19266.666666666664,79.40295969359053,24.756756392804984,100.0,54.64620330078554
19300.0,79.24163532886706,24.77817270425599,100.0,54.46346262461108
19333.33333333334,79.0875157474022,24.80528362416973,100.0,54.28223212323247
19366.666666666664,78.9342268585133,24.840670420886575,100.0,54.093556437626724
19400.0,78.76805771250778,24.87922747985931,100.0,53.88883023264847
19433.33333333334,78.58425771250779,24.948106939441107,100.0,53.636150773066696
19466.666666666664,78.3836046362911,25.049748442793373,100.0,53.333856193497716
19500.0,78.17020959496878,25.177828108805283,100.0,52.992381486163495
19533.33333333334,77.95251703298531,25.309986839674238,100.0,52.642530193311075
19566.666666666664,77.73288250589624,25.446894348170428,100.0,52.285988157725804
19600.0,77.51339490259045,25.58898323141015,100.0,51.924411671180295
19633.33333333334,77.29444126010497,25.73786520425736,100.0,51.556576055847614
19666.666666666664,77.07680184211556,25.884667883028182,100.0,51.19213395908737
19700.0,76.86024708021081,26.030103031961833,100.0,50.83014404824897
19733.33333333334,76.6447769743907,26.175247304854693,100.0,50.469529669535994
19766.666666666664,76.43428355227609,26.31845307545503,100.0,50.11583047682105
19800.0,76.23015225015071,26.45964565128044,100.0,49.77050659887027
19833.33333333334,76.03116084579236,26.601018717996674,100.0,49.43014212779568
19866.666666666664,75.8384871169788,26.745396909806445,100.0,49.093090207172345
19900.0,75.65317550815448,26.89517126824612,100.0,48.75800423990836
19933.33333333334,75.47259111662011,27.050216527667125,100.0,48.42237458895298
19966.666666666664,75.29086915894814,27.205407482278982,100.0,48.085461676669155
20000.0,75.10473582561481,27.35781448124338,100.0,47.74692134437143
20033.33333333334,74.91266915894815,27.506037371463428,100.0,47.40663178748473
20066.666666666664,74.71393582561481,27.649709668336865,100.0,47.06422615727794
20100.0,74.50853582561481,27.789426668018365,100.0,46.71910915759644
20133.33333333334,74.29646915894813,27.92583545995832,100.0,46.37063369898981
20166.666666666664,74.07773582561478,28.059631141669072,100.0,46.018104683945715
20200.0,73.8523358256148,28.19155012353968,100.0,45.66078570207512
20233.33333333334,73.62026915894813,28.32236051501727,100.0,45.29790864393087
20266.666666666664,73.38009138117036,28.450253479524196,100.0,44.92983790164616
20300.0,73.1320247145037,28.573918061716867,100.0,44.558106652786826
20333.33333333334,72.87729138117035,28.693188231220113,100.0,44.18410314995024
20366.666666666664,72.61589138117034,28.808796298348604,100.0,43.807095082821746
20400.0,72.34782471450367,28.921545952203697,100.0,43.42627876229997
20433.33333333334,72.07456132322125,29.0315189849641,100.0,43.04304233825715
20466.666666666664,71.7993730138234,29.13814752269482,100.0,42.661225491128576
20500.0,71.52225978631016,29.24284853838146,100.0,42.2794112479287
20533.33333333334,71.24471052957044,29.346221538344906,100.0,41.898488991225534
20566.666666666664,70.9693880513221,29.4480829664524,100.0,41.5213050848697
20600.0,70.70101623712736,29.549828232239427,100.0,41.15118800488793
20633.33333333334,70.43959508698622,29.65633125512919,100.0,40.78326383185703
20666.666666666664,70.18512460089869,29.77186538367937,99.95698998457804,40.41325921721931
20700.0,69.93760477886474,29.89980217289831,99.83740695176304,40.03780260596643
20733.33333333334,69.69523934676597,30.03618852481163,99.73142787157761,39.65905082195434
20766.666666666664,69.45461566321848,30.165624461521208,99.6202401247397,39.28899120169727
20800.0,69.2193686488572,30.2868358125422,99.5062044613994,38.932532836315005
20833.33333333334,68.99299036717416,30.400567828567038,99.39355819574119,38.59242253860712
20866.666666666664,68.77527925606304,30.50993421944473,99.28521347550776,38.26534503661831
20900.0,68.56391735130111,30.61434932767626,99.17826667897738,37.949568023624856
20933.33333333334,68.35919354177732,30.716924418399994,99.07611796017731,37.642269123377325
20966.666666666664,68.16132687511066,30.81798134101711,98.97930821612778,37.34334553409355
21000.0,67.96346020844398,30.908123556611265,98.87158376505525,37.05533665183272
21033.33333333334,67.76559354177732,30.987368146367583,98.75296168814491,36.77822539540974
21066.666666666664,67.57114569436412,31.053113721278947,98.62425941564307,36.51803197308517
21100.0,67.38061898041613,31.101578217949005,98.48219719836513,36.279040762467126
21133.33333333334,67.19401339993334,31.134804397583455,98.32881779751679,36.05920900234988
21166.666666666664,67.01132895291575,31.155269362640283,98.16659831555603,35.85605959027547
21200.0,66.83256563936338,31.165774256208383,97.99833989557176,35.666791383155
21233.33333333334,66.6564891843233,31.17333536404049,97.8298245483638,35.48315382028282
21266.666666666664,66.48056738440569,31.188563351700978,97.66913073610665,35.29200403270471
21300.0,66.30480023961051,31.21223765233056,97.51703789194109,35.09256258727996
21333.33333333334,66.12918774993781,31.244689519062568,97.37387726900037,34.884498230875245
21366.666666666664,65.95330671055007,31.27789910086043,97.23120581141049,34.675407609689636
21400.0,65.77713437012451,31.306825053539566,97.08395942366408,34.470309316584945
21433.33333333334,65.59937173876222,31.337347459873566,96.93671919863579,34.262024278888646
21466.666666666664,65.41384759659209,31.39528994486253,96.80913754145462,34.01855765172956
21500.0,65.2284337124462,31.47808635541419,96.7065200678604,33.75034735703202
21533.33333333334,65.04178985312349,31.585651054969354,96.62744090809284,33.456138798154136
21566.666666666664,64.851669775085,31.717020779013104,96.5686905540981,33.13464899607189
21600.0,64.66403361819091,31.85043574965941,96.51446936785032,32.81359786853151
21633.33333333334,64.48012458368444,31.98547616141589,96.46560074510033,32.494648422268554
21666.666666666664,64.30192044934331,32.119403128415485,96.42132357775881,32.182517320927836
21700.0,64.12364030749934,32.24632259460246,96.3699629021018,31.87731771289688
21733.33333333334,63.94387080395324,32.36603279904337,96.3099036029966,31.577838004909875
21766.666666666664,63.76261193870503,32.48012394509388,96.2427358837989,31.282487993611145
21800.0,63.57986371175468,32.59015119991115,96.17001491166583,30.989712511843532
21833.33333333334,63.39541926731024,32.6973068701359,96.09272613744612,30.69811239717434
21866.666666666664,63.20744148953246,32.79806477380172,96.00550626333417,30.409376715730733
21900.0,63.01724148953246,32.89181358088034,95.90905507041279,30.125427908652124
21933.33333333334,62.82577482286579,32.979342364633204,95.805117187499,29.846432458232584
21966.666666666664,62.634308156199126,33.06105997637743,95.69536813257655,29.573248179821697
22000.0,62.442841489532455,33.136995746073765,95.57983723560622,29.305845743458686
22033.33333333334,62.25286371175467,33.20614411583755,95.45900782759222,29.046719595917114
22066.666666666664,62.06555260064357,33.26817949965657,95.33373210030014,28.797373100987002
22100.0,61.88295260064357,33.323810131956364,95.20676273259994,28.559142468687206
22133.33333333334,61.70701926731025,33.37357409451794,95.08059336182819,28.33344517279231
22166.666666666664,61.532615433444434,33.430476141751484,94.96309157519592,28.10213929169295
22200.0,61.36090616826871,33.49293977148942,94.85384593975813,27.8679663967793
22233.33333333334,61.19299002250773,33.55752581871125,94.75051584121898,27.635464203796484
22266.666666666664,61.029228348818485,33.61830731768614,94.64753566650462,27.41092103113235
22300.0,60.86877670275652,33.671637399398165,94.54041410215468,27.19713930335836
22333.33333333334,60.711635084321856,33.715528734145494,94.42716381846735,26.996106350176362
22366.666666666664,60.5578034935145,33.74848869046112,94.30629218397561,26.80931480305337
22400.0,60.40728193033442,33.76952936075934,94.17681129109377,26.637752569575078
22433.33333333334,60.2568717510675,33.78443866795815,94.04131041902565,26.472433083109348
22466.666666666664,60.1041078309931,33.800539609836335,93.90464744082944,26.30356822115677
22500.0,59.9507651079884,33.81657764602916,93.76734275401756,26.13418746195924
22533.33333333334,59.79684358205341,33.83028816410224,93.62713174615567,25.96655541795117
22566.666666666664,59.63959467285744,33.845339075378476,93.48493374823592,25.794255597478966
22600.0,59.469140285110186,33.877906822485585,93.34704710759578,25.5912334626246
22633.33333333334,59.28171332059949,33.92705462521614,93.20876794581562,25.354658695383357
22666.666666666664,59.08939231112219,33.98604914358001,93.0754414547022,25.10334316754218
22700.0,58.896573391943974,34.05458983635633,92.9511632283003,24.84198355558765
22733.33333333334,58.70200052441751,34.13166987486967,92.83367039928719,24.570330649547838
22766.666666666664,58.509690907350794,34.21512097565149,92.72481188300227,24.29456993169931
22800.0,58.32210669485198,34.30439164074253,92.6264983355945,24.017715054109452
22833.33333333334,58.139247886921055,34.400893635035786,92.54014152195684,23.73835425188527
22866.666666666664,57.96111448355802,34.506028951678005,92.46714343523603,23.455085531880016
22900.0,57.78770648476286,34.621151369694225,92.40885785445708,23.166555115068633
22933.33333333334,57.61706833498004,34.74539825484918,92.36246658982921,22.87167008013086
22966.666666666664,57.45072253282753,34.88012360071565,92.33084613354316,22.570598932111878
23000.0,57.28620484392175,35.02090286317412,92.30710770709587,22.26530198074763
23033.33333333334,57.11787494203203,35.1547712938225,92.27264623585454,21.963103648209533
23066.666666666664,56.94514409287057,35.27590642722664,92.22105052009721,21.66923766564393
23100.0,56.769389706905635,35.38355777023401,92.15294747713965,21.38583193667162
23133.33333333334,56.59153005778283,35.47892875808205,92.07045881586488,21.112601299700785
23166.666666666664,56.410187367724355,35.56117935557598,91.97136672330033,20.849008012148367
23200.0,56.22451719228574,35.630337232863816,91.85485442514955,20.594179959421922
23233.33333333334,56.035275087022576,35.688064008112136,91.7233390951347,20.347211078910437
23266.666666666664,55.84392771860153,35.73597229735682,91.57990001595834,20.10795542124471
23300.0,55.65047508702258,35.77534134501138,91.42581643203395,19.875133742011204
23333.33333333334,55.45491719228573,35.80765966904877,91.2625768613345,19.647257523236956
23366.666666666664,55.25725403439099,35.834495416814875,91.09174945120586,19.422758617576118
23400.0,55.05748561333835,35.85738231236518,90.91486792570353,19.20010330097317
23433.33333333334,54.860224489514295,35.87458748186598,90.73481197138028,18.985637007648315
23466.666666666664,54.661815462652996,35.899240439146865,90.56105590179986,18.762575023506134
23500.0,54.4608180491473,35.93258985106185,90.39340790020914,18.52822819808545
23533.33333333334,54.27000222410181,35.96395727291238,90.2339594970142,18.306044951189428
23566.666666666664,54.091913840754316,35.99403055418082,90.08594439493514,18.097883286573495
23600.0,53.92655289910484,36.025450087734,89.95200298683883,17.90110281137084
23633.33333333334,53.77391939915336,36.060745251844665,89.83466465099802,17.713174147308695
23666.666666666664,53.63692881709036,36.098738072336936,89.73566688942729,17.538190744753418
23700.0,53.51750139101108,36.13882834231979,89.65632973333086,17.37867304869129
23733.33333333334,53.415242630103634,36.18866314196671,89.60390577207033,17.226579488136927
23766.666666666664,53.32239675477625,36.24957269152593,89.57196944630216,17.07282406325032
23800.0,53.23245992401784,36.31310345298127,89.5455633769991,16.919356471036572
23833.33333333334,53.145504732654715,36.379973871487856,89.52547860414258,16.765530861166862
23866.666666666664,53.06083741521617,36.4464683365419,89.50730575175807,16.61436907867427
23900.0,52.9791214255175,36.508891477379635,89.48801290289713,16.47022994813786
23933.33333333334,52.900356763558676,36.56830317159404,89.46865993515271,16.332053591964634
23966.666666666664,52.81846723886351,36.619791413517355,89.43825865238087,16.198675825346154
24000.0,52.7324988940557,36.66198468527776,89.39448357933347,16.070514208777944
24033.33333333334,52.64569076152558,36.69857550320829,89.34426626473386,15.94711525831729
24066.666666666664,52.558042841273135,36.732951897487695,89.29099473876083,15.825090943785442
24100.0,52.46910870472696,36.76765519434856,89.23676389907553,15.7014535103784
24133.33333333334,52.37685462172832,36.80288525268134,89.17973987440966,15.573969369046974
24166.666666666664,52.28128059227717,36.84038396622658,89.12166455850374,15.440896626050588
24200.0,52.17950916370573,36.880247428486506,89.05975659219223,15.299261735219222
24233.33333333334,52.06181392561049,36.936943446275436,88.99875737188593,15.124870479335051
24266.666666666664,51.926950433547006,37.00458231613123,88.93153274967823,14.922368117415774
24300.0,51.77700757640415,37.08142805966572,88.85843563606987,14.695579516738439
24333.33333333334,51.61198535418193,37.16832169586702,88.78030705004896,14.44366365831491
24366.666666666664,51.44123109198322,37.25866372713943,88.69989481912265,14.18256736484379
24400.0,51.27819581861463,37.3646134430221,88.64280926163673,13.913582375592526
24433.33333333334,51.10662439004321,37.48773716700139,88.59436155704459,13.61888722304182
24466.666666666664,50.92390692972576,37.62223953625857,88.54614646598434,13.301667393467193
24500.0,50.733040263059095,37.760260162736394,88.49330042579548,12.972780100322701
24533.33333333334,50.5336402630591,37.8945894476477,88.4282297107068,12.639050815411402
24566.666666666664,50.327573596392426,38.02046551185478,88.3480391082472,12.30710808453765
24600.0,50.11484026305908,38.13876033298791,88.253600596047,11.97607993007117
24633.33333333334,49.895440263059086,38.25036392311242,88.1458041861715,11.64507633994667
24666.666666666664,49.66937359639241,38.356166785454846,88.02554038184726,11.313206810937565
24700.0,49.43670692972575,38.454673034785394,87.89137996451115,10.982033894940358
24733.33333333334,49.19958916268335,38.54302146468504,87.74261062736839,10.656567697998314
24766.666666666664,48.9651552389045,38.618005160009126,87.58316039891363,10.347150078895373
24800.0,48.733405158389196,38.680095666622975,87.41350082501218,10.053309491766221
24833.33333333334,48.504338921137446,38.73013148982668,87.23447041096412,9.77420743131076
24866.666666666664,48.27795652714925,38.76922118087228,87.04717770802152,9.50873534627697
24900.0,48.05425797642461,38.798662024120915,86.85292000054552,9.255595952303691
24933.33333333334,47.83479882451908,38.8204736547564,86.65527247927548,9.014325169762682
24966.666666666664,47.62024573809933,38.83600606074815,86.45625179884748,8.78423967735118
25000.0,47.410866188661,38.84616644862839,86.25703263728938,8.56469974003261
25033.33333333334,47.21049500741356,38.85042719991764,86.0609222073312,8.36006780749592
25066.666666666664,47.015621083245904,38.850697869243284,85.8663189524892,8.164923214002624
25100.0,46.825666638380255,38.84700781269299,85.67267445107325,7.978658825687263
25133.33333333334,46.64063167281661,38.84075625748123,85.48138793029784,7.799875415335378
25166.666666666664,46.458610657837845,38.82895537620143,85.28756603403927,7.629655281636416
25200.0,46.28116423472084,38.80935830677677,85.0905225414976,7.47180592794407
25233.33333333334,46.104684106250296,38.7897631465477,84.894447252798,7.314920959702597
25266.666666666664,45.92056301170018,38.7748775990307,84.69544061073088,7.145685412669484
25300.0,45.72880095107047,38.757516701459,84.48631765252948,6.97128424961147
25333.33333333334,45.534128397408466,38.73362712336274,84.2677555207712,6.800501274045734
25366.666666666664,45.342815977776894,38.707200151670136,84.05001612944703,6.635615826106761
25400.0,45.15539702550907,38.680752468008464,83.83614949351752,6.474644557500597
25433.33333333334,44.969952689828105,38.664078615822525,83.63403130565062,6.30587407400558
25466.666666666664,44.78672292509998,38.660290414697755,83.44701333979773,6.126432510402225
25500.0,44.605905904824056,38.66953714126355,83.2754430460876,5.936368763560507
25533.33333333334,44.42412851373578,38.68460496682924,83.10873348056502,5.739523546906539
25566.666666666664,44.243865979059855,38.69768851432539,82.94155449338525,5.546177464734459
25600.0,44.06664637097171,38.70821018627501,82.77485655724672,5.358436184696702
25633.33333333334,43.89246968947134,38.71677904985198,82.60924873932332,5.175690639619362
25666.666666666664,43.72133593455876,38.72413089023247,82.44546682479124,4.997205044326286
25700.000000000004,43.55324510623396,38.73106142323508,82.28430652946905,4.822183682998871
25733.33333333334,43.39022047071618,38.736808137024454,82.12702860774064,4.653412333691725
25766.666666666664,43.23618954478394,38.73949447843882,81.97568402322275,4.496695066345119
25800.000000000004,43.09291978666066,38.741538075696354,81.83445786235701,4.351381710964297
25833.33333333334,42.96379765193117,38.74648650145305,81.71028415338422,4.2173111504781255
25866.666666666664,42.84655705872416,38.75204858464641,81.59860564337056,4.094508474077746
25900.000000000004,42.73774404829044,38.75821392522848,81.49595797351891,3.979530123061953
25933.33333333334,42.631991373773694,38.769471702122175,81.40146307589586,3.8625196716515156
25966.666666666664,42.52664058005911,38.782144573633964,81.30878515369308,3.7444960064251465
26000.000000000004,42.42169166714669,38.79629614132576,81.21798780847244,3.625395525820924
26033.33333333334,42.31569038147927,38.80901960594376,81.12470998742303,3.5066707755355084
26066.666666666664,42.20450906544482,38.81792228849228,81.0224313539371,3.3865867769525435
26100.000000000004,42.08814771904332,38.82209396563351,80.91024168467683,3.2660537534098033
26133.33333333334,41.96660634227477,38.820699416720494,80.78730575899526,3.1459069255542813
26166.666666666664,41.839884935139196,38.81309952619925,80.65298446133843,3.0267854089399417
26200.000000000004,41.70798349763656,38.79895143013994,80.5069349277765,2.9090320674966197
26233.333333333336,41.573883159456344,38.779478653125935,80.35336181258228,2.7944045063304115
26266.666666666664,41.44377095570817,38.75545082124868,80.19922177695685,2.6883201344594876
26300.000000000007,41.324503452048575,38.729052095168505,80.05355554721707,2.5954513568800683
26333.333333333336,41.21228805588498,38.71554040603174,79.92782846191673,2.4967476498532424
26366.666666666664,41.10712476721739,38.721271478637995,79.82839624585539,2.385853288579398
26400.000000000007,40.998710000823834,38.72908112262024,79.72779112344406,2.2696288782036
26433.333333333336,40.88534349572904,38.73839926525369,79.62374276098274,2.146944230475345
26466.666666666664,40.77428702208545,38.750062537249,79.52434955933445,2.0242244848364512
26500.000000000007,40.66554057989307,38.7642580199694,79.42979859986247,1.9012825599236671
26533.333333333336,40.55972294255404,38.78184132935175,79.3415642719058,1.7778816132022868
26566.666666666664,40.45841501168587,38.80211049809809,79.26052550978395,1.6563045135877863
26600.000000000007,40.36295012062189,38.825114440770996,79.18806456139289,1.5378356798508908
26633.333333333336,40.275698639732504,38.85229576785596,79.12799440758846,1.4234028718765446
26666.666666666664,40.19843834679545,38.88447428076076,79.0829126275562,1.313964066034684
26700.000000000007,40.1270725274892,38.91614854574655,79.04322107323576,1.2109239817426454
26733.333333333336,40.05725502242074,38.94785768997357,79.0051127123943,1.1093973324471762
26766.666666666664,39.98744833159007,38.97947577373535,78.96692410532542,1.0079725578547194
26800.000000000007,39.918997838482746,39.01118270344644,78.93018054192919,0.9078151350363051
26833.333333333336,39.84903590928396,39.03995326778523,78.88898917706919,0.8090826414987373
26866.666666666664,39.77682921066039,39.06519042295072,78.8420196336111,0.7116387877096619
26900.000000000007,39.7032444092787,39.08432619521377,78.78757060449247,0.6189182140649341
26933.333333333336,39.62644260172953,39.09777292007732,78.72421552180684,0.5286696816522107
26966.666666666664,39.54227152251633,39.11002175185175,78.65229327436808,0.43224977066458337
27000.000000000007,39.45099783830581,39.12050373466814,78.57150157297396,0.3304941036376685
27033.333333333336,39.35262154909794,39.128695021172696,78.48131657027065,0.22392652792523893
27066.666666666664,39.24714265489273,39.13409099855735,78.38123365345008,0.11305165633538339
27100.000000000007,39.13456115569018,39.13623629094412,78.2707974466343,0.0
27133.333333333336,39.01487705149029,39.13475106527395,78.14962811676425,0.0
27166.666666666664,38.888423675626385,39.134024626665024,78.02244830229141,0.0
27200.000000000007,38.758957549837596,39.131286162649545,77.89024371248713,0.0
27233.333333333336,38.62796692796259,39.13164786542897,77.75961479339155,0.0
27266.666666666664,38.500361103871896,39.13434947339974,77.63471057727162,0.0
27300.000000000007,38.37635131541932,39.13976622470262,77.51611754012194,0.0
27333.333333333336,38.25520422927154,39.14294491864022,77.39814914791177,0.0
27366.666666666664,38.141411073498745,39.1475775458715,77.28898861937023,0.0
27400.000000000007,38.03774179376631,39.1544580601037,77.19219985387001,0.0
27433.333333333336,37.94712520363356,39.162132128841776,77.10925733247534,0.0
27466.666666666664,37.86757805630231,39.17556981650792,77.04314787281022,0.0
27500.000000000007,37.796902041148925,39.19544877053186,76.9923508116808,0.0
27533.333333333336,37.72883699763264,39.20974670881389,76.93858370644652,0.0
27566.666666666664,37.66391625908679,39.217392930444724,76.8813091895315,0.0
27600.000000000007,37.60213982551138,39.21702871986695,76.81916854537833,0.0
27633.333333333336,37.543972431205916,39.20840082517843,76.75237325638435,0.0
27666.666666666664,37.489122823987415,39.19437069831516,76.68349352230257,0.0
27700.000000000007,37.43962643387927,39.17294100395444,76.61256743783372,0.0
27733.333333333336,37.39510297414314,39.146119863990116,76.54122283813325,0.0
27766.666666666664,37.35406611733006,39.11749023977749,76.47155635710754,0.0
27800.000000000007,37.322085818441785,39.096468492070585,76.41855431051236,0.0
27833.333333333336,37.30384796070077,39.08135255866701,76.38520051936777,0.0
27866.666666666664,37.294679395132874,39.07591458430035,76.37059397943322,0.0
27900.000000000007,37.28979661675068,39.07661266060051,76.36640927735118,0.0
27933.333333333336,37.28913260046458,39.08487096493059,76.37400356539517,0.0
27966.666666666664,37.2860518624036,39.09063163043091,76.3766834928345,0.0
28000.000000000007,37.28102106923443,39.093513083986174,76.3745341532206,0.0
28033.333333333336,37.27414708285771,39.09322079389801,76.36736787675571,0.0
28066.666666666664,37.26525195323037,39.09176303984545,76.35701499307581,0.0
28100.000000000007,37.25744679146353,39.0936465419331,76.35109333339662,0.0
28133.333333333336,37.2505315975572,39.09843281985993,76.34896441741712,0.0
28166.666666666664,37.23934103474601,39.10881582968574,76.34815686443174,0.0
28200.000000000007,37.223017102172,39.122715376141514,76.34573247831351,0.0
28233.333333333336,37.19479223186947,39.14243304626188,76.33722527813134,0.0
28266.666666666664,37.15200969698171,39.16371178104395,76.31572147802565,0.0
28300.000000000007,37.094943874137655,39.18649113178168,76.28143500591933,0.0
28333.333333333336,37.023594763337286,39.20363557126366,76.22723033460095,0.0
28366.666666666664,36.93840680902508,39.20893219238884,76.14733900141393,0.0
28400.000000000007,36.84830151446878,39.20736940392616,76.05567091839494,0.0
28433.333333333336,36.760177179395455,39.20608119792482,75.96625837732027,0.0
28466.666666666664,36.6762338038051,39.20271568142107,75.87894948522617,0.0
28500.000000000007,36.597347947909306,39.195499753060695,75.79284770097,0.0
28533.333333333336,36.530716440644056,39.180735344171346,75.7114517848154,0.0
28566.666666666664,36.475294837564896,39.160272449435176,75.63556728700007,0.0
28600.000000000007,36.42598300149759,39.13987980237657,75.56586280387417,0.0
28633.333333333336,36.38219483276225,39.121042298493315,75.50323713125556,0.0
28666.666666666664,36.341926480517316,39.106639896359574,75.4485663768769,0.0
28700.000000000007,36.30742735941885,39.10021148987963,75.40763884929848,0.0
28733.333333333336,36.278697469466856,39.10223424702447,75.38093171649133,0.0
28766.666666666664,36.25323290889861,39.11087739578034,75.36411030467896,0.0
28800.000000000007,36.22238320657871,39.127862119854676,75.3502453264334,0.0
28833.333333333336,36.18074449777288,39.14533784805946,75.32608234583233,0.0
28866.666666666664,36.12831678248111,39.16181490271997,75.29013168520106,0.0
28900.000000000007,36.065566727370054,39.17622288438897,75.24178961175903,0.0
28933.333333333336,35.9942965733361,39.18858384883714,75.18288042217324,0.0
28966.666666666664,35.9199059468965,39.194635487292004,75.11454143418851,0.0
29000.000000000007,35.8438392924957,39.19509021439275,75.03892950688844,0.0
29033.333333333336,35.76609661013371,39.189227348742925,74.95532395887663,0.0
29066.666666666664,35.69280757516488,39.18331405013588,74.87612162530075,0.0
29100.000000000007,35.62861359757384,39.18295349910211,74.81156709667596,0.0
29133.333333333336,35.57273087952399,39.190536814279206,74.76326769380319,0.0
29166.666666666668,35.52542302340696,39.215691607850694,74.74111463125766,0.0
29200.000000000007,35.480695071239545,39.24748431360538,74.72817938484494,0.0
29233.333333333336,35.43765122470243,39.28133885427773,74.71899007898016,0.0
29266.666666666668,35.39346926157338,39.317694329229376,74.71116359080276,0.0
29300.000000000007,35.340060292963514,39.356048594632256,74.69610888759577,0.0
29333.333333333336,35.279446541095055,39.37972872055788,74.65917526165293,0.0
29366.666666666668,35.21800209665061,39.38643903859754,74.60444113524815,0.0
29400.000000000007,35.16623790932278,39.391183601525235,74.55742151084802,0.0
29433.333333333336,35.11734902043389,39.39489812258153,74.51224714301541,0.0
29466.666666666668,35.06975765220616,39.39404501623689,74.46380266844305,0.0
29500.000000000007,35.02201936019513,39.38738218962088,74.40940154981601,0.0
29533.333333333336,34.97413414440083,39.37242171643922,74.34655586084004,0.0
29566.666666666668,34.923746449267675,39.34903442205639,74.27278087132406,0.0
29600.000000000007,34.86876738590679,39.31738226781166,74.18614965371845,0.0
29633.333333333336,34.80880991728114,39.2764990352406,74.08530895252174,0.0
29666.666666666668,34.743093779715004,39.23594704768031,73.97904082739531,0.0
29700.000000000007,34.6737818749531,39.19470181081965,73.86848368577274,0.0
29733.333333333336,34.60116309188431,39.151943069312026,73.75310616119634,0.0
29766.666666666668,34.52134540288781,39.109727125848806,73.63107252873662,0.0
29800.000000000007,34.43318609012644,39.06845805380093,73.50164414392736,0.0
29833.333333333336,34.34036152900476,39.025821369189146,73.3661828981939,0.0
29866.666666666668,34.241693941744956,38.980219778224956,73.2219137199699,0.0
29900.000000000007,34.13613888390261,38.930488099566354,73.06662698346896,0.0
29933.333333333336,34.02971787573381,38.87653723357084,72.90625510930467,0.0
29966.666666666668,33.92848956193062,38.81932030858836,72.74780987051899,0.0
30000.000000000007,33.83521664090575,38.76225237918571,72.59746902009147,0.0
30033.333333333336,33.751421070331155,38.70883293774209,72.46025400807325,0.0
30066.666666666668,33.677836183540165,38.66156280695856,72.33939899049872,0.0
30100.000000000007,33.61446198053278,38.62187874867971,72.2363407292125,0.0
30133.333333333336,33.561298461309,38.59095611278134,72.15225457409035,0.0
30166.666666666668,33.51834562586883,38.56965752827362,72.08800315414246,0.0
30200.000000000007,33.48560347421227,38.558533383435545,72.04413685764781,0.0
30233.333333333336,33.4611032900502,38.55377702469332,72.01488031474351,0.0
30266.666666666668,33.44556136248728,38.55666438480679,72.00222574729406,0.0
30300.000000000007,33.43636136248728,38.56460407475011,72.0009654372374,0.0
30333.333333333336,33.43160580693173,38.576804149732766,72.0084099566645,0.0
30366.666666666668,33.43129469582062,38.592870130217364,72.02416482603799,0.0
30400.000000000007,33.435428029153954,38.612334595628454,72.04776262478241,0.0
30433.333333333336,33.44253586488084,38.635447928588746,72.07798379346958,0.0
30466.666666666668,33.451057507612,38.66215272419136,72.11321023180335,0.0
30500.000000000007,33.46150406845856,38.69078504183804,72.1522891102966,0.0
30533.333333333336,33.47238665853162,38.72074537520793,72.19313203373956,0.0
30566.666666666668,33.481042470113294,38.75221728043377,72.23325975054706,0.0
30600.000000000007,33.482747617641365,38.783805347980085,72.26655296562146,0.0
30633.333333333336,33.47750210111584,38.81063565842366,72.2881377595395,0.0
30666.666666666668,33.4653059205367,38.82843486320681,72.29374078374352,0.0
30700.000000000007,33.4456924092373,38.832902186042176,72.27859459527947,0.0
30733.333333333336,33.41939117466941,38.82254590752538,72.24193708219478,0.0
30766.666666666668,33.39134819155023,38.80837498275219,72.19972317430242,0.0
30800.000000000007,33.35792853924487,38.79189394985836,72.14982248910322,0.0
30833.333333333336,33.315640154261246,38.772610870954175,72.08825102521543,0.0
30866.666666666668,33.264684598705685,38.74768962264476,72.01237422135044,0.0
30900.000000000007,33.207379836800925,38.71801868256469,71.92539851936561,0.0
30933.333333333336,33.14372586854696,38.680902725388464,71.82462859393542,0.0
30966.666666666668,33.07818796215181,38.63550647074307,71.71369443289488,0.0
31000.000000000007,33.01844498251623,38.59174120567959,71.61018618819581,0.0
31033.333333333336,32.9644969296402,38.55084486092063,71.51534179056083,0.0
31066.666666666668,32.91292498427026,38.516835605453174,71.42976058972343,0.0
31100.000000000007,32.86322683219467,38.49493885818176,71.35816569037642,0.0
31133.333333333336,32.815402473413435,38.48448120244983,71.29988367586326,0.0
31166.666666666668,32.76945190792655,38.48421872329267,71.25367063121922,0.0
31200.000000000007,32.72448745996892,38.48768286580183,71.21217032577076,0.0
31233.333333333336,32.68353168261471,38.49176017215033,71.17529185476505,0.0
31266.666666666668,32.64429908847749,38.49055051412472,71.13484960260222,0.0
31300.000000000007,32.605408798959665,38.47533415711615,71.08074295607582,0.0
31333.333333333336,32.56686081406126,38.446189402172095,71.01305021623335,0.0
31366.666666666668,32.52907833861974,38.41193549852447,70.94101383714421,0.0
31400.000000000007,32.492084123957866,38.3787988886417,70.87088301259956,0.0
31433.333333333336,32.45587817007565,38.34605826840605,70.80193643848169,0.0
31466.666666666668,32.42237138709053,38.31241923226892,70.73479061935946,0.0
31500.000000000007,32.38501612821999,38.28451466118092,70.66953078940091,0.0
31533.333333333336,32.34688520670276,38.26639968071749,70.61328488742025,0.0
31566.666666666668,32.3089263259041,38.25680809150904,70.56573441741314,0.0
31600.000000000007,32.268756956027886,38.25638636078061,70.52514331680851,0.0
31633.333333333336,32.2239508494866,38.26110178828633,70.48505263777294,0.0
31666.666666666668,32.16886609493882,38.26049849522438,70.4293645901632,0.0
31700.000000000007,32.11356810627133,38.2561723450252,70.36974045129654,0.0
31733.333333333336,32.05825448224541,38.24656354303958,70.30481802528499,0.0
31766.666666666668,32.00787770705258,38.228553574879854,70.23643128193243,0.0
31800.000000000007,31.96874094239111,38.2024154600238,70.17115640241491,0.0
31833.333333333336,31.941051044052976,38.17490879426113,70.1159598383141,0.0
31866.666666666668,31.92664512787741,38.15706317139973,70.08370829927713,0.0
31900.000000000007,31.91953081734769,38.141671758305726,70.06120257565343,0.0
31933.333333333336,31.918147690661936,38.125989589212764,70.04413727987469,0.0
31966.666666666668,31.922495747820157,38.1114636740959,70.03395942191605,0.0
32000.000000000007,31.932574988822353,38.09946660293281,70.03204159175516,0.0
32033.333333333336,31.94689652477963,38.09238558977207,70.03928211455171,0.0
32066.666666666668,31.968530856060447,38.08502228457497,70.05355314063542,0.0
32100.000000000007,32.00078164993593,38.0759920382407,70.07677368817662,0.0
32133.333333333336,32.04364890640608,38.069690130520165,70.11333903692625,0.0
32166.666666666668,32.097132625470884,38.07017735006113,70.16730997553202,0.0
32200.000000000007,32.173129412859005,38.06634463542856,70.23947404828756,0.0
32233.333333333336,32.271654066117236,38.05529988338492,70.32695394950215,0.0
32266.666666666668,32.390246467156494,38.04780412992117,70.43805059707766,0.0
32300.000000000007,32.517109506974975,38.03892098619892,70.55603049317389,0.0
32333.333333333336,32.64962386675636,38.02799157041003,70.6776154371664,0.0
32366.666666666668,32.78778954650066,38.01678746349687,70.80457700999753,0.0
32400.000000000007,32.93160654620788,38.00721478414256,70.93882133035045,0.0
32433.333333333336,33.08091931032246,38.001073774389226,71.08199308471168,0.0
32466.666666666668,33.227951744568294,37.995136575671964,71.22308832024025,0.0
32500.000000000007,33.368351744568294,37.987729112508006,71.3560808570763,0.0
32533.333333333336,33.499669618964425,37.97743359590278,71.4771032148672,0.0
32566.666666666668,33.62168425111767,37.96456704035034,71.586251291468,0.0
32600.000000000007,33.73185279967921,37.95092880792058,71.6827816075998,0.0
32633.333333333336,33.83017526464904,37.936217067599614,71.76639233224866,0.0
32666.666666666668,33.91534053491607,37.91884307724253,71.83418361215858,0.0
32700.000000000007,33.98759691965902,37.899494316420466,71.88709123607948,0.0
32733.333333333336,34.04820045752524,37.88013200497102,71.92833246249626,0.0
32766.666666666668,34.093133949706726,37.86384325005231,71.95697719975904,0.0
32800.0,34.11833524209536,37.84966887044537,71.96800411254073,0.0
32833.33333333333,34.125404334691126,37.834077985325045,71.95948232001616,0.0
32866.66666666668,34.11434122749403,37.816600330884455,71.93094155837848,0.0
32900.0,34.08514592050407,37.79681682076279,71.88196274126686,0.0
32933.33333333333,34.040160319425176,37.77619977742198,71.81636009684715,0.0
32966.66666666668,33.986550418880334,37.74932429849455,71.73587471737488,0.0
33000.0,33.93191502742127,37.716149719967724,71.648064747389,0.0
33033.33333333333,33.88551116614609,37.68555119495312,71.57106236109921,0.0
33066.66666666668,33.847927569342595,37.6630167403049,71.5109443096475,0.0
33100.0,33.81916423701081,37.65163071318318,71.47079495019399,0.0
33133.33333333333,33.79922116915071,37.65394860349878,71.45316977264949,0.0
33166.66666666668,33.79155635336365,37.66762180167025,71.45917815503391,0.0
33200.0,33.79614944199321,37.6890312354522,71.4851806774454,0.0
33233.33333333333,33.810913576607334,37.71684801541907,71.52776159202641,0.0
33266.66666666668,33.83584875720602,37.75228112768957,71.58812988489561,0.0
33300.0,33.86952313413547,37.79016832105875,71.65969145519422,0.0
33333.33333333333,33.9122937136601,37.82981046295718,71.74210417661727,0.0
33366.66666666668,33.964160495779915,37.87107968162583,71.83524017740575,0.0
33400.0,34.02092891683255,37.908759446595894,71.92968836342845,0.0
33433.33333333333,34.07519004065661,37.94171885590509,72.01690889656169,0.0
33466.66666666668,34.12844312939547,37.96675948335261,72.09520261274808,0.0
33500.0,34.18102022649379,37.983270123297366,72.16429034979116,0.0
33533.33333333333,34.21879580129141,38.00011418791666,72.21890998920806,0.0
33566.66666666668,34.239224000550514,38.016572237271575,72.2557962378221,0.0
33600.0,34.24230482427112,38.029992324489996,72.27229714876113,0.0
33633.33333333333,34.227749383564344,38.0374303823534,72.26517976591774,0.0
33666.66666666668,34.1918422022397,38.03374064811686,72.22558285035656,0.0
33700.0,34.13166304220195,38.01738312273337,72.14904616493531,0.0
33733.33333333333,34.04754571365615,37.98806613484165,72.03561184849781,0.0
33766.66666666668,33.94307330246719,37.9572042810986,71.90027758356578,0.0
33800.0,33.82474964964611,37.933627069847766,71.75837671949388,0.0
33833.33333333333,33.69602776814061,37.91552633607702,71.61155410421762,0.0
33866.66666666668,33.558766080373125,37.897542854395674,71.4563089347688,0.0
33900.0,33.42090307055072,37.87858685910963,71.29948992966035,0.0
33933.33333333333,33.28332762756227,37.867721467939,71.15104909550128,0.0
33966.66666666668,33.150279776306654,37.87489633515329,71.02517611145994,0.0
34000.0,33.013161846604646,37.87948957268362,70.89265141928827,0.0
34033.33333333333,32.87332939401183,37.879121998355444,70.75245139236728,0.0
34066.66666666668,32.73078241852821,37.87284902060299,70.60363143913119,0.0
34100.0,32.585967348725184,37.860676292331405,70.4466436410566,0.0
34133.33333333333,32.44120680365039,37.84468623233403,70.28589303598443,0.0
34166.66666666668,32.299345227748276,37.82348453211898,70.12282975986726,0.0
34200.0,32.16121189441494,37.79124975539342,69.95246164980837,0.0
34233.33333333333,32.03058967219272,37.75131690426472,69.78190657645744,0.0
34266.66666666668,31.908723005526056,37.71027696756332,69.61899997308937,0.0
34300.0,31.793725639771242,37.670517685439144,69.46424332521039,0.0
34333.33333333333,31.68877217810289,37.63120819657356,69.31998037467646,0.0
34366.66666666668,31.586093073195894,37.60021635120695,69.18630942440285,0.0
34400.0,31.47288174068811,37.566733995317264,69.03961573600537,0.0
34433.33333333333,31.365393324612455,37.530764714560334,68.89615803917279,0.0
34466.66666666668,31.266865626382035,37.499256540758246,68.76612216714028,0.0
34500.0,31.17997812099118,37.46963463342915,68.64961275442035,0.0
34533.33333333333,31.10539747510656,37.44206502622343,68.54746250132999,0.0
34566.66666666668,31.043123688728176,37.41758258754527,68.46070627627344,0.0
34600.0,30.99315676185602,37.39712323381264,68.39027999566866,0.0
34633.33333333333,30.954432797158137,37.37901938570815,68.33345218286628,0.0
34666.66666666668,30.92241623232447,37.353098395356696,68.27551462768116,0.0
34700.0,30.897040400688354,37.32181416753098,68.21885456821933,0.0
34733.33333333333,30.877178624847758,37.289390963500054,68.16656958834781,0.0
34766.66666666668,30.85689596116338,37.259985118085744,68.11688107924913,0.0
34800.0,30.836192409635238,37.23399485721288,68.07018726684811,0.0
34833.33333333333,30.81506797026331,37.21176312690817,68.02683109717147,0.0
34866.66666666668,30.79352264304761,37.19351622816347,67.98703887121108,0.0
34900.0,30.771556427988134,37.1793157768893,67.95087220487743,0.0
34933.33333333333,30.749169325084885,37.16904227659343,67.91821160167831,0.0
34966.66666666668,30.72452241150464,37.1571759529812,67.88169836448583,0.0
35000.0,30.695501960942973,37.13524908285731,67.83075104380028,0.0
35033.33333333333,30.659339808857077,37.10406813754511,67.76340794640218,0.0
35066.66666666668,30.617680399691405,37.066152402939565,67.68383280263097,0.0
35100.0,30.571101511223723,37.021331478311374,67.5924329895351,0.0
35133.33333333333,30.52048391946815,36.967959569206336,67.48844348867449,0.0
35166.66666666668,30.472601936210573,36.908382694584326,67.3809846307949,0.0
35200.0,30.42589492017415,36.84693382588469,67.27282874605885,0.0
35233.33333333333,30.37788844030131,36.788776759087604,67.16666519938892,0.0
35266.66666666668,30.33004916325872,36.73862760371854,67.06867676697726,0.0
35300.0,30.28237708904637,36.69711451553694,66.9794916045833,0.0
35333.33333333333,30.234872217664275,36.66396413052284,66.89883634818712,0.0
35366.66666666668,30.18753454911244,36.63817901488732,66.82571356399976,0.0
35400.0,30.140364083390836,36.6183808579307,66.75874494132154,0.0
35433.33333333333,30.09336082049949,36.603117921729165,66.69647874222866,0.0
35466.66666666668,30.044827470777015,36.58421253330677,66.62904000408378,0.0
35500.0,29.99802924059131,36.556911177248054,66.55494041783936,0.0
35533.33333333333,29.959228415389777,36.52909801605041,66.48832643144019,0.0
35566.66666666668,29.92708310128105,36.509636659600666,66.43671976088172,0.0
35600.0,29.90006522808969,36.49919626254563,66.39926149063533,0.0
35633.33333333333,29.878174795815692,36.496969352694975,66.37514414851067,0.0
35666.66666666668,29.862444810253987,36.50118370753356,66.36362851778755,0.0
35700.0,29.854361791938704,36.50983905409481,66.36420084603351,0.0
35733.33333333333,29.8519024746506,36.52336201372241,66.375264488373,0.0
35766.66666666668,29.848294282018685,36.5382070716848,66.38650135370348,0.0
35800.0,29.842537598510464,36.550914026683266,66.39345162519373,0.0
35833.33333333333,29.834632424125964,36.56001473453963,66.39464715866559,0.0
35866.66666666668,29.825600396292064,36.5660495847461,66.39164998103816,0.0
35900.0,29.81401802696376,36.5665256851437,66.38054371210747,0.0
35933.33333333333,29.80072372362969,36.561673491450726,66.36239721508042,0.0
35966.66666666668,29.788442608071357,36.55447767683123,66.34292028490259,0.0
36000.0,29.777174680288766,36.544114176857,66.32128885714576,0.0
36033.33333333333,29.766846347474157,36.53538742712918,66.30223377460334,0.0
36066.66666666668,29.75814740715729,36.53586491044594,66.29401231760322,0.0
36100.0,29.75022434459893,36.54404784879832,66.29427219339725,0.0
36133.33333333333,29.739188925987037,36.55257313530941,66.29176206129644,0.0
36166.66666666668,29.72504115132163,36.56030668036727,66.2853478316889,0.0
36200.0,29.707781020602674,36.56597942214757,66.27376044275024,0.0
36233.33333333333,29.686781495957103,36.56878374522519,66.2555652411823,0.0
36266.66666666668,29.659050352654532,36.56947975392969,66.22853010658423,0.0
36300.0,29.615597691705066,36.56876479966259,66.18436249136765,0.0
36333.33333333333,29.556423513108715,36.556513226121915,66.11293673923062,0.0
36366.66666666668,29.482772261309908,36.52438242902013,66.00715469033004,0.0
36400.0,29.407058632641736,36.486922574767824,65.89398120740955,0.0
36433.33333333333,29.32769582095382,36.451820147913864,65.77951596886768,0.0
36466.66666666668,29.241513945621715,36.419873581947634,65.66138752756936,0.0
36500.0,29.148513006645466,36.38891729717309,65.53743030381855,0.0
36533.33333333333,29.046652704658303,36.35883288969975,65.40548559435805,0.0
36566.66666666668,28.932872590610163,36.33079508411234,65.2636676747225,0.0
36600.0,28.80757266450104,36.30265138965877,65.1102240541598,0.0
36633.33333333333,28.67257514855317,36.271517889002006,64.94409303755518,0.0
36666.66666666668,28.527880042766533,36.23512907918983,64.76300912195636,0.0
36700.0,28.378028505907118,36.19626582000155,64.57429432590867,0.0
36733.33333333333,28.225744475145735,36.15540724162975,64.38115171677549,0.0
36766.66666666668,28.071965450482395,36.11162415560932,64.18358960609172,0.0
36800.0,27.91825249711452,36.064744899857104,63.98299739697162,0.0
36833.33333333333,27.767594350885393,36.01642900300508,63.784023353890476,0.0
36866.66666666668,27.62072434512835,35.96597763227839,63.58670197740675,0.0
36900.0,27.475842479843372,35.91202972252623,63.3878722023696,0.0
36933.33333333333,27.334886924287815,35.854168172250034,63.18905509653785,0.0
36966.66666666668,27.20008692428782,35.794182507224335,62.99426943151215,0.0
37000.0,27.071953590954497,35.731973660063666,62.80392725101815,0.0
37033.33333333333,26.950486924287826,35.666811757529864,62.61729868181769,0.0
37066.66666666668,26.835686924287828,35.59790566929386,62.433592593581686,0.0
37100.0,26.727989320801992,35.52428072699059,62.25227004779259,0.0
37133.33333333333,26.62937910535778,35.44508690968702,62.074466015044806,0.0
37166.66666666668,26.539856277955217,35.3608208598757,61.90067713783092,0.0
37200.0,26.455330983521826,35.27582135965968,61.731152343181506,0.0
37233.33333333333,26.375255395970647,35.191567254029195,61.56682264999984,0.0
37266.66666666668,26.295615996079043,35.111714474312016,61.40733047039107,0.0
37300.0,26.21620154599318,35.0356499750866,61.25185152107978,0.0
37333.33333333333,26.137745379046407,34.96738926784983,61.10513464689624,0.0
37366.66666666668,26.061697397772832,34.90519097039533,60.96688836816817,0.0
37400.0,25.996209307128343,34.84781468884406,60.84402399597239,0.0
37433.33333333333,25.9474630401221,34.802350728304575,60.74981376842668,0.0
37466.66666666668,25.91374748564297,34.775067759818185,60.68881524546115,0.0
37500.0,25.896515541541266,34.76746142153745,60.66397696307872,0.0
37533.33333333333,25.896820043986953,34.7742510641989,60.67107110818585,0.0
37566.66666666668,25.913668497216296,34.794595571439245,60.70826406865555,0.0
37600.0,25.944338177236176,34.825113048335936,60.76945122557211,0.0
37633.33333333333,25.983470562960818,34.858822219035176,60.842292781996,0.0
37666.66666666668,26.02639730961524,34.89168595601828,60.91808326563351,0.0
37700.0,26.071102288167182,34.92538835917846,60.996490647345645,0.0
37733.33333333333,26.115121340910534,34.96065536443465,61.075776705345184,0.0
37766.66666666668,26.158454467845317,34.99566158876796,61.154116056613276,0.0
37800.0,26.19676810006693,35.02285310651651,61.21962120658344,0.0
37833.33333333333,26.223561513363506,35.04139736118739,61.2649588745509,0.0
37866.66666666668,26.244157162468916,35.04702551674011,61.29118267920903,0.0
37900.0,26.265852735769908,35.04286869959069,61.30872143536059,0.0
37933.33333333333,26.289939623216803,35.0292570728087,61.3191966960255,0.0
37966.66666666668,26.323053308680567,35.01964917216233,61.3427024808429,0.0
38000.0,26.363193792161216,35.01553729057881,61.37873108274003,0.0
38033.33333333333,26.40358391661342,35.01948281421833,61.423066730831756,0.0
38066.66666666668,26.440126847772767,35.02695931466524,61.46708616243801,0.0
38100.0,26.472822585639232,35.03869476504503,61.511517350684265,0.0
38133.33333333333,26.507101267199136,35.05087411949917,61.5579753866983,0.0
38166.66666666668,26.549587549986715,35.061315200598315,61.610902750585026,0.0
38200.0,26.60028143400197,35.07420552202109,61.67448695602307,0.0
38233.33333333333,26.659182919244913,35.093298348659154,61.752481267904066,0.0
38266.66666666668,26.72360514146714,35.11916282099069,61.84276796245782,0.0
38300.0,26.787810845566955,35.14085045237972,61.928661297946675,0.0
38333.33333333333,26.855736098092205,35.15368913329856,62.00942523139077,0.0
38366.66666666668,26.926936454598444,35.1605145426318,62.087450997230256,0.0
38400.0,26.999634137307893,35.165398664023016,62.16503280133091,0.0
38433.33333333333,27.073806923998333,35.17164329389957,62.245450217897904,0.0
38466.66666666668,27.14725481466975,35.18363801730681,62.33089283197657,0.0
38500.0,27.216178254458157,35.19692425805776,62.41310251251593,0.0
38533.33333333333,27.272583860654553,35.211950606223255,62.484534466877804,0.0
38566.66666666668,27.31647163325895,35.22727006391038,62.54374169716933,0.0
38600.0,27.347841572271342,35.24140187178082,62.589243444052165,0.0
38633.33333333333,27.36669367769173,35.25291787602592,62.61961155371765,0.0
38666.66666666668,27.373027949520118,35.26051768634641,62.633545635866525,0.0
38700.0,27.36684438775651,35.263078223550835,62.62992261130735,0.0
38733.33333333333,27.34814299240089,35.259673701707214,62.60781669410811,0.0
38766.66666666668,27.320591301579633,35.25359108248511,62.574182384064734,0.0
38800.0,27.290791301579624,35.24711936126522,62.537910662844844,0.0
38833.33333333333,27.26543574602408,35.245666747688695,62.51110249371277,0.0
38866.66666666668,27.24452463491297,35.248872913203755,62.493397548116725,0.0
38900.0,27.2280579682463,35.256342861134804,62.4844008293811,0.0
38933.33333333333,27.215989060683278,35.26768277891166,62.48367183959493,0.0
38966.66666666668,27.201918285706622,35.28268800666478,62.4846062923714,0.0
39000.0,27.185334532205218,35.298663059936736,62.48399759214196,0.0
39033.33333333333,27.164082244623515,35.31003818746003,62.474120432083545,0.0
39066.66666666668,27.13816142296152,35.31465453327895,62.45281595624047,0.0
39100.0,27.10757206721922,35.31042652804411,62.417998595263334,0.0
39133.33333333333,27.072314177396628,35.29547132469927,62.3677855020959,0.0
39166.66666666668,27.03468488208299,35.26695986717917,62.30164474926215,0.0
39200.0,27.000878889573627,35.2334366690277,62.234315558601324,0.0
39233.33333333333,26.97179199818786,35.196740957682984,62.168532955870845,0.0
39266.66666666668,26.946313096814574,35.15828651547781,62.104599612292375,0.0
39300.0,26.924656128808895,35.11894808500962,62.04360421381851,0.0
39333.33333333333,26.90690489954482,35.080814242381734,61.987719141926554,0.0
39366.66666666668,26.893059409022346,35.04645288291446,61.93951229193681,0.0
39400.0,26.883119657241483,35.01827969626023,61.901399353501716,0.0
39433.33333333333,26.878507866424457,35.00100285109559,61.87951071752005,0.0
39466.66666666668,26.883634574944672,34.995350634269414,61.878985209214086,0.0
39500.0,26.899469084062165,35.00199499530613,61.901464079368296,0.0
39533.33333333333,26.9281669493325,35.02020951655268,61.94837646588518,0.0
39566.66666666668,26.96972817075566,35.05030394835803,62.02003211911369,0.0
39600.0,27.020058067662873,35.08628298637679,62.10634105403966,0.0
39633.33333333333,27.0727191729636,35.11852255125434,62.19124172421794,0.0
39666.66666666668,27.13169699390422,35.14456791691288,62.276264910817105,0.0
39700.0,27.195058197151393,35.1667003541107,62.36175855126209,0.0
39733.33333333333,27.26251389381623,35.186920083701324,62.44943397751756,0.0
39766.66666666668,27.334487601586833,35.20688874681114,62.54137634839797,0.0
39800.0,27.416911789807187,35.223624189789206,62.64053597959639,0.0
39833.33333333333,27.50849080977103,35.24077158224143,62.74926239201246,0.0
39866.66666666668,27.609224661478365,35.261864494608254,62.87108915608661,0.0
39900.0,27.71911334492919,35.2899945999064,63.009107944835584,0.0
39933.33333333333,27.829636474284765,35.32216207029944,63.1517985445842,0.0
39966.66666666668,27.93719501870035,35.36158762020861,63.29878263890896,0.0
40000.0,28.039930421040626,35.407964363306405,63.44789478434703,0.0
40033.33333333333,28.13494642011547,35.45720940616132,63.592155826276795,0.0
40066.66666666668,28.222243015924892,35.50846265817213,63.730705674097024,0.0
40100.0,28.3036202084689,35.559090977769884,63.86271118623878,0.0
40133.33333333333,28.381144664414144,35.60481196666249,63.985956631076625,0.0
40166.66666666668,28.45094971709398,35.64031803148565,64.09126774857963,0.0
40200.0,28.511368699841732,35.66340963493989,64.17477833478162,0.0
40233.33333333333,28.560091106226015,35.67219289967864,64.23228400590466,0.0
40266.66666666668,28.59685525601115,35.66597545718988,64.26283071320103,0.0
40300.0,28.62405525601115,35.64881610630424,64.27287136231539,0.0
40333.33333333333,28.642366367122268,35.62187471895983,64.26424108608211,0.0
40366.66666666668,28.65178858934449,35.585078685295514,64.23686727463999,0.0
40400.0,28.652321922677825,35.53844672928001,64.19076865195782,0.0
40433.33333333333,28.647740077702878,35.47922148579964,64.12696156350253,0.0
40466.66666666668,28.637727699276706,35.40824840138734,64.04597610066405,0.0
40500.0,28.62198464675233,35.327823660738574,63.949808307490905,0.0
40533.33333333333,28.607332298470123,35.240027370086544,63.84735966855667,0.0
40566.66666666668,28.593770654430084,35.16057734925289,63.75434800368298,0.0
40600.0,28.58618685028858,35.0971618658077,63.68334871609629,0.0
40633.33333333333,28.591594488207928,35.05603379295034,63.64762828115826,0.0
40666.66666666668,28.611176409257048,35.034498510823056,63.64567492008011,0.0
40700.0,28.642415324228164,35.02177252855797,63.664187852786135,0.0
40733.33333333333,28.690017940750568,35.02418459436329,63.71420253511386,0.0
40766.66666666668,28.750052503400187,35.0380580747151,63.78811057811529,0.0
40800.0,28.81688274746914,35.05760103575479,63.87448378322394,0.0
40833.33333333333,28.88775463687006,35.08123620866556,63.96899084553562,0.0
40866.66666666668,28.958964467899246,35.104861082322486,64.06382555022174,0.0
40900.0,29.030512240556693,35.129288795736564,64.15980103629326,0.0
40933.33333333333,29.102397954842406,35.15536279454537,64.25776074938778,0.0
40966.66666666668,29.171870628262642,35.1848768357174,64.35674746398004,0.0
41000.0,29.238108538773805,35.217847250470264,64.45595578924407,0.0
41033.33333333333,29.30111168637589,35.25374079805865,64.55485248443455,0.0
41066.66666666668,29.360880071068912,35.29194155222907,64.65282162329798,0.0
41100.0,29.41741369285286,35.33181488008811,64.74922857294096,0.0
41133.33333333333,29.469176453417447,35.36962348192347,64.83879993534092,0.0
41166.66666666668,29.519274821443332,35.40107817807387,64.92035299951719,0.0
41200.0,29.5724411725679,35.428233164856906,65.0006743374248,0.0
41233.33333333333,29.62503073149476,35.4531694071642,65.07820013865896,0.0
41266.66666666668,29.681098452638356,35.47928989971756,65.16038835235591,0.0
41300.0,29.74539468162426,35.51189530788348,65.25728998950774,0.0
41333.33333333333,29.817919418452487,35.550630362080646,65.36854978053313,0.0
41366.66666666668,29.898672663123026,35.59467612935527,65.4933487924783,0.0
41400.0,29.987654415635884,35.64278564967735,65.63044006531324,0.0
41433.33333333333,30.084864675991057,35.6934711794445,65.77833585543556,0.0
41466.66666666668,30.185870513848883,35.74792620008617,65.93379671393504,0.0
41500.0,30.28853913507313,35.8023158129549,66.09085494802804,0.0
41533.33333333333,30.382337467988247,35.84393049206334,66.22626796005159,0.0
41566.66666666668,30.469259628068585,35.87513344234894,66.34439307041752,0.0
41600.0,30.54799848817221,35.89434480157313,66.44234328974534,0.0
41633.33333333333,30.61967677418314,35.90041090775608,66.52008768193922,0.0
41666.66666666668,30.691747699654066,35.89844441781464,66.5901921174687,0.0
41700.0,30.7601712028109,35.89325721242517,66.65342841523608,0.0
41733.33333333333,30.82560748353607,35.887301097623016,66.71290858115908,0.0
41766.66666666668,30.881437390971396,35.88135689364347,66.76279428461487,0.0
41800.0,30.921357763418595,35.87539612778548,66.79675389120408,0.0
41833.33333333333,30.945368600877664,35.863546446789776,66.80891504766744,0.0
41866.66666666668,30.953469903348612,35.84058818084645,66.79405808419506,0.0
41900.0,30.950342936237057,35.816698682495165,66.76704161873222,0.0
41933.33333333333,30.937548121344864,35.796367182625374,66.73391530397024,0.0
41966.66666666668,30.915085458672042,35.77968882172525,66.6947742803973,0.0
42000.0,30.883816852980484,35.7659381151531,66.64975496813358,0.0
42033.33333333333,30.85195182807972,35.75026105774469,66.60221288582441,0.0
42066.66666666668,30.81388702835136,35.7357094518539,66.54959648020527,0.0
42100.0,30.7706538883667,35.723296705686685,66.49395059405339,0.0
42133.33333333333,30.724392789917232,35.709716281946186,66.43410907186342,0.0
42166.66666666668,30.67763295473569,35.691395556528434,66.36902851126412,0.0
42200.0,30.616677777093436,35.68298671680374,66.29966449389717,0.0
42233.33333333333,30.538814220437153,35.6850111836922,66.22382540412936,0.0
42266.66666666668,30.445651509162907,35.681705473474636,66.12735698263754,0.0
42300.0,30.34983119671693,35.680249417102026,66.03008061381897,0.0
42333.33333333333,30.253972601915518,35.68231445588285,65.93628705779837,0.0
42366.66666666668,30.15807572475868,35.68716765074584,65.84524337550452,0.0
42400.0,30.06214056524641,35.693909010137844,65.75604957538425,0.0
42433.33333333333,29.966322678934258,35.701654394045974,65.66797707298024,0.0
42466.66666666668,29.878398160098346,35.71441300707279,65.59281116717113,0.0
42500.0,29.798723991164533,35.72982849668683,65.52855248785137,0.0
42533.33333333333,29.72881273611958,35.74906741657806,65.47788015269764,0.0
42566.66666666668,29.66866439496348,35.772798260550026,65.4414626555135,0.0
42600.0,29.615897469898876,35.79892816510103,65.4148256349999,0.0
42633.33333333333,29.564964136565543,35.82158868868965,65.38655282525518,0.0
42666.66666666668,29.515341914343317,35.839851210401875,65.3551931247452,0.0
42700.0,29.466008581009984,35.85186960717773,65.31787818818772,0.0
42733.33333333333,29.41997959550274,35.85399063237846,65.2739702278812,0.0
42766.66666666668,29.382211479560706,35.84334029807753,65.22555177763823,0.0
42800.0,29.354304233183896,35.82540834901317,65.17971258219707,0.0
42833.33333333333,29.334657856372303,35.80695107832386,65.14160893469617,0.0
42866.66666666668,29.32327234912593,35.79186461427507,65.115136963401,0.0
42900.0,29.320147711444772,35.783666383721496,65.10381409516627,0.0
42933.33333333333,29.31958358351862,35.77526601883002,65.09484960234863,0.0
42966.66666666668,29.314011278869756,35.770394517712454,65.08440579658222,0.0
43000.0,29.302746728380612,35.76876637985001,65.07151310823062,0.0
43033.33333333333,29.289641978234073,35.76742011916927,65.05706209740335,0.0
43066.66666666668,29.27584645371749,35.767869450148346,65.04371590386585,0.0
43100.0,29.2624934881642,35.77130069505874,65.03379418322295,0.0
43133.33333333333,29.25209419268532,35.776966620271686,65.02906081295701,0.0
43166.66666666668,29.238425828721653,35.78358966230739,65.02201549102904,0.0
43200.0,29.22443171227002,35.78408600839451,65.00851772066454,0.0
43233.33333333333,29.21324782456949,35.78035687707003,64.99360470163951,0.0
43266.66666666668,29.204874165620044,35.772572475996895,64.97744664161694,0.0
43300.0,29.200742585075503,35.767112201382176,64.96785478645768,0.0
43333.33333333333,29.200496076671428,35.76562345259281,64.96611952926423,0.0
43366.66666666668,29.202762710583265,35.76727548250003,64.9700381930833,0.0
43400.0,29.200362710583267,35.76362191335771,64.96398462394097,0.0
43433.33333333333,29.19574048836104,35.75746526231447,64.95320575067551,0.0
43466.66666666668,29.186767796265954,35.750709393016415,64.93747718928238,0.0
43500.0,29.17367559062748,35.744648763396306,64.91832435402378,0.0
43533.33333333333,29.157819427001165,35.74050863778089,64.89832806478206,0.0
43566.66666666668,29.139199305387013,35.73763820760977,64.87683751299679,0.0
43600.0,29.117815225785026,35.73531516688659,64.85313039267162,0.0
43633.33333333333,29.093956077084083,35.733226241791336,64.82718231887542,0.0
43666.66666666668,29.068621859284193,35.7345428271833,64.8031646864675,0.0
43700.0,29.042745905718686,35.73755087820593,64.78029678392461,0.0
43733.33333333333,29.01417266083201,35.73674286531073,64.75091552614273,0.0
43766.66666666668,28.98283545795749,35.730443943303406,64.7132794012609,0.0
43800.0,28.948734297095136,35.71704066641173,64.66577496350686,0.0
43833.33333333333,28.909783899689074,35.69642464534727,64.60620854503635,0.0
43866.66666666668,28.86669650473108,35.67648056822711,64.5431770729582,0.0
43900.0,28.81478128530998,35.65720838793948,64.47198967324945,0.0
43933.33333333333,28.75330490809243,35.62433612441024,64.37764103250268,0.0
43966.66666666668,28.684103538655766,35.568684585769525,64.2527881244253,0.0
44000.0,28.617589813165573,35.50923736847187,64.12682718163745,0.0
44033.33333333333,28.55240817606629,35.44492105483657,63.997329230902864,0.0
44066.66666666668,28.488558627357918,35.373364119382806,63.86192274674072,0.0
44100.0,28.42604116704045,35.29217792426754,63.71821909130799,0.0
44133.33333333333,28.36748129602465,35.20101390260956,63.56849519863421,0.0
44166.66666666668,28.31258502523947,35.113675395134635,63.42626042037411,0.0
44200.0,28.264340216496304,35.042804894895546,63.30714511139185,0.0
44233.33333333333,28.227400879455793,34.988105430122836,63.21550630957863,0.0
44266.66666666668,28.201907102223657,34.94946137435084,63.1513684765745,0.0
44300.0,28.18765625055472,34.92651267979562,63.114168930350345,0.0
44333.33333333333,28.18147372127438,34.919405394530756,63.10087911580513,0.0
44366.66666666668,28.179613430593914,34.92087082590514,63.10048425649906,0.0
44400.0,28.176823283795677,34.917243769091854,63.09406705288754,0.0
44433.33333333333,28.173103280879648,34.907963443005805,63.08106672388545,0.0
44466.66666666668,28.16782549697595,34.892980766891164,63.06080626386712,0.0
44500.0,28.157932679312474,34.876041414247695,63.033974093560175,0.0
44533.33333333333,28.144847050111434,34.86026507816422,63.005112128275655,0.0
44566.66666666668,28.128568609372834,34.8449467003274,62.97351530970023,0.0
44600.0,28.10909735709667,34.82938260027869,62.93847995737536,0.0
44633.33333333333,28.087497190614926,34.81536028242264,62.902857473037564,0.0
44666.66666666668,28.067447088781933,34.8106644774219,62.87811156620384,0.0
44700.0,28.04735625375138,34.81043331678072,62.8577895705321,0.0
44733.33333333333,28.02722468552328,34.81395138503981,62.84117607056308,0.0
44766.66666666668,28.007052384097612,34.820339545396145,62.82739192949376,0.0
44800.0,27.9868393494744,34.828574137442615,62.815413486917016,0.0
44833.33333333333,27.96658558165363,34.83753369953005,62.80411928118368,0.0
44866.66666666668,27.94700219174641,34.84580837181201,62.79281056355842,0.0
44900.0,27.92960029086386,34.85145725574362,62.78105754660748,0.0
44933.33333333333,27.914379879005978,34.85306435517744,62.767444234183415,0.0
44966.66666666668,27.90317987900598,34.854618746957584,62.75779862596356,0.0
45000.0,27.89784654567265,34.86328346717297,62.761130012845626,0.0
45033.33333333333,27.896957656783766,34.87934104128358,62.77629869806734,0.0
45066.66666666668,27.900513212339323,34.902473928117935,62.802987140457255,0.0
45100.0,27.908513212339326,34.9322685152212,62.84078172756053,0.0
45133.33333333333,27.920076880769663,34.96847338238403,62.8885502631537,0.0
45166.66666666668,27.93033543456155,35.01128698030996,62.94162241487151,0.0
45200.0,27.93928887371499,35.0582308677415,62.997519741456486,0.0
45233.33333333333,27.94894125708336,35.105744131900416,63.05468538898378,0.0
45266.66666666668,27.959825309171976,35.15096360761944,63.110788916791414,0.0
45300.0,27.97194102998085,35.191578202695695,63.16351923267655,0.0
45333.33333333333,27.985288419509974,35.225928047318476,63.21121646682846,0.0
45366.66666666668,28.002234299634885,35.25208538096078,63.25431968059567,0.0
45400.0,28.029147070011618,35.268985025713185,63.2981320957248,0.0
45433.33333333333,28.066026730640164,35.27934476048448,63.345371491124645,0.0
45466.66666666668,28.112784442673455,35.29367186184428,63.40645630451773,0.0
45500.0,28.165956826244205,35.31825684511253,63.48421367135673,0.0
45533.33333333333,28.22374360005847,35.354031106548376,63.577774706606846,0.0
45566.66666666668,28.280879038072747,35.39225621449374,63.673135252566496,0.0
45600.0,28.334527749340527,35.428014749808575,63.7625424991491,0.0
45633.33333333333,28.386933849899037,35.459423976910145,63.84635782680918,0.0
45666.66666666668,28.43590803560765,35.48453523211768,63.920443267725325,0.0
45700.0,28.479075911756674,35.50294140352149,63.98201731527816,0.0
45733.33333333333,28.51643747834612,35.51477829888876,64.03121577723488,0.0
45766.66666666668,28.548298520475434,35.52185863135281,64.07015715182824,0.0
45800.0,28.573119379184114,35.52276327360404,64.09588265278816,0.0
45833.33333333333,28.59090005447215,35.51791673052961,64.10881678500176,0.0
45866.66666666668,28.602884990784005,35.50965386353166,64.11253885431567,0.0
45900.0,28.6126198983869,35.50338017453517,64.11600007292206,0.0
45933.33333333333,28.622572006535396,35.503004178053615,64.12557618458901,0.0
45966.66666666668,28.632630204118385,35.50851673547708,64.14114693959547,0.0
46000.0,28.640683380024768,35.5169752867834,64.15765866680816,0.0
46033.33333333333,28.64498002905475,35.52585127613222,64.17083130518697,0.0
46066.66666666668,28.649026725126518,35.53006448597276,64.17909121109928,0.0
46100.0,28.656309061131243,35.527483750722894,64.18379281185413,0.0
46133.33333333333,28.670658882586874,35.523714820317394,64.19437370290427,0.0
46166.66666666668,28.692076189493438,35.52135034284241,64.21342653233584,0.0
46200.0,28.720560981850912,35.52322814070568,64.24378912255659,0.0
46233.33333333333,28.756113259659305,35.53215692633513,64.28827018599443,0.0
46266.66666666668,28.799844134029733,35.549609753888475,64.34945388791822,0.0
46300.0,28.84913307050368,35.569945034897565,64.41907810540124,0.0
46333.33333333333,28.900801259892212,35.58832593166261,64.48912719155481,0.0
46366.66666666668,28.953604257750882,35.605872468397656,64.55947672614853,0.0
46400.0,29.005430952968585,35.62437357013239,64.62980452310097,0.0
46433.33333333333,29.055192456656425,35.645408856921115,64.70060131357755,0.0
46466.66666666668,29.102999879925516,35.66997183470191,64.77297171462743,0.0
46500.0,29.152538598089578,35.69640875800102,64.84894735609059,0.0
46533.33333333333,29.2045158892686,35.72537574336957,64.92989163263817,0.0
46566.66666666668,29.257742127005315,35.75569358765415,65.01343571465947,0.0
46600.0,29.31089435150907,35.78391181748084,65.0948061689899,0.0
46633.33333333333,29.361883673890993,35.807831907358775,65.16971558124978,0.0
46666.66666666668,29.41071009415109,35.82851639754387,65.23922649169495,0.0
46700.0,29.457373612289352,35.84711482479961,65.30448843708896,0.0
46733.33333333333,29.501874228305773,35.86483785145222,65.36671207975799,0.0
46766.66666666668,29.54343416442258,35.8812369699421,65.42467113436469,0.0
46800.0,29.58180897619534,35.89374829506682,65.47555727126216,0.0
46833.33333333333,29.618020885846263,35.9029247771963,65.52094566304257,0.0
46866.66666666668,29.652069893375348,35.91003450364275,65.5621043970181,0.0
46900.0,29.684889332115937,35.919219493322316,65.60410882543826,0.0
46933.33333333333,29.717768090956913,35.93571569721688,65.65348378817379,0.0
46966.66666666668,29.75034586873469,35.95996329109587,65.71030915983056,0.0
47000.0,29.77847920206803,35.98230794327657,65.7607871453446,0.0
47033.33333333333,29.80216809095691,36.00308172702416,65.80524981798106,0.0
47066.66666666668,29.821412535401354,36.02271505370413,65.8441275891055,0.0
47100.0,29.83651013888719,36.041535751555664,65.87804589044286,0.0
47133.33333333333,29.846964798775836,36.059111613949646,65.90607641272548,0.0
47166.66666666668,29.85277651506729,36.074284922388586,65.92706143745588,0.0
47200.0,29.85394528776155,36.08546030883982,65.93940559660138,0.0
47233.33333333333,29.850471116858625,36.09072183276291,65.94119294962152,0.0
47266.66666666668,29.84313178013628,36.087936662938645,65.93106844307492,0.0
47300.0,29.833371722038965,36.07449244119193,65.90786416323088,0.0
47333.33333333333,29.821190942566684,36.04858999000309,65.86978093256977,0.0
47366.66666666668,29.804406205851986,36.00937437447564,65.81378058032763,0.0
47400.0,29.773218349311847,35.95628737306205,65.72950572237389,0.0
47433.33333333333,29.718516626377806,35.88162898325747,65.60014560963528,0.0
47466.66666666668,29.640746552444785,35.77925834117749,65.42000489362228,0.0
47500.0,29.54378769768413,35.66252381107691,65.20631150876103,0.0
47533.33333333333,29.434536275355523,35.54752054172106,64.98205681707658,0.0
47566.66666666668,29.313984781222697,35.43330392700902,64.74728870823172,0.0
47600.0,29.191611308092952,35.322762780998076,64.51437408909102,0.0
47633.33333333333,29.081760560897614,35.23792387049791,64.31968443139553,0.0
47666.66666666668,28.9991934954612,35.18990541722592,64.18909891268713,0.0
47700.0,28.940289190479223,35.15675265499144,64.09704184547067,0.0
47733.33333333333,28.903584365378393,35.14444567457242,64.04803003995082,0.0
47766.66666666668,28.87362600811051,35.13126076458947,64.00488677269998,0.0
47800.0,28.854346081154475,35.12258345357807,63.97692953473255,0.0
47833.33333333333,28.844614311711204,35.117139293643056,63.961753605354254,0.0
47866.66666666668,28.840023499284108,35.119081687696216,63.959105186980324,0.0
47900.0,28.83507030576893,35.127124458262784,63.96219476403171,0.0
47933.33333333333,28.828174810749392,35.1391914550199,63.967366265769286,0.0
47966.66666666668,28.81933701422549,35.15202011808483,63.97135713231032,0.0
48000.0,28.810090249530557,35.1645558631492,63.97464611267976,0.0
48033.33333333333,28.799680456778688,35.172428765890594,63.97210922266928,0.0
48066.66666666668,28.788912406742256,35.175613068874625,63.96452547561688,0.0
48100.0,28.77754165497681,35.17331314032986,63.95085479530667,0.0
48133.33333333333,28.75615969674778,35.16257640224973,63.918736098997506,0.0
48166.66666666668,28.717439809624157,35.14342133100745,63.860861140631606,0.0
48200.0,28.661381993605932,35.11073938916432,63.77212138277025,0.0
48233.33333333333,28.588008470915348,35.05999232633892,63.64800079725428,0.0
48266.66666666668,28.5033640264709,34.990435582442764,63.49379960891366,0.0
48300.0,28.414491655704406,34.91507492067157,63.329566576375974,0.0
48333.33333333333,28.317455292068043,34.83832481322951,63.155780105297566,0.0
48366.66666666668,28.2122549355618,34.75752009054191,62.969775026103704,0.0
48400.0,28.10075725285236,34.668471175188515,62.76922842804087,0.0
48433.33333333333,27.983317799495254,34.56754928332391,62.55086708281916,0.0
48466.66666666668,27.8599365754905,34.45171691365035,62.31165348914085,0.0
48500.0,27.733536575490497,34.32680759360576,62.06034416909625,0.0
48533.33333333333,27.606536575490498,34.196010949595895,61.802547525086396,0.0
48566.66666666668,27.48504609930002,34.063902001711135,61.548948101011156,0.0
48600.0,27.36974609930003,33.94187900701034,61.311625106310366,0.0
48633.33333333333,27.262525464379394,33.831347428696205,61.0938728930756,0.0
48666.66666666668,27.163717527871455,33.731677672731315,60.89539520060276,0.0
48700.0,27.07332228977622,33.642340671693425,60.71566296146964,0.0
48733.33333333333,26.99133975009368,33.562824031683,60.55416378177668,0.0
48766.66666666668,26.91875188240581,33.4925396613254,60.41129154373122,0.0
48800.0,26.855306161460096,33.43328431496458,60.28859047642467,0.0
48833.33333333333,26.796680365034298,33.378095833697934,60.17477619873224,0.0
48866.66666666668,26.739717350271274,33.31944430275185,60.05916165302312,0.0
48900.0,26.684417117171044,33.25935435051889,59.943771467689935,0.0
48933.33333333333,26.630779665733595,33.19994425188313,59.83072391761672,0.0
48966.66666666668,26.5805827737367,33.14593273428656,59.72651550802326,0.0
49000.0,26.534337552291483,33.09978688457617,59.634124436867644,0.0
49033.33333333333,26.496154041558572,33.06561305268508,59.561767094243656,0.0
49066.66666666668,26.46205256900168,33.03229166051436,59.49434422951604,0.0
49100.0,26.430628472616135,32.99684723191923,59.42747570453537,0.0
49133.33333333333,26.40427881951982,32.959047301579005,59.36332612109882,0.0
49166.66666666668,26.38112949296782,32.92182204105783,59.30295153402565,0.0
49200.0,26.360980742648,32.887127292678514,59.24810803532652,0.0
49233.33333333333,26.34385709639946,32.856935137288765,59.20079223368822,0.0
49266.66666666668,26.33218681029285,32.83169052623977,59.16387733653262,0.0
49300.0,26.32444482986194,32.81438154650087,59.13882637636281,0.0
49333.33333333333,26.321757498464134,32.80456625429778,59.12632375276192,0.0
49366.66666666668,26.32748912056137,32.800288475851644,59.12777759641301,0.0
49400.0,26.343800189980815,32.80001844739852,59.14381863737934,0.0
49433.33333333333,26.37035256402823,32.80203060804561,59.17238317207385,0.0
49466.66666666668,26.401607993486824,32.80522060199068,59.20682859547751,0.0
49500.0,26.4365125747277,32.81052320153211,59.24703577625981,0.0
49533.33333333333,26.470175275601953,32.815781125929874,59.28595640153183,0.0
49566.66666666668,26.504307207220716,32.82021926403108,59.324526471251794,0.0
49600.0,26.537775053752306,32.822519545831966,59.36029459958427,0.0
49633.33333333333,26.576158714483235,32.83167608160231,59.407834796085545,0.0
49666.66666666668,26.61547268216715,32.850564874204366,59.46603755637152,0.0
49700.0,26.65468678756195,32.87702796384359,59.53171475140554,0.0
49733.33333333333,26.692378415999997,32.907903846232955,59.60028226223295,0.0
49766.66666666668,26.727212938682072,32.9408125286353,59.66802546731738,0.0
49800.0,26.751704056706476,32.97784610606037,59.72955016276684,0.0
49833.33333333333,26.760474335556005,33.011226343191666,59.77170067874766,0.0
49866.66666666668,26.7529484665887,33.03603848818865,59.78898695477734,0.0
49900.0,26.72912644980454,33.04855410585347,59.77768055565801,0.0
49933.33333333333,26.694142053485496,33.052627883870976,59.74676993735648,0.0
49966.66666666668,26.65140044721172,33.04989952537753,59.70129997258926,0.0
50000.0,26.603271299229654,33.04092031070229,59.64419160993194,0.0
50033.33333333333,26.552650870729405,33.02843579027325,59.58108666100266,0.0
50066.66666666668,26.498894717266523,33.01079333448926,59.50968805175578,0.0
50100.0,26.440558394396568,32.98507017371807,59.42562856811464,0.0
50133.33333333333,26.375864124341764,32.95415176782765,59.33001589216942,0.0
50166.66666666668,26.308678573768766,32.92249567280359,59.23117424657236,0.0
50200.0,26.24066840934425,32.89179627515597,59.13246468450022,0.0
50233.33333333333,26.1761128537887,32.86783449680461,59.04394735059331,0.0
50266.66666666668,26.116912853788698,32.852243376787165,58.96915623057586,0.0
50300.0,26.063246187122036,32.84193520324012,58.90518139036216,0.0
50333.33333333333,26.015979520455367,32.83329728208809,58.84927680254346,0.0
50366.66666666668,25.975379520455373,32.826043662961204,58.80142318341657,0.0
50400.0,25.941446187122036,32.81995377746266,58.76139996458469,0.0
50433.33333333333,25.91040580987476,32.81763309530975,58.72803890518451,0.0
50466.66666666668,25.881259458142203,32.81895150909177,58.70021096723397,0.0
50500.0,25.861335843999907,32.824671881565706,58.6860077255656,0.0
50533.33333333333,25.843813589107512,32.84434713865461,58.68816072776213,0.0
50566.66666666668,25.833225108221043,32.8694410590761,58.702666167297146,0.0
50600.0,25.828968458217933,32.8967190956637,58.725687553881635,0.0
50633.33333333333,25.815395116300927,32.899817116830484,58.71521223313141,0.0
50666.66666666668,25.789798431877326,32.88040409431091,58.67020252618824,0.0
50700.0,25.755162360821554,32.853662904619235,58.60882526544079,0.0
50733.33333333333,25.708535751059884,32.82005383775846,58.52858958881835,0.0
50766.66666666668,25.653850358016385,32.786065828396254,58.439916186412646,0.0
50800.0,25.59787577973226,32.75896710238958,58.35684288212184,0.0
50833.33333333333,25.544216136623294,32.72951867714065,58.273734813763944,0.0
50866.66666666668,25.495030222455938,32.69946073069933,58.19449095315527,0.0
50900.0,25.453375236441246,32.66906568161945,58.12244091806069,0.0
50933.33333333333,25.419481290347758,32.64118202310634,58.0606633134541,0.0
50966.66666666668,25.393348384175496,32.618634619697964,58.01198300387347,0.0
51000.0,25.37497651792445,32.6037025660632,57.978679083987636,0.0
51033.33333333333,25.362257556673995,32.59411850659035,57.95637606326434,0.0
51066.66666666668,25.351024941095467,32.58403315435674,57.935058095452206,0.0
51100.0,25.338297250423857,32.56919521974783,57.90749247017168,0.0
51133.33333333333,25.32749947185834,32.5521417787641,57.87964125062244,0.0
51166.66666666668,25.315858470051577,32.5371255161774,57.85298398622898,0.0
51200.0,25.29952954513129,32.52718262916127,57.82671217429256,0.0
51233.33333333333,25.274160165868032,32.51451933699874,57.78867950286677,0.0
51266.66666666668,25.235223863261403,32.49903174702437,57.734255610285764,0.0
51300.00000000001,25.18057772150995,32.48168004010673,57.66225776161669,0.0
51333.33333333333,25.11288908068101,32.4600436507396,57.572932731420615,0.0
51366.66666666668,25.032891274107932,32.43281860126921,57.46570987537714,0.0
51400.00000000001,24.939450968457372,32.39661306180412,57.33606403026149,0.0
51433.33333333333,24.83147927484044,32.34823286761927,57.17971214245971,0.0
51466.66666666668,24.708976193257133,32.287457105013026,56.996433298270155,0.0
51500.00000000001,24.572750395794184,32.21526456721481,56.78801496300899,0.0
51533.33333333333,24.43333495412713,32.141647445080835,56.57498239920796,0.0
51566.66666666668,24.293312635704815,32.06812058981939,56.3614332255242,0.0
51600.00000000001,24.157917541909725,31.999048495612563,56.156966037522295,0.0
51633.33333333333,24.02845319444538,31.93812277818108,55.96657597262645,0.0
51666.66666666668,23.903108291100477,31.889198649444545,55.792306940545025,0.0
51700.00000000001,23.781882831875016,31.85254542140963,55.63442825328464,0.0
51733.33333333333,23.66708792788011,31.82787020422559,55.4949581321057,0.0
51766.66666666668,23.560461132283315,31.806773279522382,55.3672344118057,0.0
51800.00000000001,23.463473301206513,31.783209151623048,55.24668245282957,0.0
51833.33333333333,23.379865361506226,31.756253136722133,55.136118498228356,0.0
51866.66666666668,23.31147985924609,31.72869589947383,55.040175758719926,0.0
51900.00000000001,23.259450127759454,31.703802072335023,54.96325220009448,0.0
51933.33333333333,23.224865055935197,31.683528894593515,54.90839395052871,0.0
51966.66666666668,23.207724643773318,31.66955807040608,54.8772827141794,0.0
52000.00000000001,23.207166986511922,31.66333330854339,54.870500295055315,0.0
52033.33333333333,23.209518573741807,31.659085633074145,54.86860420681595,0.0
52066.66666666668,23.214237218836864,31.65662924873815,54.87086646757502,0.0
52100.00000000001,23.220502971469823,31.65578484567238,54.8762878171422,0.0
52133.33333333333,23.223804203135487,31.652603488698965,54.87640769183445,0.0
52166.66666666668,23.21924182908741,31.645032056703176,54.86427388579058,0.0
52200.00000000001,23.202569916311237,31.625531488073623,54.82810140438485,0.0
52233.33333333333,23.174753703328076,31.59850976721098,54.77326347053906,0.0
52266.66666666668,23.1377271756184,31.57348126243947,54.71120843805787,0.0
52300.00000000001,23.09226811096001,31.550942964688627,54.64321107564864,0.0
52333.33333333333,23.03837650935289,31.53194046946429,54.57031697881718,0.0
52366.66666666668,22.973547320292,31.511557861633715,54.48510518192571,0.0
52400.00000000001,22.898134079130866,31.4844651650386,54.38259924416946,0.0
52433.33333333333,22.813951600684305,31.449860349139662,54.26381194982397,0.0
52466.66666666667,22.72099988495232,31.408768297840652,54.12976818279297,0.0
52500.000000000015,22.623274053886135,31.367150532132133,53.99042458601826,0.0
52533.33333333333,22.523266790412574,31.326053757854517,53.84932054826709,0.0
52566.66666666667,22.421644761198305,31.285622750825105,53.70726751202341,0.0
52600.000000000015,22.32078946404068,31.248911466563133,53.569700930603815,0.0
52633.33333333333,22.229892597943817,31.220717808016907,53.45061040596073,0.0
52666.66666666667,22.15221510506633,31.203365560401448,53.35558066546777,0.0
52700.000000000015,22.091294094662313,31.191637541111835,53.28293163577415,0.0
52733.33333333333,22.041901645192695,31.18356336865562,53.225465013848314,0.0
52766.66666666667,21.999081234918343,31.18269779334603,53.18177902826437,0.0
52800.000000000015,21.962832863839264,31.186782481918357,53.14961534575762,0.0
52833.33333333333,21.933156531955444,31.19295644628375,53.12611297823919,0.0
52866.66666666667,21.910052239266893,31.1981465143783,53.1081987536452,0.0
52900.000000000015,21.89351998577362,31.199561246337982,53.09308123211161,0.0
52933.33333333333,21.888873781137445,31.205193682228355,53.0940674633658,0.0
52966.66666666667,21.896838263039527,31.216678993196677,53.11351725623621,0.0
53000.000000000015,21.912580020446466,31.235926082496167,53.14850610294264,0.0
53033.33333333333,21.92542203400099,31.257752025388896,53.183174059389884,0.0
53066.66666666667,21.930129643207447,31.269873047844392,53.20000269105184,0.0
53100.000000000015,21.92556951473251,31.268102820517928,53.19367233525044,0.0
53133.33333333333,21.910567760902946,31.24976969990153,53.16033746080448,0.0
53166.66666666667,21.890361002358105,31.22022261137293,53.11058361373103,0.0
53200.000000000015,21.865227950623215,31.190204305968088,53.0554322565913,0.0
53233.33333333333,21.836384277707662,31.157878209058033,52.9942624867657,0.0
53266.66666666667,21.803829983611458,31.12249075641455,52.926320740026014,0.0
53300.000000000015,21.767565068334594,31.08348681213101,52.851051880465604,0.0
53333.33333333333,21.72758953187707,31.040531997219983,52.76812152909706,0.0
53366.66666666667,21.68527530406345,30.99507459265277,52.680349896716216,0.0
53400.000000000015,21.65199672478386,30.961105608053114,52.61310233283697,0.0
53433.33333333333,21.6281057581236,30.940275984912656,52.56838174303626,0.0
53466.66666666667,21.613602404082673,30.93345866963674,52.54706107371941,0.0
53500.000000000015,21.605639603837545,30.936238955307406,52.54187855914495,0.0
53533.33333333333,21.603266917824314,30.942134423591522,52.54540134141583,0.0
53566.66666666667,21.613315263917364,30.947559620935916,52.560874884853284,0.0
53600.000000000015,21.6318756705631,30.949165392281795,52.58104106284489,0.0
53633.33333333333,21.658203571751294,30.948545188600967,52.60674876035226,0.0
53666.66666666667,21.689233308734654,30.946491114465218,52.63572442319987,0.0
53700.000000000015,21.7234085100229,30.946340701788216,52.66974921181111,0.0
53733.33333333333,21.76288473117158,30.95572642790165,52.718611159073234,0.0
53766.66666666667,21.80097362006047,30.964993883337645,52.765967503398116,0.0
53800.000000000015,21.836840286727135,30.972442623192926,52.809282909920064,0.0
53833.33333333333,21.87048473117158,30.977742168590332,52.84822689976192,0.0
53866.66666666667,21.901529175616023,30.980681341783246,52.88221051739927,0.0
53900.000000000015,21.926062508949354,30.98324205740545,52.909304566354805,0.0
53933.33333333333,21.943929175616024,30.986074465559042,52.93000364117506,0.0
53966.66666666667,21.95512917561602,30.989996617566124,52.94512579318214,0.0
54000.000000000015,21.963917289406606,30.993788208097357,52.95770549750396,0.0
54033.33333333333,21.976882447283693,30.997787731449428,52.97467017873312,0.0
54066.66666666667,21.99402464924728,31.009613522107855,53.003638171355135,0.0
54100.000000000015,22.017210561964024,31.03559504342646,53.05280560539048,0.0
54133.33333333333,22.04388135118985,31.0786765370688,53.12255788825865,0.0
54166.66666666667,22.072864339329136,31.1267460942663,53.19961043359543,0.0
54200.000000000015,22.103692859715206,31.174815199561916,53.278508059277115,0.0
54233.33333333333,22.13183739692956,31.223581911521247,53.355419308450806,0.0
54266.66666666667,22.157880166191696,31.26860963801113,53.426489804202824,0.0
54300.000000000015,22.177043714135838,31.297149624135784,53.474193338271625,0.0
54333.33333333333,22.189328040761993,31.30999704942014,53.49932509018214,0.0
54366.66666666667,22.196901452081075,31.314137938414078,53.51103939049515,0.0
54400.000000000015,22.204371598366322,31.322879688745342,53.52725128711167,0.0
54433.33333333333,22.21173847961773,31.33618645341357,53.5479249330313,0.0
54466.66666666667,22.219002095835293,31.353882866978445,53.57288496281374,0.0
54500.000000000015,22.22191575222296,31.364494695669897,53.58641044789285,0.0
54533.33333333333,22.220159805086396,31.366090516089983,53.58625032117639,0.0
54566.66666666667,22.213734254425603,31.357596519231652,53.57133077365725,0.0
54600.000000000015,22.202639100240578,31.338033128120944,53.540672228361515,0.0
54633.33333333333,22.18687434253133,31.306559482632384,53.49343382516372,0.0
54666.66666666667,22.167296564753546,31.26490865117463,53.43220521592818,0.0
54700.000000000015,22.14549656475355,31.217322746712185,53.362819311465735,0.0
54733.33333333333,22.12147434253133,31.163881233375847,53.28535557590717,0.0
54766.66666666667,22.09567434253133,31.104737756278233,53.200412098809565,0.0
54800.000000000015,22.071987018587667,31.039046752302436,53.1110337708901,0.0
54833.33333333333,22.052212057711294,30.970334448989146,53.022546506700444,0.0
54866.66666666667,22.03563834879111,30.904569836719766,52.940208185510876,0.0
54900.000000000015,22.020754780715993,30.846870736698296,52.86762551741428,0.0
54933.33333333333,22.007561353485947,30.799841053671805,52.80740240715775,0.0
54966.66666666667,21.996058067100968,30.764814331231943,52.760872398332914,0.0
55000.000000000015,21.98831158822773,30.741574894612228,52.72988648283996,0.0
55033.33333333333,21.98447747242178,30.730072547194386,52.71455001961617,0.0
55066.66666666667,21.98443302797734,30.72993921386105,52.71437224183839,0.0
55100.000000000015,21.98216636131067,30.72313921386105,52.70530557517172,0.0
55133.33333333333,21.97767747242178,30.709672547194383,52.68735001961616,0.0
55166.66666666667,21.97096636131067,30.68953921386105,52.660505575171726,0.0
55200.000000000015,21.962033027977338,30.66273921386105,52.62477224183839,0.0
55233.33333333333,21.948873413568407,30.629761028547392,52.5786344421158,0.0
55266.66666666667,21.93181947148603,30.58998269137757,52.521802162863594,0.0
55300.000000000015,21.91432991336013,30.543832369678032,52.45816228303817,0.0
55333.33333333333,21.896404739190707,30.494694141286548,52.39109888047726,0.0
55366.66666666667,21.87567712710222,30.447291080316752,52.322968207418974,0.0
55400.000000000015,21.845778677438645,30.40544868775552,52.25122736519416,0.0
55433.33333333333,21.806709390199977,30.368511765107087,52.175221155307064,0.0
55466.66666666667,21.758469265386214,30.335260453738734,52.09372971912495,0.0
55500.000000000015,21.706584149699683,30.30372302786632,52.010307177566006,0.0
55533.33333333333,21.648262617323496,30.266398242560854,51.91466085988436,0.0
55566.66666666667,21.585476576748203,30.224900604770816,51.810377181519016,0.0
55600.000000000015,21.527064333310097,30.1843061896584,51.7113705229685,0.0
55633.33333333333,21.471510368421875,30.14968708339695,51.62119745181884,0.0
55666.66666666667,21.41735850271089,30.120449777693892,51.53780828040478,0.0
55700.000000000015,21.359945095201173,30.086611840881588,51.446556936082764,0.0
55733.33333333333,21.29927014589273,30.049507120054468,51.3487772659472,0.0
55766.66666666667,21.237872929278556,30.01418420861215,51.2520571378907,0.0
55800.000000000015,21.178292719851655,29.985786122461644,51.1640788423133,0.0
55833.33333333333,21.117006020344263,29.957272211186687,51.07427823153095,0.0
55866.66666666667,21.050760371739994,29.920381072504266,50.97114144424426,0.0
55900.000000000015,20.979555774038843,29.87407922354007,50.85363499757891,0.0
55933.33333333333,20.903392227240815,29.817409320500726,50.720801547741544,0.0
55966.66666666667,20.822380842457015,29.74971549156714,50.57209633402415,0.0
56000.000000000015,20.74046847959083,29.67266573302951,50.41313421262035,0.0
56033.33333333333,20.661880395854922,29.58872226383551,50.250602659690436,0.0
56066.66666666667,20.587274979504105,29.502905892111503,50.09018087161561,0.0
56100.000000000015,20.52106053156793,29.422828853032,49.94388938459993,0.0
56133.33333333333,20.463293440340465,29.360133917120805,49.82342735746127,0.0
56166.66666666667,20.414684816932827,29.318141359828502,49.73282617676133,0.0
56200.000000000015,20.376745772456125,29.295441423223146,49.67218719567927,0.0
56233.33333333333,20.34947630691036,29.2901467423892,49.639623049299566,0.0
56266.66666666667,20.330717091155073,29.2990392142795,49.62975630543457,0.0
56300.000000000015,20.318049410719777,29.319164751448014,49.63721416216779,0.0
56333.33333333333,20.308892332442355,29.34392416015974,49.65281649260209,0.0
56366.66666666667,20.301800445694795,29.36774200101229,49.669542446707084,0.0
56400.000000000015,20.296773750477094,29.389359322028213,49.68613307250531,0.0
56433.33333333333,20.29381224678925,29.407510456488012,49.70132270327726,0.0
56466.66666666667,20.292804823520157,29.42105880405107,49.71386362757123,0.0
56500.000000000015,20.290066105356097,29.431513875531007,49.72157998088711,0.0
56533.33333333333,20.284888814177066,29.438078268342345,49.72296708251941,0.0
56566.66666666667,20.278462576440354,29.441797194392098,49.720259770832456,0.0
56600.000000000015,20.27171035193659,29.446139122816504,49.717849474753095,0.0
56633.33333333333,20.264898807332433,29.454091204489778,49.718990011822214,0.0
56666.66666666667,20.260862876327025,29.463570788525402,49.72443366485243,0.0
56700.000000000015,20.2613400989295,29.47421802838905,49.73555812731855,0.0
56733.33333333333,20.266330475139867,29.4867718880394,49.753102363179266,0.0
56766.66666666667,20.279181968580108,29.50215738108577,49.78133934966588,0.0
56800.000000000015,20.30092296991847,29.52309066481326,49.824013634731735,0.0
56833.33333333333,20.33272293125168,29.54700945572589,49.87973238697757,0.0
56866.66666666667,20.37605109041261,29.574691416310856,49.950742506723465,0.0
56900.000000000015,20.428665197744195,29.604269876503324,50.03293507424752,0.0
56933.33333333333,20.48479058475078,29.627801156073772,50.112591740824556,0.0
56966.66666666667,20.54378755259595,29.64602902992987,50.18981658252583,0.0
57000.000000000015,20.609799564660957,29.671682953627766,50.281482518288726,0.0
57033.33333333333,20.681956711890834,29.706090123698413,50.38804683558925,0.0
57066.66666666667,20.75717477127253,29.745793664581555,50.502968435854086,0.0
57100.000000000015,20.834720409472713,29.792426141432856,50.627146550905564,0.0
57133.33333333333,20.913104737602495,29.848245073799745,50.76134981140223,0.0
57166.66666666667,20.992327755661876,29.914810373101595,50.90713812876347,0.0
57200.000000000015,21.06906108899521,29.987318336258024,51.056379425253226,0.0
57233.33333333333,21.141349977884097,30.062581934677613,51.20393191256171,0.0
57266.66666666667,21.20841664455076,30.14098512719345,51.349401771744205,0.0
57300.000000000015,21.269683311217424,30.223172682075607,51.49285599329303,0.0
57333.33333333333,21.326505533439644,30.309115665333874,51.63562119877352,0.0
57366.66666666667,21.37888331121742,30.399682953022722,51.77856626424015,0.0
57400.000000000015,21.428372100455093,30.495039418048382,51.92341151850347,0.0
57433.33333333333,21.48276619876464,30.592994798619433,52.075760997384066,0.0
57466.66666666667,21.54541338684054,30.694266404691216,52.239679791531756,0.0
57500.000000000015,21.611190237641292,30.787891698610903,52.3990819362522,0.0
57533.33333333333,21.6800967511669,30.87799357703484,52.558090328201736,0.0
57566.66666666667,21.75213292741736,30.968030399154035,52.72016332657139,0.0
57600.000000000015,21.81942607914272,31.057094640182388,52.87652071932511,0.0
57633.33333333333,21.86792417087952,31.11987055811529,52.98779472899481,0.0
57666.66666666667,21.890650041660344,31.152195676630146,53.042845718290486,0.0
57700.000000000015,21.894163422475167,31.173446234078334,53.06760965655351,0.0
57733.33333333333,21.880749816119476,31.176106017168458,53.05685583328794,0.0
57766.66666666667,21.86586223464147,31.180831054262903,53.046693288904365,0.0
57800.000000000015,21.84990228446685,31.186995818789153,53.036898103256,0.0
57833.33333333333,21.8358150793841,31.198162255114546,53.03397733449865,0.0
57866.66666666667,21.819122791789837,31.207017431855334,53.02614022364517,0.0
57900.000000000015,21.8014564132137,31.215237824564618,53.01669423777832,0.0
57933.33333333333,21.78317149921125,31.222361851897517,53.00553335110877,0.0
57966.66666666667,21.76235693867138,31.224507521511118,52.9868644601825,0.0
58000.000000000015,21.73730162048297,31.218214255810743,52.95551587629371,0.0
58033.33333333333,21.710736761577245,31.20677741550455,52.91751417708179,0.0
58066.66666666667,21.68595442544625,31.194818158693575,52.880772584139834,0.0
58100.000000000015,21.663199056534452,31.182530672967474,52.845729729501926,0.0
58133.33333333333,21.646449022590122,31.17686975341582,52.82331877600595,0.0
58166.66666666667,21.633760133701234,31.174444139074758,52.808204272775995,0.0
58200.000000000015,21.623293467034564,31.171369233425274,52.79466270045984,0.0
58233.33333333333,21.62025166809277,31.165141843000605,52.78539351109337,0.0
58266.66666666667,21.62382362576473,31.161814824573646,52.78563845033838,0.0
58300.000000000015,21.63400934005044,31.168469506998143,52.80247884704858,0.0
58333.333333333336,21.65080881094991,31.192027962184333,52.84283677313424,0.0
58366.66666666667,21.676333149574255,31.236192362704575,52.91252551227883,0.0
58400.000000000015,21.70386648290759,31.292109923217833,52.99597640612542,0.0
58433.333333333336,21.731399816240927,31.356602302965925,53.088002119206855,0.0
58466.66666666667,21.76084426068537,31.429238015164994,53.19008227585037,0.0
58500.000000000015,21.795403464665473,31.508462008116002,53.303865472781474,0.0
58533.333333333336,21.835153997714514,31.59333719298113,53.42849119069564,0.0
58566.66666666667,21.873986336022973,31.679803566259103,53.55378990228208,0.0
58600.000000000015,21.911219527209898,31.756981148876502,53.6682006760864,0.0
58633.333333333336,21.944964682386395,31.823958544401705,53.768923226788104,0.0
58666.66666666667,21.976199579330245,31.881147487264588,53.85734706659484,0.0
58700.000000000015,22.011098487047303,31.927366842767558,53.93846532981485,0.0
58733.333333333336,22.052752466523362,31.96681262239853,54.019565088921894,0.0
58766.66666666667,22.099801766398663,32.00506073602135,54.10486250242001,0.0
58800.000000000015,22.14972113414796,32.04585795004763,54.195579084195586,0.0
58833.333333333336,22.19877498079882,32.08779017680239,54.28656515760122,0.0
58866.66666666667,22.246312930411396,32.132660812097406,54.378973742508805,0.0
58900.000000000015,22.292334982985686,32.17920310159248,54.471538084578164,0.0
58933.333333333336,22.33684113852169,32.226052861960014,54.56289400048171,0.0
58966.66666666667,22.379175193733904,32.26626630920008,54.64544150293398,0.0
59000.000000000015,22.417628698412255,32.294975501032106,54.71260419944436,0.0
59033.333333333336,22.450247167951666,32.312089551708446,54.76233671966011,0.0
59066.66666666667,22.481010274888426,32.329353806352266,54.81036408124069,0.0
59100.000000000015,22.51132268122721,32.3504520938908,54.86177477511801,0.0
59133.333333333336,22.538787319850133,32.3763943144696,54.91518163431973,0.0
59166.66666666667,22.564418800745212,32.405379756776114,54.96979855752133,0.0
59200.000000000015,22.58921614925359,32.43563232132603,55.02484847057963,0.0
59233.333333333336,22.613154837536168,32.46590586263069,55.07906070016686,0.0
59266.66666666667,22.633806609522306,32.49631810635252,55.130124715874814,0.0
59300.000000000015,22.651171465211995,32.52513121234554,55.17630267755753,0.0
59333.333333333336,22.663439255873836,32.552186292496714,55.215625548370554,0.0
59366.66666666667,22.668045677045885,32.57716282077459,55.245208497820464,0.0
59400.000000000015,22.662830234900976,32.59984726889292,55.2626775037939,0.0
59433.333333333336,22.648131072133353,32.62040837517215,55.2685394473055,0.0
59466.66666666667,22.62641364830787,32.635894448667166,55.26230809697503,0.0
59500.000000000015,22.59949723075172,32.64319529175365,55.24269252250538,0.0
59533.333333333336,22.570117296058257,32.645316688839394,55.21543398489766,0.0
59566.66666666667,22.536562733116366,32.64276517320586,55.17932790632223,0.0
59600.000000000015,22.504061538426484,32.64280949306743,55.146871031493916,0.0
59633.333333333336,22.47125393086477,32.64255819531735,55.11381212618212,0.0
59666.66666666667,22.437920612185586,32.6408855769617,55.078806189147286,0.0
59700.000000000015,22.405091751631044,32.638291123994065,55.0433828756251,0.0
59733.333333333336,22.374189963868783,32.63598561188653,55.01017557575531,0.0
59766.66666666667,22.34612636000991,32.63457867974784,54.98070503975775,0.0
59800.000000000015,22.322212051165554,32.63492346471503,54.95713551588059,0.0
59833.333333333336,22.306665967376844,32.64155741486449,54.94822338224134,0.0
59866.66666666667,22.300063417285774,32.654907938893984,54.95497135617976,0.0
59900.000000000015,22.302404400892335,32.67464858889259,54.97705298978492,0.0
59933.333333333336,22.313688918196526,32.700389939692506,55.01407885788904,0.0
59966.66666666667,22.329777807085417,32.72661156083335,55.05638936791877,0.0
60000.000000000015,22.350311140418754,32.75237997854256,55.10269111896131,0.0
60033.333333333336,22.375288918196524,32.777181164015985,55.15247008221251,0.0
60066.66666666667,22.40535558486319,32.80165177148366,55.20700735634685,0.0
60100.000000000015,22.440155584863195,32.82958346334343,55.269739048206624,0.0
60133.333333333336,22.479400029307637,32.860827104411044,55.34022713371868,0.0
60166.66666666667,22.523088918196528,32.89495874022097,55.41804765841749,0.0
60200.000000000015,22.571222251529864,32.93148644838075,55.50270869991062,0.0
60233.333333333336,22.623800029307642,32.969855903117164,55.5936559324248,0.0
60266.66666666667,22.679911140418753,33.009956293555575,55.68986743397433,0.0
60300.000000000015,22.7403855590234,33.05430912725888,55.794694686282284,0.0
60333.333333333336,22.805932845845106,33.10584496617873,55.911777812023836,0.0
60366.66666666667,22.880998635804506,33.16246973197819,56.04346836778269,0.0
60400.000000000015,22.965830944774606,33.22613262776189,56.191963572536494,0.0
60433.333333333336,23.060429772755413,33.29897618099233,56.359405953747746,0.0
60466.66666666667,23.166442738794544,33.38118875132385,56.54763149011839,0.0
60500.000000000015,23.27650793813009,33.471519714099415,56.7480276522295,0.0
60533.333333333336,23.39062537076206,33.55994878091171,56.95057415167377,0.0
60566.66666666667,23.50261063780743,33.63888149659082,57.141492134398256,0.0
60600.000000000015,23.602647991176855,33.69853399420115,57.301181985378,0.0
60633.333333333336,23.6982167959497,33.7584715331213,57.45668832907101,0.0
60666.66666666667,23.7897741949831,33.81948526854484,57.60925946352793,0.0
60700.000000000015,23.87732018827706,33.879148447970756,57.75646863624782,0.0
60733.333333333336,23.959588625960773,33.933512855327315,57.89310148128809,0.0
60766.66666666667,24.038613844301928,33.97562093765725,58.014234781959175,0.0
60800.000000000015,24.11367682258489,34.00483223978346,58.118509062368354,0.0
60833.333333333336,24.183927476481255,34.033317394365355,58.217244870846606,0.0
60866.66666666667,24.250910715928278,34.06485949495423,58.31577021088251,0.0
60900.000000000015,24.311569341714915,34.09980147606907,58.41137081778398,0.0
60933.333333333336,24.365673242072596,34.13582375237495,58.501496994447535,0.0
60966.66666666667,24.415504163033063,34.16843647500881,58.583940638041874,0.0
61000.000000000015,24.46059385062806,34.19514436061925,58.65573821124731,0.0
61033.333333333336,24.501344225088967,34.2171116474885,58.718455872577465,0.0
61066.66666666667,24.540753164582522,34.23407187702715,58.77482504160967,0.0
61100.000000000015,24.589994682466347,34.245614591458725,58.83560927392508,0.0
61133.333333333336,24.649816926888597,34.254208496778446,58.904025423667036,0.0
61166.66666666667,24.722320752550118,34.26140257924967,58.98372333179979,0.0
61200.000000000015,24.804633432178182,34.26784775558572,59.072481187763906,0.0
61233.333333333336,24.893340493635247,34.27410830481745,59.1674487984527,0.0
61266.66666666667,24.989598938893693,34.28326838144129,59.27286732033499,0.0
61300.000000000015,25.09218221672697,34.29714326037387,59.389325477100854,0.0
61333.333333333336,25.198422987067744,34.31804367984046,59.516466666908194,0.0
61366.66666666667,25.307587916582676,34.34705828482155,59.654646201404226,0.0
61400.000000000015,25.418553195747958,34.38492958258939,59.803482778337354,0.0
61433.333333333336,25.529962475357237,34.43201712368569,59.96197959904293,0.0
61466.66666666667,25.64181575541052,34.48836001001473,60.13017576542525,0.0
61500.000000000015,25.75566622739716,34.55186311167474,60.307529339071905,0.0
61533.333333333336,25.870979600233934,34.61345061368399,60.48443021391792,0.0
61566.66666666667,25.985598608963585,34.67216856592025,60.65776717488384,0.0
61600.000000000015,26.098545475808322,34.728240574838644,60.826786050646966,0.0
61633.333333333336,26.207664645212592,34.77880455634667,60.98646920155926,0.0
61666.66666666667,26.31288945050974,34.82384515143702,61.13673460194676,0.0
61700.000000000015,26.414819891699754,34.86303588320382,61.277855774903564,0.0
61733.333333333336,26.51332263544931,34.89591911111557,61.40924174656488,0.0
61766.66666666667,26.608326795257508,34.93332101163188,61.5416478068894,0.0
61800.000000000015,26.69836151500248,34.98113810982045,61.67949962482293,0.0
61833.333333333336,26.77968586782769,35.03978043508813,61.81946630291583,0.0
61866.66666666667,26.85039820601466,35.10552410668003,61.95592231269469,0.0
61900.000000000015,26.909938284211638,35.16683947455711,62.07677775876874,0.0
61933.333333333336,26.96097537168792,35.21846529433757,62.179440666025485,0.0
61966.66666666667,27.003509468443486,35.25908834267224,62.26259781111574,0.0
62000.000000000015,27.037540574478335,35.28849399457082,62.32603456904916,0.0
62033.333333333336,27.07035489861436,35.31617189410796,62.38652679272232,0.0
62066.66666666667,27.104049704949833,35.34533251813923,62.44938222308907,0.0
62100.000000000015,27.13353206419182,35.37617959391477,62.509711658106596,0.0
62133.333333333336,27.160433037707392,35.40144895262533,62.56188199033272,0.0
62166.66666666667,27.185844526677457,35.42138944942468,62.60723397610213,0.0
62200.000000000015,27.214012464116355,35.44201304935673,62.65602551347309,0.0
62233.333333333336,27.244215744229315,35.461121206927686,62.70533695115701,0.0
62266.66666666667,27.274143255905216,35.47717012690559,62.751313382810814,0.0
62300.000000000015,27.304137669545547,35.48862111716814,62.79275878671369,0.0
62333.333333333336,27.34241560513164,35.490662750227706,62.83307835535934,0.0
62366.66666666667,27.391482113168554,35.495527031111095,62.887009144279645,0.0
62400.000000000015,27.45098365830274,35.51559389861314,62.96657755691588,0.0
62433.333333333336,27.512747816008833,35.547057289676715,63.05980510568554,0.0
62466.66666666667,27.571572905614566,35.58199995414278,63.15357285975735,0.0
62500.000000000015,27.625039572281235,35.615530418433416,63.240569990714654,0.0
62533.333333333336,27.671024757466416,35.64608799166067,63.31711274912709,0.0
62566.66666666667,27.709506238947895,35.67230974020097,63.38181597914887,0.0
62600.000000000015,27.74206179450345,35.69186593323564,63.43392772773908,0.0
62633.333333333336,27.766736438378093,35.70441736274083,63.471153801118916,0.0
62666.66666666667,27.782636153477807,35.70918560769014,63.49182176116794,0.0
62700.000000000015,27.78815716388182,35.71378813631795,63.50194530019977,0.0
62733.333333333336,27.78686748774758,35.7226217882471,63.50948927599469,0.0
62766.66666666667,27.779633791741738,35.73391610300238,63.513549894744116,0.0
62800.000000000015,27.766456075864298,35.74628657864289,63.51274265450719,0.0
62833.333333333336,27.747334340115255,35.758294853016054,63.505629193131305,0.0
62866.66666666667,27.722268584494625,35.768523073578386,63.49079165807301,0.0
62900.000000000015,27.691258809002395,35.775643846894255,63.466902655896654,0.0
62933.333333333336,27.657816041520388,35.77684110144791,63.4346571429683,0.0
62966.66666666667,27.62481294122463,35.77042230748903,63.39523524871367,0.0
63000.000000000015,27.5930101918758,35.75759559119921,63.35060578307501,0.0
63033.333333333336,27.5703614421512,35.744791154219094,63.31515259637028,0.0
63066.66666666667,27.562741209290554,35.74066962786616,63.30341083715672,0.0
63100.000000000015,27.571979861945582,35.74604347009212,63.31802333203771,0.0
63133.333333333336,27.59674017667842,35.763645386018375,63.360385562696784,0.0
63166.66666666667,27.635928061585318,35.79515875913577,63.431086820721085,0.0
63200.000000000015,27.685149778917967,35.83867091161344,63.52382069053141,0.0
63233.333333333336,27.733944253720495,35.88153183465913,63.61547608837963,0.0
63266.66666666667,27.780711485992892,35.92067218734344,63.70138367333633,0.0
63300.000000000015,27.825451475735175,35.95498988601171,63.780441361746874,0.0
63333.333333333336,27.86816422294733,35.98351270502458,63.85167692797191,0.0
63366.66666666667,27.908005283184924,36.004393671004884,63.91239895418981,0.0
63400.000000000015,27.943596878670174,36.01560012847968,63.95919700714986,0.0
63433.333333333336,27.974939009403073,36.017484854780385,63.99242386418346,0.0
63466.66666666667,28.002031675383627,36.01077167403106,64.01280334941468,0.0
63500.000000000015,28.02599386118943,35.998840492423106,64.02483435361253,0.0
63533.333333333336,28.044703874391608,35.984810779924146,64.02951465431576,0.0
63566.66666666667,28.05133079711576,35.97328606301238,64.02461686012813,0.0
63600.000000000015,28.049783600915497,35.96860761969429,64.01839122060979,0.0
63633.333333333336,28.03961125528285,35.968101696470896,64.00771295175373,0.0
63666.66666666667,28.0200926294106,35.967846302863094,63.98793893227369,0.0
63700.000000000015,27.993266904953444,35.967758110948395,63.96102501590184,0.0
63733.333333333336,27.964186996709593,35.96152582211647,63.925712818826064,0.0
63766.66666666667,27.94120792346595,35.95883876354636,63.9000466870123,0.0
63800.000000000015,27.92516457518493,35.96248420420143,63.88764877938635,0.0
63833.333333333336,27.916056951866537,35.973920372334035,63.889977324200565,0.0
63866.66666666667,27.914729497955225,35.99403051035819,63.90876000831342,0.0
63900.000000000015,27.922559991228766,36.02300439946804,63.94556439069681,0.0
63933.333333333336,27.939548431687168,36.06173581799293,64.0012842496801,0.0
63966.66666666667,27.965694819330416,36.11082168104234,64.07651650037276,0.0
64000.000000000015,27.997544373701256,36.17231105612482,64.16985542982607,0.0
64033.333333333336,28.031426113221748,36.24523356107748,64.27665967429922,0.0
64066.66666666667,28.068896814448653,36.32252384673718,64.39142066118583,0.0
64100.000000000015,28.108089810715292,36.39916091478569,64.50725072550098,0.0
64133.333333333336,28.14920510202169,36.471229894663594,64.62043499668528,0.0
64166.66666666667,28.19083750650435,36.53328781694603,64.72412532345038,0.0
64200.000000000015,28.231345369953026,36.583602835728165,64.81494820568119,0.0
64233.333333333336,28.270728692367708,36.6220243192326,64.89275301160032,0.0
64266.66666666667,28.308265170423176,36.65297104003705,64.96123621046023,0.0
64300.000000000015,28.348732257485192,36.68943478583336,65.03816704331855,0.0
64333.333333333336,28.39212995355378,36.73096270962956,65.12309266318333,0.0
64366.66666666667,28.43845825862892,36.77702991936019,65.2154881779891,0.0
64400.000000000015,28.48597724597069,36.82434324615729,65.31032049212799,0.0
64433.333333333336,28.53337433926652,36.86996250656557,65.40333684583209,0.0
64466.66666666667,28.580649538516393,36.912959477777825,65.49360901629422,0.0
64500.000000000015,28.632049538516398,36.96364080574629,65.59569034426269,0.0
64533.333333333336,28.687893982960837,37.02274750020263,65.71064148316347,0.0
64566.66666666667,28.746405094071953,37.087540038278775,65.83394513235072,0.0
64600.000000000015,28.80713842740529,37.15743773086259,65.96457615826789,0.0
64633.333333333336,28.870093982960842,37.23251330202487,66.10260728498571,0.0
64666.66666666667,28.93527176073862,37.31278755484342,66.24805931558204,0.0
64700.000000000015,29.002405094071953,37.3977271919305,66.40013228600246,0.0
64733.333333333336,29.069538427405284,37.48371535497895,66.55325378238423,0.0
64766.66666666667,29.13622731629417,37.57051001369541,66.70673732998958,0.0
64800.000000000015,29.198581306904504,37.658906924036195,66.8574882309407,0.0
64833.333333333336,29.257287114711723,37.744098803216716,67.00138591792843,0.0
64866.66666666667,29.313743341114424,37.820824090193064,67.13456743130747,0.0
64900.000000000015,29.367949986112617,37.88645489190035,67.25440487801298,0.0
64933.333333333336,29.419907049706296,37.94065268187391,67.3605597315802,0.0
64966.66666666667,29.469614531895466,37.98439703896834,67.45401157086381,0.0
65000.000000000015,29.5159338402594,38.019568691986144,67.53550253224554,0.0
65033.333333333336,29.560359329013103,38.04769746976262,67.60805679877572,0.0
65066.66666666667,29.604791467640133,38.07028082774817,67.6750722953883,0.0
65100.000000000015,29.655320160602244,38.10605995549213,67.76138011609437,0.0
65133.333333333336,29.706204615358615,38.14517914896808,67.8513837643267,0.0
65166.66666666667,29.75744483190928,38.18886402272262,67.9463088546319,0.0
65200.000000000015,29.810857864517786,38.237355184772454,68.04821304929024,0.0
65233.333333333336,29.879768777783607,38.29089793750865,68.17066671529226,0.0
65266.66666666667,29.963312893799284,38.36258574867522,68.3258986424745,0.0
65300.000000000015,30.05105475674884,38.449358930451574,68.5004136872004,0.0
65333.333333333336,30.137051214177497,38.53947422749814,68.67652544167564,0.0
65366.66666666667,30.222240537690187,38.628642064943996,68.85088260263419,0.0
65400.000000000015,30.30808692481779,38.71281366115507,69.02090058597285,0.0
65433.333333333336,30.390370731322097,38.78411394629289,69.17448467761498,0.0
65466.66666666667,30.466355839647026,38.83763136749066,69.30398720713768,0.0
65500.000000000015,30.530516403090257,38.87393163725551,69.40444804034577,0.0
65533.333333333336,30.58564384746868,38.899817590486954,69.48546143795564,0.0
65566.66666666666,30.635031990335253,38.92204574950999,69.55707773984525,0.0
65600.0,30.672811250633508,38.940215096768114,69.61302634740163,0.0
65633.33333333336,30.700341919802426,38.94943682664461,69.64977874644703,0.0
65666.66666666666,30.720236475560377,38.95287729588471,69.67311377144509,0.0
65700.0,30.738046433058848,38.96178202288804,69.69982845594689,0.0
65733.33333333336,30.75377179229787,38.97475907666373,69.7285308689616,0.0
65766.66666666666,30.767412553277435,38.99020898827665,69.75762154155409,0.0
65800.0,30.77896871599752,39.00650627699551,69.78547499299303,0.0
65833.33333333336,30.7878353826642,39.022368453511135,69.81020383617533,0.0
65866.66666666666,30.79670204933086,39.04447834997969,69.84118039931056,0.0
65900.0,30.8056353826642,39.07338684554968,69.87902222821387,0.0
65933.33333333336,30.817746493775307,39.1079214500316,69.9256679438069,0.0
65966.66666666666,30.83430204933086,39.14741833515038,69.98172038448124,0.0
66000.0,30.8534663005386,39.19234442338303,70.04581072392162,0.0
66033.33333333336,30.872765495385618,39.2419306961801,70.11469619156571,0.0
66066.66666666666,30.89057435423861,39.29449152479953,70.18506587903815,0.0
66100.0,30.90048741855102,39.34585082366368,70.2463382422147,0.0
66133.33333333336,30.90542828196895,39.38476907432937,70.29019735629831,0.0
66166.66666666666,30.907629707721483,39.40571824627078,70.31334795399226,0.0
66200.0,30.905580584697518,39.409410945904746,70.31499153060226,0.0
66233.33333333336,30.899280912897055,39.396872113122974,70.29615302602002,0.0
66266.66666666666,30.889778910349435,39.37141978521628,70.26119869556572,0.0
66300.0,30.882113825983655,39.34276632539117,70.22488015137482,0.0
66333.33333333336,30.884000957706327,39.321370684382046,70.20537164208838,0.0
66366.66666666666,30.897152382812127,39.312090022014125,70.20924240482624,0.0
66400.0,30.919949053682,39.312992424524154,70.23294147820616,0.0
66433.33333333336,30.948613192538193,39.319287541776646,70.26790073431484,0.0
66466.66666666666,30.983144799380685,39.332028625351114,70.3151734247318,0.0
66500.0,31.02234479938068,39.350548833929885,70.37289363331057,0.0
66533.33333333336,31.059322577158465,39.36606113140526,70.42538370856373,0.0
66566.66666666666,31.09407813271402,39.37864538675685,70.47272351947088,0.0
66600.0,31.126611466047354,39.38840730456331,70.51501877061067,0.0
66633.33333333336,31.156922577158465,39.3954806077073,70.55240318486577,0.0
66666.66666666666,31.182176532348223,39.40138321285581,70.58355974520403,0.0
66700.0,31.20063579160748,39.40585539130021,70.60649118290769,0.0
66733.33333333336,31.21230035493624,39.40750578762383,70.61980614256007,0.0
66766.66666666666,31.214600036490292,39.40643911009667,70.62103914658697,0.0
66800.0,31.206750890045836,39.40310050930455,70.60985139935039,0.0
66833.33333333336,31.18656124128393,39.40010517126019,70.58666641254412,0.0
66866.66666666666,31.152561852371687,39.39601328350506,70.54857513587676,0.0
66900.0,31.10766163963285,39.39156280722205,70.4992244468549,0.0
66933.33333333336,31.059190827118616,39.39285697249224,70.45204779961085,0.0
66966.66666666666,31.008149414829,39.399046718252436,70.40719613308144,0.0
67000.0,30.954937402763992,39.40718147570716,70.36211887847115,0.0
67033.33333333336,30.902246922200792,39.41480052188892,70.31704744408971,0.0
67066.66666666666,30.85316219615243,39.424930320992466,70.2780925171449,0.0
67100.0,30.80787208203156,39.435647677537325,70.24351975956888,0.0
67133.33333333336,30.76933534596977,39.443980092604704,70.21331543857447,0.0
67166.66666666666,30.737551987967045,39.448788089530275,70.1863400774973,0.0
67200.0,30.71585038267904,39.45519425152096,70.1710446342,0.0
67233.33333333336,30.706185289824145,39.46652864970761,70.17271393953175,0.0
67266.66666666666,30.70855670940237,39.48258861515532,70.1911453245577,0.0
67300.0,30.72209797474703,39.50364906939709,70.22574704414413,0.0
67333.33333333336,30.74545353030259,39.53035048610323,70.27580401640583,0.0
67366.66666666666,30.77862337606903,39.56240028642609,70.34102366249513,0.0
67400.0,30.8201562228087,39.60010310518876,70.42025932799746,0.0
67433.33333333336,30.86562582846516,39.64431017052206,70.50993599898723,0.0
67466.66666666666,30.908315069438785,39.68966609376785,70.59798116320664,0.0
67500.0,30.945777927473383,39.729115457676116,70.67489338514949,0.0
67533.33333333336,30.978014402568927,39.7596423863371,70.73765678890602,0.0
67566.66666666666,31.00502449472543,39.7789525102432,70.78397700496863,0.0
67600.0,31.02792552237864,39.78766732739785,70.8155928497765,0.0
67633.33333333336,31.05180749173589,39.795210480057655,70.84701797179353,0.0
67666.66666666666,31.07563514595173,39.80194871450576,70.87758386045749,0.0
67700.0,31.094558564229608,39.80730309215267,70.90186165638228,0.0
67733.33333333336,31.10702499602486,39.809695360841914,70.91672035686678,0.0
67766.66666666666,31.113016058984545,39.805005011544594,70.91802107052914,0.0
67800.0,31.11166508644199,39.7923094909653,70.9039745774073,0.0
67833.33333333336,31.101616522841653,39.770025384607706,70.87164190744936,0.0
67866.66666666666,31.087348195786905,39.74563247763046,70.83298067341737,0.0
67900.0,31.06909578041478,39.720406909696706,70.78950269011148,0.0
67933.33333333336,31.046859276725268,39.695367713964345,70.74222699068962,0.0
67966.66666666666,31.025550753683905,39.67222889570907,70.69777964939297,0.0
68000.0,31.008497222784925,39.65352811490967,70.66202533769459,0.0
68033.33333333336,30.996520906250552,39.64155728652351,70.63807819277406,0.0
68066.66666666666,30.988977359636355,39.63576755346699,70.62474491310334,0.0
68100.0,30.98428880516454,39.63381444295793,70.61810324812247,0.0
68133.33333333336,30.982257421484345,39.63617394298527,70.61843136446961,0.0
68166.66666666666,30.98109286209737,39.6390295373355,70.62012239943287,0.0
68200.0,30.984545160947953,39.64601076769438,70.63055592864234,0.0
68233.33333333336,30.987389450311202,39.660714327454485,70.6481037777657,0.0
68266.66666666666,30.98823684129825,39.680095243543875,70.66833208484213,0.0
68300.0,30.98795400057575,39.698047182612115,70.68600118318787,0.0
68333.33333333336,30.987896483699267,39.70798204715801,70.69587853085729,0.0
68366.66666666666,30.985953179557686,39.7071888049025,70.69314198446018,0.0
68400.0,30.98697329450022,39.706655543581874,70.6936288380821,0.0
68433.33333333336,30.990862183389105,39.70616914385182,70.69703132724092,0.0
68466.66666666666,30.99506218338911,39.70478870512399,70.6998508885131,0.0
68500.0,30.996369646075678,39.70387780743663,70.7002474535123,0.0
68533.33333333336,30.993085779693303,39.703965956825584,70.69705173651887,0.0
68566.66666666666,30.985855028686426,39.70453088191985,70.69038591060628,0.0
68600.0,30.976255170832832,39.70443476507459,70.68068993590741,0.0
68633.33333333336,30.964375095021413,39.70305260764462,70.66742770266603,0.0
68666.66666666666,30.951037023474388,39.69955414097221,70.6505911644466,0.0
68700.0,30.930066687185903,39.69512049975495,70.62518718694085,0.0
68733.33333333336,30.898373025170166,39.68555567250492,70.58392869767509,0.0
68766.66666666666,30.85595603742718,39.66563632168715,70.52159235911432,0.0
68800.0,30.802815723956932,39.63134193085649,70.43415765481342,0.0
68833.33333333336,30.745721007065203,39.59184566220318,70.33756666926838,0.0
68866.66666666666,30.688479405548975,39.55287403468906,70.24135344023803,0.0
68900.0,30.631090919408255,39.51366917426175,70.14476009367002,0.0
68933.33333333336,30.57355554864304,39.473476989364784,70.04703253800781,0.0
68966.66666666666,30.51652949653883,39.43716793747805,69.95369743401689,0.0
69000.0,30.461721213305704,39.4077064598263,69.869427673132,0.0
69033.33333333336,30.40913069894365,39.38430773084525,69.7934384297889,0.0
69066.66666666666,30.360067799884465,39.365706081968746,69.72577388185321,0.0
69100.0,30.317739381530146,39.35117781419782,69.66891719572797,0.0
69133.33333333336,30.280656554991793,39.33716229918756,69.61781885417935,0.0
69166.66666666666,30.246648365103717,39.32360623700416,69.57025460210787,0.0
69200.0,30.2147157865248,39.31199914038088,69.52671492690567,0.0
69233.33333333336,30.184858819255023,39.3029690985635,69.48782791781852,0.0
69266.66666666666,30.157077463294403,39.296945744261556,69.45402320755596,0.0
69300.0,30.131371718642914,39.29413913755327,69.4255108561962,0.0
69333.33333333336,30.100186933087397,39.27964907959047,69.37983601267787,0.0
69366.66666666666,30.0621166025628,39.2514430552435,69.3135596578063,0.0
69400.0,30.017160727069125,39.20862592380044,69.22578665086957,0.0
69433.33333333336,29.965319306606357,39.15045862478968,69.11577793139604,0.0
69466.66666666666,29.906054592453035,39.081502684658886,68.98755727711192,0.0
69500.0,29.838216714972454,39.002781864279555,68.84099857925202,0.0
69533.33333333336,29.764469741740957,38.91401429957217,68.67848404131314,0.0
69566.66666666666,29.68481367275854,38.817564412260374,68.5023780850189,0.0
69600.0,29.599248508025216,38.71675401489072,68.31600252291594,0.0
69633.33333333336,29.512972357991902,38.617106182516636,68.13007854050855,0.0
69666.66666666666,29.42767265717675,38.52161449821375,67.94928715539051,0.0
69700.0,29.343349405579765,38.432860266351625,67.77620967193138,0.0
69733.33333333336,29.260002603200945,38.352526650942984,67.61252925414394,0.0
69766.66666666666,29.177632250040297,38.28161743035757,67.45924968039787,0.0
69800.0,29.096238346097813,38.220695145108955,67.31693349120678,0.0
69833.33333333336,29.01784311359572,38.16894838020563,67.18679149380135,0.0
69866.66666666666,28.937613154223428,38.11273622488001,67.05034937910344,0.0
69900.0,28.855110781171312,38.051482791326116,66.90659357249741,0.0
69933.33333333336,28.770335994439378,37.98588510971012,66.75622110414949,0.0
69966.66666666666,28.687427956140553,37.92177323562743,66.60920119176798,0.0
70000.0,28.606746593415107,37.8603703443787,66.46711693779382,0.0
70033.33333333336,28.528291906263032,37.80243798930384,66.33072989556688,0.0
70066.66666666666,28.452063894684315,37.74868741989624,66.20075131458056,0.0
70100.0,28.378062558678973,37.699756000766634,66.07781855944562,0.0
70133.33333333336,28.303173669790088,37.64758502856956,65.95075869835965,0.0
70166.66666666666,28.226062558678972,37.58843775585392,65.81450031453289,0.0
70200.0,28.14672922534564,37.52219872321403,65.66892794855967,0.0
70233.33333333336,28.065173669790084,37.448802188224846,65.51397585801493,0.0
70266.66666666666,27.9813958920123,37.36825594678495,65.34965183879726,0.0
70300.0,27.894388140074323,37.28138324618222,65.17577138625654,0.0
70333.33333333336,27.80257418658595,37.18923308655938,64.99180727314533,0.0
70366.66666666666,27.703286174404322,37.093650592604696,64.79693676700902,0.0
70400.0,27.596453865434224,36.992495419068874,64.58894928450309,0.0
70433.33333333336,27.48207725967564,36.88344475908435,64.36552201875999,0.0
70466.66666666666,27.358111912684123,36.766220192716446,64.12433210540057,0.0
70500.0,27.224380046681908,36.63926026478239,63.863640311464295,0.0
70533.33333333336,27.080881661668993,36.50095223153321,63.5818338932022,0.0
70566.66666666666,26.929268741772344,36.35170894959961,63.28097769137195,0.0
70600.0,26.775071842547526,36.19686056551355,62.97193240806108,0.0
70633.33333333336,26.626055059089882,36.056451681901294,62.68250674099117,0.0
70666.66666666666,26.488450516574964,35.939114245656434,62.42756476223139,0.0
70700.0,26.362258215002772,35.84415590224211,62.206414117244876,0.0
70733.33333333336,26.248744304244102,35.77217890055189,62.020923204796,0.0
70766.66666666666,26.145874448031275,35.72714268649814,61.87301713452942,0.0
70800.0,26.044027964319817,35.68203647335045,61.72606443767026,0.0
70833.33333333336,25.94519662465673,35.63518164706938,61.58037827172611,0.0
70866.66666666666,25.84958661460901,35.586329055704915,61.435915670313925,0.0
70900.0,25.757197934176666,35.535443777965455,61.29264171214213,0.0
70933.33333333336,25.668030583359684,35.482590251243124,61.15062083460281,0.0
70966.66666666666,25.579802816126335,35.42996615402046,61.009768970146794,0.0
71000.0,25.492982886444864,35.378198551924676,60.87118143836954,0.0
71033.33333333336,25.409277009004533,35.32864891387243,60.73792592287697,0.0
71066.66666666666,25.329853864967244,35.28754105331858,60.61739491828582,0.0
71100.0,25.24511031979535,35.256078984586026,60.50118930438138,0.0
71133.33333333336,25.151345243405533,35.229761320193624,60.38110656359916,0.0
71166.66666666666,25.04648453006813,35.20636274232946,60.25284727239759,0.0
71200.0,24.93561284121225,35.18360939530176,60.119222236514005,0.0
71233.33333333336,24.826497180204896,35.168585829947105,59.995083010151994,0.0
71266.66666666666,24.719137547046063,35.160736463837935,59.879874010884,0.0
71300.0,24.616734497797076,35.15339377251047,59.770128270307545,0.0
71333.33333333336,24.51644834214635,35.1402901623519,59.65673850449825,0.0
71366.66666666666,24.421956138447204,35.118957963968114,59.54091410241532,0.0
71400.0,24.33583477376142,35.09228228438397,59.42811705814539,0.0
71433.33333333336,24.26451096766572,35.06088584245949,59.325396810125206,0.0
71466.66666666666,24.21326249793788,35.025980895116795,59.23924339305467,0.0
71500.0,24.180536173088527,34.995997256699205,59.176533429787725,0.0
71533.33333333336,24.16686628420091,34.98473683621915,59.15160312042006,0.0
71566.66666666666,24.16145824438042,34.981553879389516,59.143012123769935,0.0
71600.0,24.161452794367815,34.984505827184066,59.14595862155188,0.0
71633.33333333336,24.16275606851486,34.989826626192986,59.152582694707846,0.0
71666.66666666666,24.16375607641389,34.99549939101731,59.159255467431194,0.0
71700.0,24.16273905513729,35.000401442719586,59.16314049785688,0.0
71733.33333333336,24.156544728896158,35.00347253706909,59.16001726596525,0.0
71766.66666666666,24.145173097690485,35.0038718332383,59.14904493092878,0.0
71800.0,24.129424161520273,35.00008397468897,59.12950813620924,0.0
71833.33333333336,24.113300031203458,34.988010600215034,59.10131063141849,0.0
71866.66666666666,24.097211611385223,34.96759805300113,59.06480966438635,0.0
71900.0,24.08058581408396,34.9464889437839,59.02707475786786,0.0
71933.33333333336,24.05966448114152,34.92749475788638,58.987159239027896,0.0
71966.66666666666,24.034447612557898,34.90993687311569,58.944384485673595,0.0
72000.0,24.003668541666425,34.89078322131887,58.89445176298529,0.0
72033.33333333336,23.964549490689325,34.86954988326077,58.834099373950096,0.0
72066.66666666666,23.92392522836663,34.83884321035081,58.76276843871744,0.0
72100.0,23.884721751508547,34.80071910841121,58.68544085991976,0.0
72133.33333333336,23.849501467683943,34.76754228071117,58.61704374839511,0.0
72166.66666666666,23.819542338725604,34.74406375765551,58.563606096381115,0.0
72200.0,23.792215868591324,34.7278731020455,58.52008897063682,0.0
72233.33333333336,23.76635219507061,34.71855974190065,58.484911936971265,0.0
72266.66666666666,23.738596400566422,34.71114221016063,58.44973861072705,0.0
72300.0,23.70552117884528,34.69871363786934,58.40423481671462,0.0
72333.33333333336,23.660705645054918,34.68281713277739,58.343522777832305,0.0
72366.66666666666,23.604149799195337,34.655655121696896,58.259804920892236,0.0
72400.0,23.53655539565251,34.6096066054146,58.146162001067104,0.0
72433.33333333336,23.46591747103756,34.54907709345382,58.014994564491374,0.0
72466.66666666666,23.397437706022767,34.48325161310404,57.8806893191268,0.0
72500.0,23.334802122113494,34.41761004094208,57.75241216305558,0.0
72533.33333333336,23.27953377785217,34.355335865620624,57.6348696434728,0.0
72566.66666666666,23.232832673238786,34.2980467582335,57.53087943147228,0.0
72600.0,23.19349880827334,34.24840502680333,57.44190383507668,0.0
72633.33333333336,23.159843294066953,34.208816048964835,57.368659343031794,0.0
72666.66666666666,23.131332797286277,34.18049265293949,57.311825450225776,0.0
72700.0,23.106687183251186,34.15731233643287,57.26399951968405,0.0
72733.33333333336,23.085085309773167,34.132859829934944,57.217945139708114,0.0
72766.66666666666,23.06822207722371,34.10823281639312,57.17645489361682,0.0
72800.0,23.057075263380586,34.08454089183311,57.14161615521369,0.0
72833.33333333336,23.051644868243812,34.06332317063991,57.11496803888372,0.0
72866.66666666666,23.051813932749045,34.045722820215325,57.09753675296437,0.0
72900.0,23.055360234674072,34.02780941004235,57.08316964471643,0.0
72933.33333333336,23.05877274613707,34.01228043738959,57.07105318352666,0.0
72966.66666666666,23.059178807962017,34.000822545214525,57.060001353176546,0.0
73000.0,23.05657842014891,33.993479327583714,57.050057747732616,0.0
73033.33333333336,23.04622621232738,33.992333770089786,57.03855998241717,0.0
73066.66666666666,23.023833746775328,33.99138322966253,57.015216976437856,0.0
73100.0,22.987547273966594,33.98701807205725,56.974565346023844,0.0
73133.33333333336,22.941260431128153,33.97563435827154,56.9168947893997,0.0
73166.66666666666,22.884973218260004,33.95672132230998,56.84169454056999,0.0
73200.0,22.821155835719942,33.92944596001114,56.75060179573108,0.0
73233.33333333336,22.760002180958384,33.90634414979283,56.66634633075122,0.0
73266.66666666666,22.703112253975338,33.89062112040717,56.5937333743825,0.0
73300.0,22.6504860547708,33.88328569493455,56.53377174970535,0.0
73333.33333333336,22.601008293696147,33.8831048590337,56.484113152729854,0.0
73366.66666666666,22.54966814454055,33.88089887974389,56.43056702428444,0.0
73400.0,22.49784338508179,33.87763374872605,56.37547713380784,0.0
73433.33333333336,22.445534015319872,33.87231494011064,56.31784895543051,0.0
73466.66666666666,22.392740035254786,33.863982339791086,56.256722375045875,0.0
73500.0,22.341189519132477,33.85431213173781,56.195501650870284,0.0
73533.33333333336,22.293954598945724,33.84727887664315,56.14123347558888,0.0
73566.66666666666,22.251035274694534,33.84241151719649,56.09344679189102,0.0
73600.0,22.212431546378898,33.8391713381039,56.0516028844828,0.0
73633.33333333336,22.179339010516998,33.83898006649169,56.01831907700869,0.0
73666.66666666666,22.153472343850332,33.84397954405796,55.99745188790829,0.0
73700.0,22.13578953368591,33.85188740289809,55.98767693658401,0.0
73733.33333333336,22.12165988744775,33.86532654940717,55.98698643685491,0.0
73766.66666666666,22.109483405135844,33.884389290778046,55.99387269591389,0.0
73800.0,22.099260086750196,33.90788814438437,56.00714823113457,0.0
73833.33333333336,22.09112326562414,33.9338441786511,56.02496744427524,0.0
73866.66666666666,22.084095163979896,33.956367449097044,56.04046261307693,0.0
73900.0,22.07679800403969,33.975058710033615,56.05185671407331,0.0
73933.33333333336,22.069231785803517,33.98866814139169,56.05789992719521,0.0
73966.66666666666,22.061396509271383,33.99601674509453,56.05741325436592,0.0
74000.0,22.05249217444328,33.996527687311115,56.04901986175439,0.0
74033.33333333336,22.039600832601263,33.99109439045752,56.03069522305878,0.0
74066.66666666666,22.02116570718856,33.979417613205854,56.00058332039441,0.0
74100.0,21.997186798205167,33.96038165439397,55.95756845259914,0.0
74133.33333333336,21.967108550095528,33.93339892924816,55.900507479343695,0.0
74166.66666666666,21.93095836694534,33.90227122864712,55.83322959559247,0.0
74200.0,21.889533458520425,33.86833311603532,55.75786657455575,0.0
74233.33333333336,21.842833824820794,33.83142061602243,55.67425444084322,0.0
74266.66666666666,21.790859465846438,33.7914080732718,55.582267539118234,0.0
74300.0,21.733610381597355,33.74820728923691,55.48181767083427,0.0
74333.33333333336,21.671570232204264,33.70160430582067,55.37317453802494,0.0
74366.66666666666,21.609091958843642,33.65023051421696,55.2593224730606,0.0
74400.0,21.547915488255402,33.59700319994338,55.144918688198786,0.0
74433.33333333336,21.489353396752136,33.544504615535324,55.03385801228746,0.0
74466.66666666666,21.433405684333838,33.49333686914163,54.92674255347547,0.0
74500.0,21.380072351000504,33.444078843951495,54.824151194951995,0.0
74533.33333333336,21.32935339675214,33.39727812565297,54.726631522405114,0.0
74566.66666666666,21.283026599366522,33.356090645356886,54.63911724472341,0.0
74600.0,21.24153640328809,33.32144253726236,54.562978940550444,0.0
74633.33333333336,21.20406058629463,33.2915762562773,54.495636842571926,0.0
74666.66666666666,21.169199148386134,33.2637537317398,54.43295288012593,0.0
74700.0,21.137218756229267,33.23920156984866,54.37642032607792,0.0
74733.33333333336,21.110074965379596,33.22205533376538,54.33213029914498,0.0
74766.66666666666,21.086074965379595,33.20891146141385,54.29498642679344,0.0
74800.0,21.062074965379594,33.19220200670267,54.25427697208227,0.0
74833.33333333336,21.035588562893196,33.172788441417495,54.20837700431069,0.0
74866.66666666666,21.005217156521788,33.14981417419053,54.15503133071231,0.0
74900.0,20.970960746265373,33.121237763583636,54.09219850984901,0.0
74933.33333333336,20.93281933212396,33.084857658688954,54.017676990812916,0.0
74966.66666666666,20.89079291409754,33.038450897389446,53.929243811486984,0.0
75000.0,20.84395341794018,32.98048509029691,53.824438508237094,0.0
75033.33333333336,20.790650933881317,32.90968579621966,53.70033673010097,0.0
75066.66666666666,20.72910768414317,32.8252608185435,53.554368502686664,0.0
75100.0,20.65924565784773,32.727099001951984,53.38634465979971,0.0
75133.33333333336,20.588738980869127,32.625637331491,53.21437631236012,0.0
75166.66666666666,20.520879545099255,32.52248160936223,53.043361154461486,0.0
75200.0,20.45577773391626,32.423518249967536,52.8792959838838,0.0
75233.33333333336,20.38196033457252,32.3361897186002,52.71815005317272,0.0
75266.66666666666,20.302958320519355,32.250194989465605,52.55315330998497,0.0
75300.0,20.22935610555934,32.169467783534486,52.398823889093826,0.0
75333.33333333336,20.16750646836333,32.10325398508527,52.2707604534486,0.0
75366.66666666666,20.118621674960796,32.05127474644655,52.169896421407344,0.0
75400.0,20.081237527820868,32.01455665988311,52.09579418770398,0.0
75433.33333333336,20.05957367118176,31.998660636649777,52.05823430783154,0.0
75466.66666666666,20.056366222599536,32.00695306484386,52.0633192874434,0.0
75500.0,20.060495186586564,32.02197289499594,52.0824680815825,0.0
75533.33333333336,20.064715178621608,32.032372042473256,52.09708722109486,0.0
75566.66666666666,20.07175524353898,32.03570772053511,52.10746296407409,0.0
75600.0,20.08153774279788,32.0321387455686,52.11367648836649,0.0
75633.33333333336,20.09197378750942,32.02388584038254,52.11585962789196,0.0
75666.66666666666,20.1030633776736,32.01201912621895,52.11508250389255,0.0
75700.0,20.114806513290418,31.99787080611597,52.11267731940639,0.0
75733.33333333336,20.12720319435988,31.982906415442216,52.110109609802095,0.0
75766.66666666666,20.140385719592395,31.96641320818433,52.10679892777672,0.0
75800.0,20.1517303549494,31.939618237706984,52.09134859265638,0.0
75833.33333333336,20.165365495492626,31.912553919739352,52.077919415231975,0.0
75866.66666666666,20.181854104185035,31.88870658345946,52.070560687644495,0.0
75900.0,20.20112951435996,31.87042248455801,52.07155199891796,0.0
75933.33333333336,20.22003054528779,31.861301992289437,52.08133253757723,0.0
75966.66666666666,20.232333638071296,31.852175445164832,52.08450908323613,0.0
76000.0,20.241905459377136,31.84220034791498,52.08410580729211,0.0
76033.33333333336,20.251546009205317,31.830650516581617,52.08219652578693,0.0
76066.66666666666,20.25871560501615,31.81945827727481,52.078173882290955,0.0
76100.0,20.262779326174716,31.809113639601875,52.07189296577659,0.0
76133.33333333336,20.26081357903491,31.801103724358853,52.061917303393756,0.0
76166.66666666666,20.24987448925653,31.796066611037805,52.045941100294336,0.0
76200.0,20.229962056839586,31.792727946185405,52.022690003025,0.0
76233.33333333336,20.20107628178406,31.78978888402364,51.9908651658077,0.0
76266.66666666666,20.161695514605434,31.780719801582414,51.94241531618785,0.0
76300.0,20.113272676265893,31.761982486147954,51.87525516241385,0.0
76333.33333333336,20.05385221120989,31.734060495467926,51.787912706677815,0.0
76366.66666666666,19.983167452770758,31.69668176283614,51.6798492156069,0.0
76400.0,19.902837448567542,31.65197809647825,51.5548155450458,0.0
76433.33333333336,19.816662198600245,31.604916653286214,51.421578851886466,0.0
76466.66666666666,19.726841702868867,31.55365196829976,51.28049367116863,0.0
76500.0,19.63864327971953,31.497566934541776,51.13621021426131,0.0
76533.33333333336,19.56122548086161,31.445978316697342,51.00720379755895,0.0
76566.66666666666,19.493943861850642,31.398371946369803,50.892315808220445,0.0
76600.0,19.435220644908853,31.351983372975912,50.78720401788477,0.0
76633.33333333336,19.385055830036258,31.308828750092548,50.6938845801288,0.0
76666.66666666666,19.343449417232844,31.270900547550884,50.614349964783734,0.0
76700.0,19.31040140649861,31.23998862089702,50.55039002739563,0.0
76733.33333333336,19.285911797833556,31.21755826186866,50.50347005970222,0.0
76766.66666666666,19.269980591237694,31.204707704931078,50.474688296168765,0.0
76800.0,19.25899007484305,31.188844455860455,50.4478345307035,0.0
76833.33333333336,19.25562740321655,31.16949863792,50.42512604113655,0.0
76866.66666666666,19.25989257635818,31.149733409251652,50.40962598560983,0.0
76900.0,19.27111892760127,31.132987249306687,50.40410617690796,0.0
76933.33333333336,19.28673849946672,31.12093187317933,50.40767037264605,0.0
76966.66666666666,19.305232689069165,31.112968371377043,50.41820106044621,0.0
77000.0,19.32620149640861,31.111539743670235,50.43774124007885,0.0
77033.33333333336,19.3434903852975,31.11112356823684,50.45461395353434,0.0
77066.66666666666,19.358779398332885,31.109537699739814,50.4683170980727,0.0
77100.0,19.376464656376466,31.103072681389136,50.4795373377656,0.0
77133.33333333336,19.392765171074466,31.09484817286331,50.487613343937774,0.0
77166.66666666666,19.40768094242687,31.088041508354316,50.49572245078119,0.0
77200.0,19.42121197043369,31.08574327197054,50.50695524240423,0.0
77233.33333333336,19.432802699539355,31.08969331570138,50.52249601524073,0.0
77266.66666666666,19.433031279961135,31.084615096789893,50.517646376751024,0.0
77300.0,19.428430976473848,31.065256967629644,50.49368794410349,0.0
77333.33333333336,19.419544298751347,31.033457526568764,50.45300182532011,0.0
77366.66666666666,19.40637124679364,30.99225509734063,50.398626344134264,0.0
77400.0,19.388807653934045,30.94546441872058,50.33427207265463,0.0
77433.33333333336,19.363513809288214,30.898916665258387,50.262430474546605,0.0
77466.66666666666,19.336219662815367,30.8584720928469,50.19469175566227,0.0
77500.0,19.302396108393598,30.813607849329514,50.11600395772311,0.0
77533.33333333336,19.26126813220312,30.763021678255807,50.02428981045893,0.0
77566.66666666666,19.21906696547517,30.705189721604466,49.92425668707964,0.0
77600.0,19.180045461062594,30.64500232271684,49.82504778377944,0.0
77633.33333333336,19.145951767113544,30.589740369581637,49.73569213669518,0.0
77666.66666666666,19.11709699473913,30.546812663529586,49.663909658268715,0.0
77700.0,19.09246432712254,30.51651464773809,49.60897897486063,0.0
77733.33333333336,19.06876026856218,30.492489941443818,49.561250210005994,0.0
77766.66666666666,19.049714312522102,30.477294335242277,49.52700864776438,0.0
77800.0,19.036370903446763,30.472445633575028,49.508816537021794,0.0
77833.33333333336,19.029376980111664,30.47884910354241,49.50822608365407,0.0
77866.66666666666,19.02660669217667,30.49215829781354,49.5187649899902,0.0
77900.0,19.028060039641783,30.51157883594741,49.5396388755892,0.0
77933.33333333336,19.03224813361811,30.53370364243002,49.56595177604813,0.0
77966.66666666666,19.03543668291792,30.5588692079662,49.594305890884115,0.0
78000.0,19.040493072735902,30.584603232898537,49.62509630563444,0.0
78033.33333333336,19.04591971895499,30.605621675762084,49.65154139471707,0.0
78066.66666666666,19.04783433929291,30.614692082100962,49.66252642139387,0.0
78100.0,19.047814711527437,30.61393110182858,49.66174581335602,0.0
78133.33333333336,19.046058657009326,30.602806028710965,49.64886468572029,0.0
78166.66666666666,19.047002777045773,30.59112649098168,49.638129268027456,0.0
78200.0,19.048735960525665,30.580856827694696,49.629592788220364,0.0
78233.33333333336,19.051258207449006,30.57280310713484,49.62406131458385,0.0
78266.66666666666,19.055121133261025,30.56733127060286,49.62245240386388,0.0
78300.0,19.062846566172905,30.56424185100772,49.62708841718062,0.0
78333.33333333336,19.071403114907994,30.56247638895946,49.63387950386745,0.0
78366.66666666666,19.0770606935064,30.554001036455432,49.631061729961836,0.0
78400.0,19.07981930196813,30.540682345989122,49.62050164795725,0.0
78433.33333333336,19.08291591347325,30.528457383045083,49.61137329651834,0.0
78466.66666666666,19.08773041307924,30.521047222787058,49.608777635866296,0.0
78500.0,19.09741737491859,30.51941010633451,49.616827481253104,0.0
78533.33333333336,19.113971751672686,30.525485989207223,49.63945774087991,0.0
78566.66666666666,19.13535871276627,30.52899417619645,49.66435288896272,0.0
78600.0,19.15802853400707,30.52676722001791,49.68479575402498,0.0
78633.33333333336,19.18189232650619,30.520428892276602,49.7023212187828,0.0
78666.66666666666,19.204816756930306,30.51276485023332,49.71758160716363,0.0
78700.0,19.230373253850843,30.50463700053669,49.73501025438753,0.0
78733.33333333336,19.259399559772206,30.49983394940404,49.75923350917624,0.0
78766.66666666666,19.2918956746944,30.50226639397597,49.79416206867037,0.0
78800.0,19.325627949826675,30.509665875430862,49.835293825257544,0.0
78833.33333333336,19.357791618257007,30.51609759848431,49.87388921674132,0.0
78866.66666666666,19.38992001331874,30.523462924595812,49.913382937914555,0.0
78900.0,19.42201313501186,30.53442804973533,49.95644118474719,0.0
78933.33333333336,19.452968690567417,30.548802356182662,50.00177104675008,0.0
78966.66666666666,19.479479801678526,30.559960570642847,50.03944037232137,0.0
79000.0,19.50154646834519,30.568536995339922,50.07008346368511,0.0
79033.33333333336,19.519168690567408,30.57521199732906,50.09438068789647,0.0
79066.66666666666,19.5325477330245,30.580274546716733,50.11282227974123,0.0
79100.0,19.53918784142558,30.58348897071007,50.122676812135644,0.0
79133.33333333336,19.540577904659546,30.587676530989764,50.12825443564931,0.0
79166.66666666666,19.537451256059725,30.59300732423591,50.13045858029563,0.0
79200.0,19.52980789562612,30.59732881807815,50.12713671370428,0.0
79233.33333333336,19.518249073959982,30.59831879997441,50.11656787393439,0.0
79266.66666666666,19.507108795890364,30.59318076484803,50.10028956073839,0.0
79300.0,19.500885823576947,30.58016958826298,50.08105541183993,0.0
79333.33333333336,19.51414459386843,30.575979320551504,50.090123914419934,0.0
79366.66666666666,19.551363664701903,30.587628451344507,50.13899211604641,0.0
79400.0,19.612543036077362,30.62167578284644,50.23421881892381,0.0
79433.33333333336,19.691319453401633,30.67155899777367,50.362878451175305,0.0
79466.66666666666,19.783085042658975,30.732472287406864,50.51555733006584,0.0
79500.0,19.88725500852774,30.807537650804633,50.69479265933238,0.0
79533.33333333336,20.00004222929342,30.89345096347726,50.89349319277068,0.0
79566.66666666666,20.12046324145501,30.97986769667208,51.100330938127094,0.0
79600.0,20.248518045012514,31.06667033658211,51.31518838159462,0.0
79633.33333333336,20.380136989554003,31.15368023122419,51.53381722077819,0.0
79666.66666666666,20.50874060767382,31.235593257619428,51.74433386529324,0.0
79700.0,20.63152978231739,31.31017792477879,51.941707707096185,0.0
79733.33333333336,20.74178660291114,31.37022614850021,52.11201275141135,0.0
79766.66666666666,20.835456773922427,31.409704491403513,52.24516126532595,0.0
79800.0,20.91254029535125,31.427949224847552,52.34048952019881,0.0
79833.33333333336,20.97101494497538,31.425733897368136,52.39674884234351,0.0
79866.66666666666,21.015714121105418,31.41674643179216,52.432460552897574,0.0
79900.0,21.04707551055097,31.401724745633587,52.448800256184555,0.0
79933.33333333336,21.066388002200934,31.379035029189268,52.445423031390206,0.0
79966.66666666666,21.074584929388646,31.347159705802408,52.42174463519105,0.0
80000.0,21.071666292114095,31.305545558033256,52.37721185014734,0.0
80033.33333333336,21.058454312599505,31.253243761511733,52.31169807411125,0.0
80066.66666666666,21.038526384376745,31.187677520214425,52.22620390459116,0.0
80100.0,21.01290716322551,31.112009920013396,52.1249170832389,0.0
80133.33333333336,20.9857997664916,31.041750912607867,52.02755067909946,0.0
80166.66666666666,20.961449974624806,30.98573828445582,51.947188259080626,0.0
80200.0,20.942580407965337,30.946659989941672,51.88924039790701,0.0
80233.33333333336,20.933843256162127,30.925783308163872,51.859626564326,0.0
80266.66666666666,20.936371852548508,30.92374824026231,51.860120092810824,0.0
80300.0,20.950166197124474,30.940834297545038,51.89100049466951,0.0
80333.33333333336,20.97522628989004,30.976888152395333,51.95211444228537,0.0
80366.66666666666,21.009507686400745,31.032444032074242,52.04195171847499,0.0
80400.0,21.051368055564694,31.104211022590327,52.15557907815502,0.0
80433.33333333336,21.102087064889425,31.182154265260877,52.28424133015031,0.0
80466.66666666666,21.16545875231531,31.271563944679837,52.43702269699515,0.0
80500.0,21.240431652044307,31.37722852297078,52.61766017501509,0.0
80533.33333333336,21.322215753218657,31.49615260962374,52.81836836284239,0.0
80566.66666666666,21.402771308774213,31.617637810565547,53.02040911933976,0.0
80600.0,21.481104642107546,31.740269623875346,53.22137426598289,0.0
80633.33333333336,21.550607213678873,31.844956278897495,53.39556349257637,0.0
80666.66666666666,21.606113564979317,31.923761497323188,53.52987506230251,0.0
80700.0,21.64762369600888,31.976853536183903,53.62447723219278,0.0
80733.33333333336,21.675137606767546,32.00474687849384,53.67988448526139,0.0
80766.66666666666,21.68865529725533,32.0080570104747,53.69671230773003,0.0
80800.0,21.69738313689898,32.01342191198674,53.710805048885724,0.0
80833.33333333336,21.699329354151523,32.02165185936684,53.72098121351836,0.0
80866.66666666666,21.694287763445942,32.03206993773201,53.72635770117795,0.0
80900.0,21.682858364782245,32.04351419389215,53.7263725586744,0.0
80933.33333333336,21.666663380382648,32.05410281948949,53.72076619987214,0.0
80966.66666666666,21.645591699136048,32.06221712619469,53.70780882533074,0.0
81000.0,21.617932209931322,32.06021997981077,53.67815218974209,0.0
81033.33333333336,21.585507134990696,32.04623329937253,53.63174043436323,0.0
81066.66666666666,21.548316474314177,32.01904948164898,53.567365955963155,0.0
81100.0,21.50777076984682,31.98110813845624,53.488878908303064,0.0
81133.33333333336,21.46493411463491,31.934121632324764,53.399055746959675,0.0
81166.66666666666,21.419446426373913,31.87745747827218,53.2969039046461,0.0
81200.0,21.36909577090745,31.81123050025958,53.18032627116703,0.0
81233.33333333336,21.31388214823552,31.73419699215419,53.04807914038972,0.0
81266.66666666666,21.25380555835813,31.64523327480968,52.89903883316781,0.0
81300.0,21.185665445213957,31.549256982866364,52.734922428080324,0.0
81333.33333333336,21.112301499114583,31.45077970042913,52.56308119954372,0.0
81366.66666666666,21.030036661706685,31.350572589211307,52.380609250917985,0.0
81400.0,20.93855118878563,31.246518955826495,52.18507014461213,0.0
81433.33333333336,20.833863598869936,31.1390517177583,51.97291531662823,0.0
81466.66666666666,20.710807225292935,31.025849563725078,51.73665678901801,0.0
81500.0,20.571493179165742,30.905200729727227,51.47669390889297,0.0
81533.33333333336,20.415921460488352,30.77038674509221,51.186308205580566,0.0
81566.66666666666,20.255799476668177,30.63166791609652,50.8874673927647,0.0
81600.0,20.093986486964475,30.48951145444832,50.583497941412794,0.0
81633.33333333336,19.936731912581024,30.34873044591773,50.285462358498755,0.0
81666.66666666666,19.785714410592163,30.209650697410044,49.99536510800221,0.0
81700.0,19.642047743925495,30.072205031377557,49.71425277530305,0.0
81733.33333333336,19.50726996614772,29.937513971980582,49.4447839381283,0.0
81766.66666666666,19.381381077258833,29.80473939275365,49.18612047001248,0.0
81800.0,19.26358107725883,29.673745906910526,48.93732698416936,0.0
81833.33333333336,19.149867855329784,29.54706698088466,48.696934836214446,0.0
81866.66666666666,19.039889608481353,29.423405745560544,48.4632953540419,0.0
81900.0,18.936065691552255,29.308283482922302,48.24434917447456,0.0
81933.33333333336,18.84493732318048,29.21953274603452,48.064470069215005,0.0
81966.66666666666,18.766504503366026,29.15538433182724,47.921888835193265,0.0
82000.0,18.702033898775564,29.11646488979799,47.81849878857355,0.0
82033.33333333336,18.648941638441354,29.087480234754914,47.736421873196264,0.0
82066.66666666666,18.598970004868153,29.06331331565921,47.662283320527365,0.0
82100.0,18.55077077902353,29.043228401115684,47.593999180139214,0.0
82133.33333333336,18.502521738685264,29.02592112266953,47.52844286135479,0.0
82166.66666666666,18.454222883853358,29.00881697459161,47.463039858444965,0.0
82200.0,18.408502710570026,28.994338203790843,47.402840914360866,0.0
82233.33333333336,18.367886636601323,28.984674575822574,47.35256121242389,0.0
82266.66666666666,18.336596246210938,28.98558500088017,47.32218124709111,0.0
82300.0,18.316938397453086,29.004166622241,47.32110501969409,0.0
82333.33333333336,18.30418912697048,29.035666313825676,47.33985544079616,0.0
82366.66666666666,18.29530068701538,29.072980388459747,47.368281075475124,0.0
82400.0,18.287971323201806,29.111653893035793,47.3996252162376,0.0
82433.33333333336,18.279941386406957,29.148879159125435,47.42882054553239,0.0
82466.66666666666,18.271210876630835,29.180797813861737,47.452008690492576,0.0
82500.0,18.26051312720677,29.20409916626866,47.464612293475426,0.0
82533.33333333336,18.24864268432931,29.21487233613087,47.46351502046018,0.0
82566.66666666666,18.23607500587391,29.211686577671447,47.44776158354536,0.0
82600.0,18.2224323140628,29.195056457249418,47.41748877131222,0.0
82633.33333333336,18.20771460889597,29.166590110058493,47.37430471895446,0.0
82666.66666666666,18.19192189037343,29.128834924007048,47.32075681438047,0.0
82700.0,18.176334293175305,29.091083342338553,47.26741763551386,0.0
82733.33333333336,18.160417403934563,29.063075529381326,47.22349293331589,0.0
82766.66666666666,18.141609655613035,29.046117799754324,47.18772745536736,0.0
82800.0,18.117956469456157,29.037423706458444,47.155380175914594,0.0
82833.33333333336,18.087453531259598,29.0264553881811,47.113908919440696,0.0
82866.66666666666,18.051351133421033,29.011798950809016,47.063150084230045,0.0
82900.0,18.01509421621541,28.996422788382286,47.0115170045977,0.0
82933.33333333336,17.984190027139437,28.978195340517075,46.96238536765651,0.0
82966.66666666666,17.96073380428835,28.958674601607708,46.91940840589606,0.0
83000.0,17.94472554766215,28.940244258205073,46.88496980586722,0.0
83033.33333333336,17.936165257260832,28.9248927969933,46.86105805425414,0.0
83066.66666666666,17.937552088775053,28.91914680029906,46.85669888907411,0.0
83100.0,17.94530942307924,28.919773569422585,46.865082992501826,0.0
83133.33333333336,17.950572194375006,28.918891344061414,46.86946353843642,0.0
83166.66666666666,17.951495958217905,28.911598997401633,46.86309495561954,0.0
83200.0,17.947269238799525,28.900741536622753,46.848010775422274,0.0
83233.33333333336,17.935894418808893,28.887276134042985,46.82317055285188,0.0
83266.66666666666,17.91737149824602,28.869944496348076,46.787315994594096,0.0
83300.0,17.8917004771109,28.84762919324627,46.73932967035717,0.0
83333.33333333336,17.85999664505216,28.821360354551658,46.68135699960382,0.0
83366.66666666666,17.828115272725068,28.80114739140896,46.62926266413403,0.0
83400.0,17.7939603493115,28.781888227024083,46.57584857633559,0.0
83433.33333333336,17.757374110556334,28.762724595860718,46.52009870641705,0.0
83466.66666666666,17.718356556459565,28.743150945328633,46.461507501788205,0.0
83500.0,17.676907687021203,28.722653030085276,46.39956071710648,0.0
83533.33333333336,17.633027502241234,28.700731737139208,46.33375923938044,0.0
83566.66666666666,17.58473822434189,28.671060059826488,46.25579828416838,0.0
83600.0,17.532728742212058,28.632033741052265,46.16476248326432,0.0
83633.33333333336,17.47983906851398,28.582153635385037,46.061992703899016,0.0
83666.66666666666,17.43140019545288,28.52438986587893,45.95579006133181,0.0
83700.0,17.38654910333512,28.461781975653626,45.84833107898875,0.0
83733.33333333336,17.344863569938475,28.396148876273703,45.74101244621218,0.0
83766.66666666666,17.30634359526295,28.32933531324906,45.63567890851201,0.0
83800.0,17.270989179308533,28.263271914189776,45.53426109349831,0.0
83833.33333333336,17.238666988741898,28.20038200532693,45.439048994068834,0.0
83866.66666666666,17.20951035689638,28.14719735801839,45.35670771491477,0.0
83900.0,17.183519283771968,28.104981386583226,45.2885006703552,0.0
83933.33333333336,17.160693769368677,28.07464217505965,45.23533594442833,0.0
83966.66666666666,17.1410338136865,28.056790750074047,45.19782456376055,0.0
84000.0,17.119367147019837,28.036328342012467,45.155695489032304,0.0
84033.33333333336,17.095478258130946,28.01272092345287,45.10819918158382,0.0
84066.66666666666,17.07340941099571,27.984817997290484,45.05822740828619,0.0
84100.0,17.05470890041265,27.952457271077524,45.00716617149018,0.0
84133.33333333336,17.04082491614455,27.91617516108272,44.95700007722727,0.0
84166.66666666666,17.031757458191418,27.8775637409809,44.90932119917231,0.0
84200.0,17.027506526553253,27.838580253761208,44.86608678031446,0.0
84233.33333333336,17.028072121230053,27.801346518134206,44.82941863936426,0.0
84266.66666666666,17.033454242221826,27.767860462527572,44.801314704749394,0.0
84300.0,17.043652889528556,27.739765924848133,44.78341881437669,0.0
84333.33333333336,17.05818440301954,27.718430149301586,44.77661455232113,0.0
84366.66666666666,17.072695841518296,27.706005697017886,44.77870153853618,0.0
84400.0,17.087187205024833,27.702794455781156,44.78998166080599,0.0
84433.33333333336,17.101658493539144,27.708858742021437,44.810517235560575,0.0
84466.66666666666,17.11610970706123,27.724100150413417,44.84020985747465,0.0
84500.0,17.13267417892443,27.747096805860714,44.87977098478515,0.0
84533.33333333336,17.14874868872835,27.77187523685362,44.92062392558197,0.0
84566.66666666666,17.15776437500286,27.78479833710788,44.94256271211074,0.0
84600.0,17.159721237747956,27.785396244495566,44.945117482243525,0.0
84633.33333333336,17.155441499185862,27.775184978839874,44.93062647802574,0.0
84666.66666666666,17.14632515931658,27.756646506392308,44.90297166570888,0.0
84700.0,17.13237221814011,27.728749716503074,44.86112193464319,0.0
84733.33333333336,17.113582675656446,27.690476287346577,44.80405896300302,0.0
84766.66666666666,17.091649342323116,27.644884215753056,44.736533558076175,0.0
84800.0,17.069716008989783,27.599148856905202,44.66886486589499,0.0
84833.33333333336,17.047782675656446,27.553244987539493,44.60102766319594,0.0
84866.66666666666,17.025849342323117,27.507140536456088,44.532989878779205,0.0
84900.0,17.003916008989783,27.460794402355855,44.464710411345635,0.0
84933.33333333336,16.98198267565645,27.4141545950319,44.39613727068835,0.0
84966.66666666666,16.960049342323117,27.367163345177342,44.32721268750046,0.0
85000.0,16.940363707130242,27.320786471967523,44.26115017909776,0.0
85033.33333333336,16.938416605904397,27.305545952437043,44.243962558341444,0.0
85066.66666666666,16.963925734118828,27.339025454859474,44.3029511889783,0.0
85100.0,17.01545652387229,27.418623852776165,44.43408037664845,0.0
85133.33333333336,17.076570566385648,27.51071220397901,44.58728277036465,0.0
85166.66666666666,17.145791458627514,27.614336126612383,44.76012758523989,0.0
85200.0,17.215562594515692,27.71312114294479,44.92868373746048,0.0
85233.33333333336,17.28403212219833,27.800909378959325,45.08494150115766,0.0
85266.66666666666,17.347669068224096,27.87670779085397,45.22437685907807,0.0
85300.0,17.400999096309818,27.936601695847852,45.337600792157666,0.0
85333.33333333336,17.44325702468385,27.980467862773217,45.42372488745706,0.0
85366.66666666666,17.472292315711783,28.010554757621264,45.48284707333304,0.0
85400.0,17.486010728555936,28.02372908646739,45.50973981502333,0.0
85433.33333333336,17.48359783622385,28.019231402633316,45.50282923885717,0.0
85466.66666666666,17.465053638715542,27.998075655601003,45.46312929431654,0.0
85500.0,17.44583417487907,27.97554674977063,45.421380924649704,0.0
85533.33333333336,17.433365497709026,27.964534320591095,45.397899818300125,0.0
85566.66666666666,17.4249185623711,27.968840648940446,45.39375921131155,0.0
85600.0,17.418400019751765,27.985076104987073,45.40347612473884,0.0
85633.33333333336,17.415497729933332,28.01112402704836,45.426621756981696,0.0
85666.66666666666,17.416211692915795,28.046295821928556,45.462507514844354,0.0
85700.0,17.420541908699157,28.089452074095732,45.509993982794896,0.0
85733.33333333336,17.425868684419818,28.135012664908345,45.56088134932816,0.0
85766.66666666666,17.43016270239718,28.179949306705588,45.610112009102764,0.0
85800.0,17.440002357370773,28.229625356058026,45.669627713428795,0.0
85833.33333333336,17.456140918045545,28.281031419983567,45.73717233802911,0.0
85866.66666666666,17.478578384421496,28.331409688593673,45.80998807301518,0.0
85900.0,17.507314756498626,28.378029853862596,45.88534461036122,0.0
85933.33333333336,17.542400103895424,28.41856809081833,45.96096819471376,0.0
85966.66666666666,17.58879131884247,28.46286799773378,46.051659316576256,0.0
86000.0,17.642621734673096,28.51184785024985,46.15446958492295,0.0
86033.33333333336,17.7014922677676,28.56596650146625,46.26745876923385,0.0
86066.66666666666,17.76784048971819,28.61709263487487,46.38493312459306,0.0
86100.0,17.84039413108829,28.664171022953056,46.504565154041344,0.0
86133.33333333336,17.922017529303147,28.706468372439435,46.628485901742586,0.0
86166.66666666666,18.012710684362762,28.746336616526797,46.759047300889556,0.0
86200.0,18.112473596267133,28.786275688049916,46.898749284317056,0.0
86233.33333333336,18.220117481035885,28.824030277082098,47.04414775811798,0.0
86266.66666666666,18.330839286482412,28.854882775668813,47.18572206215123,0.0
86300.0,18.44294164720007,28.88221124589172,47.32515289309179,0.0
86333.33333333336,18.556424563188862,28.907961404357934,47.4643859675468,0.0
86366.66666666666,18.671288034448786,28.934203988419632,47.60549202286842,0.0
86400.0,18.787532060979835,28.962997500066656,47.7505295610465,0.0
86433.33333333336,18.905134420559794,28.996260711392242,47.901395131952036,0.0
86466.66666666666,19.019210190305444,29.032994277899242,48.052204468204685,0.0
86500.0,19.123006203816225,29.07231682802988,48.1953230318461,0.0
86533.33333333336,19.214254524762502,29.115017918478014,48.32927244324052,0.0
86566.66666666666,19.296488486477617,29.159973136857708,48.45646162333532,0.0
86600.0,19.370974755628236,29.206739631885505,48.57771438751374,0.0
86633.33333333336,19.437250681611946,29.25360063288712,48.69085131449907,0.0
86666.66666666666,19.49163487219314,29.29363406723197,48.78526893942511,0.0
86700.0,19.533016216260705,29.323470507904336,48.856486724165045,0.0
86733.33333333336,19.561394713814646,29.341776366400673,48.90317108021532,0.0
86766.66666666666,19.578748142632733,29.34602834806388,48.924776490696615,0.0
86800.0,19.588938659027374,29.348630329363957,48.937568988391334,0.0
86833.33333333336,19.589279108431658,29.350124402921452,48.939403511353106,0.0
86866.66666666666,19.57976949084558,29.347605821294216,48.9273753121398,0.0
86900.0,19.560409806269153,29.338270523073433,48.89868032934259,0.0
86933.33333333336,19.53221245662593,29.321839140632644,48.854051597258575,0.0
86966.66666666666,19.497807155912376,29.29892523391561,48.79673238982799,0.0
87000.0,19.457771681906255,29.265626004810425,48.72339768671668,0.0
87033.33333333336,19.41474945968403,29.224064497063136,48.63881395674717,0.0
87066.66666666666,19.36841626675447,29.17657676400435,48.54499303075882,0.0
87100.0,19.318004849710928,29.127217572045694,48.44522242175662,0.0
87133.33333333336,19.264692986331188,29.076046718683045,48.34073970501424,0.0
87166.66666666666,19.21313035814391,29.0204089527627,48.23353931090661,0.0
87200.0,19.167966646677755,28.96211987567463,48.130086522352386,0.0
87233.33333333336,19.129757407488285,28.906426230402726,48.036183637891014,0.0
87266.66666666666,19.110453617951304,28.871992509082045,47.98244612703335,0.0
87300.0,19.103834602095624,28.867196253171006,47.971030855266626,0.0
87333.33333333336,19.102011353432108,28.87592188259753,47.97793323602964,0.0
87366.66666666666,19.10303100571872,28.892681647600625,47.995712653319345,0.0
87400.0,19.10580228911419,28.913199195532137,48.01900148464633,0.0
87433.33333333336,19.108081250481703,28.929971528833644,48.03805277931534,0.0
87466.66666666666,19.107228600872453,28.94181996955959,48.04904857043204,0.0
87500.0,19.11484535653104,28.96089447381493,48.07573983034597,0.0
87533.33333333336,19.136317373261104,28.986989259512715,48.12330663277382,0.0
87566.66666666666,19.165413419831417,29.023253477538123,48.188666897369544,0.0
87600.0,19.19984555566982,29.064747133203255,48.26459268887307,0.0
87633.33333333336,19.237429671454993,29.103953222482986,48.341382893937975,0.0
87666.66666666666,19.273912058747037,29.128242319188146,48.40215437793518,0.0
87700.0,19.312220645473875,29.141957749033477,48.45417839450735,0.0
87733.33333333336,19.356379455659532,29.155819854696276,48.51219931035581,0.0
87766.66666666666,19.40236626708179,29.17293042905642,48.57529669613821,0.0
87800.0,19.445567192497,29.188493270183702,48.6340604626807,0.0
87833.33333333336,19.485808307601427,29.189702924171833,48.675511231773264,0.0
87866.66666666666,19.526809343572562,29.180980985132233,48.70779032870479,0.0
87900.0,19.568570300410403,29.165126016416217,48.73369631682662,0.0
87933.33333333336,19.612580067003847,29.14778513745918,48.76036520446303,0.0
87966.66666666666,19.659571976686223,29.13305332794609,48.79262530463232,0.0
88000.0,19.70506274387969,29.12629781699424,48.831360560873925,0.0
88033.33333333336,19.747436694515596,29.129265233528983,48.87670192804458,0.0
88066.66666666666,19.78758601002021,29.14475726728058,48.93234327730079,0.0
88100.0,19.82455162606605,29.17109335027634,48.99564497634239,0.0
88133.33333333336,19.858689098208682,29.207288199570513,49.0659772977792,0.0
88166.66666666666,19.893789095038763,29.249256878180894,49.14304597321966,0.0
88200.0,19.930332617037298,29.29560785107271,49.22594046811001,0.0
88233.33333333336,19.96831966420429,29.34508157038359,49.313401234587886,0.0
88266.66666666666,20.00806331069514,29.396005661616577,49.40406897231171,0.0
88300.0,20.05162005965491,29.4446728676649,49.49629292731981,0.0
88333.33333333336,20.102754635693614,29.49120475009755,49.593959385791166,0.0
88366.66666666666,20.16519712477113,29.54331751453352,49.708514639304646,0.0
88400.0,20.23894752688746,29.598873473904586,49.83782100079205,0.0
88433.33333333336,20.320494730931493,29.653987778742223,49.97448250967372,0.0
88466.66666666666,20.408905403569893,29.707314736300706,50.116220139870606,0.0
88500.0,20.50102497067017,29.758786639960515,50.25981161063069,0.0
88533.33333333336,20.594858479550936,29.807238586956924,50.402097066507864,0.0
88566.66666666666,20.687411104796936,29.858665409975956,50.5460765147729,0.0
88600.0,20.778863650078502,29.91522792266512,50.69409157274363,0.0
88633.33333333336,20.865418629145978,29.96993649231225,50.83535512145823,0.0
88666.66666666666,20.94969695924636,30.018426107516667,50.96812306676303,0.0
88700.0,21.02812721180823,30.061326754009116,51.08945396581734,0.0
88733.33333333336,21.099871644327163,30.09654959958731,51.19642124391447,0.0
88766.66666666666,21.164930256803174,30.122057336886808,51.28698759368998,0.0
88800.0,21.223854158344466,30.138658980167698,51.36251313851217,0.0
88833.33333333336,21.28734651632794,30.147365331141383,51.43471184746933,0.0
88866.66666666666,21.35714952728538,30.15024827265293,51.50739779993832,0.0
88900.0,21.433263191216785,30.15326524643191,51.586528437648695,0.0
88933.33333333336,21.517189800891124,30.15953098106764,51.676720781958764,0.0
88966.66666666666,21.60899979569187,30.17770036425702,51.786700159948886,0.0
89000.0,21.703929954422026,30.207007653642577,51.9109376080646,0.0
89033.33333333336,21.79177439886647,30.23653385358428,52.02830825245075,0.0
89066.66666666666,21.872409890800117,30.261729096064453,52.13413898686458,0.0
89100.0,21.946428704706047,30.2825285660611,52.228957270767154,0.0
89133.33333333336,22.015919729473147,30.29788659560215,52.3138063250753,0.0
89166.66666666666,22.081016298434744,30.30866187875491,52.38967817718966,0.0
89200.0,22.141718411590844,30.31605172187719,52.45777013346804,0.0
89233.33333333336,22.197424818340195,30.321640642725907,52.519065461066106,0.0
89266.66666666666,22.243801513853743,30.32781981516418,52.57162132901792,0.0
89300.0,22.282979365601435,30.331803015681142,52.61478238128257,0.0
89333.33333333336,22.30726299223994,30.335110403894717,52.64237339613466,0.0
89366.66666666666,22.31278033989722,30.336541241906538,52.649321581803754,0.0
89400.0,22.299531408573266,30.33321727311954,52.63274868169281,0.0
89433.33333333336,22.275501675083476,30.33331972127567,52.60882139635914,0.0
89466.66666666666,22.248515695165967,30.341451630649154,52.589967325815124,0.0
89500.0,22.21809632338263,30.34980136804975,52.56789769143238,0.0
89533.33333333336,22.182603297453635,30.35464501398193,52.53724831143556,0.0
89566.66666666666,22.13923875845327,30.357316627947107,52.49655538640038,0.0
89600.0,22.088002706381516,30.35514700777621,52.443149714157734,0.0
89633.33333333336,22.029984030127274,30.3468937944745,52.37687782460178,0.0
89666.66666666666,21.97029406082366,30.336235375395308,52.30652943621897,0.0
89700.0,21.91173191552523,30.323962949995636,52.23569486552086,0.0
89733.33333333336,21.86101550480557,30.31680033578844,52.17781584059401,0.0
89766.66666666666,21.822199124197326,30.320982786148054,52.14318191034538,0.0
89800.0,21.79528277370049,30.337772287963187,52.13305506166368,0.0
89833.33333333336,21.778016107033814,30.364053381620376,52.14206948865419,0.0
89866.66666666666,21.767416107033817,30.394718746491485,52.1621348535253,0.0
89900.0,21.763482773700492,30.4300273319905,52.193510105691,0.0
89933.33333333336,21.76492721814494,30.471419733852745,52.23634695199768,0.0
89966.66666666666,21.770816107033824,30.520235796240446,52.291051903274266,0.0
90000.0,21.785514146249515,30.575098554383956,52.36061270063347,0.0
90033.33333333336,21.814159897883503,30.63808683450746,52.45224673239096,0.0
90066.66666666666,21.8532426350706,30.71135662732593,52.56459926239653,0.0
90100.0,21.901737702031102,30.79760520717777,52.699342909208866,0.0
90133.33333333336,21.955022876542788,30.887103462466296,52.842126339009084,0.0
90166.66666666666,22.003328223965138,30.96108430302753,52.96441252699267,0.0
90200.0,22.04393112395794,31.016857311724173,53.06078843568211,0.0
90233.33333333336,22.072179386872257,31.053150151637997,53.12532953851026,0.0
90266.66666666666,22.08693967937477,31.069313680272415,53.156253359647174,0.0
90300.0,22.088212001465468,31.065053143484473,53.153265144949934,0.0
90333.33333333336,22.076951908699904,31.039970874814067,53.116922783513964,0.0
90366.66666666666,22.054426067744757,30.99332476826596,53.04775083601072,0.0
90400.0,22.022099031914134,30.928540359688096,52.95063939160223,0.0
90433.33333333336,21.97869113370051,30.855780014237794,52.83447114793831,0.0
90466.66666666666,21.920408335163515,30.769981543462784,52.6903898786263,0.0
90500.0,21.848302102101183,30.66681558191285,52.51511768401404,0.0
90533.33333333336,21.767318000926835,30.550291495259884,52.317609496186726,0.0
90566.66666666666,21.687562445371277,30.431206294318063,52.118768739689344,0.0
90600.0,21.610029112037946,30.310974481008262,51.92100359304621,0.0
90633.33333333336,21.53547355648239,30.191455889035463,51.726929445517854,0.0
90666.66666666666,21.46536244537128,30.076589342744604,51.54195178811588,0.0
90700.0,21.399695778704615,29.96585552777476,51.365551306479375,0.0
90733.33333333336,21.33847355648239,29.85867504079078,51.19714859727317,0.0
90766.66666666666,21.281695778704616,29.754409224274397,51.03610500297901,0.0
90800.0,21.229362445371283,29.65236468062365,50.881727125994935,0.0
90833.33333333336,21.182674003160233,29.55540339352705,50.73807739668729,0.0
90866.66666666666,21.143221741853694,29.467526952234017,50.61074869408772,0.0
90900.0,21.110405661451683,29.388200919006785,50.49860658045847,0.0
90933.33333333336,21.082603539731977,29.31754183107578,50.400145370807756,0.0
90966.66666666666,21.059926487805683,29.25543588222074,50.31536237002643,0.0
91000.0,21.04408561678391,29.207913269155416,50.25199888593933,0.0
91033.33333333336,21.038637331479116,29.17605347773535,50.21469080921447,0.0
91066.66666666666,21.045280145691724,29.1653207295134,50.210600875205124,0.0
91100.0,21.06401405942173,29.178918698743754,50.242932758165495,0.0
91133.33333333336,21.096548474378547,29.217726492194952,50.3142749665735,0.0
91166.66666666666,21.145847783897487,29.281576838879676,50.42742462277716,0.0
91200.0,21.2051887041852,29.357987881980474,50.56317658616567,0.0
91233.33333333336,21.27320328437625,29.446103967726025,50.719307252102276,0.0
91266.66666666666,21.348467738876003,29.544833322147607,50.89330106102361,0.0
91300.0,21.43098206768445,29.65565704117378,51.08663910885822,0.0
91333.33333333336,21.520746270801595,29.779896138235344,51.30064240903693,0.0
91366.66666666666,21.612612937468263,29.910627082857825,51.523240020326085,0.0
91400.0,21.70447960413493,30.04490219956123,51.74938180369616,0.0
91433.33333333336,21.796346270801596,30.18296196650422,51.97930823730581,0.0
91466.66666666666,21.88917848053942,30.31961910553647,52.208797586075896,0.0
91500.0,21.98380844308624,30.44888839791656,52.4326968410028,0.0
91533.33333333336,22.08023615844204,30.57425304134244,52.65448919978448,0.0
91566.66666666666,22.17846162660684,30.699522372206157,52.877983998812994,0.0
91600.0,22.278484847580625,30.82851417137832,53.106999018958945,0.0
91633.33333333336,22.381867854116567,30.960098809180238,53.3419666632968,0.0
91666.66666666666,22.479629945619838,31.080481406261534,53.56011135188137,0.0
91700.0,22.57177112209042,31.191002390123852,53.76277351221427,0.0
91733.33333333336,22.658291383528333,31.29339023846062,53.95168162198895,0.0
91766.66666666666,22.739190729933558,31.38981181550362,54.129002545437174,0.0
91800.0,22.814469161306103,31.482851779880033,54.297320941186136,0.0
91833.33333333336,22.884126677645973,31.57537861297268,54.45950529061866,0.0
91866.66666666666,22.949741056730943,31.66909097005294,54.61883202678388,0.0
91900.0,23.00953738816674,31.75880904500574,54.768346433172475,0.0
91933.33333333336,23.05697445331538,31.82720473936404,54.88417919267942,0.0
91966.66666666666,23.09003395152326,31.863893819486496,54.95392777100976,0.0
92000.0,23.107466209587777,31.865375877082226,54.972842086670006,0.0
92033.33333333336,23.1130707803793,31.84711164621865,54.960182426597946,0.0
92066.66666666666,23.111971021423017,31.820940432785434,54.932911454208444,0.0
92100.0,23.104166932718925,31.788775237171823,54.892942169890745,0.0
92133.33333333336,23.090169625378138,31.753011769319233,54.84318139469737,0.0
92166.66666666666,23.07391243273399,31.7139264949209,54.787838927654896,0.0
92200.0,23.055395354786477,31.67317121041445,54.72856656520092,0.0
92233.33333333336,23.034618391535602,31.63221353830131,54.66683192983691,0.0
92266.66666666666,23.011581542981357,31.592190395939983,54.60377193892134,0.0
92300.0,22.986284809123756,31.553899070109125,54.540183879232885,0.0
92333.33333333336,22.961062586901534,31.522016966547252,54.48307955344879,0.0
92366.66666666666,22.93660635794531,31.486575241067904,54.42318159901321,0.0
92400.0,22.915736660975604,31.452736876430524,54.368473537406125,0.0
92433.33333333336,22.899075718214664,31.424795670632616,54.32387138884728,0.0
92466.66666666666,22.890024859197144,31.404403683244574,54.29442854244172,0.0
92500.0,22.889779145651428,31.394220563356424,54.28399970900786,0.0
92533.33333333336,22.89658847582743,31.39801154954131,54.294600025368744,0.0
92566.66666666666,22.90813294740524,31.417847493121602,54.32598044052684,0.0
92600.0,22.924412560384848,31.453071483239164,54.377484043624015,0.0
92633.33333333336,22.940346843385797,31.48846527886624,54.42881212225203,0.0
92666.66666666666,22.954585291357578,31.517762631636025,54.472347922993606,0.0
92700.0,22.96712790430019,31.53859076181153,54.505718666111726,0.0
92733.33333333336,22.977974682213638,31.549445677069155,54.5274203592828,0.0
92766.66666666666,22.987125625097914,31.549739192309996,54.5368648174079,0.0
92800.0,22.995557533929823,31.54246924815714,54.538026782086966,0.0
92833.33333333336,23.005496945135906,31.53776880925839,54.5432657543943,0.0
92866.66666666666,23.017810525382817,31.535811113369554,54.55362163875237,0.0
92900.0,23.029275556617826,31.53816985812808,54.567445414745904,0.0
92933.33333333336,23.032722873015643,31.541713738795586,54.57443661181123,0.0
92966.66666666666,23.02534498576879,31.542009410939194,54.56735439670798,0.0
93000.0,23.007141894877265,31.535875533240944,54.543017428118205,0.0
93033.33333333336,22.978113600341054,31.52066299483849,54.49877659517954,0.0
93066.66666666666,22.93826010216017,31.49436208227423,54.4326221844344,0.0
93100.0,22.891181400334613,31.462454433126354,54.35363583346097,0.0
93133.33333333336,22.84360447899136,31.433230106920135,54.276834585911494,0.0
93166.66666666666,22.797840449241534,31.409389033918263,54.20722948315979,0.0
93200.0,22.754267088862896,31.390764352766254,54.14503144162916,0.0
93233.33333333336,22.71288439785546,31.37632423114887,54.089208629004325,0.0
93266.66666666666,22.673692376219215,31.364920502600814,54.038612878820025,0.0
93300.0,22.636691023954175,31.355309541131422,53.9920005650856,0.0
93333.33333333336,22.601880341060323,31.346186409507986,53.948066750568316,0.0
93366.66666666666,22.569260327537677,31.336228800960004,53.905489128497685,0.0
93400.0,22.540926994204344,31.32952995164829,53.87045694585263,0.0
93433.33333333336,22.51703810531545,31.32583546925403,53.84287357456948,0.0
93466.66666666666,22.49759366087101,31.324452671872336,53.82204633274335,0.0
93500.0,22.482593660871007,31.324640737604824,53.807234398475835,0.0
93533.33333333336,22.472038105315452,31.32562357984485,53.7976616851603,0.0
93566.66666666666,22.467904771982123,31.33247258334912,53.80037735533124,0.0
93600.0,22.46950477198212,31.345592742956384,53.8150975149385,0.0
93633.33333333336,22.474407718869294,31.365240107592335,53.83964782646162,0.0
93666.66666666666,22.481305270885844,31.390799537099596,53.872104807985444,0.0
93700.0,22.489819650253988,31.421427305843725,53.91124695609771,0.0
93733.33333333336,22.499950856973726,31.455799069899264,53.955749926873,0.0
93766.66666666666,22.51169889104506,31.492310081025238,54.004008972070295,0.0
93800.0,22.525063752467982,31.52925058808825,54.05431434055623,0.0
93833.33333333336,22.53842321902028,31.560683184123423,54.09910640314371,0.0
93866.66666666666,22.551177290701947,31.584147403495717,54.135324694197664,0.0
93900.0,22.56332596751299,31.59928969930736,54.162615666820344,0.0
93933.33333333336,22.574869249453407,31.60614158751641,54.181010836969826,0.0
93966.66666666666,22.585807136523194,31.60501987962595,54.19082701614914,0.0
94000.0,22.60131189842796,31.611896252421367,54.213208150849326,0.0
94033.33333333336,22.62159904640543,31.628085070944767,54.24968411735019,0.0
94066.66666666666,22.641956782429553,31.65360756376099,54.29556434619054,0.0
94100.0,22.656723959679283,31.677732514522088,54.334456474201374,0.0
94133.33333333336,22.664452388391826,31.69967164533703,54.36412403372886,0.0
94166.66666666666,22.66514206856718,31.71759588559758,54.38273795416476,0.0
94200.0,22.658793000205343,31.729344237875516,54.38813723808086,0.0
94233.33333333336,22.645405183306323,31.73265146941829,54.37805665272462,0.0
94266.66666666666,22.624978617870113,31.725476338872067,54.350454956742176,0.0
94300.0,22.59751330389671,31.706289375586106,54.303802679482814,0.0
94333.33333333336,22.571564037207587,31.67579996791266,54.24736400512025,0.0
94366.66666666666,22.550294920366838,31.648206159638033,54.19850108000487,0.0
94400.0,22.533705953374465,31.632757157920494,54.16646311129496,0.0
94433.33333333336,22.52489305265972,31.62592608865878,54.15081914131849,0.0
94466.66666666666,22.52024851950236,31.608632452562226,54.128880972064586,0.0
94500.0,22.517924836932046,31.586026516020972,54.10395135295302,0.0
94533.33333333336,22.520525225349157,31.567463927224093,54.08798915257324,0.0
94566.66666666666,22.536949859355147,31.567931234538964,54.10488109389411,0.0
94600.0,22.581177782129046,31.58868693158005,54.1698647137091,0.0
94633.33333333336,22.64785286831475,31.633421877628194,54.281274745942945,0.0
94666.66666666666,22.723153761490885,31.690394185411048,54.41354794690193,0.0
94700.0,22.804249581426582,31.756942423974465,54.56119200540105,0.0
94733.33333333336,22.891140328121836,31.83419981180891,54.72534013993074,0.0
94766.66666666666,22.9804069947885,31.91858905352803,54.898996048316526,0.0
94800.0,23.069673661455166,32.00738347570803,55.0770571371632,0.0
94833.33333333336,23.157651439232943,32.09907661686084,55.256728056093785,0.0
94866.66666666666,23.243406994788497,32.19266519846668,55.43607219325518,0.0
94900.0,23.326940328121832,32.288570483399404,55.61551081152124,0.0
94933.33333333336,23.408251439232945,32.387275890194935,55.795527329427884,0.0
94966.66666666666,23.487340328121835,32.489321035210736,55.97666136333257,0.0
95000.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95033.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95066.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95100.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95133.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95166.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95200.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95233.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95266.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95300.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95333.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95366.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95400.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95433.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95466.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95500.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95533.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95566.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95600.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95633.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95666.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95700.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95733.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95766.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95800.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95833.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95866.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95900.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95933.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
95966.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96000.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96033.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96066.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96100.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96133.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96166.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96200.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96233.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96266.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96300.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96333.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96366.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96400.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96433.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96466.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96500.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96533.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96566.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96600.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96633.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96666.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96700.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96733.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96766.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96800.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96833.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96866.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96900.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96933.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
96966.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97000.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97033.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97066.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97100.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97133.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97166.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97200.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97233.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97266.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97300.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97333.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97366.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97400.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97433.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97466.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97500.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97533.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97566.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97600.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97633.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97666.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97700.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97733.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97766.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97800.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97833.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97866.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97900.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97933.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
97966.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98000.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98033.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98066.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98100.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98133.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98166.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98200.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98233.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98266.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98300.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98333.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98366.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98400.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98433.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98466.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98500.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98533.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98566.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98600.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98633.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98666.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98700.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98733.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98766.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98800.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98833.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98866.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98900.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98933.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
98966.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99000.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99033.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99066.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99100.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99133.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99166.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99200.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99233.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99266.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99300.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99333.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99366.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99400.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99433.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99466.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99500.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99533.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99566.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99600.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99633.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99666.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99700.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99733.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99766.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99800.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99833.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99866.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99900.0,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99933.33333333336,23.487340328121842,32.48932103521077,55.97666136333261,0.0
99966.66666666666,23.487340328121842,32.48932103521077,55.97666136333261,0.0


==> anc/cc_rl-savmpc_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
33.33333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
66.66666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
100.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
133.33333333333331,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
166.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
200.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
233.33333333333334,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
266.66666666666663,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
300.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
333.3333333333334,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
366.66666666666663,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
400.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
433.33333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
466.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
500.0000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
533.3333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
566.6666666666669,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
600.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
633.3333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
666.6666666666669,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
700.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
733.3333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
766.6666666666669,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
800.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
833.3333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
866.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
900.0000000000002,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
933.3333333333334,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
966.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1000.0000000000002,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1033.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1066.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1100.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1133.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1166.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1200.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1233.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1266.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1300.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1333.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1366.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1400.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1433.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1466.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1500.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1533.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1566.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1600.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1633.3333333333337,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1666.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1700.0000000000005,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1733.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1766.6666666666665,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1800.0000000000005,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1833.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1866.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1900.0000000000005,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1933.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
1966.6666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2000.0000000000005,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2033.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2066.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2100.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2133.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2166.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2200.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2233.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2266.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2300.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2333.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2366.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2400.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2433.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2466.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2500.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2533.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2566.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2600.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2633.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2666.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2700.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2733.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2766.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2800.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2833.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2866.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2900.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2933.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
2966.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3000.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3033.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3066.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3100.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3133.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3166.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3200.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3233.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3266.6666666666674,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3300.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3333.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3366.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3400.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3433.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3466.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3500.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3533.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3566.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3600.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3633.333333333333,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3666.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3700.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3733.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3766.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3800.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3833.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3866.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3900.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3933.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
3966.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4000.000000000001,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4033.3333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4066.666666666667,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4100.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4133.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4166.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4200.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4233.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4266.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4300.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4333.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4366.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4400.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4433.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4466.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4500.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4533.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4566.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4600.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4633.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4666.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4700.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4733.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4766.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4800.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4833.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4866.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4900.0,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4933.333333333335,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
4966.666666666666,57.02731422539414,27.11479320251432,84.14210742790846,29.912521022879822
5000.0,57.49190602758239,27.28340274181022,84.77530876939261,30.208503285772167
5033.333333333335,58.00302519138178,27.434638803209502,85.43766399459128,30.56838638817228
5066.666666666666,58.456486349015385,27.632674473328038,86.08916082234342,30.823811875687348
5100.0,58.930671193490355,27.816350905663445,86.7470220991538,31.11432028782691
5133.333333333335,59.34646161752131,27.98063935675458,87.32710097427588,31.365822260766727
5166.666666666666,59.76502015357202,28.22609651631219,87.9911166698842,31.538923637259828
5200.0,60.1827130299287,28.44339205465239,88.62610508458108,31.73932097527631
5233.333333333335,60.591409083453385,28.62422234229676,89.21563142575015,31.967186741156624
5266.666666666666,61.04262743959061,28.832506502438584,89.8751339420292,32.21012093715203
5300.0,61.5025134998189,29.029241541113237,90.53175504093214,32.473271958705666
5333.333333333335,61.970919845065566,29.18813108700231,91.15905093206788,32.782788758063255
5366.666666666666,62.451498085152224,29.355065982817194,91.80656406796942,33.09643210233503
5400.0,62.919518715169076,29.53133192166254,92.45085063683162,33.388186793506534
5433.333333333335,63.364132971890406,29.727167287889,93.0913002597794,33.63696568400141
5466.666666666666,63.785963119355856,29.885222852917565,93.67118597227342,33.90074026643829
5500.0,64.2029378439762,30.039036495786196,94.2419743397624,34.16390134819001
5533.333333333335,64.64360702975924,30.221453947447763,94.86506097720701,34.422153082311475
5566.666666666666,65.11941481480262,30.40901246488914,95.52842727969177,34.71040234991348
5600.0,65.60223046292103,30.58393625091903,96.18616671384007,35.018294212002
5633.333333333335,66.07150345485621,30.736196174937387,96.8076996297936,35.33530727991882
5666.666666666666,66.51721959375834,30.92067730361355,97.4378968973719,35.59654229014479
5700.0,66.94421923118942,31.134747812376098,98.07896704356551,35.809471418813324
5733.333333333335,67.37759096990543,31.30473985967516,98.6823308295806,36.07285111023027
5766.666666666666,67.85656959057052,31.483124293490512,99.33969388406103,36.37344529708
5800.0,68.36060508094764,31.662112515001585,100.02271759594922,36.698492565946054
5833.333333333335,68.91610080569747,31.800206815683868,100.71630762138133,37.1158939900136
5866.666666666666,69.44580378979458,31.998030530768744,101.44383432056333,37.44777325902584
5900.0,69.96583867720341,32.208441698820465,102.17428037602387,37.75739697838294
5933.333333333335,70.47452128889036,32.382287755775856,102.85680904466622,38.0922335331145
5966.666666666666,71.00128322947968,32.56088958114017,103.56217281061984,38.440393648339516
6000.0,71.51795078569388,32.73136796888309,104.24931875457698,38.78658281681079
6033.333333333335,72.0279874893566,32.89697459282636,104.92496208218296,39.131012896530244
6066.666666666666,72.55588588077619,33.011313789350794,105.56719967012698,39.544572091425394
6100.0,73.12122155797833,33.11988297107344,106.24110452905177,40.00133858690489
6133.333333333335,73.70233661696597,33.248113812061625,106.9504504290276,40.45422280490434
6166.666666666666,74.2706743623888,33.39469652914357,107.66537089153238,40.87597783324523
6200.0,74.82629106104908,33.621517216018034,108.44780827706711,41.20477384503104
6233.333333333335,75.3950797181557,33.843540435077124,109.23862015323283,41.551539283078576
6266.666666666666,75.9636794263871,34.06775023011968,110.03142965650679,41.895929196267424
6300.0,76.45760534791887,34.23174927410381,110.68935462202268,42.22585607381506
6333.333333333335,76.93176949405287,34.45293230430318,111.38470179835605,42.47883718974969
6366.666666666666,77.40892994950997,34.67131615659004,112.0802461061,42.73761379291993
6400.0,77.86524157290852,34.862753082821975,112.7279946557305,43.00248849008654
6433.333333333335,78.34996764507875,35.04648136984647,113.39644901492522,43.30348627523228
6466.666666666666,78.83266853243225,35.23311725646293,114.06578578889518,43.59955127596932
6500.000000000001,79.26317397435419,35.42105069703274,114.68422467138693,43.84212327732145
6533.333333333335,79.66418480255398,35.61317412323122,115.2773589257852,44.05101067932276
6566.666666666666,80.09286274736074,35.81413705378168,115.90699980114242,44.27872569357906
6600.000000000002,80.46080650166444,36.01589513421852,116.47670163588296,44.44491136744592
6633.333333333334,80.82191189653244,36.1800804820262,117.00199237855864,44.64183141450624
6666.666666666666,81.20899197635308,36.264787582178506,117.47377955853159,44.94420439417457
6700.000000000002,81.55340777978049,36.35708214792256,117.91048992770305,45.196325631857924
6733.333333333334,81.9283664192249,36.460911716494444,118.38927813571934,45.46745470273046
6766.666666666666,82.33768020631213,36.584493735721644,118.92217394203377,45.753186470590485
6800.000000000002,82.75796854792844,36.68280597529855,119.44077452322699,46.07516257262989
6833.333333333334,83.14882785533986,36.81950922342235,119.9683370787622,46.32931863191751
6866.666666666666,83.5080312198022,36.936089794541374,120.44412101434358,46.57194142526083
6900.000000000002,83.9205829496628,37.06017808093717,120.98076103059998,46.86040486872563
6933.333333333334,84.33048387947636,37.17427994478517,121.50476382426153,47.15620393469119
6966.666666666666,84.78063439606495,37.291412797661586,122.07204719372655,47.48922159840337
7000.000000000002,85.21451058508781,37.367001252188516,122.58151183727632,47.84750933289929
7033.333333333334,85.63711533222936,37.48425560964641,123.12137094187577,48.152859722582946
7066.666666666666,86.0835614713306,37.664768781793896,123.7483302531245,48.4187926895367
7100.000000000002,86.60987132414682,37.86543981183643,124.47531113598325,48.74443151231039
7133.333333333334,87.13360192568497,38.0959985766155,125.22960050230047,49.03760334906947
7166.666666666666,87.68028407267842,38.317677338318596,125.99796141099702,49.36260673435982
7200.000000000002,88.29191401014991,38.51974057792129,126.8116545880712,49.77217343222862
7233.333333333334,88.947158287375,38.755137207868934,127.70229549524393,50.19202107950607
7266.666666666666,89.63484191078643,39.039833784685115,128.67467569547154,50.59500812610132
7300.000000000002,90.32451511017636,39.31141233246676,129.63592744264312,51.013102777709605
7333.333333333334,91.03638758004782,39.58653019545146,130.62291777549927,51.449857384596356
7366.666666666667,91.76958582059166,39.869364294537505,131.63895011512915,51.90022152605415
7400.000000000002,92.545085993592,40.1841992312951,132.7292852248871,52.36088676229689
7433.333333333334,93.30985302239247,40.48418450550045,133.79403752789293,52.82566851689202
7466.666666666667,94.05504540780517,40.75974870988617,134.81479411769135,53.295296697919
7500.000000000002,94.84169153764023,41.114237356373366,135.9559288940136,53.727454181266864
7533.333333333334,95.61263305856792,41.45793412092272,137.07056717949064,54.1546989376452
7566.666666666667,96.3607221786443,41.79825675286452,138.1589789315088,54.56246542577978
7600.000000000002,97.07590240204755,42.118596564161244,139.19449896620878,54.9573058378863
7633.333333333334,97.77791627803082,42.528577550768205,140.30649382879903,55.24933872726261
7666.666666666667,98.48457311798855,42.92532270509383,141.40989582308237,55.55925041289471
7700.000000000002,99.18018219104938,43.35428821159151,142.5344704026409,55.825893979457874
7733.333333333334,99.86955561955611,43.77187335279321,143.64142897234933,56.0976822667629
7766.666666666667,100.54504729995286,44.23634908754891,144.78139638750176,56.30869821240395
7800.000000000002,101.24340366043211,44.70808678334888,145.95149044378098,56.535316877083226
7833.333333333334,101.96918203379657,45.178906845555474,147.14808887935203,56.7902751882411
7866.666666666667,102.58964152485429,45.64245017706692,148.2320917019212,56.94719134778737
7900.000000000002,103.15721393873233,46.106436767454326,149.26365070618664,57.050777171278
7933.333333333334,103.7644933211864,46.54163893237124,150.30613225355762,57.22285438881515
7966.666666666667,104.36551723050785,46.83974768994133,151.20526492044917,57.525769540566515
8000.000000000002,104.93131065947455,47.00391306762269,151.93522372709725,57.92739759185186
8033.333333333334,105.49413893746191,47.17686053504812,152.67099947251003,58.31727840241379
8066.666666666667,106.07066887906777,47.31027933679752,153.3809482158653,58.76038954227025
8100.000000000002,106.73782527258128,47.45889762697577,154.19672289955705,59.278927645605506
8133.333333333334,107.45260242550951,47.615114144528704,155.06771657003821,59.83748828098081
8166.666666666667,108.15245558033385,47.75352952013306,155.90598510046692,60.39892606020079
8200.0,108.86480125778317,47.92165085956033,156.78645211734352,60.94315039822284
8233.333333333332,109.55632584350185,48.13773766756786,157.69406351106971,61.41858817593399
8266.66666666667,110.27308424306747,48.388056626397564,158.66114086946504,61.88502761666991
8300.0,111.00700585696157,48.67122370504851,159.67822956201007,62.33578215191306
8333.333333333332,111.74308516435158,48.980262569468636,160.72334773382022,62.76282259488295
8366.66666666667,112.40429248418219,49.354819533639926,161.75911201782213,63.04947295054227
8400.0,113.10809238976256,49.767458117306624,162.8755505070692,63.34063427245594
8433.333333333332,113.79509234116021,50.13699533323983,163.93208767440004,63.65809700792038
8466.66666666667,114.47466635201769,50.475454474567634,164.95012082658533,63.99921187745006
8500.0,115.12773775495802,50.797546969683246,165.92528472464127,64.33019078527477
8533.333333333332,115.81134840198115,51.06900433515671,166.88035273713786,64.74234406682444
8566.66666666667,116.49369388889255,51.33097798918644,167.824671878079,65.16271589970611
8600.0,117.08035995005838,51.59235569366669,168.67271564372507,65.48800425639169
8633.333333333332,117.67163350962949,51.842077852128945,169.51371136175842,65.82955565750055
8666.66666666667,118.24417498747103,52.044210293963474,170.2883852814345,66.19996469350755
8700.0,118.7807977739928,52.205989569527304,170.98678734352012,66.5748082044655
8733.333333333332,119.37886363965676,52.36798682324756,171.74685046290432,67.0108768164092
8766.66666666667,120.0206669434623,52.57573178365436,172.59639872711665,67.44493515980794
8800.0,120.62429003955414,52.78781715248229,173.41210719203644,67.83647288707185
8833.333333333332,121.15834799484922,53.042493289906744,174.20084128475597,68.11585470494248
8866.66666666667,121.70222853513195,53.29243631510577,174.9946648502377,68.40979222002619
8900.0,122.19756495014066,53.523609102666505,175.72117405280716,68.67395584747416
8933.333333333332,122.63967746109658,53.71040962034908,176.35008708144568,68.9292678407475
8966.66666666667,123.16320879167706,53.95108420242669,177.11429299410375,69.21212458925038
9000.0,123.73599446839384,54.18241933515927,177.9184138035531,69.55357513323457
9033.333333333332,124.35578397087204,54.385785982765675,178.7415699536377,69.96999798810637
9066.66666666667,125.01106914830936,54.580665865357446,179.5917350136668,70.43040328295191
9100.0,125.67643424805763,54.74742048405526,180.4238547321129,70.92901376400238
9133.333333333332,126.37263080262045,54.915847002025515,181.28847780464596,71.45678380059493
9166.66666666667,127.08808710324456,55.09600074454963,182.1840878477942,71.99208635869493
9200.0,127.76881612599375,55.277562849140764,183.04637897513453,72.49125327685299
9233.333333333332,128.53183749620123,55.43847441752,183.97031191372122,73.09336307868124
9266.66666666667,129.29421421059143,55.645880421171064,184.9400946317625,73.64833378942038
9300.0,130.07587586135554,55.862198053555936,185.93807391491148,74.2136778077996
9333.333333333332,130.86627879590057,56.11277011627571,186.97904891217627,74.75350867962486
9366.66666666667,131.61497411244935,56.43694877950046,188.0519228919498,75.17802533294889
9400.0,132.32386902116698,56.761763244098,189.085632265265,75.56210577706898
9433.333333333332,132.9701226782244,56.97893574962006,189.94905842784448,75.99118692860435
9466.66666666667,133.5862248607369,57.2029519314932,190.7891767922301,76.3832729292437
9500.0,134.23019084704976,57.433773333082165,191.66396418013193,76.79641751396758
9533.333333333332,134.89979207743716,57.64708905870665,192.5468811361438,77.2527030187305
9566.66666666667,135.5473026387697,57.83421557996016,193.38151821872987,77.71308705880955
9600.0,136.28021842303522,58.01175415472049,194.2919725777557,78.26846426831473
9633.333333333332,137.00513027619115,58.18833801551267,195.19346829170382,78.81679226067848
9666.66666666667,137.711020225213,58.37655283627193,196.08757306148493,79.33446738894106
9700.0,138.44662191512447,58.60504756549735,197.05166948062183,79.84157434962711
9733.333333333332,139.2207782029521,58.953690144143415,198.1744683470955,80.26708805880867
9766.66666666667,140.0258539819734,59.2631722805415,199.28902626251488,80.7626817014319
9800.0,140.73724032902916,59.539394896981925,200.27663522601108,81.19784543204725
9833.333333333332,141.467325980494,59.844168188822934,201.31149416931692,81.62315779167106
9866.66666666667,142.1905780288218,60.118850044029685,202.30942807285146,82.0717279847921
9900.0,142.86923657347864,60.33361608516129,203.20285265863993,82.53562048831736
9933.333333333332,143.49793972910774,60.53468713687064,204.0326268659784,82.9632525922371
9966.66666666667,144.09958735204194,60.7269338279656,204.82652118000755,83.37265352407633
10000.0,144.69553612807076,60.867589633942764,205.56312576201353,83.82794649412799
10033.333333333332,145.23842459372838,61.01502136126221,206.25344595499058,84.22340323246618
10066.66666666667,145.74718685135485,61.10629121722835,206.8534780685832,84.64089563412651
10100.0,146.29316231413756,61.25363846474143,207.546800778879,85.03952384939613
10133.333333333332,146.84321971214976,61.42144226581822,208.264661977968,85.42177744633153
10166.66666666667,147.42235075082183,61.60836494865297,209.0307156994748,85.81398580216887
10200.0,148.02840510345968,61.784331462315585,209.81273656577525,86.2440736411441
10233.333333333332,148.61518011242413,61.92190520435204,210.53708531677617,86.69327490807208
10266.66666666667,149.20146119560988,62.04797148019079,211.24943267580068,87.15348971541908
10300.0,149.79555271856077,62.159838737093125,211.9553914556539,87.63571398146765
10333.333333333332,150.41960133599287,62.31920303170288,212.73880436769574,88.10039830429
10366.66666666667,151.02048097955318,62.493310487880855,213.51379146743403,88.52717049167234
10400.0,151.62540607533356,62.68957854681172,214.3149846221453,88.93582752852184
10433.333333333332,152.23706492841703,62.8320194618976,215.06908439031463,89.40504546651943
10466.66666666667,152.83395060803238,62.912243170935,215.74619377896738,89.92170743709738
10500.0,153.46154968831198,62.96155835390456,216.42310804221654,90.49999133440741
10533.333333333332,154.06840019247448,63.03433439691791,217.1027345893924,91.03406579555657
10566.66666666667,154.69251981976495,63.103661612345505,217.79618143211047,91.58885820741945
10600.0,155.33790851720602,63.16268892046567,218.50059743767167,92.17521959674035
10633.333333333332,155.960155189285,63.26252322437417,219.22267841365917,92.69763196491081
10666.66666666667,156.56836989975704,63.38052492443991,219.94889482419694,93.18784497531713
10700.0,157.19567852990127,63.53072254648421,220.72640107638549,93.66495598341706
10733.333333333332,157.793385044183,63.647464881872466,221.44084992605548,94.14592016231053
10766.66666666667,158.3747979932508,63.76581344079892,222.14061143404973,94.60898455245189
10800.0,158.9485280564992,63.898832335656266,222.84736039215548,95.04969572084295
10833.333333333332,159.5898544038379,64.00875466175617,223.59860906559408,95.58109974208173
10866.66666666667,160.2760552974169,64.05334926760797,224.32940456502484,96.22270602980892
10900.0,161.00161957109918,64.05143903019648,225.05305860129567,96.9501805409027
10933.333333333332,161.77482457268832,64.16972615569941,225.94455072838772,97.60509841698891
10966.66666666667,162.53121198873487,64.25911041943576,226.79032240817062,98.27210156929911
11000.0,163.2294745423835,64.37240018778589,227.6018747301694,98.85707435459763
11033.333333333332,163.91462361157866,64.50846642395804,228.4230900355367,99.40615718762062
11066.66666666667,164.65302778715713,64.69988577483888,229.352913561996,99.95314201231825
11100.0,165.43766387710124,64.94591372015115,230.38357759725238,100.49175015695009
11133.333333333332,166.23259760440777,65.21910903226944,231.45170663667722,101.01348857213833
11166.66666666667,167.02412431095848,65.52204094339066,232.54616525434915,101.50208336756782
11200.0,167.8303735970086,65.75610711009958,233.58648070710817,102.07426648690901
11233.333333333332,168.6145961812881,65.96747235555888,234.58206853684698,102.64712382572922
11266.66666666667,169.38902951537685,66.20560847422047,235.59463798959732,103.18342104115638
11300.0,170.17259890637777,66.46326398562918,236.63586289200697,103.70933492074859
11333.333333333332,171.049269642529,66.69393087562635,237.74320051815533,104.35533876690265
11366.66666666667,172.01833011252648,66.9671137706581,238.9854438831846,105.05121634186838
11400.0,173.03947839135884,67.27623214932844,240.3157105406873,105.7632462420304
11433.333333333332,174.0793307049843,67.56691266700942,241.6462433719937,106.51241803797488
11466.66666666667,175.09282585083088,67.79441024100075,242.88723609183162,107.29841560983013
11500.0,176.05204654995893,67.97745911628789,244.02950566624682,108.07458743367104
11533.333333333332,176.8969041163385,68.1508326133128,245.04773672965132,108.7460715030257
11566.66666666667,177.6521542637763,68.35996285651592,246.01211712029223,109.29219140726039
11600.0,178.39842814185778,68.56538098100415,246.96380912286193,109.83304716085362
11633.333333333332,179.11502084213504,68.73583593724858,247.8508567793836,110.37918490488646
11666.66666666667,179.79341851448422,68.86133932459506,248.65475783907928,110.93207918988915
11700.0,180.42364014864836,68.98664915147215,249.4102893001205,111.43699099717621
11733.333333333332,181.11515693782582,69.21409873912741,250.3292556769532,111.90105819869841
11766.66666666667,181.80473787079333,69.43896791978264,251.24370579057597,112.36576995101069
11800.0,182.52788161109643,69.6827369475539,252.21061855865034,112.84514466354253
11833.333333333332,183.34190938157641,70.02881474109431,253.3707241226707,113.3130946404821
11866.66666666667,184.21585654972188,70.4104683537177,254.62632490343958,113.80538819600417
11900.0,185.08165117240898,70.8166479545702,255.89829912697917,114.26500321783878
11933.333333333332,185.97337535012605,71.17514125708567,257.1485166072117,114.79823409304038
11966.66666666667,186.8718140549407,71.52268198644505,258.39449604138576,115.34913206849565
12000.0,187.76880354507918,71.85806393598745,259.6268674810666,115.91073960909173
12033.333333333332,188.69865717136736,72.13166669001946,260.83032386138683,116.5669904813479
12066.66666666667,189.68588438870432,72.45085904453366,262.136743433238,117.23502534417067
12100.0,190.72168396121478,72.74382670287932,263.4655106640941,117.97785725833546
12133.333333333332,191.77383722231957,73.02279356897382,264.7966307912934,118.75104365334575
12166.66666666667,192.82247797129196,73.31320909228918,266.13568706358114,119.50926887900278
12200.0,193.88812037445217,73.64715555768845,267.5352759321406,120.24096481676372
12233.333333333332,194.9589098136147,73.98921675099454,268.94812656460925,120.96969306262015
12266.66666666667,196.08546638455422,74.3271513363193,270.4126177208735,121.75831504823492
12300.0,197.23003772703285,74.69570996078816,271.925747687821,122.53432776624469
12333.333333333332,198.3552490296633,75.07414483842226,273.4293938680855,123.28110419124104
12366.66666666667,199.4324395236559,75.41804699068636,274.85048651434226,124.01439253296952
12400.0,200.55052553930017,75.80030468072323,276.3508302200234,124.75022085857694
12433.333333333332,201.65245345731003,76.1551598503541,277.80761330766416,125.49729360695594
12466.66666666667,202.71198058269175,76.46692549478625,279.178906077478,126.2450550879055
12500.0,203.74314947617063,76.74502781594589,280.4881772921165,126.99812166022474
12533.333333333332,204.6872485964021,77.0243727412628,281.7116213376649,127.6628758551393
12566.66666666667,205.59521192131243,77.27475912250596,282.8699710438184,128.32045279880646
12600.0,206.41355545731588,77.50283382804453,283.9163892853604,128.91072162927134
12633.333333333332,207.13540737180875,77.80176048934125,284.93716786115,129.33364688246752
12666.66666666667,207.79650400486713,78.14943486375469,285.94593886862185,129.64706914111244
12700.0,208.45899292727995,78.47923952320454,286.9382324504845,129.9797534040754
12733.333333333332,209.14363191107049,78.80465074187109,287.94828265294154,130.3389811691994
12766.66666666667,209.88248121930664,79.10827205655016,288.99075327585683,130.77420916275648
12800.0,210.64307774710198,79.39124360764106,290.03432135474304,131.25183413946093
12833.333333333332,211.3831984114103,79.65661204055783,291.03981045196815,131.72658637085246
12866.66666666667,212.11378628588508,79.90544538237535,292.01923166826043,132.20834090350974
12900.000000000002,212.83927708482256,80.13967349400893,292.9789505788315,132.69960359081364
12933.333333333332,213.55574468582907,80.36677946727232,293.9225241531014,133.18896521855675
12966.66666666667,214.25531646253,80.59433682400613,294.8496532865361,133.66097963852388
13000.000000000002,214.99326076883693,80.80828927808795,295.8015500469249,134.18497149074898
13033.333333333332,215.854233373412,81.02333456455516,296.87756793796717,134.83089880885683
13066.66666666667,216.7114752802868,81.22907609768419,297.940551377971,135.48239918260262
13100.000000000002,217.52202505350772,81.41959103817656,298.9416160916843,136.10243401533114
13133.333333333332,218.28996989884732,81.6020700072357,299.892039906083,136.6878998916116
13166.666666666668,219.04492304576573,81.7721682572355,300.81709130300123,137.27275478853022
13200.000000000004,219.78012391584963,81.92953630148003,301.70966021732966,137.8505876143696
13233.333333333332,220.49770872906853,82.09471099091175,302.5924197199803,138.40299773815678
13266.666666666668,221.2072135382465,82.2460906753316,303.4533042135781,138.9611228629149
13300.000000000004,221.9195116364583,82.43174988218438,304.3512615186427,139.48776175427395
13333.333333333332,222.62986505500876,82.63420166209576,305.2640667171045,139.995663392913
13366.666666666668,223.39649221600033,82.84741692040828,306.2439091364086,140.54907529559205
13400.000000000004,224.22347391702883,82.99994499423099,307.22341891125984,141.22352892279784
13433.333333333332,225.0375045710582,83.17667381047896,308.2141783815372,141.86083076057923
13466.666666666668,225.8756065334046,83.3727549041138,309.2483614375184,142.5028516292908
13500.000000000004,226.67423069881082,83.64994106506938,310.3241717638802,143.02428963374143
13533.333333333332,227.41818530113625,83.97009766567936,311.3882829668156,143.4480876354569
13566.666666666668,228.17085643882805,84.28229734733304,312.4531537861611,143.888559091495
13600.000000000004,228.94499421966225,84.57295180405119,313.5179460237134,144.37204241561108
13633.333333333332,229.7576081513208,84.80759908073118,314.565207232052,144.9500090705896
13666.666666666668,230.49645214217577,85.0153351790405,315.5117873212163,145.48111696313526
13700.000000000004,231.19973549922221,85.1879557425648,316.387691241787,146.0117797566574
13733.333333333332,231.86126256568357,85.41313298993353,317.2743955556171,146.44812957575004
13766.666666666668,232.54695701678776,85.68635752356816,318.23331454035593,146.86059949321958
13800.000000000004,233.27720142910206,85.92231226892939,319.19951369803147,147.35488916017266
13833.333333333332,234.05089638198845,86.08117319883306,320.1320695808215,147.9697231831554
13866.666666666668,234.8393810864521,86.17812619374479,321.0175072801969,148.66125489270732
13900.000000000004,235.6103099960147,86.21963675416252,321.8299467501772,149.3906732418522
13933.333333333332,236.3785051812172,86.26971593644745,322.64822111766466,150.10878924476975
13966.666666666668,237.15492100047663,86.35491846603269,323.50983946650933,150.80000253444393
14000.000000000004,237.9711090242905,86.42878861088315,324.39989763517366,151.54232041340737
14033.333333333332,238.77648372520295,86.49426353809686,325.2707472632998,152.28222018710608
14066.666666666668,239.5551994170871,86.56304357046479,326.11824298755187,152.99215584662232
14100.000000000004,240.34459037616904,86.68253000356617,327.0271203797352,153.66206037260287
14133.333333333332,241.1625313637036,86.80357813889448,327.9661095025981,154.3589532248091
14166.666666666668,241.9961224985574,86.9372748691689,328.93339736772634,155.0588476293885
14200.000000000004,242.86555157868492,87.0725658018963,329.9381173805812,155.7929857767886
14233.333333333332,243.71792520730747,87.17848168461856,330.89640689192606,156.5394435226889
14266.666666666668,244.5850576972281,87.2615334067077,331.8465911039358,157.32352429052042
14300.000000000004,245.45212713079215,87.32826423570316,332.78039136649534,158.123862895089
14333.333333333332,246.32597753991124,87.39397770527812,333.71995524518934,158.93199983463313
14366.666666666668,247.17569641494424,87.46607891174081,334.64177532668504,159.70961750320345
14400.000000000004,248.02197338464023,87.53614760646188,335.5581209911021,160.48582577817837
14433.333333333332,248.88137718632535,87.59627436746214,336.4776515537875,161.2851028188632
14466.666666666668,249.77300971100033,87.6605090400483,337.4335187510486,162.11250067095204
14500.000000000004,250.68400457984478,87.73751511215254,338.42151969199733,162.94648946769223
14533.333333333332,251.59624390733674,87.84527412498255,339.4415180323193,163.7509697823542
14566.666666666668,252.52171318401292,87.97612591951427,340.4978391035272,164.54558726449864
14600.000000000004,253.4324930970928,88.06697618961617,341.499469286709,165.3655169074766
14633.333333333334,254.32711847740939,88.13873930296973,342.4658577803791,166.18837917443966
14666.666666666668,255.25454906799794,88.19819219191898,343.45274125991693,167.05635687607895
14700.000000000004,256.1514290723298,88.23477705308767,344.38620612541746,167.91665201924212
14733.333333333334,256.9877280207655,88.27257350343727,345.26030152420276,168.7151545173282
14766.666666666668,257.76817421711746,88.31427280765558,346.08244702477305,169.45390140946188
14800.000000000004,258.5459090465567,88.44559133870561,346.99150038526227,170.10031770785108
14833.333333333334,259.33895939917267,88.61242858031804,347.95138797949073,170.72653081885463
14866.666666666668,260.1196277743677,88.79632618671958,348.91595396108727,171.32330158764813
14900.000000000004,260.8911080419427,88.96322585531334,349.854333897256,171.92788218662935
14933.333333333334,261.6405059467833,89.10085270045525,350.7413586472386,172.53965324632807
14966.666666666668,262.3687697881183,89.20527569562908,351.5740454837474,173.1634940924892
15000.000000000004,263.0504663520094,89.31934737750775,352.36981372951715,173.7311189745016
15033.333333333334,263.69561267189613,89.47193089885835,353.16754357075445,174.22368177303778
15066.666666666668,264.38933406632833,89.58923990033207,353.9785739666604,174.80009416599626
15100.000000000004,265.08013194499136,89.69193692015952,354.7720688651509,175.38819502483184
15133.333333333334,265.8490302975335,89.816846615767,355.6658769133005,176.03218368176647
15166.666666666668,266.687010809675,89.87641908743723,356.5634298971122,176.81059172223775
15200.000000000004,267.53215605734846,89.95604469309465,357.4882007504431,177.5761113642538
15233.333333333334,268.37797242995407,90.00684982495056,358.38482225490463,178.3711226050035
15266.666666666668,269.1789937425,90.03273197413856,359.2117257166385,179.14626176836143
15300.000000000004,269.93514051888917,90.13279049982738,360.06793101871654,179.8023500190618
15333.333333333334,270.69078391809353,90.31918266964664,361.00996658774017,180.3716012484469
15366.666666666668,271.48183014766306,90.4969218690489,361.97875201671195,180.98490827861417
15400.000000000004,272.320667207874,90.63059462788351,362.9512618357575,181.6900725799905
15433.333333333334,273.21684375415816,90.7466372125174,363.96348096667555,182.47020654164078
15466.666666666668,274.13621626871975,90.86561234157445,365.0018286102942,183.27060392714532
15500.000000000004,275.08573473932444,90.95366267764425,366.03939741696865,184.1320720616802
15533.333333333334,276.0375516445188,90.98461664140373,367.0221682859226,185.0529350031151
15566.666666666668,276.97074085067584,90.97706795991489,367.94780881059074,185.99367289076093
15600.000000000004,277.90828789509993,90.96000016308565,368.8682880581856,186.94828773201428
15633.333333333334,278.86446090896305,90.93180183552185,369.7962627444849,187.9326590734412
15666.666666666668,279.8585485077243,90.87377613315554,370.7323246408799,188.98477237456876
15700.000000000004,280.8884569111642,90.78834735599072,371.6768042671549,190.1001095551735
15733.333333333334,281.912029241406,90.7334124110629,372.6454416524689,191.17861683034312
15766.666666666668,282.89624618708797,90.7044582618811,373.60070444896905,192.19178792520688
15800.000000000004,283.83731902999364,90.70788660694184,374.54520563693546,193.1294324230518
15833.333333333334,284.72419779594657,90.74816980472414,375.47236760067074,193.97602799122242
15866.666666666668,285.6043145530269,90.7660523313951,376.37036688442197,194.8382622216318
15900.000000000004,286.49231204467344,90.82673959551451,377.3190516401879,195.66557244915893
15933.333333333334,287.3481362560404,90.93362498268301,378.2817612387234,196.4145112733574
15966.666666666668,288.15743344102486,91.06757688145201,379.22501032247686,197.08985655957287
16000.000000000004,288.95934210225306,91.23734901812949,380.1966911203825,197.72199308412357
16033.333333333334,289.7508318366493,91.4001405362533,381.15097237290263,198.350691300396
16066.666666666668,290.4913046516485,91.59537912906853,382.086683780717,198.89592552257994
16100.000000000004,291.1973920933115,91.812724333535,383.01011642684654,199.3846677597765
16133.333333333334,291.88916225734715,92.02424094138142,383.9134031987286,199.86492131596572
16166.666666666668,292.56531229510836,92.21771372236739,384.7830260174758,200.34759857274096
16200.000000000004,293.23018001698665,92.37641445774344,385.60659447473006,200.85376555924321
16233.333333333334,293.8868354268049,92.54567062160014,386.43250604840506,201.34116480520476
16266.666666666668,294.5560336559251,92.73411275445203,387.29014641037713,201.82192090147305
16300.000000000004,295.2894871824791,92.95852886208546,388.24801604456457,202.33095832039362
16333.333333333334,296.07308557052914,93.13723667427183,389.210322244801,202.9358488962573
16366.666666666668,296.85824400907853,93.32379901110521,390.18204302018376,203.5344449979733
16400.0,297.6383440246291,93.53111624378835,391.1694602684174,204.10722778084073
16433.33333333334,298.4083145844221,93.73271080220518,392.1410253866273,204.6756037822169
16466.666666666664,299.2059047589483,93.91272915855087,393.11863391749915,205.29317560039743
16500.0,300.03368220524516,94.04635348629971,394.0800356915449,205.98732871894543
16533.33333333334,300.8681199793241,94.14543717918292,395.013557158507,206.72268280014117
16566.666666666664,301.6631908224385,94.27157443829277,395.93476526073124,207.39161638414572
16600.0,302.47467458114073,94.44039567727803,396.9150702584188,208.03427890386268
16633.33333333334,303.2547077656693,94.64613988451215,397.90084765018145,208.60856788115717
16666.666666666664,303.98201593537925,94.96247559628588,398.9444915316651,209.01954033909337
16700.0,304.75380576945804,95.25697810223177,400.0107838716898,209.49682766722628
16733.33333333334,305.5131596634629,95.52906152875487,401.04222119221777,209.984098134708
16766.666666666664,306.2564332865199,95.78574991094024,402.04218319746013,210.47068337557965
16800.0,307.0264396414086,96.04815889927721,403.0745985406858,210.9782807421314
16833.33333333334,307.8594766921858,96.27477369222218,404.134250384408,211.5847029999636
16866.666666666664,308.72421991670586,96.49312896661299,405.21734888331883,212.2310909500929
16900.0,309.58014551067623,96.73982502680525,406.3199705374815,212.84032048387098
16933.33333333334,310.4375608530563,97.00473205824801,407.4422929113043,213.4328287948083
16966.666666666664,311.2977432329551,97.25315285896123,408.55089609191634,214.04459037399386
17000.0,312.1923744326992,97.5087211535692,409.70109558626837,214.68365327913
17033.33333333334,313.1141973367006,97.68705803375738,410.80125537045797,215.42713930294323
17066.666666666664,314.03710895047755,97.8185324123429,411.85564136282045,216.21857653813464
17100.0,314.9281269908014,97.97333178045255,412.90145877125394,216.95479521034883
17133.33333333334,315.79420209818454,98.15230399973495,413.9465060979195,217.6418980984496
17166.666666666664,316.61099592788605,98.35063963869483,414.96163556658087,218.26035628919124
17200.0,317.381729933019,98.54590609981767,415.9276360328367,218.83582383320135
17233.33333333334,318.12098164969353,98.70468369428293,416.8256653439765,219.41629795541058
17266.666666666664,318.8551167722587,98.78205206970001,417.6371688419587,220.07306470255872
17300.0,319.5857188926021,98.81499974522066,418.4007186378227,220.7707191473814
17333.33333333334,320.3009146241713,98.81515789973773,419.116072523909,221.48575672443357
17366.666666666664,321.02172814891077,98.79129065377246,419.81301880268325,222.2304374951383
17400.0,321.7468298707544,98.73694618562571,420.4837760563801,223.00988368512873
17433.33333333334,322.4845920146051,98.6482235132143,421.1328155278194,223.83636850139078
17466.666666666664,323.2224090381493,98.54243353232124,421.76484257047053,224.67997550582805
17500.0,323.95749039052595,98.42472098553927,422.38221137606524,225.53276940498668
17533.33333333334,324.68478132316346,98.30102720701663,422.98580853018007,226.38375411614683
17566.666666666664,325.4248798068159,98.18177695140811,423.606656758224,227.2431028554078
17600.0,326.1921561461539,98.06413126157574,424.2562874077296,228.12802488457814
17633.33333333334,326.9993195453902,97.91939850251443,424.91871804790463,229.0799210428758
17666.666666666664,327.8182990482498,97.763523332869,425.5818223811188,230.0547757153808
17700.0,328.6780447749753,97.57502638369624,426.25307115867156,231.10301839127908
17733.33333333334,329.5524039795576,97.36341374469174,426.91581772424934,232.18899023486586
17766.666666666664,330.4484186058712,97.1115939836034,427.5600125894746,233.3368246222678
17800.0,331.3303874560402,96.84392289549356,428.1743103515338,234.48646456054666
17833.33333333334,332.2092728102085,96.56404180447949,428.773314614688,235.64523100572904
17866.666666666664,333.1718158307459,96.29581990218401,429.4676357329299,236.8759959285619
17900.0,334.16750085572687,96.001353664534,430.1688545202609,238.16614719119286
17933.33333333334,335.1366282041263,95.72682794345053,430.8634561475768,239.40980026067575
17966.666666666664,336.132788769988,95.6275606008101,431.7603493707981,240.50522816917788
18000.0,337.18040600552774,95.68945983839019,432.8698658439179,241.49094616713757
18033.33333333334,338.2252677744719,95.75611712562653,433.9813849000984,242.46915064884536
18066.666666666664,339.2228305708809,95.84268646565687,435.06551703653776,243.38014410522402
18100.0,340.1852771785499,95.92141810188173,436.1066952804316,244.26385907666815
18133.33333333334,341.12426663267144,95.98911277992043,437.1133794125919,245.135153852751
18166.666666666664,342.04965111535273,96.02314315822511,438.07279427357787,246.02650795712762
18200.0,342.9657506305368,95.99845491935436,438.9642055498911,246.96729571118243
18233.33333333334,343.8539696462916,95.8887697718422,439.7427394181338,247.9651998744494
18266.666666666664,344.69434605450357,95.74702863251656,440.44137468702013,248.947317421987
18300.0,345.4861625013474,95.6121081761175,441.0982706774649,249.8740543252299
18333.33333333334,346.2428264767215,95.51255300064864,441.7553794773702,250.73027347607288
18366.666666666664,347.0085106785026,95.43901495572511,442.4475256342277,251.5694957227775
18400.0,347.76886625956536,95.35143444639871,443.12030070596404,252.41743181316664
18433.33333333334,348.5241813933008,95.33141322092526,443.85559461422605,253.19276817237557
18466.666666666664,349.28879485673286,95.38639786564899,444.67519272238184,253.9023969910839
18500.0,350.0659932290451,95.51664084051218,445.5826340695573,254.5493523885329
18533.33333333334,350.86634018925406,95.67338171951559,446.53972190876965,255.19295846973847
18566.666666666664,351.69992925314517,95.83583432293213,447.53576357607733,255.86409493021304
18600.0,352.65449499304924,95.95901170765798,448.6135067007072,256.6954832853913
18633.33333333334,353.6458111998111,96.06793209768357,449.71374329749466,257.5778791021275
18666.666666666664,354.65686215144166,96.17329182833765,450.8301539797793,258.483570323104
18700.0,355.6746750545765,96.26023525140738,451.93491030598386,259.4144398031691
18733.33333333334,356.6756078003809,96.32917279890113,453.004780599282,260.34643500147973
18766.666666666664,357.6805850294712,96.35309765952796,454.0336826889992,261.32748736994324
18800.0,358.69057854121763,96.35916956758714,455.0497481088048,262.33140897363046
18833.33333333334,359.7464715918701,96.33691421418457,456.08338580605465,263.40955737768553
18866.666666666664,360.8138729650474,96.33899022818316,457.15286319323053,264.47488273686423
18900.0,361.8782946457747,96.37756193328117,458.2558565790559,265.5007327124935
18933.33333333334,362.9774466304934,96.4208510613701,459.3982976918635,266.55659556912326
18966.666666666664,364.0471779358397,96.4458317406925,460.4930096765322,267.60134619514724
19000.0,365.06408744072576,96.4734010772153,461.53748851794103,268.5906863635105
19033.33333333334,366.0248694854855,96.50346327208881,462.52833275757433,269.5214062133967
19066.666666666664,366.93550647055525,96.51535266291185,463.45085913346713,270.4201538076434
19100.0,367.8215552066419,96.53164808184151,464.3532032884834,271.2899071248004
19133.33333333334,368.6821729157926,96.52234399447167,465.20451691026426,272.1598289213209
19166.666666666664,369.53117601458945,96.5052055075276,466.03638152211704,273.02597050706186
19200.0,370.38443983491493,96.4731783887339,466.85761822364884,273.911261446181
19233.33333333334,371.21847570523624,96.44549128833113,467.6639669935674,274.7729844169051
19266.666666666664,372.0175831733804,96.40141664751394,468.4189998208943,275.61616652586645
19300.0,372.72966308082044,96.39754623457722,469.12720931539764,276.33211684624325
19333.33333333334,373.37073289287815,96.48126058441044,469.8519934772886,276.8894723084677
19366.666666666664,373.99545597539026,96.59576700734607,470.5912229827363,277.3996889680442
19400.0,374.65721473912083,96.68658277200913,471.34379751113,277.9706319671117
19433.33333333334,375.3907944269083,96.81225212577353,472.2030465526818,278.5785423011348
19466.666666666664,376.16989197259534,96.92199052481891,473.09188249741425,279.2479014477764
19500.0,376.9699133663578,97.00565705033014,473.9755704166879,279.9642563160277
19533.33333333334,377.7377388855773,97.10254565294909,474.84028453852636,280.63519323262824
19566.666666666664,378.4911649708303,97.1847308013557,475.675895772186,281.30643416947464
19600.0,379.23384245183155,97.23982504908919,476.4736675009207,281.9940174027424
19633.33333333334,379.9591985201762,97.26792473898995,477.22712325916615,282.6912737811862
19666.666666666664,380.6729454824892,97.24307589197693,477.91602137446614,283.4298695905122
19700.0,381.38536888272483,97.16545569782261,478.55082458054744,284.2199131849022
19733.33333333334,382.1148629919173,97.02333976399943,479.1382027559167,285.09152322791783
19766.666666666664,382.8479840025077,96.87087453501178,479.7188585375195,285.9771094674959
19800.0,383.6359724179568,96.76314267481025,480.39911509276703,286.87282974314655
19833.33333333334,384.44073798547504,96.65260550925385,481.09334349472886,287.7881324762212
19866.666666666664,385.2235987546153,96.63089808598555,481.85449684060086,288.59270066862973
19900.0,386.03160428047465,96.70774878083355,482.7393530613082,289.3238554996411
19933.33333333334,386.8894116329709,96.80616499564536,483.69557662861627,290.08324663732554
19966.666666666664,387.80713124083513,96.9053336816606,484.7124649224957,290.90179755917455
20000.0,388.75822043064574,97.02919344209515,485.7874138727409,291.7290269885506
20033.33333333334,389.7336339739584,97.15033656881548,486.88397054277385,292.5832974051429
20066.666666666664,390.7313372299868,97.26838067870995,487.99971790869677,293.4629565512769
20100.0,391.74237566327355,97.34669522073399,489.0890708840075,294.3956804425396
20133.33333333334,392.73302231622915,97.4117323686476,490.1447546848768,295.32128994758153
20166.666666666664,393.69860876908996,97.44184291133114,491.1404516804211,296.2567658577588
20200.0,394.6587356580517,97.51080651732666,492.16954217537835,297.147929140725
20233.33333333334,395.6252247724235,97.62009092966274,493.24531570208626,298.00513384276076
20266.666666666664,396.6056019636332,97.72635535045153,494.3319573140847,298.8792466131817
20300.0,397.59747914858445,97.80645165552879,495.40393080411326,299.79102749305565
20333.33333333334,398.6022295152294,97.8685550923837,496.4707846076131,300.7336744228457
20366.666666666664,399.6161517727749,97.88490676801642,497.50105854079135,301.7312450047585
20400.0,400.631666440027,97.8803270013341,498.5119934413611,302.7513394386929
20433.33333333334,401.6518312276167,97.89885991993384,499.55069114755054,303.75297130768286
20466.666666666664,402.67828508240086,97.9479944813439,500.6262795637448,304.73029060105694
20500.0,403.7131698897734,98.01362079817537,501.7267906879488,305.699549091598
20533.33333333334,404.75029351393573,98.08208721737465,502.83238073131037,306.6682062965611
20566.666666666664,405.78173545853105,98.15126790503862,503.9330033635697,307.6304675534924
20600.0,406.79048638913235,98.21029310725042,505.0007794963828,308.5801932818819
20633.33333333334,407.7810361172436,98.2803641735435,506.0614002907871,309.5006719437001
20666.666666666664,408.7715198197722,98.38031972658636,507.1518395463586,310.39120009318583
20700.0,409.7513465170483,98.51800693106988,508.2693534481182,311.23333958597846
20733.33333333334,410.7325900381575,98.70411660228216,509.4367066404397,312.02847343587536
20766.666666666664,411.71861228013955,98.83596708024963,510.5545793603892,312.8826451998899
20800.0,412.67436646288684,98.9237784337279,511.5981448966147,313.75058802915896
20833.33333333334,413.56989466325444,99.00522056538635,512.5751152286408,314.5646740978681
20866.666666666664,414.4161240658352,99.11571944167795,513.5318435075131,315.3004046241573
20900.0,415.21543238747677,99.26113770463306,514.4765700921098,315.95429468284374
20933.33333333334,415.96735895169917,99.44494285292602,515.4123018046251,316.52241609877314
20966.666666666664,416.6868643562517,99.66557773855462,516.3524420948063,317.0212866176971
21000.0,417.4102469947051,99.83740278047658,517.2476497751817,317.57284421422855
21033.33333333334,418.1469088876588,99.93264893481314,518.079557822472,318.2142599528457
21066.666666666664,418.8790308786676,99.94719895877044,518.8262298374381,318.93183191989715
21100.0,419.5968610708087,99.87658460709301,519.4734456779017,319.72027646371566
21133.33333333334,420.2867291958082,99.75245480372887,520.039183999537,320.53427439207934
21166.666666666664,420.9440858614291,99.58978637833248,520.5338722397615,321.3542994830966
21200.0,421.5991899929937,99.45015079517185,521.0493407881655,322.1490391978218
21233.33333333334,422.2750434354327,99.3242561589595,521.5992995943922,322.9507872764732
21266.666666666664,422.97602652197753,99.15032617523585,522.1263526972134,323.82570034674166
21300.0,423.6549948118653,98.95962325558494,522.6146180674502,324.6953715562804
21333.33333333334,424.2851653668062,98.78995132184441,523.0751166886506,325.4952140449618
21366.666666666664,424.85500549775384,98.64293731807865,523.4979428158325,326.21206817967516
21400.0,425.3544792626979,98.52700958252169,523.8814888452196,326.82746968017625
21433.33333333334,425.8071876327194,98.47086583357827,524.2780534662977,327.3363217991411
21466.666666666664,426.2658400118801,98.52432612947224,524.7901661413523,327.74151388240784
21500.0,426.71570168976643,98.64598354748435,525.3616852372508,328.0697181422821
21533.33333333334,427.1881838634717,98.77775715814293,525.9659410216146,328.41042670532875
21566.666666666664,427.67239932371535,98.89649344476078,526.5688927684762,328.7759058789546
21600.0,428.1672771892829,99.03670073775227,527.2039779270352,329.13057645153066
21633.33333333334,428.6817359351303,99.18794475522012,527.8696806903504,329.4937911799102
21666.666666666664,429.1893444737098,99.36711662578733,528.5564610994971,329.8222278479225
21700.0,429.71352652493346,99.53491529773557,529.2484418226691,330.1786112271979
21733.33333333334,430.28222290315614,99.63835154802835,529.9205744511845,330.64387135512777
21766.666666666664,430.86792278320394,99.71402779407416,530.5819505772781,331.15389498912975
21800.0,431.4524565921272,99.7605870960145,531.2130436881417,331.6918694961127
21833.33333333334,432.0349173397549,99.76233822500383,531.7972555647588,332.27257911475107
21866.666666666664,432.5925315094212,99.74075156543276,532.333283074854,332.8517799439884
21900.0,433.1469728763689,99.67776934206556,532.8247422184345,333.46920353430335
21933.33333333334,433.6786545816493,99.63487520559072,533.31352978724,334.0437793760586
21966.666666666664,434.1808566099414,99.61932274255614,533.8001793524975,334.56153386738526
22000.0,434.6525693205155,99.62514857661002,534.2777178971255,335.0274207439055
22033.33333333334,435.0958222600503,99.64328166107794,534.7391039211282,335.45254059897235
22066.666666666664,435.5217631962687,99.65177179506783,535.1735349913365,335.8699914012009
22100.0,435.9145894445362,99.66185362095099,535.5764430654872,336.2527358235852
22133.33333333334,436.28498032475,99.65903835833657,535.9440186830866,336.6259419664134
22166.666666666664,436.6565795578843,99.66053603062956,536.3171155885138,336.99604352725476
22200.0,437.026426156069,99.65682637490059,536.6832525309696,337.3695997811684
22233.33333333334,437.3802702933799,99.65663520834208,537.036905501722,337.7236350850378
22266.666666666664,437.7238633623988,99.65420327042746,537.3780666328263,338.06966009197134
22300.0,438.0675123951266,99.61580613223053,537.6833185273571,338.45170626289604
22333.33333333334,438.4180011141103,99.53788226121517,537.9558833753255,338.8801188528952
22366.666666666664,438.76636484310933,99.4596636856912,538.2260285288005,339.30670115741816
22400.0,439.10117784433675,99.3898171658645,538.4909950102012,339.71136067847226
22433.33333333334,439.4341325839019,99.33938344805344,538.7735160319553,340.0947491358485
22466.666666666664,439.78220374803635,99.3202771828091,539.1024809308454,340.46192656522726
22500.0,440.1636038256476,99.30079591750837,539.464399743156,340.86280790813925
22533.33333333334,440.5980234292384,99.25541027798937,539.8534337072279,341.34261315124905
22566.666666666664,441.1106914961993,99.19861162028685,540.3093031164861,341.91207987591247
22600.0,441.7554411859162,99.18604225019396,540.9414834361102,342.56939893572223
22633.33333333334,442.5277382003224,99.12275790407693,541.6504961043993,343.40498029624547
22666.666666666664,443.36380999734996,99.00272993641957,542.3665399337696,344.36108006093036
22700.0,444.1967597521609,98.87878108744796,543.0755408396088,345.31797866471294
22733.33333333334,445.01809942653125,98.75598399520008,543.7740834217313,346.26211543133115
22766.666666666664,445.8120161276965,98.6343037923863,544.4463199200828,347.17771233531016
22800.0,446.57137773338417,98.51583759801099,545.0872153313951,348.0555401353732
22833.33333333334,447.28527389882333,98.42180489759771,545.707078796421,348.8634690012256
22866.666666666664,447.95589208707906,98.36176856782981,546.3176606549089,349.59412351924925
22900.0,448.56505179498623,98.34628275978395,546.9113345547702,350.2187690352023
22933.33333333334,449.1257737455294,98.34608571073984,547.4718594562693,350.77968803478956
22966.666666666664,449.6334763526298,98.373901507498,548.0073778601278,351.25957484513185
23000.0,450.06456286725495,98.46015278194025,548.5247156491952,351.6044100853147
23033.33333333334,450.44327647647424,98.57176294278973,549.015039419264,351.8715135336845
23066.666666666664,450.7996377236101,98.68421571495504,549.4838534385651,352.11542200865506
23100.0,451.14910594093436,98.81737178439768,549.9664777253321,352.3317341565367
23133.33333333334,451.5066936283371,98.98209643898389,550.4887900673209,352.5245971893532
23166.666666666664,451.89045424819903,99.14399905835523,551.0344533065543,352.7464551898438
23200.0,452.31337273443336,99.27029659455721,551.5836693289906,353.0430761398761
23233.33333333334,452.77204727020853,99.35300148620193,552.1250487564105,353.4190457840066
23266.666666666664,453.2397904480581,99.42546440846407,552.6652548565222,353.81432603959405
23300.0,453.7017002111145,99.52001342665758,553.221713637772,354.18168678445693
23333.33333333334,454.16133758051063,99.64670236171423,553.8080399422249,354.5146352187964
23366.666666666664,454.62517603647024,99.78730357812312,554.4124796145934,354.83787245834714
23400.0,455.1113213849353,99.88644154108843,554.9977629260237,355.2248798438469
23433.33333333334,455.60592015084177,99.93397842694769,555.5398985777895,355.67194172389407
23466.666666666664,456.12405992206317,99.93706228303488,556.0611222050981,356.1869976390283
23500.0,456.69801774113245,99.8684732657907,556.5664910069231,356.8295444753418
23533.33333333334,457.2882522181601,99.69724885787299,556.9855010760331,357.5910033602871
23566.666666666664,457.8443276903486,99.50553834027596,557.3498660306245,358.33878935007266
23600.0,458.36707859951264,99.31688460395496,557.6839632034676,359.05019399555766
23633.33333333334,458.85822691275206,99.14330521738285,558.0015321301349,359.7149216953692
23666.666666666664,459.33461236550386,99.01004283711029,558.3446552026141,360.32456952839357
23700.0,459.78978177649424,98.91513648488647,558.7049182613807,360.87464529160775
23733.33333333334,460.22315235939493,98.83935289874844,559.0625052581433,361.3837994606465
23766.666666666664,460.6243787644827,98.79745510146968,559.4218338659524,361.826923663013
23800.0,460.9581708885973,98.80041031398034,559.7585812025776,362.157760574617
23833.33333333334,461.2168093757147,98.9082942128276,560.1251035885423,362.30851516288715
23866.666666666664,461.41613175986805,99.08618516298985,560.5023169228579,362.3299465968782
23900.0,461.60635748054546,99.26573781114284,560.8720952916883,362.3406196694026
23933.33333333334,461.7874865377468,99.44775234480167,561.2352388825485,362.3397341929451
23966.666666666664,461.9833807263285,99.59169527160711,561.5750759979356,362.39168545472137
24000.0,462.2065959668412,99.67489057213469,561.8814865389759,362.5317053947065
24033.33333333334,462.43849875860036,99.70820402892107,562.1467027875215,362.73029472967926
24066.666666666664,462.6784485549862,99.68847251112832,562.3669210661145,362.98997604385784
24100.0,462.9174741356975,99.63325301039991,562.5507271460974,363.28422112529756
24133.33333333334,463.16306068867254,99.55399097444113,562.7170516631137,363.6090697142314
24166.666666666664,463.42553466020183,99.46365761833044,562.8891922785323,363.9618770418714
24200.0,463.70513680709246,99.37109735104531,563.0762341581378,364.33403945604715
24233.33333333334,464.0203972346233,99.30723787320076,563.3276351078241,364.7131593614225
24266.666666666664,464.36874132820134,99.26890087130681,563.6376421995082,365.0998404568945
24300.0,464.743827159139,99.25473728155072,563.9985644406897,365.4890898775883
24333.33333333334,465.13792886624077,99.27135611837812,564.4092849846189,365.8665727478626
24366.666666666664,465.4954187740586,99.31387875178763,564.8092975258462,366.18154002227095
24400.0,465.76077275195235,99.52303602290128,565.2838087748536,366.23773672905105
24433.33333333334,466.03790668488733,99.75970304986976,565.7976097347571,366.2782036350176
24466.666666666664,466.3489948922567,99.96035610522425,566.3093509974809,366.38863878703245
24500.0,466.6760427077869,100.13494262888463,566.8109853366716,366.5411000789023
24533.33333333334,467.0170261182649,100.28243231056544,567.2994584288303,366.7345938076994
24566.666666666664,467.37037344156073,100.39809199053339,567.7684654320941,366.97228145102736
24600.0,467.74750368209607,100.49009699258922,568.2376006746853,367.25740668950687
24633.33333333334,468.1619167258146,100.57185262246284,568.7337693482774,367.5900641033518
24666.666666666664,468.6188415518829,100.63378396074734,569.2526255126302,367.98505759113556
24700.0,469.11609320717633,100.66920997563162,569.785303182808,368.4468832315447
24733.33333333334,469.6471254997916,100.68777065580127,570.3348961555929,368.95935484399035
24766.666666666664,470.20036396676403,100.68845630087822,570.8888202676422,369.5119076658858
24800.0,470.7755676756371,100.65608933146214,571.4316570070993,370.1194783441749
24833.33333333334,471.3761105704403,100.5793522633807,571.955462833821,370.7967583070596
24866.666666666664,471.9916844365523,100.46083127045696,572.4525157070093,371.5308531660953
24900.0,472.6091371853359,100.32836655482254,572.9375037401585,372.28077063051336
24933.33333333334,473.2129546155188,100.21477267632561,573.4277272918445,372.9981819391932
24966.666666666664,473.79263042353165,100.13669846587871,573.9293288894104,373.6559319576529
25000.0,474.3478494490283,100.0918478102769,574.4396972593051,374.2560016387514
25033.33333333334,474.87722733611974,100.07707654473508,574.9543038808548,374.8001507913847
25066.666666666664,475.3968092162655,100.05141769796384,575.4482269142294,375.34539151830165
25100.0,475.90373740840107,100.00292306057956,575.9066604689806,375.9008143478215
25133.33333333334,476.39326755672454,99.94038820696062,576.3336557636851,376.4528793497639
25166.666666666664,476.82987312612534,99.91886053395653,576.7487336600818,376.9110125921688
25200.0,477.19052970265386,100.01124466895538,577.2017743716092,377.1792850336985
25233.33333333334,477.51642668069917,100.2171126347231,577.7335393154223,377.2993140459761
25266.666666666664,477.8812683090362,100.4022467015507,578.2835150105869,377.4790216074855
25300.0,478.2851429652126,100.47468576647978,578.7598287316923,377.8104571987328
25333.33333333334,478.70119214021696,100.44764061696254,579.1488327571795,378.25355152325443
25366.666666666664,479.0929146091329,100.39723889964543,579.4901535087783,378.69567570948743
25400.0,479.4608282708933,100.32443110567547,579.7852593765688,379.1363971652178
25433.33333333334,479.81572637045645,100.25155588392161,580.067282254378,379.56417048653486
25466.666666666664,480.16692646433984,100.19585727016174,580.3627837345016,379.9710691941781
25500.0,480.51330622535545,100.16427823933034,580.6775844646858,380.34902798602513
25533.33333333334,480.8569563068182,100.15193401764785,581.008890324466,380.7050222891703
25566.666666666664,481.1897363280901,100.13527701147365,581.3250133395637,381.05445931661643
25600.0,481.5135506773691,100.11605711556687,581.629607792936,381.3974935618022
25633.33333333334,481.828399354655,100.1008200262091,581.9292193808641,381.7275793284459
25666.666666666664,482.1347079713233,100.09669971129404,582.2314076826174,382.03800826002924
25700.000000000004,482.4334349377371,100.10545913405451,582.5388940717917,382.3279758036826
25733.33333333334,482.71641701884005,100.11606796051086,582.832484979351,382.6003490583292
25766.666666666664,482.9843325100652,100.12155416562202,583.1058866756872,382.8627783444432
25800.000000000004,483.23808824027543,100.12983887669908,583.3679271169746,383.10824936357636
25833.33333333334,483.48496080664825,100.1384363285241,583.6233971351724,383.34652447812414
25866.666666666664,483.7365442987483,100.12576385799787,583.8623081567462,383.61078044075043
25900.000000000004,484.0004729092528,100.08654332552034,584.0870162347732,383.91392958373245
25933.33333333334,484.28353853179135,100.0334845337161,584.3170230655074,384.25005399807526
25966.666666666664,484.58656169203005,99.96603561251038,584.5525973045404,384.62052607951966
26000.000000000004,484.9027263432248,99.90433507714096,584.8070614203657,384.99839126608384
26033.33333333334,485.2257493346353,99.85592372048104,585.0816730551163,385.36982561415425
26066.666666666664,485.56536009167183,99.8017663846436,585.3671264763154,385.76359370702824
26100.000000000004,485.92339843649216,99.73774549449274,585.661143930985,386.1856529419994
26133.33333333334,486.302047135645,99.65647876243557,585.9585258980806,386.64556837320947
26166.666666666664,486.70162913088126,99.55299577388433,586.2546249047656,387.1486333569969
26200.000000000004,487.12258784238276,99.42427798899763,586.5468658313804,387.6983098533851
26233.333333333336,487.552170179884,99.27783685955116,586.8300070394351,388.27433332033286
26266.666666666664,487.9696992719634,99.11745775074327,587.0871570227067,388.85224152122015
26300.000000000007,488.3309237946972,98.97795589242622,587.3088796871234,389.35296790227096
26333.333333333336,488.6418778674968,98.91175739014477,587.5536352576416,389.73012047735205
26366.666666666664,488.9042872812402,98.94045946657685,587.8447467478171,389.9638278146634
26400.000000000007,489.1773528331089,98.96158568643833,588.1389385195472,390.2157671466706
26433.333333333336,489.4676919010078,98.9622546330967,588.4299465341045,390.50543726791113
26466.666666666664,489.7642460788469,98.9650460661559,588.7292921450028,390.799200012691
26500.000000000007,490.06701536662615,98.96832903740598,589.0353444040321,391.0986863292202
26533.333333333336,490.39113331216487,98.94793872312358,589.3390720352885,391.4431945890413
26566.666666666664,490.74424563782406,98.8730744113271,589.6173200491512,391.871171226497
26600.000000000007,491.1354848249986,98.72598033936652,589.8614651643652,392.4095044856321
26633.333333333336,491.55986952056355,98.55226349046103,590.1121330110245,393.0076060301025
26666.666666666664,492.0213662353753,98.3386883177171,590.3600545530924,393.6826779176582
26700.000000000007,492.4842567710408,98.14071469488339,590.6249714659242,394.3435420761574
26733.333333333336,492.94493028302065,97.96514255675622,590.9100728397768,394.9797877262644
26766.666666666664,493.4050571028145,97.80549095238614,591.2105480552007,395.59956615042836
26800.000000000007,493.8354066348436,97.68865668687438,591.524063321718,396.1467499479692
26833.333333333336,494.21013830447396,97.65709287804812,591.8672311825221,396.55304542642585
26866.666666666664,494.5311728293148,97.70166451930817,592.232837348623,396.82950831000664
26900.000000000007,494.81048809227553,97.7789772911632,592.5894653834388,397.03151080111235
26933.333333333336,495.0672631955703,97.82096940997064,592.8882326055409,397.2462937855997
26966.666666666664,495.3049462161215,97.85100910799837,593.1559553241199,397.4539371081231
27000.000000000007,495.519207941373,97.87989705945587,593.3991050008289,397.63931088191714
27033.333333333336,495.710048371325,97.90814643603937,593.6181948073644,397.8019019352856
27066.666666666664,495.88248960058985,97.92998554437423,593.8124751449641,397.9525040562156
27100.000000000007,496.0697939969539,97.89106759915406,593.960861596108,398.17872639779984
27133.333333333336,496.27276567975827,97.77286610657946,594.0456317863377,398.4998995731788
27166.666666666664,496.4856936665505,97.62375487124807,594.1094485377986,398.8619387953024
27200.000000000007,496.703783767233,97.45935681173415,594.1631405789672,399.24442695549885
27233.333333333336,496.92832508961493,97.28910251477656,594.2174276043914,399.63922257483836
27266.666666666664,497.1435514220718,97.13286526613726,594.2764166882091,400.01068615593454
27300.000000000007,497.34895186509675,96.99749271721322,594.3464445823099,400.35145914788353
27333.333333333336,497.54361645516263,96.88987751314751,594.4334939683101,400.65373894201514
27366.666666666664,497.72473156324827,96.81641623662854,594.5411477998769,400.90831532661974
27400.000000000007,497.8913097898252,96.78360491005151,594.6749146998767,401.1077048797737
27433.333333333336,498.03636430211594,96.79060052244823,594.8269648245641,401.2457637796677
27466.666666666664,498.1730972078241,96.83087964463638,595.0039768524605,401.3422175631878
27500.000000000007,498.3081164873932,96.89641171995137,595.2045282073445,401.41170476744185
27533.333333333336,498.4565314191836,96.94125459720885,595.3977860163925,401.51527682197474
27566.666666666664,498.61732578128,96.9565272492111,595.5738530304911,401.6607985320689
27600.000000000007,498.7904995736823,96.9334147466674,595.7239143203498,401.85708482701494
27633.333333333336,498.9722493048818,96.87468928904343,595.8469385939252,402.0975600158384
27666.666666666664,499.14778110966057,96.81296036083445,595.960741470495,402.33482074882613
27700.000000000007,499.3073846062732,96.73627123468349,596.0436558409567,402.5711133715897
27733.333333333336,499.44699417147524,96.64309269102446,596.0900868624997,402.8039014804508
27766.666666666664,499.57198791801466,96.54609417890516,596.1180820969198,403.0258937391095
27800.000000000007,499.6728442811933,96.47198448392574,596.1448287651191,403.2008597972676
27833.333333333336,499.75535010666897,96.42874237111576,596.1840924777847,403.32660773555324
27866.666666666664,499.8226027292433,96.4230729200887,596.2456756493319,403.39952980915456
27900.000000000007,499.876340860716,96.45561818673859,596.3319590474546,403.4207226739774
27933.333333333336,499.9166660382087,96.52288918109024,596.4395552192989,403.39377685711844
27966.666666666664,499.9654237045032,96.55985230697829,596.5252760114815,403.4055713975249
28000.000000000007,500.0215199878602,96.56193490067442,596.5834548885346,403.45958508718576
28033.333333333336,500.0804725978756,96.52346299660186,596.6039355944774,403.55700960127376
28066.666666666664,500.13793152644416,96.46232754740122,596.6002590738453,403.67560397904293
28100.000000000007,500.1844116910546,96.40119283200224,596.5856045230569,403.78321885905234
28133.333333333336,500.2210366782939,96.33873992015431,596.5597765984483,403.8822967581396
28166.666666666664,500.2607323934945,96.27804450248924,596.5387768959837,403.98268789100524
28200.000000000007,500.30815503084557,96.21357562680815,596.5217306576537,404.0945794040374
28233.333333333336,500.3884856989029,96.16407831931987,596.5525640182228,404.22440737958306
28266.666666666664,500.5076885038987,96.09235966899998,596.6000481728987,404.41532883489873
28300.000000000007,500.66676260609995,95.95962948083758,596.6263920869376,404.7071331252624
28333.333333333336,500.86611881666386,95.74660392123967,596.6127227379035,405.1195148954242
28366.666666666664,501.1058746564881,95.4473105099871,596.5531851664751,405.65856414650096
28400.000000000007,501.35506009828396,95.14253004517873,596.4975901434627,406.21253005310524
28433.333333333336,501.62250003019403,94.83628114183136,596.4587811720254,406.78621888836267
28466.666666666664,501.9020026531426,94.49460415686923,596.3966068100118,407.40739849627334
28500.000000000007,502.19177954659165,94.0944027920882,596.2861823386799,408.09737675450344
28533.333333333336,502.43164256165323,93.71373846241075,596.145381024064,408.7179040992425
28566.666666666664,502.61904459714367,93.38039595680094,595.9994405539446,409.2386486403427
28600.000000000007,502.7597648593856,93.10705390465552,595.8668187640411,409.6527109547301
28633.333333333336,502.85424886148195,92.89857296188723,595.7528218233692,409.9556758995947
28666.666666666664,502.90540247315846,92.75828845356028,595.6636909267188,410.1471140195982
28700.000000000007,502.9245043798636,92.6836379878059,595.6081423676695,410.2408663920577
28733.333333333336,502.911558903466,92.66857319670527,595.5801321001713,410.24298570676075
28766.666666666664,502.87606139493795,92.68579201515573,595.5618534100937,410.1902693797822
28800.000000000007,502.8409604326835,92.71387726870972,595.5548377013932,410.1270831639738
28833.333333333336,502.8187408813983,92.71949967649428,595.5382405578925,410.09924120490405
28866.666666666664,502.8113816847401,92.69051009078433,595.5018917755244,410.1208715939558
28900.000000000007,502.8195069127759,92.63862198352332,595.4581288962993,410.1808849292526
28933.333333333336,502.8280098303225,92.59773836447523,595.4257481947977,410.2302714658473
28966.666666666664,502.82528867716115,92.55661980367795,595.3819084808391,410.2686688734832
29000.000000000007,502.81641839279985,92.52068820445668,595.3371065972565,410.29573018834316
29033.333333333336,502.8013989772386,92.49428079983002,595.2956797770686,410.3071181774086
29066.666666666664,502.76760033273064,92.51010442724824,595.2777047599789,410.2574959054824
29100.000000000007,502.7125369874879,92.57839101714957,595.2909280046375,410.13414597033835
29133.333333333336,502.64131823935855,92.69652068969188,595.3378389290505,409.94479754966665
29166.666666666668,502.5614378188709,92.87356185271001,595.434999671581,409.6878759661609
29200.000000000007,502.48951439620936,93.06581191234164,595.555326308551,409.4237024838677
29233.333333333336,502.42812525537505,93.2537002249314,595.6818254803064,409.1744250304437
29266.666666666668,502.38938162671917,93.42853642484339,595.8179180515625,408.96084520187577
29300.000000000007,502.4148553503214,93.53624579080139,595.9511011411228,408.87860955952
29333.333333333336,502.50182345696953,93.51316312742142,596.014986584391,408.9886603295481
29366.666666666668,502.6240985518571,93.38906549588474,596.0131640477418,409.2350330559724
29400.000000000007,502.72800251382773,93.28488851912095,596.0128910329487,409.4431139947068
29433.333333333336,502.83821825724243,93.2000101491451,596.0382284063876,409.63820810809733
29466.666666666668,502.96087399451494,93.12335311071091,596.0842271052259,409.837520883804
29500.000000000007,503.09811306312366,93.05031605651455,596.1484291196382,410.04779700660913
29533.333333333336,503.2501333722906,92.9723635882997,596.2224969605903,410.2777697839909
29566.666666666668,503.4105524831661,92.89442114975559,596.3049736329217,410.5161313334105
29600.000000000007,503.5798406426166,92.80927837742516,596.3891190200418,410.7705622651914
29633.333333333336,503.7583460673767,92.70848674890476,596.4668328162815,411.04985931847193
29666.666666666668,503.93513284549084,92.6175095182741,596.5526423637649,411.3176233272167
29700.000000000007,504.1036061313604,92.53392085060625,596.6375269819666,411.56968528075413
29733.333333333336,504.2628952739126,92.45420851479021,596.7171037887028,411.8086867591224
29766.666666666668,504.4266670798786,92.38166501317225,596.8083320930508,412.04500206670633
29800.000000000007,504.6067295536809,92.29863274777885,596.9053623014597,412.30809680590204
29833.333333333336,504.8045889491119,92.1797618316785,596.9843507807905,412.6248271174334
29866.666666666668,505.02377221350594,92.01122356792328,597.0349957814292,413.0125486455827
29900.000000000007,505.26821899225064,91.7864773170737,597.0546963093243,413.4817416751769
29933.333333333336,505.5213076282131,91.51765416002456,597.0389617882377,414.00365346818853
29966.666666666668,505.755763445577,91.25719172261198,597.0129551681889,414.498571722965
30000.000000000007,505.96872994115665,91.00972916076105,596.9784591019177,414.9590007803956
30033.333333333336,506.16588825556323,90.77606631143342,596.9419545669966,415.38982194412984
30066.666666666668,506.34922706261887,90.55975410424033,596.9089811668592,415.78947295837855
30100.000000000007,506.5187881216653,90.36220434168429,596.8809924633496,416.156583779981
30133.333333333336,506.6745714327026,90.18370394332786,596.8582753760304,416.49086748937475
30166.666666666668,506.8165769957305,90.02372146293517,596.8402984586656,416.79285553279533
30200.000000000007,506.9450472665537,89.88113180208599,596.8261790686397,417.0639154644677
30233.333333333336,507.0612999716452,89.75263543690549,596.8139354085507,417.3086645347397
30266.666666666668,507.16010612568186,89.64876505111674,596.8088711767986,417.5113410745651
30300.000000000007,507.24558937181087,89.56182816799283,596.8074175398037,417.68376120381805
30333.333333333336,507.3194557203819,89.48904296509664,596.8084986854785,417.83041275528524
30366.666666666668,507.38056014737964,89.42821488865802,596.8087750360377,417.9523452587216
30400.000000000007,507.4266829788779,89.37604042213137,596.8027234010093,418.05064255674654
30433.333333333336,507.4608789105795,89.33204637107048,596.79292528165,418.128832539509
30466.666666666668,507.4878389647108,89.29717109025627,596.7850100549671,418.19066787445456
30500.000000000007,507.5066423090305,89.270036647506,596.7766789565364,418.2366056615245
30533.333333333336,507.5186964642584,89.25082157126853,596.769518035527,418.2678748929899
30566.666666666668,507.5333743424235,89.24229582863694,596.7756701710605,418.29107851378654
30600.000000000007,507.5675786422855,89.23300953534726,596.8005881776328,418.33456910693826
30633.333333333336,507.62078754275495,89.19633880743172,596.8171263501866,418.42444873532327
30666.666666666668,507.6905550832191,89.11736638140073,596.8079214646199,418.57318870181837
30700.000000000007,507.77538430192993,88.98242040015516,596.7578047020851,418.7929639017748
30733.333333333336,507.8661046883392,88.81091557221305,596.6770202605522,419.05518911612614
30766.666666666668,507.9420617154179,88.67048127758059,596.6125429929984,419.2715804378373
30800.000000000007,508.01473220041066,88.56232721149384,596.5770594119045,419.45240498891684
30833.333333333336,508.09565167981566,88.47609050854139,596.571742188357,419.61956117127426
30866.666666666668,508.18810217596405,88.39077317939052,596.5788753553545,419.7973289965735
30900.000000000007,508.29398621537774,88.28323314833538,596.5772193637131,420.01075306704234
30933.333333333336,508.41335502848204,88.13914198902762,596.5524970175097,420.2742130394544
30966.666666666668,508.53451264910973,87.96082029210855,596.4953329412183,420.57369235700116
31000.000000000007,508.632586317832,87.8071680529129,596.4397543707449,420.8254182649191
31033.333333333336,508.70665182166954,87.68019295950634,596.3868447811759,421.02645886216317
31066.666666666668,508.76008487417977,87.58459490329638,596.3446797774761,421.1754899708834
31100.000000000007,508.7986468631253,87.5235824108752,596.3222292740005,421.27506445225015
31133.333333333336,508.82233778850633,87.4953957867729,596.3177335752792,421.3269420017334
31166.666666666668,508.8311576503228,87.49629020061566,596.3274478509385,421.33486744970713
31200.000000000007,508.83027992418585,87.51377732587017,596.344057250056,421.31650259831565
31233.333333333336,508.8180855498287,87.53977336305641,596.3578589128851,421.27831218677227
31266.666666666668,508.8028311929065,87.56143137861378,596.3642625715203,421.2413998142928
31300.000000000007,508.7876535667213,87.55642231634644,596.3440758830677,421.2312312503749
31333.333333333336,508.7728648130131,87.52391190726706,596.2967767202801,421.248952905746
31366.666666666668,508.77009380070933,87.46395811911623,596.2340519198256,421.3061356815931
31400.000000000007,508.78955755104096,87.37068723815749,596.1602447891985,421.4188703128835
31433.333333333336,508.8313931725121,87.23991657705116,596.0713097495633,421.5914765954609
31466.666666666668,508.8860893362219,87.06534449676302,595.9514338329849,421.8207448394589
31500.000000000007,508.9702635002514,86.86817954829996,595.8384430485514,422.10208395195144
31533.333333333336,509.0712963378502,86.68614941186954,595.7574457497197,422.3851469259806
31566.666666666668,509.1857056560306,86.5263977066225,595.7121033626531,422.6593079494081
31600.000000000007,509.314657551103,86.39637129515943,595.7110288462624,422.91828625594354
31633.333333333336,509.46034929459347,86.2992328418688,595.7595821364623,423.1611164527247
31666.666666666668,509.61147810925826,86.2657029914786,595.8771811007368,423.3457751177797
31700.000000000007,509.74806454044756,86.28384675977362,596.0319113002212,423.46421778067395
31733.333333333336,509.89080092657395,86.28374890713347,596.1745498337074,423.60705201944046
31766.666666666668,510.0167782613388,86.25798606462088,596.2747643259597,423.75879219671793
31800.000000000007,510.0972743394613,86.22244504688449,596.3197193863458,423.8748292925768
31833.333333333336,510.1329734151833,86.22187610513842,596.3548495203217,423.91109731004485
31866.666666666668,510.12989126305916,86.29368052201828,596.4235717850775,423.8362107410409
31900.000000000007,510.1228633714536,86.36765643303735,596.490519804491,423.7552069384162
31933.333333333336,510.1249444755346,86.4098118160142,596.5347562915488,423.7151326595204
31966.666666666668,510.1395805205911,86.41156582913335,596.5511463497245,423.72801469145776
32000.000000000007,510.16643282394745,86.37282099606456,596.539253820012,423.7936118278829
32033.333333333336,510.20572106883947,86.29538872649522,596.5011097953347,423.91033234234425
32066.666666666668,510.23131002243974,86.18758600994862,596.4188960323884,424.0437240124911
32100.000000000007,510.22486232225674,86.07740677616194,596.3022690984187,424.1474555460948
32133.333333333336,510.18870745887807,85.99464151388607,596.1833489727642,424.194065944992
32166.666666666668,510.1221089614802,85.96216608793226,596.0842750494124,424.15994287354795
32200.000000000007,509.9719194382343,85.94414811946439,595.9160675576986,424.0277713187699
32233.333333333336,509.7477565562835,85.92678928253504,595.6745458388185,423.82096727374847
32266.666666666668,509.45944444744555,85.9804859993719,595.4399304468175,423.4789584480736
32300.000000000007,509.14805789092316,86.02806851741933,595.1761264083425,423.1199893735038
32333.333333333336,508.81806039717674,86.07155218846955,594.8896125856463,422.74650820870716
32366.666666666668,508.4716047161012,86.11483348548066,594.5864382015818,422.35677123062055
32400.000000000007,508.1133596440055,86.162905771534,594.2762654155396,421.95045387247154
32433.333333333336,507.7318956410985,86.24401492989922,593.9759105709977,421.4878807111993
32466.666666666668,507.3452728094277,86.3528968912402,593.6981697006679,420.99237591818746
32500.000000000007,506.98360593873724,86.45262561371517,593.4362315524525,420.5309803250221
32533.333333333336,506.65511953568966,86.5403248475776,593.1954443832673,420.11479468811206
32566.666666666668,506.36007799461163,86.61431367032904,592.9743916649406,419.7457643242826
32600.000000000007,506.0985889757545,86.67961854447856,592.7782075202331,419.41897043127597
32633.333333333336,505.8628482119987,86.75324781527631,592.616096027275,419.1096003967224
32666.666666666668,505.6493753264097,86.83327650842386,592.4826518348336,418.81609881798585
32700.000000000007,505.4615352815155,86.91828292937618,592.3798182108917,418.54325235213935
32733.333333333336,505.3066384471461,87.00193007490961,592.3085685220557,418.3047083722365
32766.666666666668,505.1976985001625,87.08396484719525,592.2816633473577,418.11373365296726
32800.0,505.13836729683936,87.16391771369881,592.3022850105382,417.97444958314054
32833.33333333333,505.11881576699005,87.22723423719431,592.3460500041843,417.89158152979576
32866.66666666668,505.12683839766316,87.279654352775,592.4064927504381,417.8471840448882
32900.0,505.1858904019461,87.30890217196522,592.4947925739114,417.8769882299809
32933.33333333333,505.2807685594936,87.34348033863154,592.6242488981252,417.93728822086206
32966.66666666668,505.3936100270973,87.36602308598344,592.7596331130808,418.02758694111384
33000.0,505.51776482736386,87.36342680832057,592.8811916356844,418.1543380190433
33033.33333333333,505.63457519668106,87.33410397984798,592.968679176529,418.3004712168331
33066.66666666668,505.7287579694847,87.31068731838573,593.0394452878704,418.418070651099
33100.0,505.8003131457749,87.29700235961091,593.0973155053858,418.503310786164
33133.33333333333,505.84924072555157,87.29623499038428,593.1454757159358,418.5530057351673
33166.66666666668,505.8624470218439,87.30539156926208,593.1678385911059,418.5570554525818
33200.0,505.83901892867107,87.32238796899237,593.1614068976635,418.5166309596787
33233.33333333333,505.78695438358665,87.34362832773877,593.1305827113254,418.4433260558479
33266.66666666668,505.71694204557366,87.35769155514531,593.0746336007189,418.35925049042834
33300.0,505.63963064751965,87.34140381846184,592.9810344659815,418.2982268290578
33333.33333333333,505.5557904807875,87.29796589541638,592.8537563762038,418.2578245853711
33366.66666666668,505.45912326350754,87.25036559221319,592.7094888557207,418.20875767129434
33400.0,505.344016623103,87.23398074359059,592.5779973666936,418.11003587951245
33433.33333333333,505.2286869819416,87.24765880073593,592.4763457826775,417.9810281812057
33466.66666666668,505.1105592851157,87.29752349285748,592.4080827779732,417.81303579225823
33500.0,504.9905514713312,87.38287945006691,592.373430921398,417.60767202126425
33533.33333333333,504.8994836853905,87.51741417202824,592.4168978574188,417.3820695133623
33566.66666666668,504.84009618436846,87.6982047006758,592.5383008850442,417.1418914836927
33600.0,504.8123889682647,87.90772730769632,592.720116275961,416.9046616605684
33633.33333333333,504.8174669989952,88.12479919873941,592.9422661977346,416.6926678002558
33666.66666666668,504.86844194473025,88.30353272623569,593.1719746709659,416.56490921849456
33700.0,504.9793704029627,88.40933380341639,593.3887042063791,416.57003659954626
33733.33333333333,505.14859437288465,88.4366684536974,593.585262826582,416.71192591918725
33766.66666666668,505.35300579118234,88.45182440670736,593.8048301978897,416.90118138447497
33800.0,505.6211920101915,88.44602663640401,594.0672186465955,417.17516537378754
33833.33333333333,505.95570615360316,88.34752765337589,594.303233806979,417.60817850022727
33866.66666666668,506.3293266001284,88.17575004084759,594.505076640976,418.15357655928085
33900.0,506.66701839909007,88.03108301801788,594.698101417108,418.63593538107216
33933.33333333333,506.96640579220997,87.98241770873702,594.948823500947,418.9839880834729
33966.66666666668,507.2139739302917,88.07049838170245,595.2844723119941,419.1434755485892
34000.0,507.456407601647,88.16578879806876,595.6221963997158,419.29061880357824
34033.33333333333,507.6934860096853,88.26724425471677,595.9607302644021,419.4262417549685
34066.66666666668,507.92520915440633,88.3729353927476,596.2981445471539,419.55227376165874
34100.0,508.1516030378582,88.47928648586378,596.630889523722,419.6723165519944
34133.33333333333,508.37211853925066,88.58046556041656,596.9525840996672,419.7916529788341
34166.66666666668,508.5793196791964,88.66492239391324,597.2442420731096,419.91439728528314
34200.0,508.7696625661921,88.71507548739703,597.4847380535891,420.05458707879507
34233.33333333333,508.9402576785009,88.72791766672121,597.6681753452222,420.2123400117797
34266.66666666668,509.1034077314408,88.70863677172304,597.8120445031639,420.3947709597178
34300.0,509.26363056787727,88.65534319825952,597.9189737661368,420.60828736961776
34333.33333333333,509.41531379684255,88.5640353444466,597.9793491412892,420.85127845239595
34366.66666666668,509.6056085975113,88.453268427943,598.0588770254543,421.15234016956833
34400.0,509.8923854924534,88.18176002450106,598.0741455169544,421.71062546795235
34433.33333333333,510.17621218920584,87.8934126681144,598.0696248573203,422.2827995210914
34466.66666666668,510.4364480122509,87.65575174698084,598.0921997592317,422.78069626527
34500.0,510.66693095201686,87.45762556470648,598.1245565167234,423.2093053873104
34533.33333333333,510.86778251658734,87.29148822824973,598.159270744837,423.57629428833764
34566.66666666668,511.0390027059625,87.16010870243767,598.1991114084002,423.8788940035248
34600.0,511.1805915201422,87.06619268703932,598.2467842071815,424.1143988331029
34633.33333333333,511.29431081045277,87.00723095433908,598.3015417647919,424.2870798561137
34666.66666666668,511.3868231286037,86.96179182267478,598.3486149512785,424.4250313059289
34700.0,511.46259207719555,86.92428922624171,598.3868813034372,424.53830285095387
34733.33333333333,511.5276007778213,86.88712878989384,598.4147295677151,424.64047198792747
34766.66666666668,511.5855935020963,86.85149608877704,598.4370895908734,424.73409741331926
34800.0,511.6367036645781,86.81611955396984,598.4528232185479,424.82058411060825
34833.33333333333,511.6809009397051,86.77921754263785,598.460118482343,424.90168339706725
34866.66666666668,511.7292219054184,86.73672748421893,598.4659493896373,424.99249442119947
34900.0,511.79652703184337,86.66948725827503,598.4660142901184,425.12703977356836
34933.33333333333,511.88322574161305,86.55906792750274,598.4422936691158,425.3241578141103
34966.66666666668,511.99025606475874,86.39633180235717,598.3865878671158,425.5939242624016
35000.0,512.1165333064198,86.1767113188584,598.2932446252782,425.9398219875614
35033.33333333333,512.260902057992,85.89551186732905,598.156413925321,426.36539019066294
35066.66666666668,512.4035869361064,85.61004236180166,598.0136292979081,426.79354457430475
35100.0,512.5376398330931,85.34356729678477,597.8812071298778,427.1940725363083
35133.33333333333,512.6613301224121,85.09946817273796,597.76079829515,427.56186194967415
35166.66666666668,512.8024522822741,84.82747774917264,597.6299300314467,427.97497453310143
35200.0,512.9811457732602,84.46228980110715,597.4434355743674,428.51885597215306
35233.33333333333,513.1821761380396,84.04342228406222,597.2255984221018,429.1387538539774
35266.66666666668,513.3623079669924,83.68760415956895,597.0499121265614,429.67470380742344
35300.0,513.521262600332,83.39385594536031,596.9151185456923,430.12740665497165
35333.33333333333,513.6589863687092,83.16044575662201,596.8194321253312,430.49854061208714
35366.66666666668,513.7758602866408,82.98463926631835,596.7604995529591,430.7912210203224
35400.0,513.871369650442,82.8622409643988,596.7336106148408,431.00912868604325
35433.33333333333,513.9450675738916,82.7878059631757,596.7328735370673,431.1572616107159
35466.66666666668,514.0001790437194,82.73356266850728,596.7337417122267,431.26661637521215
35500.0,514.0337533149493,82.68195078404773,596.7157040989971,431.3518025309016
35533.33333333333,514.0406952328582,82.63826308775776,596.678958320616,431.4024321451004
35566.66666666668,514.0284201484583,82.62691556830337,596.6553357167617,431.4015045801549
35600.0,514.00171561685,82.64853510069133,596.6502507175413,431.35318051615866
35633.33333333333,513.9606107489183,82.6939147087795,596.6545254576978,431.26669604013875
35666.66666666668,513.90458646679,82.7488425203354,596.6534289871254,431.15574394645455
35700.0,513.8335610614112,82.79973261096383,596.633293672375,431.03382845044734
35733.33333333333,513.7556977678381,82.85004205664242,596.6057398244806,430.90565571119566
35766.66666666668,513.6858655326009,82.91827633618384,596.6041418687847,430.7675891964171
35800.0,513.6246747112741,82.99714750450124,596.6218222157754,430.62752720677287
35833.33333333333,513.5722214669452,83.07991261770499,596.6521340846501,430.4923088492402
35866.66666666668,513.5232254704947,83.1754654836084,596.6986909541031,430.34775998688633
35900.0,513.4761448102802,83.2877073045655,596.7638521148457,430.18843750571466
35933.33333333333,513.4416912154169,83.38109960157351,596.8227908169904,430.06059161384337
35966.66666666668,513.4219842516588,83.44241704994896,596.8644013016078,429.97956720170987
36000.0,513.4170704322164,83.46797359626268,596.8850440284791,429.9490968359537
36033.33333333333,513.4254665358906,83.46955649339804,596.8950230292886,429.9559100424925
36066.66666666668,513.4432551089699,83.46595360485725,596.9092087138272,429.97730150411263
36100.0,513.4708590931384,83.45537741193533,596.9262365050738,430.0154816812031
36133.33333333333,513.5091139695274,83.43840333391505,596.9475173034425,430.0707106356124
36166.66666666668,513.5509453863037,83.43150339715288,596.9824487834567,430.11944198915086
36200.0,513.5806258919745,83.4770922334191,597.0577181253935,430.10353365855536
36233.33333333333,513.598620362165,83.57430197242988,597.1729223345949,430.0243183897351
36266.66666666668,513.6112499010106,83.72441097864946,597.33566087966,429.88683892236116
36300.0,513.6778061651671,83.84359342092716,597.5213995860943,429.83421274423995
36333.33333333333,513.800600274213,83.8754194772094,597.6760197514225,429.92518079700363
36366.66666666668,513.9751117731672,83.79534718504857,597.7704589582158,430.17976458811864
36400.0,514.1487596800279,83.7028108842902,597.8515705643181,430.44594879573765
36433.33333333333,514.3170675790437,83.6269580244568,597.9440256035006,430.6901095545869
36466.66666666668,514.483316991387,83.56750085880714,598.0508178501941,430.9158161325799
36500.0,514.6474451793133,83.52106514141278,598.1685103207261,431.1263800379005
36533.33333333333,514.8073805041216,83.50178576379513,598.3091662679168,431.3055947403265
36566.66666666668,514.9523411691043,83.55616469106015,598.5085058601645,431.3961764780442
36600.0,515.0821206840105,83.67875088931834,598.7608715733288,431.4033697946922
36633.33333333333,515.1960078557408,83.86196699335288,599.0579748490937,431.33404086238795
36666.66666666668,515.3088245245314,84.05124119156476,599.3600657160961,431.2575833329666
36700.0,515.4225660937034,84.21770718261693,599.6402732763203,431.20485891108643
36733.33333333333,515.5334665351371,84.35813948203648,599.8916060171736,431.17532705310066
36766.66666666668,515.6407966306135,84.46777589546558,600.1085725260791,431.17302073514793
36800.0,515.7586713254999,84.5201916449606,600.2788629704605,431.2384796805393
36833.33333333333,515.9075233014943,84.47735728273558,600.3848805842299,431.4301660187587
36866.66666666668,516.0940238514522,84.32985772717124,600.4238815786234,431.76416612428096
36900.0,516.3054483697732,84.11289047921167,600.4183388489848,432.19255789056155
36933.33333333333,516.5186359653704,83.89294121554106,600.4115771809115,432.6256947498294
36966.66666666668,516.7262288458016,83.67950245250464,600.4057312983063,433.04672639329704
37000.0,516.9257676794634,83.47411622950376,600.3998839089672,433.4516514499597
37033.33333333333,517.1171691806342,83.27436752885404,600.3915367094883,433.8428016517801
37066.66666666668,517.3004333493134,83.07736749851745,600.3778008478308,434.22306585079593
37100.0,517.4754943922472,82.87969327243411,600.3551876646814,434.59580111981313
37133.33333333333,517.6419645748132,82.67734725805147,600.3193118328646,434.96461731676175
37166.66666666668,517.8007378718596,82.46603406084374,600.2667719327034,435.33470381101586
37200.0,517.949589427026,82.25159654022836,600.2011859672543,435.69799288679764
37233.33333333333,518.0843166873439,82.04244992405732,600.1267666114012,436.0418667632865
37266.66666666668,518.2146267434464,81.83951905060039,600.0541457940468,436.375107692846
37300.0,518.341288403631,81.6393211171505,599.9806095207815,436.70196728648045
37333.33333333333,518.4652843749294,81.43978911167254,599.905073486602,437.02549526325686
37366.66666666668,518.5827336266034,81.24467962299744,599.8274132496008,437.338054003606
37400.0,518.6592082055663,81.03530434017718,599.6945125457435,437.62390386538914
37433.33333333333,518.6633485773921,80.91498363417304,599.5783322115651,437.74836494321903
37466.66666666668,518.600968221656,80.91271120311507,599.513679424771,437.6882570185409
37500.0,518.4704255800394,81.02835092806538,599.4987765081048,437.44207465197405
37533.33333333333,518.2979040460766,81.17050263203764,599.4684066781142,437.12740141403896
37566.66666666668,518.0484182970798,81.34139429611689,599.3898125931967,436.7070240009629
37600.0,517.6762403672938,81.61773052081315,599.293970888107,436.0585098464806
37633.33333333333,517.249085491831,81.96370766357462,599.2127931554056,435.2853778282564
37666.66666666668,516.82354512569,82.30070491597779,599.1242500416678,434.5228402097122
37700.0,516.4103779267201,82.6368929244543,599.0472708511744,433.77348500226583
37733.33333333333,516.0181822354562,82.97408992539434,598.9922721608505,433.04409231006184
37766.66666666668,515.6469580518977,83.30333034283724,598.950288394735,432.3436277090605
37800.0,515.3102639866679,83.59979065361411,598.910054640282,431.7104733330538
37833.33333333333,515.0170609242678,83.84427734005212,598.8613382643199,431.1727835842156
37866.66666666668,514.7525851057751,84.0161928997576,598.7687780055327,430.7363922060175
37900.0,514.5079520558835,84.11263816724717,598.6205902231306,430.39531388863634
37933.33333333333,514.2817529231673,84.1439559372501,598.4257088604174,430.13779698591725
37966.66666666668,514.0521422648449,84.18735323988282,598.2394955047276,429.864789024962
38000.0,513.8189693899336,84.2627056705577,598.0816750604913,429.5562637193759
38033.33333333333,513.5999274375403,84.37329110294812,597.9732185404883,429.2266363345922
38066.66666666668,513.4092928112316,84.49064446529071,597.8999372765223,428.9186483459409
38100.0,513.2462387752615,84.61918000558472,597.8654187808463,428.6270587696768
38133.33333333333,513.0882582878987,84.75157646057525,597.839834748474,428.33668182732345
38166.66666666668,512.9112556124135,84.89733297912198,597.8085885915355,428.0139226332915
38200.0,512.7121034207231,85.08600265990046,597.7981060806236,427.6261007608226
38233.33333333333,512.4886916705266,85.34051819008819,597.8292098606148,427.1481734804384
38266.66666666668,512.2472557585388,85.65987195738131,597.9071277159201,426.5873838011575
38300.0,512.0114959006445,85.96553752186986,597.9770334225143,426.0459583787746
38333.33333333333,511.76518504682963,86.24932047002673,598.0145055168564,425.51586457680287
38366.66666666668,511.50820567619616,86.51900684087046,598.0272125170666,424.9891988353257
38400.0,511.24021789577233,86.78394652069487,598.0241644164672,424.45627137507745
38433.33333333333,510.9610658538124,87.05416832408899,598.0152341779013,423.9068975297234
38466.66666666668,510.6769413493919,87.34752162460106,598.024462973993,423.3294197247908
38500.0,510.4070918065803,87.63190210731005,598.0389939138904,422.77518969927024
38533.33333333333,510.1786287893889,87.89451400505376,598.0731427944427,422.2841147843351
38566.66666666668,509.9992259433152,88.11390380526535,598.1131297485806,421.88532213804984
38600.0,509.86975902702386,88.28076536744133,598.1505243944652,421.5889936595825
38633.33333333333,509.79029170001905,88.39120641756014,598.1814981175792,421.39908528245894
38666.66666666668,509.75525509111554,88.44377010728539,598.1990251984009,421.31148498383016
38700.0,509.7592983144663,88.44204187438159,598.2013401888479,421.31725644008475
38733.33333333333,509.8024170482028,88.39170574663984,598.1941227948427,421.41071130156297
38766.66666666668,509.8745722073961,88.31860336702627,598.1931755744224,421.5559688403698
38800.0,509.9569140357216,88.24260085208375,598.1995148878053,421.71431318363784
38833.33333333333,510.03368309843626,88.18365374684646,598.2173368452827,421.8500293515898
38866.66666666668,510.104998955258,88.14558345356275,598.2505824088207,421.9594155016953
38900.0,510.1675460412658,88.13323157052425,598.3007776117901,422.03431447074155
38933.33333333333,510.2214206971868,88.14360776192214,598.3650284591089,422.07781293526466
38966.66666666668,510.2917191396516,88.1536915205861,598.4454106602377,422.1380276190655
39000.0,510.38061346907915,88.14594676550965,598.5265602345888,422.2346667035695
39033.33333333333,510.48353793078496,88.10973429839841,598.5932722291834,422.37380363238657
39066.66666666668,510.60049252476904,88.03690601381192,598.637398538581,422.5635865109571
39100.0,510.72994527717236,87.9252357368371,598.6551810140095,422.80470954033524
39133.33333333333,510.8705265862831,87.78051940202516,598.6510459883083,423.09000718425796
39166.66666666668,511.0270515372803,87.5989665232664,598.6260180605467,423.42808501401385
39200.0,511.1827731506167,87.40964524306087,598.5924183936776,423.7731279075558
39233.33333333333,511.3330345657934,87.21985390036961,598.552888466163,424.1131806654238
39266.66666666668,511.47979266519417,87.03438333409157,598.5141759992857,424.4454093311026
39300.0,511.6176436150193,86.85991107616482,598.4775546911841,424.7577325388545
39333.33333333333,511.7439139178854,86.70224007431852,598.4461539922039,425.04167384356685
39366.66666666668,511.8581055952676,86.5635484755255,598.4216540707931,425.2945571197421
39400.0,511.9602273348221,86.44545079548232,598.4056781303044,425.5147765393398
39433.33333333333,512.0423035646907,86.3611580686046,598.4034616332953,425.68114549608606
39466.66666666668,512.0952173344187,86.31195854455014,598.4071758789689,425.7832587898686
39500.0,512.1269447001059,86.2729724902036,598.3999171903096,425.85397220990234
39533.33333333333,512.1365226569588,86.24706163980669,598.3835842967655,425.88946101715214
39566.66666666668,512.1226267355697,86.24026368466853,598.3628904202383,425.8823630509012
39600.0,512.0908960380881,86.248700332441,598.3395963705291,425.8421957056471
39633.33333333333,512.0535198093721,86.2532453324784,598.3067651418505,425.8002744768937
39666.66666666668,512.0013180390645,86.25029862214402,598.2516166612085,425.7510194169205
39700.0,511.94006650855334,86.24626368014765,598.186330188701,425.6938028284057
39733.33333333333,511.87063586891117,86.24802236737865,598.1186582362898,425.6226135015325
39766.66666666668,511.79251990862053,86.26291738738287,598.0554372960034,425.5296025212377
39800.0,511.6921355384691,86.2946900586027,597.9868255970717,425.3974454798664
39833.33333333333,511.56910417822814,86.36262132620348,597.9317255044316,425.2064828520247
39866.66666666668,511.4235152530069,86.48027909655912,597.9037943495659,424.94323615644777
39900.0,511.2546360892074,86.65429340567704,597.9089294948844,424.60034268353036
39933.33333333333,511.0703544526929,86.86779690543088,597.9381513581238,424.202557547262
39966.66666666668,510.8616206577743,87.11636292790622,597.9779835856806,423.7452577298681
40000.0,510.6333719300078,87.39578608400106,598.0291580140089,423.2375858460067
40033.33333333333,510.391542011475,87.69771292816807,598.0892549396431,422.6938290833069
40066.66666666668,510.13613090217586,88.02534258541877,598.1614734875947,422.11078831675707
40100.0,509.8637697018773,88.37804733335004,598.2418170352273,421.48572236852726
40133.33333333333,509.573026633164,88.74452551548649,598.3175521486505,420.8285011176775
40166.66666666668,509.29509789507,89.075813693223,598.370911588293,420.219284201847
40200.0,509.04159861599516,89.35930236693954,598.4009009829347,419.68229624905564
40233.33333333333,508.81801730710146,89.59204881385422,598.4100661209557,419.22596849324725
40266.66666666668,508.62453747612983,89.77435174070202,598.3988892168319,418.85018573542783
40300.0,508.4549547373036,89.92016960047656,598.3751243377801,418.53478513682705
40333.33333333333,508.30788257926395,90.0336011119997,598.3414836912636,418.27428146726425
40366.66666666668,508.18382958472307,90.1151084128687,598.2989379975918,418.06872117185435
40400.0,508.0844510362626,90.16625260975935,598.250703646022,417.91819842650324
40433.33333333333,508.0026100623954,90.18398300769874,598.1865930700941,417.81862705469666
40466.66666666668,507.9378009253238,90.16970332732082,598.1075042526446,417.768097598003
40500.0,507.8906134171144,90.12686849827938,598.0174819153938,417.7637449188351
40533.33333333333,507.835381082614,90.07448540068611,597.9098664833001,417.7608956819279
40566.66666666668,507.7721039218224,90.0682453292459,597.8403492510683,417.7038585925765
40600.0,507.68640311052565,90.1284993286372,597.8149024391629,417.55790378188846
40633.33333333333,507.5573951214418,90.27198888693951,597.8293840083813,417.28540623450226
40666.66666666668,507.3809281622699,90.47415420879787,597.8550823710677,416.90677395347205
40700.0,507.17916467871635,90.68295595684137,597.8621206355577,416.49620872187495
40733.33333333333,506.94882456698195,90.91376208648826,597.8625866534702,416.0350624804937
40766.66666666668,506.70529773009304,91.1484837951665,597.8537815252596,415.55681393492654
40800.0,506.4668084117402,91.36258265949859,597.8293910712388,415.10422575224163
40833.33333333333,506.24073421069676,91.55506800781954,597.7958022185163,414.6856662028772
40866.66666666668,506.03903940999675,91.71305576301224,597.752095173009,414.3259836469845
40900.0,505.85744376627065,91.84554228790802,597.7029860541786,414.01190147836263
40933.33333333333,505.69589604909305,91.95340864218774,597.6493046912808,413.7424874069053
40966.66666666668,505.56041808329957,92.0398259405987,597.6002440238983,413.5205921427009
41000.0,505.4517579031995,92.10349791309872,597.5552558162982,413.3482599901008
41033.33333333333,505.369443458499,92.14332515486723,597.5127686133662,413.2261183036318
41066.66666666668,505.3134747491982,92.15960033796306,597.4730750871612,413.1538744112351
41100.0,505.28385177529685,92.15390524097899,597.4377570162758,413.12994653431787
41133.33333333333,505.28307161330105,92.1279450912695,597.4110167045706,413.15512652203154
41166.66666666668,505.3071076094836,92.07753327410019,597.3846408835838,413.2295743353834
41200.0,505.3387953043309,91.99361850169895,597.3324138060299,413.34517680263195
41233.33333333333,505.3756294288609,91.89772745903797,597.2733568878989,413.47790196982294
41266.66666666668,505.4000210458371,91.82094779801922,597.2209688438563,413.57907324781786
41300.0,505.39200005223336,91.79276933734874,597.1847693895821,413.5992307148846
41333.33333333333,505.3512543063095,91.8153402542101,597.1665945605196,413.53591405209943
41366.66666666668,505.27768762818465,91.8863211548409,597.1640087830256,413.39136647334374
41400.0,505.17111893863796,92.00051325751281,597.1716321961508,413.17060568112515
41433.33333333333,505.03141112916535,92.15141010177088,597.1828212309363,412.8800010273945
41466.66666666668,504.8847818935949,92.31873041377331,597.2035123073682,412.56605147982157
41500.0,504.74155175031825,92.47684805873021,597.2183998090485,412.264703691588
41533.33333333333,504.62809274362,92.57530472520972,597.2033974688297,412.0527880184103
41566.66666666668,504.53880299542084,92.61863657608016,597.157439571501,411.92016641934066
41600.0,504.4707971067803,92.60892298680544,597.0797200935857,411.86187411997486
41633.33333333333,504.4046581168852,92.54856143973116,596.9532195566163,411.856096677154
41666.66666666668,504.33322526184645,92.43294088775893,596.7661661496054,411.9002843740875
41700.0,504.2571901628147,92.3201977653262,596.5773879281409,411.9369923974885
41733.33333333333,504.15516792310626,92.2864230216475,596.4415909447538,411.86874490145874
41766.66666666668,504.07858526303175,92.27028934169238,596.3488746047242,411.8082959213394
41800.0,504.05030187430174,92.26285134724262,596.3131532215443,411.78745052705915
41833.33333333333,504.06945919577834,92.2206958527881,596.2901550485665,411.84876334299025
41866.66666666668,504.13593806397273,92.10408258699789,596.2400206509706,412.03185547697484
41900.0,504.21455577869824,91.98111845253057,596.1956742312288,412.2334373261677
41933.33333333333,504.2935976946214,91.88120361882623,596.1748013134476,412.41239407579513
41966.66666666668,504.37306381174216,91.80441340867011,596.1774772204122,412.56865040307207
42000.0,504.45198972864625,91.74958183922566,596.201571567872,412.7024078894206
42033.33333333333,504.5095141650756,91.70974469739289,596.2192588624685,412.7997694676827
42066.66666666668,504.5609914131035,91.69971992473498,596.2607113378385,412.8612714883685
42100.0,504.61655842788633,91.70057191512709,596.3171303430134,412.9159865127592
42133.33333333333,504.67653292569156,91.68450550494089,596.3610384306324,412.9920274207507
42166.66666666668,504.7428969298802,91.62221697836753,596.3651139082477,413.12067995151267
42200.0,504.87596661897044,91.55926279879225,596.4352294177627,413.3167038201782
42233.33333333333,505.0793872074615,91.49784049415466,596.5772277016162,413.5815467133068
42266.66666666668,505.34545722742985,91.36872381790623,596.7141810453361,413.9767334095236
42300.0,505.6265663193938,91.26551454565875,596.8920808650525,414.3610517737351
42333.33333333333,505.91923618193937,91.18387981634362,597.103115998283,414.73535636559575
42366.66666666668,506.22912035744145,91.10834516820091,597.3374655256423,415.12077518924053
42400.0,506.560444122628,91.0220037186256,597.5824478412536,415.53844040400236
42433.33333333333,506.92463701729,90.89296146248748,597.8175984797775,416.0316755548025
42466.66666666668,507.3036389393799,90.72299041889929,598.0266293582791,416.5806485204806
42500.0,507.6609478632269,90.55672580586096,598.2176736690878,417.104222057366
42533.33333333333,507.9842958320468,90.40324023600081,598.3875360680477,417.581055596046
42566.66666666668,508.27386010902563,90.26292037842128,598.5367804874469,418.0109397306044
42600.0,508.5314830670595,90.13630260648307,598.6677856735425,418.39518046057646
42633.33333333333,508.76221324092734,90.02050629204437,598.7827195329717,418.74170694888295
42666.66666666668,508.97150057713543,89.91495297289653,598.886453550032,419.0565476042389
42700.0,509.16277488471593,89.81973660056418,598.9825114852802,419.34303828415176
42733.33333333333,509.3251367001333,89.72795213450713,599.0530888346404,419.5971845656262
42766.66666666668,509.4418318878667,89.63973352681269,599.0815654146794,419.80209836105405
42800.0,509.51720672376257,89.56638812138534,599.0835948451479,419.95081860237724
42833.33333333333,509.5610902780074,89.52443099964381,599.0855212776512,420.0366592783636
42866.66666666668,509.58525917324596,89.50760840045791,599.0928675737039,420.07765077278805
42900.0,509.58907200132535,89.51663914671887,599.1057111480442,420.07243285460646
42933.33333333333,509.5981144612873,89.49248893557247,599.0906033968598,420.10562552571486
42966.66666666668,509.63112727383134,89.43260092733405,599.0637282011654,420.19852634649726
43000.0,509.7044166351231,89.32896628240145,599.0333829175246,420.37545035272166
43033.33333333333,509.7814728471842,89.21450429919965,598.9959771463839,420.5669685479846
43066.66666666668,509.8567275335628,89.10873329711784,598.9654608306806,420.7479942364449
43100.0,509.92984086259685,89.0314388407149,598.9612797033118,420.89840202188196
43133.33333333333,509.99928417611187,88.99439768749991,598.9936818636118,421.004886488612
43166.66666666668,510.08407429715965,88.9845727492907,599.0686470464503,421.09950154786895
43200.0,510.1761669789366,88.95880654656823,599.1349735255048,421.21736043236837
43233.33333333333,510.26305822639705,88.92695664094249,599.1900148673395,421.33610158545457
43266.66666666668,510.34435241612584,88.8908159463317,599.2351683624576,421.45353646979413
43300.0,510.42029340743125,88.85966932377039,599.2799627312016,421.56062408366085
43333.33333333333,510.4799249019875,88.83878550417118,599.3187104061586,421.6411393978163
43366.66666666668,510.51732126923037,88.82401236790737,599.3413336371377,421.693308901323
43400.0,510.54514925040473,88.79118749262132,599.3363367430261,421.75396175778343
43433.33333333333,510.5563458698463,88.75538343004722,599.3117292998935,421.8009624397991
43466.66666666668,510.5549773058332,88.71772426876228,599.2727015745954,421.8372530370709
43500.0,510.54480813572576,88.68422989703492,599.2290380327606,421.86057823869083
43533.33333333333,510.53808901577224,88.64871335408067,599.1868023698529,421.8893756616916
43566.66666666668,510.54107218361963,88.59975448983496,599.1408266734546,421.94131769378464
43600.0,510.553368799107,88.53657775652056,599.0899465556275,422.0167910425864
43633.33333333333,510.57289999024766,88.4601911979436,599.0330911881913,422.11270879230403
43666.66666666668,510.5945633309624,88.38853521091853,598.983098541881,422.20602812004387
43700.0,510.6120522627229,88.32237592483573,598.9344281875586,422.28967633788716
43733.33333333333,510.6301262033537,88.25940575089233,598.8895319542461,422.3707204524614
43766.66666666668,510.6492193669323,88.19954502487069,598.848764391803,422.4496743420616
43800.0,510.6695753669621,88.14275098211856,598.8123263490806,422.5268243848435
43833.33333333333,510.69594494943186,88.09214147392177,598.7880864233537,422.60380347551006
43866.66666666668,510.7366330695365,88.05446342665338,598.7910964961899,422.6821696428831
43900.0,510.8287507803662,87.99403155581962,598.8227823361858,422.8347192245466
43933.33333333333,510.97463626903027,87.82563669780292,598.8002729668332,423.14899957122736
43966.66666666668,511.1655863356642,87.52944831097629,598.6950346466405,423.6361380246879
44000.0,511.3485802697587,87.24263070164027,598.5912109713989,424.10594956811843
44033.33333333333,511.52397393711135,86.96316814920613,598.4871420863175,424.5608057879052
44066.66666666668,511.69176733772235,86.6887980312517,598.3805653689741,425.0029693064707
44100.0,511.8522302238861,86.41853031078959,598.2707605346757,425.4336999130965
44133.33333333333,511.9976860896405,86.15257369302738,598.150259782668,425.84511239661316
44166.66666666668,512.1267990002916,85.9336728333248,598.0604718336165,426.1931261669668
44200.0,512.235956417381,85.77715026049123,598.0131066778722,426.45880615688975
44233.33333333333,512.3194849144804,85.68113377605846,598.0006186905389,426.63835113842197
44266.66666666668,512.3771276136174,85.64340606746211,598.0205336810795,426.73372154615527
44300.0,512.4090127584761,85.66047263620042,598.0694853946766,426.7485401222757
44333.33333333333,512.4207527400243,85.72882362804505,598.1495763680693,426.6919291119793
44366.66666666668,512.420244468676,85.8215093020225,598.2417537706984,426.59873516665346
44400.0,512.4224074362826,85.88922342815412,598.3116308644367,426.53318400812844
44433.33333333333,512.4275762965967,85.92473797682938,598.3523142734261,426.50283831976736
44466.66666666668,512.4373969590628,85.92338870934034,598.3607856684031,426.51400824972245
44500.0,512.4596519529989,85.897475893537,598.357127846536,426.5621760594619
44533.33333333333,512.4900233590338,85.85600844321449,598.3460318022483,426.6340149158193
44566.66666666668,512.5285111771676,85.79667292924037,598.325184106408,426.73183824792727
44600.0,512.5749386779971,85.71726487106716,598.2922035490643,426.85767380692994
44633.33333333333,512.6279025001512,85.62104096057561,598.2489434607269,427.0068615395756
44666.66666666668,512.6803226380309,85.52981586921887,598.2101385072498,427.1505067688121
44700.0,512.7309115072766,85.4443121780831,598.1752236853597,427.28659932919345
44733.33333333333,512.780075720904,85.36703646978887,598.147112190693,427.41303925111515
44766.66666666668,512.827923365918,85.30129095800558,598.1292143239235,427.5266324079124
44800.0,512.8745619602175,85.25121892812295,598.1257808883405,427.62334303209457
44833.33333333333,512.9200218293639,85.22123524020103,598.141257069565,427.69878658916286
44866.66666666668,512.9622980566983,85.21431575709911,598.1766138137974,427.74798229959913
44900.0,512.9951688725428,85.22817224571659,598.2233411182593,427.7669966268262
44933.33333333333,513.0181957987317,85.26123333699974,598.2794291357313,427.7569624617319
44966.66666666668,513.0310199759039,85.31058299434682,598.3416029702507,427.72043698155704
45000.0,513.0350650048823,85.37393889465987,598.4090038995422,427.6611261102224
45033.33333333333,513.0337241565213,85.45271833732322,598.4864424938445,427.5810058191981
45066.66666666668,513.026997430821,85.54431078660306,598.5713082174241,427.4826866442179
45100.0,513.016668436417,85.63868525170909,598.6553536881261,427.37798318470794
45133.33333333333,513.0043164014231,85.72843725793324,598.7327536593564,427.2758791434899
45166.66666666668,512.9988043408348,85.80945106792628,598.808255408761,427.18935327290853
45200.0,513.0007869664654,85.87371813333671,598.8745050998021,427.1270688331287
45233.33333333333,513.0087430656461,85.9171571389148,598.9259002045609,427.0915859267312
45266.66666666668,513.0222682653892,85.93830926920067,598.9605775345899,427.0839589961886
45300.0,513.0415528479334,85.93683120736297,598.9783840552964,427.10472164057046
45333.33333333333,513.066650482628,85.91264488373336,598.9792953663614,427.1540055988946
45366.66666666668,513.0896654125232,85.86137247953232,598.9510378920555,427.22829293299094
45400.0,513.094302882429,85.79973838312023,598.8940412655493,427.29456449930876
45433.33333333333,513.0810048347774,85.75747250701224,598.8384773417897,427.3235323277652
45466.66666666668,513.0467122638906,85.76873806632119,598.8154503302119,427.27797419756945
45500.0,512.9941516006078,85.84742856290683,598.8415801635147,427.14672303770095
45533.33333333333,512.9249246389263,85.99330969946038,598.9182343383867,426.93161493946593
45566.66666666668,512.8585992643511,86.14633743677791,599.004936701129,426.71226182757323
45600.0,512.8065176066034,86.27198939516053,599.0785070017639,426.5345282114429
45633.33333333333,512.7672605394341,86.36532980439388,599.132590343828,426.40193073504025
45666.66666666668,512.7089548356196,86.44421476077673,599.1531695963963,426.26474007484285
45700.0,512.6151140887313,86.57786806305685,599.1929821517881,426.03724602567445
45733.33333333333,512.4857382987689,86.80660598843919,599.292344287208,425.6791323103297
45766.66666666668,512.3840843551255,86.98063471117322,599.3647190662988,425.4034496439523
45800.0,512.3137551757718,87.09463283968222,599.408388015454,425.2191223360896
45833.33333333333,512.2746545976194,87.1479304934109,599.4225850910302,425.12672410420845
45866.66666666668,512.2668896874056,87.14015739592375,599.4070470833294,425.12673229148186
45900.0,512.2867559208371,87.0731269582299,599.359882879067,425.2136289626072
45933.33333333333,512.3193588312062,86.98182296779274,599.3011817989989,425.33753586341345
45966.66666666668,512.3617401979986,86.87725874306706,599.2389989410657,425.4844814549316
46000.0,512.4160799395412,86.76230822711173,599.1783881666529,425.6537717124295
46033.33333333333,512.4613348041033,86.67183529674573,599.133170100849,425.7894995073576
46066.66666666668,512.4710089788837,86.65572922166614,599.1267382005498,425.8152797572175
46100.0,512.4331371225055,86.7424755127913,599.1756126352968,425.6906616097142
46133.33333333333,512.357133159016,86.90128911562881,599.2584222746449,425.45584404338723
46166.66666666668,512.2801749740111,87.03427701481127,599.3144519888224,425.2458979591998
46200.0,512.2175440701648,87.10352225438191,599.3210663245467,425.11402181578285
46233.33333333333,512.1692404474769,87.115832180877,599.2850726283539,425.0534082665999
46266.66666666668,512.1335427004865,87.07752001504774,599.2110627155342,425.05602268543873
46300.0,512.0985703236818,87.03646034158983,599.1350306652716,425.06210998209195
46333.33333333333,512.0713291743547,86.98291704965025,599.0542462240049,425.0884121247044
46366.66666666668,512.0533775449801,86.91759454804664,598.9709720930267,425.1357829969335
46400.0,512.0473734732784,86.84199450440859,598.889367977687,425.2053789688698
46433.33333333333,512.0545659606935,86.75751941723095,598.8120853779244,425.29704654346256
46466.66666666668,512.0748115432574,86.66513728108947,598.7399488243468,425.4096742621679
46500.0,512.1047908640503,86.56438017032441,598.6691710343747,425.5404106937259
46533.33333333333,512.149521555268,86.44199383790868,598.5915153931767,425.70752771735937
46566.66666666668,512.2146679557669,86.2448527162674,598.4595206720343,425.9698152394995
46600.0,512.2859165658191,85.98569991551658,598.2716164813356,426.3002166503025
46633.33333333333,512.3557564366138,85.69629520301969,598.0520516396334,426.6594612335941
46666.66666666668,512.4095788963918,85.44655077186782,597.8561296682597,426.96302812452404
46700.0,512.4416492829073,85.26771862562272,597.70936790853,427.1739306572846
46733.33333333333,512.45196759616,85.16586054428475,597.6178281404448,427.2861070518752
46766.66666666668,512.4504428851127,85.11683527692213,597.5672781620349,427.33360760819056
46800.0,512.4518722188817,85.07071234268196,597.5225845615637,427.3811598761997
46833.33333333333,512.4536636515297,85.02727452665606,597.4809381781857,427.42638912487365
46866.66666666668,512.4561722210977,84.9867191236996,597.4428913447973,427.4694530973982
46900.0,512.4606280405427,84.9488271162709,597.4094551568136,427.5118009242718
46933.33333333333,512.4674300201988,84.91285097764722,597.3802809978461,427.55457904255155
46966.66666666668,512.4767283144616,84.8790147005795,597.3557430150412,427.59771361388215
47000.0,512.490539199466,84.84726982655434,597.3378090260203,427.6432693729116
47033.33333333333,512.5089459609334,84.81767706596307,597.3266230268964,427.69126889497034
47066.66666666668,512.5319485988642,84.79031066494795,597.3222592638122,427.7416379339163
47100.0,512.5593767351651,84.76502331949942,597.3244000546645,427.7943534156657
47133.33333333333,512.5913531341914,84.7416933452941,597.3330464794856,427.8496597888973
47166.66666666668,512.6262192809147,84.72011165328475,597.3463309341995,427.90610762763
47200.0,512.662882585011,84.70040372546089,597.3632863104718,427.96247885955006
47233.33333333333,512.7013430464802,84.68392591217645,597.3852689586568,428.0174171343038
47266.66666666668,512.7385563979797,84.67411911068626,597.4126755086659,428.0644372872934
47300.0,512.7690073991646,84.67092660678536,597.4399340059499,428.0980807923792
47333.33333333333,512.7924217449031,84.6676758907424,597.4600976356455,428.12474585416066
47366.66666666668,512.813204135407,84.65142611765472,597.4646302530617,428.1617780177522
47400.0,512.869513091522,84.63338136249024,597.5028944540122,428.23613172903174
47433.33333333333,512.9996616707948,84.50739920252066,597.5070608733155,428.49226246827413
47466.66666666668,513.2031850693609,84.24450032861927,597.4476853979802,428.9586847407416
47500.0,513.4768121275837,83.84804871164438,597.3248608392281,429.6287634159393
47533.33333333333,513.7760321375027,83.45271276144331,597.228744898946,430.32331937605943
47566.66666666668,514.1358304218057,83.05895539854563,597.1947858203514,431.0768750232601
47600.0,514.5719389659245,82.60357443645718,597.1755134023816,431.9683645294673
47633.33333333333,514.9792418092369,82.26528789132573,597.2445297005627,432.71395391791117
47666.66666666668,515.2693117093637,82.13650001562526,597.405811724989,433.13281169373846
47700.0,515.4753310186866,82.07949508848583,597.5548261071724,433.39583593020075
47733.33333333333,515.6053658246666,82.13752222309155,597.7428880477581,433.46784360157505
47766.66666666668,515.7353431503632,82.17666803575877,597.912011186122,433.5586751146044
47800.0,515.8527992988835,82.20860160312101,598.0614009020045,433.6441976957625
47833.33333333333,515.9514987267494,82.2423384325046,598.1938371592539,433.7091602942448
47866.66666666668,516.0461910492434,82.28970013804008,598.3358911872834,433.7564909112033
47900.0,516.1437308935353,82.34980737744725,598.4935382709826,433.7939235160881
47933.33333333333,516.2452490846512,82.41126162909987,598.656510713751,433.8339874555513
47966.66666666668,516.3507324175531,82.45819233504263,598.8089247525958,433.8925400825105
48000.0,516.4611745592453,82.4731745467424,598.9343491059876,433.9880000125029
48033.33333333333,516.5723104805088,82.46222539419873,599.0345358747076,434.11008508631005
48066.66666666668,516.6795970566986,82.43742122369308,599.1170182803917,434.24217583300555
48100.0,516.7843241085047,82.39340377113602,599.1777278796408,434.3909203373687
48133.33333333333,516.9086197540455,82.33864060135029,599.2472603553958,434.5699791526952
48166.66666666668,517.0765128611773,82.26539550794897,599.3419083691263,434.8111173532284
48200.0,517.2886810795973,82.14634733986348,599.4350284194608,435.1423337397338
48233.33333333333,517.5470159958854,81.96168873131418,599.5087047271996,435.5853272645712
48266.66666666668,517.8323863475601,81.70406694766532,599.5364532952254,436.12831939989485
48300.0,518.1191503236666,81.45080411483075,599.5699544384973,436.6683462088359
48333.33333333333,518.4231357219596,81.20830491874234,599.631440640702,437.2148308032173
48366.66666666668,518.7443425424393,80.96721700664364,599.711559549083,437.7771255357957
48400.0,519.0760546224631,80.71418689383026,599.7902415162933,438.3618677286328
48433.33333333333,519.416996690783,80.43556586386951,599.8525625546525,438.9814308269135
48466.66666666668,519.7671631865862,80.12014018459567,599.8873033711819,439.64702300199053
48500.0,520.1089894509084,79.80364486040534,599.9126343113138,440.30534459050307
48533.33333333333,520.4349026276915,79.49890506905639,599.9338076967479,440.9359975586351
48566.66666666668,520.7232013623195,79.22896002619483,599.9521613885144,441.4942413361247
48600.0,520.9712948622415,79.00343981029698,599.9747346725385,441.9678550519445
48633.33333333333,521.1799336366846,78.82497433503634,600.004907971721,442.35495930164825
48666.66666666668,521.3542920189213,78.69497160693567,600.0492636258571,442.6593204119857
48700.0,521.4984734636142,78.60983457878832,600.1083080424025,442.8886388848259
48733.33333333333,521.6124876946332,78.56313953477839,600.1756272294116,443.0493481598548
48766.66666666668,521.6954773306859,78.54656821105476,600.2420455417407,443.1489091196311
48800.0,521.7504977011822,78.55797695529085,600.3084746564731,443.19252074589133
48833.33333333333,521.7888491498969,78.57463200079985,600.3634811506968,443.21421714909707
48866.66666666668,521.8190125419202,78.57124374022268,600.3902562821429,443.2477688016975
48900.0,521.849762350446,78.54066860226779,600.3904309527138,443.3090937481782
48933.33333333333,521.8812968620819,78.48718762561747,600.3684844876993,443.3941092364644
48966.66666666668,521.9030702039797,78.4425120563108,600.3455822602905,443.4605581476689
49000.0,521.913827536801,78.41866646689367,600.3324940036947,443.49516106990734
49033.33333333333,521.9161979069734,78.41908427828794,600.3352821852613,443.49711362868544
49066.66666666668,521.9209776795176,78.4157342944205,600.3367119739381,443.50524338509706
49100.0,521.9316057074315,78.399651482246,600.3312571896774,443.5319542251855
49133.33333333333,521.9453101833291,78.36933957271812,600.3146497560472,443.57597061061097
49166.66666666668,521.9622777048131,78.32575769193768,600.2880353967508,443.63652001287545
49200.0,521.9826365812464,78.27029709738562,600.2529336786321,443.7123394838608
49233.33333333333,522.008447878928,78.20025682903908,600.2087047079671,443.80819104988893
49266.66666666668,522.0390892698512,78.11280936116493,600.1518986310161,443.92627990868624
49300.0,522.0798435076504,78.01569368016688,600.0955371878173,444.0641498274835
49333.33333333333,522.1256110177994,77.8982600887406,600.02387110654,444.22735092905884
49366.66666666668,522.16547765464,77.75173414806115,599.9172118027011,444.41374350657884
49400.0,522.1981874779617,77.59265995977863,599.7908474377404,444.60552751818307
49433.33333333333,522.2231027849878,77.43767136302104,599.6607741480088,444.78543142196673
49466.66666666668,522.2433148805242,77.3037534174189,599.547068297943,444.9395614631053
49500.0,522.2489170421283,77.21942740290504,599.4683444450333,445.02948963922324
49533.33333333333,522.226610901746,77.19487712347679,599.4214880252227,445.0317337782692
49566.66666666668,522.1719664595248,77.22737276486824,599.3993392243931,444.9445936946566
49600.0,522.0958405841274,77.28345167186285,599.3792922559902,444.8123889122645
49633.33333333333,521.9887066723943,77.38336712102083,599.3720737934151,444.6053395513735
49666.66666666668,521.859744734683,77.53624329546369,599.3959880301467,444.3235014392193
49700.0,521.7111582346561,77.71600821378505,599.4271664484411,443.99515002087105
49733.33333333333,521.5459900507053,77.88875702350924,599.4347470742146,443.65723302719607
49766.66666666668,521.3690973670011,78.05591268903459,599.4250100560357,443.31318467796655
49800.0,521.2000669181409,78.22195082650214,599.4220177446431,442.97811609163875
49833.33333333333,521.0439360132568,78.38251166226406,599.4264476755209,442.6614243509928
49866.66666666668,520.9009581256483,78.5340490561182,599.4350071817665,442.36690906953015
49900.0,520.7970719963399,78.61379225676433,599.4108642531043,442.1832797395756
49933.33333333333,520.7327048863273,78.63907377706569,599.371778663393,442.0936311092616
49966.66666666668,520.7230729979684,78.60923424252928,599.3323072404977,442.11383875543913
50000.0,520.766122007084,78.52413204925861,599.2902540563426,442.24198995782547
50033.33333333333,520.8559181715929,78.38811925211219,599.2440374237051,442.4677989194807
50066.66666666668,520.9918214691398,78.19594389942489,599.1877653685647,442.79587756971495
50100.0,521.1696101384927,77.9458072627045,599.1154174011972,443.2238028757881
50133.33333333333,521.3899214377989,77.64667615729678,599.0365975950956,443.7432452805021
50166.66666666668,521.6215591680244,77.34642054080763,598.967979708832,444.2751386272168
50200.0,521.852665744965,77.0573574359642,598.9100231809291,444.79530830900075
50233.33333333333,522.0764349309852,76.78470065575254,598.8611355867378,445.29173427523267
50266.66666666668,522.2898479670689,76.52844983035862,598.8182977974275,445.7613981367103
50300.0,522.4873751431579,76.29366699879144,598.7810421419493,446.1937081443665
50333.33333333333,522.6668266179092,76.08646130032344,598.7532879182327,446.5803653175858
50366.66666666668,522.8282282923468,75.90730922940608,598.7355375217529,446.9209190629407
50400.0,522.9721555414475,75.75698010107442,598.7291356425219,447.21517544037306
50433.33333333333,523.1058816835607,75.63928361812533,598.745165301686,447.4665980654354
50466.66666666668,523.2301651241856,75.5520770375887,598.7822421617743,447.678088086597
50500.0,523.3086653160195,75.50441365656906,598.8130789725885,447.8042516594505
50533.33333333333,523.3670487142155,75.55959818593514,598.9266469001506,447.8074505282803
50566.66666666668,523.3963375686571,75.67402074075643,599.0703583094136,447.7223168279007
50600.0,523.4068878596024,75.8252561796317,599.2321440392341,447.5816316799707
50633.33333333333,523.4590617968521,75.88435279807973,599.3434145949318,447.5747089987724
50666.66666666668,523.5638580728015,75.85830241779665,599.4221604905981,447.70555565500484
50700.0,523.7005612859291,75.80395859353868,599.5045198794678,447.8966026923904
50733.33333333333,523.8720732227629,75.70993250034365,599.5820057231065,448.1621407224192
50766.66666666668,524.0618809027851,75.59750097835662,599.6593818811417,448.4643799244285
50800.0,524.2499846148303,75.49446085448142,599.7444454693117,448.75552376034886
50833.33333333333,524.4240701720782,75.379040173115,599.8031103451932,449.04502999896323
50866.66666666668,524.5726040332654,75.266765889107,599.8393699223724,449.30583814415843
50900.0,524.6886875089591,75.159555528277,599.8482430372361,449.5291319806821
50933.33333333333,524.7718013429651,75.06877912841301,599.8405804713781,449.7030222145521
50966.66666666668,524.8219455352836,75.00838426923369,599.8303298045173,449.8135612660499
51000.0,524.8401707785041,74.99283882933231,599.8330096078364,449.8473319491718
51033.33333333333,524.8278698284616,75.03244871636439,599.860318544826,449.79542111209724
51066.66666666668,524.7975922242646,75.09959303056435,599.897185254829,449.69799919370024
51100.0,524.7577954406421,75.16848283948117,599.9262782801233,449.58931260116094
51133.33333333333,524.6983967178312,75.23600511542114,599.9344018332523,449.4623916024101
51166.66666666668,524.6221176859733,75.30742880350088,599.9295464894742,449.3146888824724
51200.0,524.5409493289704,75.40109782400336,599.9420471529738,449.13985150496706
51233.33333333333,524.4704283356609,75.48683461868663,599.9572629543476,448.98359371697427
51266.66666666668,524.4297937323806,75.54390129704274,599.9736950294234,448.8858924353379
51300.00000000001,524.4352988448849,75.55991574801789,599.9952145929028,448.875383096867
51333.33333333333,524.4818723743597,75.52567307051098,600.0075454448706,448.95619930384873
51366.66666666668,524.5676312293365,75.4374951693298,600.0051263986663,449.1301360600067
51400.00000000001,524.6950091363269,75.29074040907358,599.9857495454005,449.40426872725334
51433.33333333333,524.8663443815874,75.081133405301,599.9474777868884,449.7852109762864
51466.66666666668,525.0709332318581,74.83222704826166,599.9031602801198,450.2387061835965
51500.00000000001,525.303089208917,74.55296702807267,599.8560562369896,450.7501221808443
51533.33333333333,525.5364402684794,74.28188728498027,599.8183275534597,451.25455298349914
51566.66666666668,525.7642340528045,74.01808203594224,599.7823160887467,451.7461520168622
51600.00000000001,525.9807741945002,73.75710505951616,599.7378792540164,452.22366913498405
51633.33333333333,526.2038992429142,73.49158492231587,599.69548416523,452.71231432059835
51666.66666666668,526.4521443800112,73.19486984755436,599.6470142275656,453.25727453245685
51700.00000000001,526.7255096057914,72.8487298069814,599.5742394127728,453.87677979881005
51733.33333333333,527.0109699638148,72.46239166918085,599.4733616329956,454.5485782946339
51766.66666666668,527.2763112323365,72.10312883358758,599.3794400659241,455.17318239874896
51800.00000000001,527.5238597331343,71.76662156223722,599.2904812953715,455.75723817089704
51833.33333333333,527.7427799962708,71.4610693415364,599.2038493378071,456.28171065473435
51866.66666666668,527.9273074955855,71.21252453296412,599.1398320285497,456.71478296262137
51900.00000000001,528.07602989752,71.02803619537615,599.1040660928961,457.04799370214386
51933.33333333333,528.1875902541448,70.90684489525437,599.0944351493991,457.2807453588904
51966.66666666668,528.2619885654599,70.84670336616739,599.1086919316273,457.4152851992925
52000.00000000001,528.3005279155554,70.84468414875461,599.14521206431,457.45584376680085
52033.33333333333,528.3414950082714,70.85539395824661,599.196888966518,457.4861010500248
52066.66666666668,528.394438514983,70.85241677219909,599.2468552871821,457.5420217427839
52100.00000000001,528.4526663671699,70.82878090430562,599.2814472714755,457.6238854628642
52133.33333333333,528.5181868276348,70.77284111781647,599.2910279454513,457.74534570981837
52166.66666666668,528.5974944520691,70.67982753168751,599.2773219837566,457.9176669203816
52200.00000000001,528.6930960309296,70.54825452901385,599.2413505599435,458.1448415019158
52233.33333333333,528.799340146698,70.39663558059281,599.1959757272908,458.4027045661052
52266.66666666668,528.9118855821127,70.25824092308059,599.1701265051934,458.6536446590321
52300.00000000001,529.0302423968299,70.13874793053422,599.1689903273641,458.8914944662956
52333.33333333333,529.1533652242838,70.04449868775335,599.1978639120372,459.10886653653046
52366.66666666668,529.281091568115,69.97373016824181,599.2548217363568,459.30736139987323
52400.00000000001,529.4119273875398,69.91643308518772,599.3283604727275,459.4954943023521
52433.33333333333,529.54156675111,69.87213719687861,599.4137039479887,459.66942955423144
52466.66666666667,529.670009658826,69.84370300821256,599.5137126670385,459.8263066506134
52500.000000000015,529.7946853744874,69.83805578526933,599.6327411597567,459.95662958921804
52533.33333333333,529.9100551527978,69.85734502769465,599.7674001804925,460.05271012510315
52566.66666666667,530.014251831907,69.89879776408323,599.9130495959903,460.1154540678238
52600.000000000015,530.1113695879219,69.94434279155095,600.0557123794729,460.1670267963709
52633.33333333333,530.19218597587,69.99520598686024,600.1873919627302,460.1969799890097
52666.66666666667,530.2527881371619,70.05309247133232,600.3058806084942,460.1996956658296
52700.000000000015,530.2933719518993,70.10525602553486,600.3986279774342,460.18811592636445
52733.33333333333,530.3316161051329,70.14689057987084,600.4785066850037,460.184725525262
52766.66666666667,530.3847210558505,70.17660120308231,600.5613222589328,460.20811985276816
52800.000000000015,530.4522401839862,70.17732868135965,600.6295688653458,460.27491150262654
52833.33333333333,530.533711123997,70.13473415652213,600.6684452805191,460.3989769674749
52866.66666666667,530.6276039253231,70.04281038709462,600.6704143124177,460.5847935382285
52900.000000000015,530.7306674430253,69.9036056845089,600.6342731275341,460.8270617585164
52933.33333333333,530.818255384956,69.77370791111308,600.5919632960691,461.04454747384295
52966.66666666667,530.8870068930958,69.66225355984889,600.5492604529446,461.2247533332469
53000.000000000015,530.9386561947391,69.57363555203557,600.5122917467747,461.36502064270354
53033.33333333333,531.0053978469764,69.51453541497489,600.5199332619513,461.4908624320015
53066.66666666667,531.0989607490751,69.4485757781866,600.5475365272617,461.6503849708885
53100.000000000015,531.2195783591415,69.34630551949226,600.5658838786337,461.8732728396492
53133.33333333333,531.3671841792898,69.18541727190916,600.5526014511989,462.1817669073806
53166.66666666667,531.5229541554381,68.99622893858674,600.5191830940248,462.5267252168514
53200.000000000015,531.6860197277566,68.83835353492874,600.5243732626853,462.8476661928279
53233.33333333333,531.8569543368632,68.7020610095695,600.5590153464327,463.1548933272937
53266.66666666667,532.0354418526489,68.57424783618615,600.609689688835,463.46119401646274
53300.000000000015,532.2219619982685,68.43971651780777,600.6616785160763,463.78224548046074
53333.33333333333,532.4272690692966,68.28198429901384,600.7092533683104,464.14528477028273
53366.66666666667,532.6571134979432,68.09489296366134,600.7520064616045,464.5622205342819
53400.000000000015,532.885445608611,67.91785648931335,600.8033020979244,464.96758911929766
53433.33333333333,533.1120468593169,67.74473529459863,600.8567821539156,465.3673115647183
53466.66666666667,533.3369172500613,67.56900208972053,600.9059193397818,465.7679151603408
53500.000000000015,533.5621330486063,67.37960735832726,600.9417404069335,466.182525690279
53533.33333333333,533.7823138377066,67.17166321406252,600.9539770517691,466.6106506236441
53566.66666666667,533.9758820078051,66.94860729309023,600.9244893008954,467.0272747147149
53600.000000000015,534.1471852685538,66.72515378643293,600.8723390549867,467.4220314821209
53633.33333333333,534.2978379953275,66.5157747055884,600.8136127009159,467.78206328973914
53666.66666666667,534.4263953964096,66.34857038341546,600.774965779825,468.07782501299414
53700.000000000015,534.5281803797947,66.25582470020606,600.7840050800007,468.2723556795886
53733.33333333333,534.5996585559459,66.24407949094237,600.8437380468882,468.35557906500355
53766.66666666667,534.664691291826,66.24759748875607,600.912288780582,468.4170938030699
53800.000000000015,534.7266699040672,66.25771428280423,600.9843841868715,468.468955621263
53833.33333333333,534.785781087987,66.27378753007434,601.0595686180613,468.5119935579126
53866.66666666667,534.8431712752613,66.29525291202505,601.1384241872863,468.54791836323625
53900.000000000015,534.9049369097659,66.32388486799262,601.2288217777585,468.58105204177326
53933.33333333333,534.9711155626691,66.36012727994725,601.3312428426163,468.6109882827218
53966.66666666667,535.0417072339711,66.4045091790506,601.4462164130217,468.63719805492053
54000.000000000015,535.1079917570772,66.45186011391671,601.559851870994,468.6561316431605
54033.33333333333,535.1590958575148,66.49818838255834,601.6572842400731,468.66090747495645
54066.66666666667,535.1940171289141,66.55110322557333,601.7451203544874,468.64291390334074
54100.000000000015,535.2099746859126,66.61962239670652,601.8295970826191,468.59035228920607
54133.33333333333,535.2149843179766,66.71329558523512,601.9282799032117,468.50168873274146
54166.66666666667,535.2179855380815,66.7993685806795,602.017354118761,468.41861695740204
54200.000000000015,535.2244952675617,66.8760914972407,602.1005867648024,468.348403770321
54233.33333333333,535.2395824237631,66.94745380407413,602.1870362278372,468.2921286196889
54266.66666666667,535.2586840677,67.00101195575752,602.2596960234575,468.25767211194244
54300.000000000015,535.292719349093,66.99792680678246,602.2906461558755,468.2947925423105
54333.33333333333,535.340962195399,66.93764196137755,602.2786041567765,468.40332023402146
54366.66666666667,535.3967925676743,66.83972302953406,602.2365155972084,468.55706953814024
54400.000000000015,535.4463420246036,66.74590065570528,602.1922426803089,468.70044136889834
54433.33333333333,535.4896289200914,66.65615280889904,602.1457817289904,468.83347611119234
54466.66666666667,535.5266532541374,66.57045530761934,602.0971085617567,468.95619794651805
54500.000000000015,535.5591431037243,66.4890303303493,602.0481734340735,469.070112773375
54533.33333333333,535.5875846791159,66.41179734368205,601.999382022798,469.1757873354339
54566.66666666667,535.6130956404651,66.33855038130059,601.9516460217657,469.2745452591645
54600.000000000015,535.6374502149932,66.2689236768264,601.9063738918196,469.36852653816686
54633.33333333333,535.6604269291782,66.20252920565518,601.8629561348334,469.45789772352305
54666.66666666667,535.6825267656069,66.13960853694063,601.8221353025475,469.5429182286663
54700.000000000015,535.7047335829797,66.08079584224602,601.7855294252257,469.62393774073365
54733.33333333333,535.7256024825355,66.02329962182024,601.7489021043557,469.70230286071524
54766.66666666667,535.7441102096601,65.96663317482451,601.7107433844847,469.7774770348356
54800.000000000015,535.7526940523935,65.91614052615746,601.668834578551,469.83655352623606
54833.33333333333,535.7479406108122,65.87972062102439,601.6276612318366,469.8682199897878
54866.66666666667,535.7320859572493,65.85894598262747,601.5910319398768,469.87313997462184
54900.000000000015,535.7108321431317,65.85701096769942,601.5678431108312,469.8538211754323
54933.33333333333,535.6842082239924,65.87456950687327,601.5587777308657,469.8096387171191
54966.66666666667,535.6522141998313,65.91183467022324,601.5640488700545,469.74037952960805
55000.000000000015,535.6143828145283,65.96865783355983,601.5830406480882,469.64572498096845
55033.33333333333,535.570618318902,66.04496603906196,601.6155843579639,469.5256522798401
55066.66666666667,535.5201799211852,66.139085897293,601.6592658184782,469.3810940238922
55100.000000000015,535.4734950281736,66.21789849508625,601.6913935232599,469.2555965330873
55133.33333333333,535.4307290749276,66.28409747998252,601.7148265549101,469.1466315949451
55166.66666666667,535.3913953089655,66.33772209902324,601.7291174079887,469.0536732099422
55200.000000000015,535.3547119318123,66.3787999908163,601.7335119226286,468.97591194099596
55233.33333333333,535.3229772088923,66.40789637943251,601.7308735883248,468.91508082945984
55266.66666666667,535.2952113625687,66.42370842831886,601.7189197908875,468.87150293424986
55300.000000000015,535.261506439698,66.42805763474837,601.6895640744464,468.8334488049496
55333.33333333333,535.2218624402802,66.43370564888994,601.6555680891702,468.7881567913903
55366.66666666667,535.1837941067487,66.45806489150206,601.6418589982508,468.7257292152466
55400.000000000015,535.1641108979777,66.49459874442888,601.6587096424066,468.6695121535488
55433.33333333333,535.1628177577564,66.51993930691893,601.6827570646753,468.64287845083754
55466.66666666667,535.1799146860853,66.52444877742592,601.7043634635113,468.65546590865944
55500.000000000015,535.1969216348493,66.50482767378209,601.7017493086314,468.69209396106726
55533.33333333333,535.2216751177658,66.4473798389874,601.6690549567533,468.7742952787784
55566.66666666667,535.2441321048941,66.39762218034825,601.6417542852423,468.84650992454584
55600.000000000015,535.236231687545,66.3899341368552,601.6261658244002,468.84629755068977
55633.33333333333,535.197089730137,66.43892122765683,601.6360109577938,468.7581685024802
55666.66666666667,535.1685572751437,66.51204325821244,601.6806005333561,468.6565140169313
55700.000000000015,535.1875286604873,66.49616733221814,601.6836959927055,468.6913613282691
55733.33333333333,535.2553298165841,66.35637102766985,601.611700844254,468.89895878891423
55766.66666666667,535.3085344887038,66.24660820126797,601.5551426899717,469.0619262874358
55800.000000000015,535.3434392192546,66.17844014769587,601.5218793669504,469.1649990715587
55833.33333333333,535.3706637204704,66.13566230046148,601.5063260209319,469.23500142000887
55866.66666666667,535.4000108036435,66.09754548099798,601.4975562846414,469.3024653226455
55900.000000000015,535.4318131554019,66.06350149062865,601.4953146460305,469.3683116647732
55933.33333333333,535.4660958166746,66.03241366821517,601.4985094848898,469.43368214845947
55966.66666666667,535.5027692466393,66.0027659259159,601.5055351725553,469.5000033207234
56000.000000000015,535.5365959301334,65.97119111072743,601.5077870408609,469.565404819406
56033.33333333333,535.5833432089095,65.90313777158316,601.4864809804926,469.6802054373263
56066.66666666667,535.6567267540453,65.7475166032689,601.4042433573142,469.9092101507764
56100.000000000015,535.7468818128522,65.49381019891423,601.2406920117664,470.25307161393795
56133.33333333333,535.8425363312742,65.21465843271005,601.0571947639843,470.6278778985642
56166.66666666667,535.9098753280589,65.01052198994921,600.9203973180081,470.8993533381097
56200.000000000015,535.9425319178835,64.87795348664443,600.8204854045279,471.06457843123906
56233.33333333333,535.9390560519149,64.8123553964639,600.7514114483788,471.12670065545103
56266.66666666667,535.9009309839927,64.81283598232582,600.7137669663185,471.08809500166683
56300.000000000015,535.8162073236562,64.90492668463837,600.7211340082945,470.9112806390178
56333.33333333333,535.6921658041629,65.07986241855811,600.772028222721,470.6123033856048
56366.66666666667,535.5545406312575,65.28116901768935,600.8357096489468,470.27337161356814
56400.000000000015,535.4047097684622,65.50380047754503,600.9085102460073,469.9009092909172
56433.33333333333,535.2470190126744,65.7361324816199,600.9831514942944,469.5108865310545
56466.66666666667,535.0861798703743,65.96551793853807,601.0516978089123,469.1206619318362
56500.000000000015,534.9255744362264,66.19250796662936,601.1180824028557,468.733066469597
56533.33333333333,534.7653372056735,66.41500772811837,601.1803449337918,468.35032947755514
56566.66666666667,534.6152800022185,66.64001925935621,601.2552992615747,467.97526074286225
56600.000000000015,534.4899228158398,66.8549958335304,601.3449186493702,467.6349269823094
56633.33333333333,534.3974877884475,67.02874680881129,601.4262345972588,467.3687409796362
56666.66666666667,534.3316017779655,67.13707577466744,601.4686775526329,467.19452600329805
56700.000000000015,534.2889014942307,67.17271928389079,601.4616207781214,467.1161822103399
56733.33333333333,534.2586118028225,67.16538071788247,601.423992520705,467.09323108494004
56766.66666666667,534.2093770436287,67.17078204102963,601.3801590846583,467.0385950025991
56800.000000000015,534.120988747673,67.24239816981594,601.3633869174889,466.87859057785704
56833.33333333333,533.9881988151809,67.38134645759133,601.3695452727723,466.60685235758956
56866.66666666667,533.8074633997525,67.59148754999941,601.3989509497519,466.215975849753
56900.000000000015,533.5813809591385,67.87408055787628,601.4554615170148,465.7073004012623
56933.33333333333,533.3382467905541,68.17567180925593,601.51391859981,465.1625749812981
56966.66666666667,533.0916749022862,68.46481106578695,601.5564859680732,464.62686383649924
57000.000000000015,532.8397022664484,68.74639877827123,601.5861010447196,464.0933034881772
57033.33333333333,532.5844040023896,69.02397968188365,601.6083836842733,463.560424320506
57066.66666666667,532.3325039247075,69.29357984085277,601.6260837655602,463.0389240838547
57100.000000000015,532.0842382047491,69.5581732523029,601.642411457052,462.52606495244623
57133.33333333333,531.8398718127816,69.82121840660203,601.6610902193836,462.0186534061795
57166.66666666667,531.5998125605704,70.08628640358108,601.6860989641515,461.5135261569893
57200.000000000015,531.3688418292516,70.35451586703768,601.7233576962892,461.0143259622139
57233.33333333333,531.1495570994235,70.6259778945348,601.7755349939583,460.52357920488873
57266.66666666667,530.9471350598565,70.89197119311895,601.8391062529754,460.05516386673753
57300.000000000015,530.7710560244882,71.13827268638654,601.9093287108748,459.63278333810166
57333.33333333333,530.6202212087469,71.36680042142311,601.98702163017,459.25342078732376
57366.66666666667,530.4946306126327,71.58115125260028,602.075781865233,458.9134793600324
57400.000000000015,530.3925195842509,71.78574738544621,602.1782669696971,458.60677219880466
57433.33333333333,530.2899612158982,71.97332541561981,602.263286631518,458.3166358002784
57466.66666666667,530.1714829938438,72.15278092439313,602.324263918237,458.0187020694507
57500.000000000015,530.0422434352631,72.34576374529966,602.3880071805628,457.69647968996344
57533.33333333333,529.9017622262589,72.56697309527398,602.4687353215329,457.334789130985
57566.66666666667,529.7494902804509,72.82633492529528,602.5758252057462,456.92315535515564
57600.000000000015,529.6134752618491,73.12188370913904,602.7353589709882,456.49159155271
57633.33333333333,529.5264967256717,73.32796823254928,602.854464958221,456.1985284931224
57666.66666666667,529.5379677265742,73.38370448907273,602.9216722156468,456.1542632375014
57700.000000000015,529.6343006344043,73.36137940151745,602.9956800359217,456.27292123288686
57733.33333333333,529.8058476327112,73.21364299227048,603.0194906249817,456.59220464044074
57766.66666666667,529.9770281894215,73.07075108990718,603.0477792793287,456.90627709951434
57800.000000000015,530.1463319547145,72.93049826848116,603.0768302231957,457.2158336862333
57833.33333333333,530.3134011553929,72.79066879400057,603.1040699493934,457.5227323613923
57866.66666666667,530.4805244353385,72.64915329033259,603.1296777256711,457.83137114500585
57900.000000000015,530.6489530845276,72.50223807985114,603.1511911643788,458.1467150046765
57933.33333333333,530.8188635922382,72.34654806701423,603.1654116592524,458.472315525224
57966.66666666667,530.9863544262666,72.18934572567068,603.1757001519373,458.79700870059594
58000.000000000015,531.1501159046272,72.02869990579809,603.1788158104254,459.12141599882915
58033.33333333333,531.3065465897362,71.85999907717763,603.1665456669139,459.44654751255854
58066.66666666667,531.4444239507792,71.70069559354398,603.1451195443232,459.7437283572352
58100.000000000015,531.5624581670663,71.5519701395819,603.1144283066483,460.0104880274844
58133.33333333333,531.6610281622113,71.41216759747624,603.0731957596876,460.2488605647351
58166.66666666667,531.7406266022296,71.27883364787085,603.0194602501005,460.4617929543587
58200.000000000015,531.8019588908822,71.14888139575515,602.9508402866375,460.6530774951271
58233.33333333333,531.8273331824149,71.04037601178332,602.8677091941983,460.7869571706316
58266.66666666667,531.8238731444529,71.00673373043601,602.830606874889,460.81713941401694
58300.000000000015,531.79275953802,71.06233880267847,602.8550983406985,460.73042073534157
58333.333333333336,531.7338212950195,71.20935245095079,602.9431737459703,460.52446884406874
58366.66666666667,531.646489459837,71.44620606528792,603.0926955251249,460.20028339454905
58400.000000000015,531.5565101508071,71.71608065308138,603.2725908038884,459.8404294977257
58433.333333333336,531.4715119394199,71.99982687246815,603.471338811888,459.47168506695175
58466.66666666667,531.3857482227337,72.29175331607024,603.6775015388039,459.09399490666345
58500.000000000015,531.2961821756797,72.58665724873028,603.88283942441,458.7095249269495
58533.333333333336,531.2034054573646,72.88258243400458,604.0859878913692,458.32082302336005
58566.66666666667,531.1219171037638,73.16354730399043,604.2854644077543,457.95836979977344
58600.000000000015,531.0468410430751,73.439644069006,604.4864851120811,457.6071969740691
58633.333333333336,530.9739676884855,73.7171761819546,604.6911438704401,457.2567915065309
58666.66666666667,530.9027533465658,73.99374664266202,604.8964999892278,456.90900670390374
58700.000000000015,530.8101414319127,74.26512832277477,605.0752697546875,456.5450131091379
58733.333333333336,530.693857066222,74.51801862085485,605.2118756870768,456.17583844536716
58766.66666666667,530.5563959678362,74.77859238977872,605.334988357615,455.7778035780575
58800.000000000015,530.4038478199818,75.06745413923502,605.4713019592168,455.3363936807468
58833.333333333336,530.2580030792018,75.35752307346281,605.6155261526646,454.900480005739
58866.66666666667,530.1253653477887,75.63357309245497,605.7589384402437,454.49179225533373
58900.000000000015,530.0065569677387,75.88681453897945,605.8933715067182,454.1197424287592
58933.333333333336,529.9013796524437,76.11149218785853,606.0128718403022,453.78988746458515
58966.66666666667,529.8114096962177,76.30203854634495,606.1134482425626,453.5093711498727
59000.000000000015,529.7372353734946,76.4528878537207,606.1901232272153,453.2843475197739
59033.333333333336,529.6805953528041,76.56054515505029,606.2411405078543,453.12005019775376
59066.66666666667,529.6304871461429,76.65253781162632,606.2830249577692,452.97794933451655
59100.000000000015,529.583471900514,76.73746536300239,606.3209372635164,452.84600653751164
59133.333333333336,529.5417589249477,76.81814215784317,606.3599010827909,452.7236167671045
59166.66666666667,529.502509409022,76.90085489000874,606.4033642990307,452.6016545190132
59200.000000000015,529.4652527068532,76.98498943624855,606.4502421431018,452.48026327060467
59233.333333333336,529.4300073286398,77.06966828106677,606.4996756097066,452.36033904757306
59266.66666666667,529.3986441789895,77.15516942174101,606.5538136007305,452.24347475724846
59300.000000000015,529.3715431946116,77.2395087469507,606.6110519415623,452.1320344476609
59333.333333333336,529.3525049506947,77.33204864976535,606.68455360046,452.0204563009293
59366.66666666667,529.3491218045291,77.43517546359088,606.78429726812,451.9139463409382
59400.000000000015,529.3626738395346,77.5283476205046,606.8910214600393,451.83432621903
59433.333333333336,529.3937987584882,77.59163189659779,606.985430655086,451.8021668618904
59466.66666666667,529.4280330887512,77.6531182362748,607.0811513250261,451.77491485247646
59500.000000000015,529.4556224603486,77.74119198236124,607.1968144427099,451.71443047798743
59533.333333333336,529.4909297453013,77.84292490225675,607.333854647558,451.64800484304453
59566.66666666667,529.5386965726068,77.95756203276875,607.4962586053755,451.58113453983805
59600.000000000015,529.6123057643186,78.03253154279437,607.644837307113,451.5797742215243
59633.333333333336,529.7080630852103,78.06210704252003,607.7701701277302,451.6459560426902
59666.66666666667,529.8257433826548,78.03984089096866,607.8655842736234,451.7859024916861
59700.000000000015,529.9631431929892,77.9870541494263,607.9501973424154,451.97608904356287
59733.333333333336,530.1172196378219,77.93137344587333,608.0485930836952,452.1858461919486
59766.66666666667,530.2838574733017,77.86439966951296,608.1482571428147,452.41945780378876
59800.000000000015,530.4571592445923,77.77833906720522,608.2354983117975,452.678820177387
59833.333333333336,530.6361341609631,77.66031674679,608.2964509077532,452.97581741417315
59866.66666666667,530.8216410160211,77.50012803158279,608.3217690476039,453.3215129844383
59900.000000000015,530.97926295086,77.37111675422845,608.3503797050884,453.6081461966315
59933.333333333336,531.1039731638788,77.27737396532021,608.381347129199,453.8265991985586
59966.66666666667,531.1976601744707,77.21580791076121,608.4134680852319,453.98185226370947
60000.000000000015,531.2626485154171,77.17846842629069,608.4411169417078,454.08418008912645
60033.333333333336,531.2987362021325,77.16587642595411,608.4646126280867,454.1328597761784
60066.66666666667,531.3063530281179,77.17712394839762,608.4834769765155,454.1292290797203
60100.000000000015,531.2930896548386,77.21268032128322,608.5057699761218,454.0804093335554
60133.333333333336,531.2597406015624,77.27376356124022,608.5335041628026,453.98597704032215
60166.66666666667,531.208716213245,77.35580696956528,608.5645231828103,453.85290924367973
60200.000000000015,531.1430842016488,77.45324355118015,608.596327752829,453.6898406504686
60233.333333333336,531.0326164761149,77.63288958521207,608.6655060613269,453.3997268909028
60266.66666666667,530.8622762725255,77.96091144339073,608.8231877159162,452.90136482913476
60300.000000000015,530.6760882735126,78.3352610321048,609.0113493056174,452.34082724140785
60333.333333333336,530.4950647755173,78.69319984580622,609.1882646213236,451.8018649297111
60366.66666666667,530.3043135065141,79.02939377402683,609.3337072805409,451.2749197324872
60400.000000000015,530.0946957999731,79.3452905774006,609.4399863773738,450.74940522257253
60433.333333333336,529.8637344931958,79.63704101682437,609.5007755100202,450.22669347637145
60466.66666666667,529.6136247785331,79.91816417277907,609.5317889513121,449.695460605754
60500.000000000015,529.3807894108454,80.18924835394913,609.5700377647945,449.1915410568963
60533.333333333336,529.1651720742733,80.38067310006412,609.5458451743374,448.7844989742092
60566.66666666667,528.980877467425,80.48225754026406,609.4631350076891,448.4986199271609
60600.000000000015,528.8508542604693,80.4689944055139,609.3198486659832,448.3818598549554
60633.333333333336,528.7418967927919,80.440228759737,609.1821255525289,448.30166803305485
60666.66666666667,528.6380564307606,80.3929417717621,609.0309982025227,448.2451146589985
60700.000000000015,528.5393331743753,80.33336491597544,608.8726980903507,448.2059682583999
60733.333333333336,528.4424737514859,80.26953548449832,608.7120092359842,448.17293826698756
60766.66666666667,528.3387887682454,80.21022973574462,608.54901850399,448.1285590325008
60800.000000000015,528.2289540880097,80.17045976696812,608.3994138549779,448.05849432104156
60833.333333333336,528.1168647330393,80.18842194425436,608.3052866772937,447.92844278878493
60866.66666666667,528.0013277142617,80.27584167302507,608.2771693872868,447.72548604123665
60900.000000000015,527.8512679872849,80.40372478844667,608.2549927757316,447.4475431988383
60933.333333333336,527.6655936767304,80.58303485744392,608.2486285341743,447.0825588192865
60966.66666666667,527.4528598883081,80.79300781803585,608.2458677063439,446.6598520702723
61000.000000000015,527.2294770684483,81.00678134077707,608.2362584092253,446.22269572767124
61033.333333333336,527.0117622291643,81.2132224669314,608.2249846960957,445.79853976223296
61066.66666666667,526.8077569659562,81.38840709835647,608.1961640643126,445.4193498675997
61100.000000000015,526.5757266458844,81.54152830880048,608.1172549546849,445.0341983370839
61133.333333333336,526.3186755877686,81.69956690268793,608.0182424904565,444.6191086850806
61166.66666666667,526.033679863406,81.88835615315139,607.9220360165573,444.14532371025456
61200.000000000015,525.7328596694881,82.10817515102683,607.8410348205149,443.62468451846127
61233.333333333336,525.4402152320799,82.315981392853,607.756196624933,443.1242338392269
61266.66666666667,525.1526666402987,82.51613531890068,607.6688019591993,442.63653132139797
61300.000000000015,524.8760896056875,82.70156706504498,607.5776566707325,442.17452254064256
61333.333333333336,524.5945262437917,82.8865910703297,607.4811173141214,441.70793517346203
61366.66666666667,524.3067205116417,83.08067623289644,607.3873967445381,441.2260442787453
61400.000000000015,524.0111609064676,83.29610292861314,607.3072638350807,440.7150579778544
61433.333333333336,523.7065082177326,83.54544790769576,607.2519561254284,440.1610603100368
61466.66666666667,523.3927624454371,83.83416803052215,607.2269304759593,439.558594414915
61500.000000000015,523.0863013696749,84.1232925838264,607.2095939535012,438.96300878584844
61533.333333333336,522.7887823141753,84.39759435893735,607.1863766731126,438.3911879552379
61566.66666666667,522.5041710370284,84.66112561887691,607.1652966559053,437.8430454181515
61600.000000000015,522.2345147475297,84.9198417707825,607.1543565183122,437.3146729767472
61633.333333333336,521.9782720657415,85.17435758854664,607.1526296542881,436.8039144771949
61666.66666666667,521.7353428192895,85.42421464349349,607.1595574627829,436.311128175796
61700.000000000015,521.5034774509636,85.6669709033075,607.1704483542711,435.8365065476561
61733.333333333336,521.2796152335309,85.90125762108752,607.1808728546184,435.3783576124433
61766.66666666667,521.0658506682536,86.13309958027754,607.1989502485311,434.93275108797604
61800.000000000015,520.8669848895829,86.35691901493934,607.2239039045222,434.5100658746436
61833.333333333336,520.6860546064286,86.57066924120863,607.2567238476372,434.11538536521994
61866.66666666667,520.5157679903227,86.76363193830021,607.279399928623,433.75213605202254
61900.000000000015,520.3461265866118,86.93095026500022,607.277076851612,433.4151763216116
61933.333333333336,520.1706689843503,87.07578002758416,607.2464490119345,433.0948889567661
61966.66666666667,519.9893951835386,87.20496665537513,607.1943618389137,432.78442852816346
62000.000000000015,519.8068355482757,87.3145987183109,607.1214342665866,432.4922368299648
62033.333333333336,519.6151584864095,87.42848599697393,607.0436444833834,432.18667248943564
62066.66666666667,519.4068995395081,87.56889482095663,606.9757943604648,431.8380047185515
62100.000000000015,519.1955781226898,87.74503037102922,606.940608493719,431.45054775166057
62133.333333333336,518.9819185125433,87.94598606945299,606.9279045819962,431.0359324430903
62166.66666666667,518.7653954836026,88.17335498276249,606.938750466365,430.5920405008401
62200.000000000015,518.5431536799092,88.42700723345162,606.9701609133608,430.1161464464576
62233.333333333336,518.3300783997803,88.67152147778603,607.0015998775664,429.65855692199426
62266.66666666667,518.1369518878557,88.87997880676498,607.0169306946207,429.25697308109073
62300.000000000015,517.959244023254,89.04206327577228,607.0013072990263,428.91718074748167
62333.333333333336,517.7606317098046,89.14551672063502,606.9061484304395,428.61511498916957
62366.66666666667,517.5361862003838,89.24687641030106,606.7830626106849,428.2893097900827
62400.000000000015,517.2872199055162,89.40113991344144,606.6883598189576,427.8860799920747
62433.333333333336,517.0462704943784,89.57212490241866,606.618395396797,427.47414559195977
62466.66666666667,516.8364366614753,89.70807294614876,606.544509607624,427.12836371532654
62500.000000000015,516.6640908108068,89.80447061376732,606.4685614245741,426.8596201970395
62533.333333333336,516.5356279752626,89.86028987294023,606.3959178482029,426.67533810232237
62566.66666666667,516.4429322561829,89.88451568678038,606.3274479429632,426.5584165694025
62600.000000000015,516.3748807337839,89.89144589631178,606.2663266300957,426.48343483747215
62633.333333333336,516.330233277518,89.8799004089154,606.2101336864334,426.4503328686026
62666.66666666667,516.3092234793264,89.8513966554652,606.1606201347917,426.45782682386124
62700.000000000015,516.3108680643289,89.82349040665719,606.1343584709862,426.48737765767174
62733.333333333336,516.3228751333933,89.80820216142989,606.1310772948232,426.51467297196336
62766.66666666667,516.340899816383,89.80604839922411,606.146948215607,426.53485141715885
62800.000000000015,516.3680351138819,89.81263148051022,606.180666594392,426.55540363337167
62833.333333333336,516.4115524893606,89.81281804165127,606.2243705310118,426.5987344477093
62866.66666666667,516.4733386365333,89.80361533075177,606.2769539672851,426.66972330578153
62900.000000000015,516.5566447003397,89.7782767803685,606.3349214807082,426.7783679199712
62933.333333333336,516.6494488195506,89.73237623223315,606.3818250517837,426.9170725873174
62966.66666666667,516.7385462676758,89.66572350780713,606.4042697754829,427.0728227598687
63000.000000000015,516.8134875297692,89.58877300272091,606.4022605324901,427.22471452704826
63033.333333333336,516.8530977297826,89.51778516837328,606.3708828981559,427.3353125614093
63066.66666666667,516.8464896336909,89.481900357788,606.328389991479,427.3645892759029
63100.000000000015,516.7935432255479,89.49440785502027,606.2879510805682,427.2991353705276
63133.333333333336,516.6951464291951,89.56314455905948,606.2582909882547,427.13200187013564
63166.66666666667,516.550060020696,89.69825858006776,606.2483186007638,426.85180144062826
63200.000000000015,516.36452512487,89.8973498787616,606.2618750036316,426.46717524610847
63233.333333333336,516.1621307895047,90.1077303146,606.2698611041046,426.05440047490464
63266.66666666667,515.9546402511727,90.31966417731694,606.2743044284896,425.63497607385574
63300.000000000015,515.7415737867195,90.53616350453268,606.2777372912522,425.20541028218685
63333.333333333336,515.5212813154038,90.75894594568776,606.2802272610916,424.7623353697161
63366.66666666667,515.2989375741176,90.97745684851778,606.2763944226355,424.3214807255999
63400.000000000015,515.0839783835927,91.17243277479523,606.2564111583879,423.9115456087975
63433.333333333336,514.8764037438292,91.34490740256382,606.221311146393,423.5314963412654
63466.66666666667,514.6762136548269,91.49638007600379,606.1725937308307,423.17983357882315
63500.000000000015,514.4824544799453,91.63397382185757,606.1164283018029,422.84848065808774
63533.333333333336,514.2992930955945,91.76805365210843,606.0673467477029,422.5312394434861
63566.66666666667,514.1457232082137,91.90165953044348,606.0473827386571,422.2440636777702
63600.000000000015,514.0177859483115,92.02176409588716,606.0395500441987,421.9960218524243
63633.333333333336,513.9172607439466,92.1170314766999,606.0342922206465,421.80022926724666
63666.66666666667,513.847124346231,92.18003109145693,606.027155437688,421.66709325477404
63700.000000000015,513.8066722667054,92.20793758108314,606.0146098477885,421.5987346856223
63733.333333333336,513.7872020297043,92.1900315826213,605.9772336123256,421.597170447083
63766.66666666667,513.762145328248,92.18682589118258,605.9489712194306,421.57531943706545
63800.000000000015,513.728110845704,92.20831995362967,605.9364307993337,421.51979089207435
63833.333333333336,513.6847036259365,92.25603571651709,605.9407393424536,421.42866790941946
63866.66666666667,513.6290165710586,92.3307253460485,605.9597419171071,421.29829122501013
63900.000000000015,513.5564976554664,92.43146424879352,605.9879619042599,421.12503340667286
63933.333333333336,513.4659783211586,92.56133771365039,606.0273160348089,420.90464060750816
63966.66666666667,513.3567114572816,92.72199308141018,606.0787045386917,420.6347183758714
64000.000000000015,513.2360913658185,92.91765476019272,606.1537461260112,420.31843660562583
64033.333333333336,513.1111343088028,93.15017350240538,606.2613078112081,419.9609608063974
64066.66666666667,512.9808658514323,93.41073296039862,606.3915988118309,419.5701328910337
64100.000000000015,512.8586993884721,93.65526293479364,606.5139623232658,419.2034364536785
64133.333333333336,512.7447986162061,93.86504201038416,606.6098406265903,418.87975660582197
64166.66666666667,512.6366223592604,94.0277294386952,606.6643517979556,418.6088929205652
64200.000000000015,512.5337247637053,94.13644238752417,606.6701671512295,418.3972823761811
64233.333333333336,512.4375697720966,94.1885864067095,606.6261561788061,418.24898336538706
64266.66666666667,512.3544991854753,94.19812412544199,606.5526233109173,418.1563750600333
64300.000000000015,512.2735938541202,94.20601934785648,606.4796132019767,418.0675745062638
64333.333333333336,512.196181649464,94.21614915575222,606.4123308052162,417.98003249371186
64366.66666666667,512.1224219019456,94.2323389920184,606.354760893964,417.8900829099272
64400.000000000015,512.0200327888396,94.33198512177664,606.3520179106162,417.6880476670629
64433.333333333336,511.8648818998861,94.60637029799484,606.471252197881,417.25851160189126
64466.66666666667,511.6990290067175,94.94693039660892,606.6459594033264,416.7520986101086
64500.000000000015,511.5435962585027,95.28972501841174,606.8333212769145,416.253871240091
64533.333333333336,511.39270896415525,95.63508054469521,607.0277895088504,415.75762841946005
64566.66666666667,511.2391737743135,95.9827260872222,607.2218998615357,415.2564476870913
64600.000000000015,511.0819840910708,96.3338823594995,607.4158664505703,414.7481017315713
64633.333333333336,510.9213100567228,96.68917508017115,607.610485136894,414.23213497655166
64666.66666666667,510.7568756841321,97.04872649750939,607.8056021816415,413.70814918662273
64700.000000000015,510.5892349370033,97.41053940575974,607.9997743427631,413.1786955312436
64733.333333333336,510.42328780877733,97.76365134413992,608.1869391529173,412.6596364646374
64766.66666666667,510.25862435395896,98.10593734721732,608.3645617011763,412.15268700674164
64800.000000000015,510.1028072845077,98.42994761339676,608.5327548979045,411.6728596711109
64833.333333333336,509.9548617986677,98.72119450805668,608.6760563067244,411.23366729061104
64866.66666666667,509.81440595648496,98.97233437343543,608.7867403299203,410.8420715830495
64900.000000000015,509.6812690759949,99.18513149769116,608.8664005736861,410.4961375783038
64933.333333333336,509.55545115719787,99.36320258529364,608.9186537424915,410.1922485719042
64966.66666666667,509.4369522000937,99.51111913427904,608.9480713343727,409.92583306581463
65000.000000000015,509.32559559155,99.6337753335766,608.9593709251266,409.6918202579734
65033.333333333336,509.2203639704084,99.73583604472984,608.9562000151383,409.48452792567855
65066.66666666667,509.11962888963507,99.82275325954828,608.9423821491833,409.2968756300868
65100.000000000015,509.0132086784917,99.93242103593941,608.9456297144311,409.0807876425523
65133.333333333336,508.91575431060954,100.04102901608195,608.9567833266915,408.8747252945276
65166.66666666667,508.8278507530102,100.1508178283419,608.978668581352,408.6770329246683
65200.000000000015,508.74165054597387,100.26273598785235,609.0043865338262,408.4789145581215
65233.333333333336,508.5965705174729,100.42716663353914,609.023737151012,408.1694038839338
65266.66666666667,508.39309534592127,100.72098768028854,609.1140830262098,407.6721076656327
65300.000000000015,508.17578516130243,101.08202759062063,609.2578127519231,407.0937575706818
65333.333333333336,507.9741584846283,101.42310357152883,609.3972620561572,406.55105491309945
65366.66666666667,507.78759246129556,101.73108398468632,609.5186764459819,406.0565084766092
65400.000000000015,507.6151709448434,101.9958137872134,609.6109847320567,405.61935715763
65433.333333333336,507.46131679650085,102.20855444230557,609.6698712388064,405.2527623541953
65466.66666666667,507.3270643229972,102.3677962764489,609.6948605994461,404.95926804654835
65500.000000000015,507.2315869274347,102.4726173594035,609.7042042868381,404.7589695680312
65533.333333333336,507.16769004811255,102.5350580131062,609.7027480612187,404.63263203500634
65566.66666666666,507.1265454396505,102.56609173602497,609.6926371756755,404.5604537036255
65600.0,507.12477646769963,102.56200293193778,609.6867793996374,404.56277353576183
65633.33333333336,507.1614324610742,102.50646199303806,609.6678944541122,404.65497046803614
65666.66666666666,507.22764321682104,102.41131447452511,609.6389576913461,404.8163287422959
65700.0,507.3038265476385,102.318355988844,609.6221825364825,404.9854705587945
65733.33333333336,507.3843449423971,102.23652397040827,609.6208689128053,405.14782097198884
65766.66666666666,507.4642820823221,102.17846741677566,609.6427494990977,405.2858146655464
65800.0,507.54356752173214,102.13656038722887,609.680127908961,405.40700713450326
65833.33333333336,507.6149727137915,102.12650535951695,609.7414780733084,405.4884673542745
65866.66666666666,507.66915727885277,102.16865380377207,609.8378110826249,405.5005034750807
65900.0,507.70641321962165,102.26177160815163,609.9681848277733,405.44464161147005
65933.33333333336,507.73628599417225,102.36436072961004,610.1006467237823,405.3719252645622
65966.66666666666,507.75891351235447,102.4754164507805,610.234329963135,405.28349706157394
66000.0,507.7773068577934,102.59532740725624,610.3726342650497,405.18197945053714
66033.33333333336,507.7966691890355,102.72366222720925,610.5203314162447,405.0730069618263
66066.66666666666,507.825447416576,102.86103004312453,610.6864774597005,404.9644173734515
66100.0,507.883804539491,102.99031211120892,610.8741166506999,404.89349242828206
66133.33333333336,507.96409324905676,103.06658050135326,611.03067375041,404.8975127477035
66166.66666666666,508.06477268049395,103.07081082183772,611.1355835023317,404.99396185865623
66200.0,508.1922122477617,103.00361411876429,611.195826366526,405.1885981289974
66233.33333333336,508.347474302557,102.86663301735041,611.2141073199074,405.48084128520657
66266.66666666666,508.5307113165424,102.65944431054113,611.1901556270835,405.8712670060013
66300.0,508.73793296399214,102.38908895224841,611.1270219162406,406.3488440117437
66333.33333333336,508.95012689464266,102.0810949802699,611.0312218749126,406.8690319143728
66366.66666666666,509.14126783705444,101.79247854354762,610.9337463806021,407.3487892935068
66400.0,509.31174396016996,101.52447795401366,610.8362219141836,407.7872660061563
66433.33333333336,509.460694852848,101.27790351094036,610.7385983637884,408.18279134190766
66466.66666666666,509.5821206645775,101.06457917775178,610.6466998423292,408.5175414868257
66500.0,509.677971413467,100.88363356067411,610.5616049741411,408.79433785279286
66533.33333333336,509.7607334378253,100.72136975923173,610.4821031970571,409.0393636785936
66566.66666666666,509.8305736374065,100.57819129563073,610.4087649330372,409.25238234177573
66600.0,509.88762956883596,100.45445430602707,610.3420838748631,409.4331752628089
66633.33333333336,509.9317648655725,100.35465041654912,610.2864152821217,409.5771144490234
66666.66666666666,509.9538046112399,100.31129350255972,610.2650981137996,409.6425111086802
66700.0,509.95680520722885,100.32839565220075,610.2852008594296,409.6284095550281
66733.33333333336,509.9516567731631,100.37652249835075,610.3281792715138,409.57513427481234
66766.66666666666,509.96014302130266,100.42824566957368,610.3883886908764,409.53189735172896
66800.0,509.9937912937528,100.46513901203991,610.4589303057927,409.5286522817129
66833.33333333336,510.07530113269667,100.44670589066344,610.5220070233601,409.6285952420332
66866.66666666666,510.20830809840464,100.36937367196059,610.5776817703652,409.83893442644404
66900.0,510.3891390496717,100.23187438612794,610.6210134357997,410.15726466354374
66933.33333333336,510.5892920235591,100.08785876715596,610.677150790715,410.5014332564031
66966.66666666666,510.79659853038225,99.96906807325436,610.7656666036366,410.82753045712786
67000.0,511.00708199829086,99.87227159157953,610.8793535898703,411.1348104067113
67033.33333333336,511.21333052331886,99.79367615069944,611.0070066740183,411.41965437261945
67066.66666666666,511.40862029086844,99.7371828760844,611.1458031669529,411.671437414784
67100.0,511.592626286113,99.69980521976032,611.2924315058733,411.89282106635267
67133.33333333336,511.7602566100988,99.67714610770216,611.437402717801,412.0831105023966
67166.66666666666,511.9118679912407,99.66609258463265,611.5779605758734,412.245775406608
67200.0,512.0448451682506,99.66196488685672,611.7068100551073,412.3828802813939
67233.33333333336,512.1564212038107,99.66034608602763,611.8167672898384,412.4960751177831
67266.66666666666,512.2434718347477,99.66430782477943,611.907779659527,412.5791640099682
67300.0,512.3017740786782,99.68410834682255,611.9858824255008,412.6176657318557
67333.33333333336,512.332295772484,99.71830702667086,612.0506027991548,412.6139887458132
67366.66666666666,512.3349915739855,99.76412709603773,612.0991186700232,412.57086447794774
67400.0,512.3128541689712,99.81742851256985,612.1302826815411,412.4954256564013
67433.33333333336,512.2817918903648,99.88068080775518,612.16247269812,412.40111108260965
67466.66666666666,512.2566428167647,99.94510069458074,612.2017435113455,412.311542122184
67500.0,512.2364186472854,99.99294376719621,612.2293624144816,412.2434748800892
67533.33333333336,512.2224452884526,100.01041035036971,612.2328556388223,412.21203493808287
67566.66666666666,512.2152718266468,99.98926112340722,612.204532950054,412.2260107032396
67600.0,512.2168465781818,99.92183984909467,612.1386864272765,412.29500672908716
67633.33333333336,512.231789457028,99.79412876005742,612.0259182170854,412.4376606969705
67666.66666666666,512.2446201475354,99.65039037719944,611.8950105247349,412.594229770336
67700.0,512.2483088612167,99.52422719186725,611.772536053084,412.7240816693495
67733.33333333336,512.2481508083658,99.41636040685225,611.6645112152181,412.83179040151356
67766.66666666666,512.2475994249928,99.3235732357477,611.5711726607406,412.9240261892451
67800.0,512.2477288607683,99.24717983741694,611.4949086981853,413.0005490233514
67833.33333333336,512.2500261616652,99.18840974548193,611.4384359071472,413.0616164161833
67866.66666666666,512.2521775462532,99.14893855836854,611.4011161046217,413.10323898788465
67900.0,512.2541730021071,99.13086415640088,611.385037158508,413.1233088457062
67933.33333333336,512.2562898511545,99.13660856590465,611.3928984170592,413.11968128524984
67966.66666666666,512.2579490705041,99.15415102514184,611.4121000956459,413.1037980453622
68000.0,512.2581616067137,99.18098460300935,611.439146209723,413.0771770037043
68033.33333333336,512.2564278354988,99.21834579633702,611.4747736318359,413.0380820391618
68066.66666666666,512.2535656814598,99.26530576717845,611.5188714486383,412.98825991428134
68100.0,512.2528870494693,99.31688128646941,611.5697683359388,412.9360057629999
68133.33333333336,512.2545257147485,99.37540870766694,611.6299344224154,412.8791170070816
68166.66666666666,512.2603773766707,99.43924751592863,611.6996248925993,412.8211298607421
68200.0,512.264274963252,99.50799728885197,611.7722722521039,412.7562776744
68233.33333333336,512.2828927887758,99.55848230646258,611.8413750952384,412.72441048231326
68266.66666666666,512.3204772515048,99.54462221816418,611.865099469669,412.77585503334063
68300.0,512.376741550671,99.4531506034729,611.8298921541439,412.9235909471981
68333.33333333336,512.4505667779167,99.28024736552418,611.7308141434409,413.17031941239253
68366.66666666666,512.5423783927695,99.02632644697067,611.5687048397401,413.51605194579884
68400.0,512.6333966979269,98.74962129384662,611.3830179917735,413.8837754040802
68433.33333333336,512.710039338552,98.47778734592143,611.1878266844734,414.2322519926305
68466.66666666666,512.77452032395,98.22711943002214,611.0016397539722,414.5474008939279
68500.0,512.8301716286795,98.00781446117718,610.8379860898567,414.82235716750233
68533.33333333336,512.8792641997355,97.8253620393742,610.7046262391098,415.0539021603613
68566.66666666666,512.9203817640715,97.68057662948199,610.6009583935535,415.2398051345895
68600.0,512.9563624458585,97.55119959145729,610.5075620373158,415.4051628544012
68633.33333333336,512.99054567855,97.4284029468379,610.4189486253879,415.56214273171213
68666.66666666666,513.0217969781703,97.31282533326349,610.3346223114338,415.7089716449068
68700.0,513.0855337066893,97.16802266215186,610.2535563688411,415.9175110445374
68733.33333333336,513.1876318111814,96.99923187854675,610.1868636897282,416.18839993263464
68766.66666666666,513.3284940869538,96.78112239788685,610.1096164848407,416.54737168906695
68800.0,513.5074988380869,96.49315650196662,610.0006553400535,417.0143423361203
68833.33333333336,513.6958381720469,96.18242776128285,609.8782659333298,417.5134104107641
68866.66666666666,513.8789089280807,95.88427791899932,609.7631868470801,417.9946310090814
68900.0,514.0548511082924,95.60224734129551,609.6570984495879,418.45260376699684
68933.33333333336,514.223757966762,95.33635484547652,609.5601128122386,418.8874031212855
68966.66666666666,514.3847321843822,95.08626556960219,609.4709977539844,419.29846661478
69000.0,514.5365214873482,94.85175289415379,609.388274381502,419.6847685931944
69033.33333333336,514.678905662753,94.63247643061133,609.3113820933643,420.04642923214163
69066.66666666666,514.8080767696183,94.42365563609889,609.2317324057171,420.3844211335194
69100.0,514.9142072720425,94.22211421516795,609.1363214872105,420.69209305687457
69133.33333333336,514.9956866598343,94.05003694255514,609.0457236023894,420.94564971727914
69166.66666666666,515.0539672293999,93.91785175609881,608.9718189854987,421.13611547330106
69200.0,515.0897829164084,93.83259200348023,608.9223749198886,421.25719091292814
69233.33333333336,515.1026021291199,93.79586688053915,608.898469009659,421.3067352485807
69266.66666666666,515.0924687602436,93.80668021294416,608.8991489731877,421.28578854729943
69300.0,515.0592598625803,93.86240847294906,608.9216683355294,421.1968513896313
69333.33333333336,515.0267624362532,93.91093026533575,608.937692701589,421.11583217091743
69366.66666666666,514.9999771707381,93.94881789622158,608.9487950669597,421.0511592745165
69400.0,514.9789268095486,93.97624755511617,608.9551743646648,421.00267925443245
69433.33333333336,514.9641240877419,93.9934890647358,608.9576131524777,420.9706350230061
69466.66666666666,514.971543987999,93.96039625098385,608.9319402389829,421.0111477370151
69500.0,515.0113929122824,93.84278513761056,608.854178049893,421.16860777467184
69533.33333333336,515.0772672535285,93.63201984854643,608.7092871020749,421.44524740498207
69566.66666666666,515.1688553825917,93.32972218751082,608.4985775701025,421.8391331950809
69600.0,515.2562785066065,93.0281232184048,608.2844017250113,422.22815528820166
69633.33333333336,515.3392231781587,92.73426411171748,608.0734872898762,422.6049590664412
69666.66666666666,515.4184545054972,92.45383430319538,607.8722888086925,422.9646202023018
69700.0,515.4953336966664,92.19704554581807,607.6923792424845,423.29828815084835
69733.33333333336,515.5702294751303,91.973759176233,607.5439886513633,423.5964702988973
69766.66666666666,515.6430317258948,91.79023230070811,607.433264026603,423.85279942518673
69800.0,515.7138777381035,91.64948516232178,607.3633629004253,424.06439257578177
69833.33333333336,515.7790428674874,91.54819863573236,607.3272415032197,424.23084423175504
69866.66666666666,515.8466048851718,91.4566443138851,607.303249199057,424.3899605712867
69900.0,515.9259331093813,91.35176410795181,607.2776972173331,424.5741690014295
69933.33333333336,516.0208967183887,91.23156436490771,607.2524610832965,424.789332353481
69966.66666666666,516.1291539367963,91.09856350293818,607.2277174397345,425.03059043385815
70000.0,516.246065139631,90.95911834239253,607.2051834820236,425.2869467972385
70033.33333333336,516.3718323114783,90.81228603510256,607.1841183465809,425.5595462763758
70066.66666666666,516.5066656811921,90.65722798166313,607.1638936628552,425.84943769952895
70100.0,516.6505652487724,90.49309900461637,607.1436642533888,426.157466244156
70133.33333333336,516.8037517905246,90.31932122291659,607.1230730134412,426.48443056760806
70166.66666666666,516.9637336978832,90.1399666494716,607.1037003473548,426.8237670484116
70200.0,517.1252339852224,89.95719905756062,607.082433042783,427.1680349276618
70233.33333333336,517.3183126052908,89.70404372964475,607.0223563349355,427.614268875646
70266.66666666666,517.5601590021905,89.3154368465629,606.8755958487534,428.24472215562764
70300.0,517.8123142156194,88.88976442043247,606.7020786360519,428.9225497951869
70333.33333333336,518.0534200701135,88.48079306188015,606.5342131319936,429.5726270082333
70366.66666666666,518.2957669365292,88.09501481287958,606.3907817494087,430.2007521236496
70400.0,518.5475615822811,87.73001742758215,606.2775790098633,430.81754415469896
70433.33333333336,518.811294800442,87.3890081126459,606.200302913088,431.42228668779615
70466.66666666666,519.0872584688669,87.06104078651838,606.1482992553853,432.02621768234854
70500.0,519.3754282845682,86.73402990761066,606.1094581921789,432.64139837695757
70533.33333333336,519.6758605634051,86.39585207780712,606.0717126412122,433.28000848559793
70566.66666666666,519.9834283568861,86.04511344447785,606.0285418013639,433.9383149124082
70600.0,520.2807713020668,85.7058428663361,605.9866141684029,434.5749284357307
70633.33333333336,520.5422360684724,85.40374312089605,605.9459791893685,435.1384929475764
70666.66666666666,520.7669076287524,85.21170643067005,605.9786140594224,435.55520119808233
70700.0,520.9570295749336,85.12949641788263,606.0865259928162,435.82753315705094
70733.33333333336,521.1163827561442,85.14754520207116,606.2639279582153,435.968837554073
70766.66666666666,521.254910712507,85.25412204493543,606.5090327574425,436.00078866757156
70800.0,521.409669430378,85.32363621599863,606.7333056463766,436.08603321437937
70833.33333333336,521.5819835926596,85.3391162219504,606.92109981461,436.24286737070923
70866.66666666666,521.7685872762712,85.29098610019753,607.0595733764687,436.4776011760737
70900.0,522.0072898987638,85.20571475087885,607.2130046496427,436.80157514788493
70933.33333333336,522.2989177842093,85.05960125844634,607.3585190426556,437.23931652576294
70966.66666666666,522.6339734349311,84.85749739686942,607.4914708318006,437.77647603806173
71000.0,522.9960464044995,84.61150678437842,607.6075531888779,438.384539620121
71033.33333333336,523.3678989753594,84.32105160384828,607.6889505792076,439.0468473715111
71066.66666666666,523.7289400129027,84.03506303497193,607.7640030478747,439.6938769779308
71100.0,524.1134646322381,83.76586154024368,607.8793261724818,440.3476030919944
71133.33333333336,524.5268221302001,83.48568013674526,608.0125022669454,441.04114199345486
71166.66666666666,524.9727803075093,83.16648517543476,608.1392654829441,441.8062951320745
71200.0,525.4363861823393,82.80267602085989,608.2390622031992,442.6337101614794
71233.33333333336,525.8845781835116,82.45150440572385,608.3360825892355,443.43307377778774
71266.66666666666,526.3169904594864,82.11690305964912,608.4338935191355,444.2000873998373
71300.0,526.719357111312,81.80960849652759,608.5289656078396,444.9097486147844
71333.33333333336,527.114229183534,81.51689164752969,608.6311208310638,445.5973375360043
71366.66666666666,527.4974459166397,81.23358952328793,608.7310354399276,446.2638563933517
71400.0,527.8675238179508,80.95800773562308,608.8255315535739,446.9095160823277
71433.33333333336,528.2060323150198,80.67590297180567,608.8819352868254,447.5301293432141
71466.66666666666,528.4896101066814,80.449990130574,608.9396002372554,448.0396199761074
71500.0,528.7018794128422,80.34909518306493,609.0509745959072,448.3527842297773
71533.33333333336,528.8411829097726,80.38907445777188,609.2302573675445,448.4521084520007
71566.66666666666,528.951539082287,80.45275053233236,609.4042896146194,448.49878854995467
71600.0,529.04263721149,80.51680695616078,609.5594441676508,448.52583025532925
71633.33333333336,529.1258210236057,80.57201536403436,609.69783638764,448.5538056595713
71666.66666666666,529.2061944112886,80.60866778823109,609.8148621995197,448.59752662305755
71700.0,529.2852518368821,80.62522678917432,609.9104786260565,448.6600250477078
71733.33333333336,529.3673945737808,80.6240537934149,609.9914483671956,448.7433407803659
71766.66666666666,529.4522146482841,80.60393570755488,610.056150355839,448.8482789407292
71800.0,529.5360307013754,80.5703101486815,610.1063408500569,448.9657205526938
71833.33333333336,529.6229959527232,80.51466930169364,610.1376652544168,449.10832665102953
71866.66666666666,529.7257689897677,80.42254462127708,610.1483136110448,449.30322436849065
71900.0,529.8558090480061,80.29331828657836,610.1491273345845,449.56249076142774
71933.33333333336,530.0210475299772,80.12676961622363,610.1478171462009,449.89427791375357
71966.66666666666,530.2214844356808,79.92084990887375,610.1423343445546,450.30063452680713
72000.0,530.4521162049083,79.68599651305217,610.1381127179604,450.76611969185615
72033.33333333336,530.7032805411905,79.45122635333414,610.1545068945246,451.2520541878563
72066.66666666666,530.9547022630983,79.19404701584095,610.1487492789392,451.7606552472573
72100.0,531.1991939454508,78.9211314611331,610.1203254065839,452.27806248431773
72133.33333333336,531.4322064688478,78.6584567690077,610.0906632378554,452.7737496998401
72166.66666666666,531.6504913804467,78.41574622827059,610.0662376087173,453.2347451521762
72200.0,531.8578580272433,78.1921332711672,610.0499912984105,453.6657247560761
72233.33333333336,532.0436638541313,78.02068858489889,610.0643524390302,454.0229752692324
72266.66666666666,532.213055399516,77.88778206433356,610.1008374638495,454.3252733351824
72300.0,532.3816559698636,77.7662896092318,610.1479455790953,454.61536636063175
72333.33333333336,532.584381133413,77.66104101315766,610.2454221465706,454.9233401202553
72366.66666666666,532.8209887178112,77.52386367095437,610.3448523887656,455.2971250468569
72400.0,533.0915214221022,77.3093371025699,610.4008585246721,455.78218431953235
72433.33333333336,533.3678471396597,77.0535900563812,610.4214371960409,456.3142570832785
72466.66666666666,533.6268671759784,76.8053677227631,610.4322348987415,456.8214994532153
72500.0,533.8608992781772,76.56724012216529,610.4281394003424,457.29365915601187
72533.33333333336,534.0669641355926,76.34116872207753,610.4081328576701,457.725795413515
72566.66666666666,534.2531330519571,76.12207399510615,610.3752070470632,458.131059056851
72600.0,534.4236665804282,75.91581014852423,610.3394767289524,458.507856431904
72633.33333333336,534.5824255181212,75.72627219086813,610.3086977089894,458.8561533272531
72666.66666666666,534.7311195621121,75.55709162931683,610.2882111914289,459.1740279327953
72700.0,534.8697779553504,75.40128958538578,610.2710675407362,459.46848836996463
72733.33333333336,535.0004440759901,75.25282595231697,610.253270028307,459.74761812367313
72766.66666666666,535.1190639406807,75.1065703493557,610.2256342900364,460.012493591325
72800.0,535.2189265891025,74.96153089950319,610.1804574886056,460.25739568959926
72833.33333333336,535.2935162243045,74.83461872788877,610.1281349521932,460.4588974964158
72866.66666666666,535.3421212817774,74.72673825332379,610.0688595351012,460.6153830284536
72900.0,535.3580001557796,74.6410932819713,609.9990934377508,460.7169068738083
72933.33333333336,535.3531747075398,74.58478367011907,609.9379583776588,460.7683910374207
72966.66666666666,535.3408496635485,74.55957700920267,609.9004266727512,460.78127265434586
73000.0,535.3306678685542,74.5562155102424,609.8868833787966,460.7744523583118
73033.33333333336,535.3389030879608,74.56270731225082,609.9016104002117,460.77619577571
73066.66666666666,535.3751413324571,74.54799723588248,609.9231385683396,460.82714409657467
73100.0,535.4394076506416,74.49477819485209,609.9341858454936,460.9446294557895
73133.33333333336,535.5228734688271,74.39725355665126,609.9201270254785,461.12561991217586
73166.66666666666,535.6257621235038,74.25803274883009,609.883794872334,461.36772937467373
73200.0,535.7534930251489,74.06661124631931,609.8201042714683,461.6868817788296
73233.33333333336,535.8880473156204,73.88062068410473,609.7686679997252,462.00742663151567
73266.66666666666,536.0188507339816,73.71698678441213,609.7358375183937,462.30186394956945
73300.0,536.1467822547975,73.57848147325313,609.7252637280505,462.56830078154434
73333.33333333336,536.2768205176038,73.4602874528187,609.7371079704226,462.8165330647851
73366.66666666666,536.4201105013052,73.33521082719655,609.7553213285017,463.08489967410867
73400.0,536.5560467251448,73.2376529798601,609.7936997050049,463.3183937452847
73433.33333333336,536.6829601594642,73.17450712552544,609.8574672849896,463.50845303393874
73466.66666666666,536.8008508042631,73.1496863286751,609.9505371329382,463.65116447558796
73500.0,536.9084313681057,73.16502801752429,610.0734593856299,463.7434033505814
73533.33333333336,537.003283582262,73.22009705835254,610.2233806406146,463.78318652390954
73566.66666666666,537.0922573467651,73.29213419296235,610.3843915397274,463.80012315380276
73600.0,537.185174299062,73.35012667457713,610.5353009736392,463.8350476244849
73633.33333333336,537.2796145457911,73.3888354693804,610.6684500151715,463.8907790764107
73666.66666666666,537.3656861740351,73.402243453806,610.7679296278411,463.96344272022907
73700.0,537.437210435146,73.38561432811497,610.822824763261,464.051596107031
73733.33333333336,537.5004971137149,73.34772488877319,610.8482220024881,464.1527722249417
73766.66666666666,537.558006854712,73.29747771390966,610.8554845686216,464.2605291408023
73800.0,537.6092153391843,73.23723759500572,610.84645293419,464.3719777441786
73833.33333333336,537.6524756094177,73.16949056841018,610.8219661778279,464.4829850410075
73866.66666666666,537.686280853536,73.09719680174734,610.7834776552834,464.58908405178863
73900.0,537.715183097143,73.02449612674724,610.7396792238903,464.6906869703958
73933.33333333336,537.7403508982403,72.95118990114683,610.6915407993871,464.78916099709346
73966.66666666666,537.7694986892413,72.86174822820956,610.6312469174509,464.9077504610318
74000.0,537.806375133025,72.75294577983506,610.55932091286,465.0534293531899
74033.33333333336,537.855186706013,72.62709708987656,610.4822837958895,465.22808961613646
74066.66666666666,537.9184763746174,72.48507716025253,610.40355353487,465.43339921436484
74100.0,537.9853764688755,72.35909227803927,610.3444687469148,465.62628419083626
74133.33333333336,538.0560515835632,72.25332955003074,610.3093811335939,465.80272203353246
74166.66666666666,538.1328752951601,72.1683973095261,610.3012726046862,465.96447798563406
74200.0,538.2177240374723,72.10447367755225,610.3221977150246,466.11325035992
74233.33333333336,538.3103090546872,72.06079402422928,610.3711030789165,466.2495150304579
74266.66666666666,538.4098006770064,72.0328883403601,610.4426890173665,466.3769123366463
74300.0,538.5179256751856,72.01537756850422,610.5333032436897,466.50254810668133
74333.33333333336,538.6340954786801,72.00491867517582,610.6390141538559,466.6291768035043
74366.66666666666,538.7500068335308,71.99574739167828,610.7457542252091,466.7542594418526
74400.0,538.8979415624626,71.91073130737584,610.8086728698385,466.9872102550868
74433.33333333336,539.1020320757358,71.65885952342752,610.7608915991633,467.4431725523083
74466.66666666666,539.3202186017177,71.34896313377834,610.6691817354961,467.97125546793933
74500.0,539.5282815848203,71.0440550769384,610.5723366617588,468.4842265078819
74533.33333333336,539.7306190715428,70.74334208750895,610.4739611590518,468.9872769840339
74566.66666666666,539.932067779935,70.44674919868295,610.3788169786179,469.48531858125205
74600.0,540.1319210628556,70.15342931349159,610.2853503763472,469.97849174936397
74633.33333333336,540.3295185426732,69.86384271826223,610.1933612609355,470.465675824411
74666.66666666666,540.5244512510467,69.57915487833237,610.103606129379,470.9452963727143
74700.0,540.7145678777434,69.29920460612269,610.0137724838661,471.4153632716208
74733.33333333336,540.8951794745718,69.03508282042797,609.9302622949998,471.86009665414383
74766.66666666666,541.068824707563,68.78500048889198,609.853825196455,472.283824218671
74800.0,541.2366859758456,68.54382605749885,609.7805120333444,472.69285991834676
74833.33333333336,541.4024450092062,68.31270823924858,609.7151532484547,473.0897367699576
74866.66666666666,541.5682900864895,68.09437960180053,609.66266968829,473.47391048468893
74900.0,541.7343918896601,67.88524976938903,609.6196416590491,473.84914212027104
74933.33333333336,541.9007504187178,67.68106519683882,609.5818156155567,474.21968522187905
74966.66666666666,542.0673656736626,67.47713581957015,609.5445014932327,474.59022985409246
75000.0,542.2364228248546,67.26841180069029,609.5048346255448,474.9680110241643
75033.33333333336,542.4102049635968,67.05019906059802,609.4604040241949,475.3600059029988
75066.66666666666,542.5911436011477,66.81891525541378,609.4100588565615,475.7722283457339
75100.0,542.7772508620205,66.57583392660993,609.3530847886304,476.20141693541063
75133.33333333336,542.9519768010659,66.34779059352752,609.2997673945935,476.6041862075384
75166.66666666666,543.1118100547375,66.13803215581696,609.2498422105544,476.9737778989205
75200.0,543.2598658848827,65.94611547059203,609.2059813554748,477.3137504142907
75233.33333333336,543.45159490457,65.72821606781052,609.1798109723806,477.7233788367595
75266.66666666666,543.6799648049888,65.41646055794736,609.0964253629362,478.26350424704145
75300.0,543.9049086538818,65.08405444076415,608.9889630946459,478.8208542131176
75333.33333333336,544.0971251674885,64.81257120494087,608.9096963724294,479.2845539625476
75366.66666666666,544.2547404851642,64.60321158789117,608.8579520730555,479.65152889727307
75400.0,544.37867075337,64.45873751072146,608.8374082640914,479.91993324264854
75433.33333333336,544.4644931108767,64.38309444277787,608.8475875536545,480.0813986680988
75466.66666666666,544.5111732509548,64.3749551661475,608.8861284171023,480.1362180848073
75500.0,544.5463056572373,64.38032024604321,608.9266259032805,480.16598541119413
75533.33333333336,544.5830598472684,64.37729463724796,608.9603544845163,480.20576521002045
75566.66666666666,544.6180367167645,64.36356597075819,608.9816026875227,480.25447074600635
75600.0,544.6513011440328,64.33880385684276,608.9901050008756,480.31249728719
75633.33333333336,544.6860779512044,64.3060686849389,608.9921466361433,480.3800092662655
75666.66666666666,544.7217786038561,64.26597784390094,608.9877564477571,480.4558007599552
75700.0,544.7596219328306,64.22018383706761,608.9798057698981,480.53943809576293
75733.33333333336,544.8042054174333,64.15427086472931,608.9584762821626,480.649934552704
75766.66666666666,544.8605516511888,64.04959775517212,608.9101494063609,480.81095389601666
75800.0,544.9301512626569,63.90452658747497,608.8346778501318,481.0256246751819
75833.33333333336,545.0092773184332,63.72306493092773,608.732342249361,481.2862123875055
75866.66666666666,545.0974673868723,63.51066041897534,608.6081278058476,481.5868069678969
75900.0,545.1944294652685,63.27524375342957,608.4696732186981,481.91918571183896
75933.33333333336,545.2906831367577,63.06471835926451,608.3554014960222,482.2259647774932
75966.66666666666,545.3925295712507,62.86716683682094,608.2596964080717,482.5253627344298
76000.0,545.490159007948,62.68095400787623,608.1711130158243,482.8092050000718
76033.33333333336,545.5778362856843,62.50385693183768,608.081693217522,483.0739793538466
76066.66666666666,545.6598758089885,62.3373511501825,607.997226959171,483.32252465880606
76100.0,545.7375178750947,62.18168022679045,607.9191981018852,483.55583764830425
76133.33333333336,545.8184097927264,62.04135581885982,607.8597656115862,483.77705397386654
76166.66666666666,545.9074809324023,61.91692876993373,607.8244097023361,483.9905521624686
76200.0,546.0041093930269,61.806226725313834,607.8103361183407,484.19788266771303
76233.33333333336,546.1085369937015,61.70650266802551,607.815039661727,484.40203432567597
76266.66666666666,546.2173233837847,61.617608914897346,607.834932298682,484.5997144688873
76300.0,546.3336981929061,61.521718921318495,607.8554171142246,484.81197927158763
76333.33333333336,546.4599328271147,61.421880899341915,607.8818137264566,485.0380519277728
76366.66666666666,546.596318352105,61.319557238345006,607.91587559045,485.27676111375996
76400.0,546.7405159321963,61.21956287970243,607.9600788118987,485.5209530524939
76433.33333333336,546.8889580847763,61.13321914804885,608.0221772328251,485.7557389367274
76466.66666666666,547.0392165916817,61.05954495617947,608.0987615478612,485.9796716355022
76500.0,547.1803788942532,60.99544378761685,608.17582268187,486.1849351066363
76533.33333333336,547.2963327520141,60.95648902862975,608.2528217806439,486.3398437233844
76566.66666666666,547.3903808390415,60.93810935877831,608.3284901978199,486.4522714802632
76600.0,547.4692968305176,60.926195429708,608.3954922602256,486.5431014008096
76633.33333333336,547.5332170929837,60.920965572734175,608.4541826657179,486.6122515202495
76666.66666666666,547.5974765164156,60.89457346511495,608.4920499815305,486.7029030513006
76700.0,547.6623094869249,60.8420971162885,608.5044066032134,486.82021237063634
76733.33333333336,547.7276559987662,60.76125569366182,608.488911692428,486.96640030510434
76766.66666666666,547.7933600367904,60.65139187252052,608.444751909311,487.1419681642699
76800.0,547.8619604577922,60.49265660951454,608.3546170673067,487.36930384827764
76833.33333333336,547.910054113089,60.327953963729236,608.2380080768182,487.5821001493598
76866.66666666666,547.9375492888105,60.16988056186235,608.1074298506728,487.76766872694816
76900.0,547.9450372781448,60.03118820473112,607.976225482876,487.9138490734137
76933.33333333336,547.9236104523092,59.924932826890256,607.8485432791995,487.9986776254189
76966.66666666666,547.8583680066598,59.872339947935366,607.7307079545952,487.98602805872446
77000.0,547.7545267355687,59.88675065333072,607.6412773888994,487.8677760822379
77033.33333333336,547.6321026810665,59.94747498219553,607.5795776632621,487.68462769887094
77066.66666666666,547.484883002352,60.0537785373006,607.5386615396526,487.4311044650514
77100.0,547.314199194999,60.16392709587756,607.4781262908765,487.1502720991214
77133.33333333336,547.1369855736783,60.26538486089139,607.4023704345697,486.8716007127869
77166.66666666666,546.9532421383904,60.37045360784719,607.3236957462375,486.58278853054316
77200.0,546.7617403527292,60.49471186892626,607.2564522216555,486.26702848380296
77233.33333333336,546.5642650040849,60.64912454543652,607.2133895495214,485.91514045864835
77266.66666666666,546.3941140099645,60.782102435329165,607.1762164452937,485.6120115746353
77300.0,546.2286915716244,60.87556578931223,607.1042573609366,485.35312578231213
77333.33333333336,546.0666208678471,60.936857652131906,607.003478519979,485.1297632157152
77366.66666666666,545.907947240812,60.9769897803257,606.8849370211376,484.93095746048624
77400.0,545.7518851992063,61.01066957248233,606.7625547716887,484.74121562672394
77433.33333333336,545.6064704658253,61.05825087487393,606.6647213406992,484.54821959095136
77466.66666666666,545.4712022772068,61.1335184185704,606.6047206957771,484.33768385863635
77500.0,545.372462618458,61.18292747397953,606.5553900924376,484.1895351444785
77533.33333333336,545.3122123005968,61.19700107380105,606.5092133743979,484.11521122679574
77566.66666666666,545.2681573642632,61.171796979406594,606.4399543436698,484.09636038485655
77600.0,545.2299791702052,61.129129937053364,606.3591091072585,484.10084923315185
77633.33333333336,545.1942993208888,61.09456138830734,606.2888607091961,484.0997379325815
77666.66666666666,545.1588964889763,61.094960302582265,606.2538567915586,484.0639361863941
77700.0,545.1220846252749,61.14346274226198,606.2655473675368,483.97862188301286
77733.33333333336,545.0975013379913,61.19327725449139,606.2907785924826,483.9042240834999
77766.66666666666,545.069847320966,61.24293284336208,606.312780164328,483.8269144776039
77800.0,545.0409545619649,61.29351676422167,606.3344713261865,483.7474377977432
77833.33333333336,545.006926689476,61.34693344143702,606.3538601309131,483.659993248039
77866.66666666666,544.958637587244,61.41135297758892,606.3699905648328,483.54728460965504
77900.0,544.8959768127525,61.49316876472919,606.3891455774816,483.40280804802325
77933.33333333336,544.8203861492464,61.59416569691368,606.4145518461601,483.22622045233265
77966.66666666666,544.737206080301,61.72172541090215,606.4589314912032,483.01548066939887
78000.0,544.6379115751846,61.877393269200674,606.5153048443852,482.7605183059839
78033.33333333336,544.5304810684304,62.04175022847466,606.5722312969051,482.48873083995574
78066.66666666666,544.4265176489362,62.18805438367233,606.6145720326085,482.2384632652638
78100.0,544.3227094118287,62.32233946516321,606.6450488769918,482.00036994666544
78133.33333333336,544.2189225818873,62.44354735090955,606.6624699327969,481.7753752309778
78166.66666666666,544.1128356625956,62.554890331335365,606.667725993931,481.5579453312602
78200.0,544.0102859368047,62.65864505685351,606.6689309936583,481.3516408799512
78233.33333333336,543.9128763884717,62.7582286338423,606.671105022314,481.15464775462937
78266.66666666666,543.8192881599016,62.854061870264424,606.673350030166,480.96522628963714
78300.0,543.7196396165751,62.93878385166098,606.6584234682362,480.7808557649142
78333.33333333336,543.6177209733437,63.01654054610653,606.6342615194502,480.6011804272372
78366.66666666666,543.5192665009184,63.08352110627724,606.6027876071956,480.4357453946412
78400.0,543.4240259409095,63.14815739430228,606.5721833352118,480.27586854660717
78433.33333333336,543.3343844675476,63.20901834936378,606.5434028169113,480.1253661181838
78466.66666666666,543.2514944434599,63.26141557624278,606.5129100197028,479.99007886721716
78500.0,543.1683052020429,63.29930054814611,606.467605750189,479.8690046538968
78533.33333333336,543.0809742886809,63.32636617083011,606.407340459511,479.75460811785075
78566.66666666666,542.9977354833217,63.31658785219471,606.3143233355164,479.681147631127
78600.0,542.9274758957741,63.26267630134181,606.1901521971159,479.66479959443234
78633.33333333336,542.870251510667,63.16810261563248,606.0383541262995,479.7021488950345
78666.66666666666,542.8275968285697,63.037948119227565,605.8655449477972,479.7896487093421
78700.0,542.7777980997417,62.914907873700834,605.6927059734426,479.8628902260409
78733.33333333336,542.7148497441287,62.81821242922086,605.5330621733495,479.8966373149079
78766.66666666666,542.6388827801442,62.75872256673153,605.3976053468757,479.88016021341264
78800.0,542.5555041703985,62.73331265505439,605.288816825453,479.8221915153441
78833.33333333336,542.4710289399976,62.73285889017384,605.2038878301714,479.7381700498238
78866.66666666666,542.3838417365672,62.764896294101824,605.148738030669,479.61894544246536
78900.0,542.2941318488494,62.83577030352107,605.1299021523704,479.4583615453283
78933.33333333336,542.2050473161904,62.942507135306,605.1475544514964,479.2625401808844
78966.66666666666,542.124709700578,63.064237157567234,605.1889468581453,479.0604725430108
79000.0,542.0526878348777,63.20200469873283,605.2546925336105,478.8506831361449
79033.33333333336,541.9885736979734,63.35648548572069,605.345059183694,478.6320882122527
79066.66666666666,541.9330306044783,63.529262879017146,605.4622934834954,478.40376772546114
79100.0,541.8939997136487,63.721866447828106,605.6158661614768,478.17213326582055
79133.33333333336,541.8737158598261,63.910616291878696,605.7843321517048,477.96309956794744
79166.66666666666,541.8740656099405,64.07798983715365,605.9520554470942,477.7960757727869
79200.0,541.8947579379897,64.21572553870311,606.1104834766927,477.67903239928654
79233.33333333336,541.9356553149142,64.31992798874066,606.2555833036549,477.61572732617356
79266.66666666666,541.9930100090077,64.3879621145282,606.3809721235359,477.60504789447947
79300.0,542.0476901992387,64.4078541007156,606.4555442999542,477.63983609852306
79333.33333333336,542.0459591006365,64.44974906965335,606.4957081702898,477.5962100309832
79366.66666666666,541.9711188469106,64.56519041008588,606.5363092569964,477.40592843682475
79400.0,541.8231225513385,64.78983177316799,606.6129543245065,477.03329077817057
79433.33333333336,541.6320371721956,65.0685229148728,606.7005600870684,476.5635142573228
79466.66666666666,541.4157606702507,65.3636639866001,606.7794246568508,476.05209668365063
79500.0,541.1721585429971,65.69254495120222,606.8647034941993,475.4796135917949
79533.33333333336,540.9122189072594,66.05323641371398,606.9654553209734,474.85898249354545
79566.66666666666,540.6396094036063,66.41666120301836,607.0562706066247,474.22294820058795
79600.0,540.3541885060425,66.79065373912253,607.144842245165,473.56353476692
79633.33333333336,540.0651156070403,67.16854250196732,607.2336581090076,472.896573105073
79666.66666666666,539.782506531638,67.54132663826026,607.3238331698982,472.2411798933777
79700.0,539.5071420693114,67.91207679443035,607.4192188637418,471.59506527488105
79733.33333333336,539.253873361326,68.26018544454999,607.514058805876,470.993687916776
79766.66666666666,539.0358453113353,68.5571664633428,607.5930117746781,470.47867884799246
79800.0,538.8529598607898,68.79993603139303,607.6528958921829,470.0530238293968
79833.33333333336,538.7082218424334,68.99150324243458,607.699725084868,469.71671859999884
79866.66666666666,538.5924412182341,69.16113313378078,607.7535743520149,469.4313080844533
79900.0,538.5047267878491,69.31363484632706,607.8183616341762,469.191091941522
79933.33333333336,538.4404176243768,69.44811568186257,607.8885333062393,468.9923019425142
79966.66666666666,538.3962311334989,69.5632252056518,607.9594563391506,468.83300592784707
80000.0,538.3720828390942,69.66026932193564,608.0323521610298,468.7118135171586
80033.33333333336,538.3646256315774,69.73973098076132,608.1043566123387,468.62489465081603
80066.66666666666,538.3643365596207,69.79483616683585,608.1591727264565,468.56950039278485
80100.0,538.3691582933644,69.82537390718126,608.1945322005457,468.5437843861832
80133.33333333336,538.3749798937619,69.83680520418581,608.2117850979477,468.53817468957607
80166.66666666666,538.3768510762521,69.83608308846456,608.2129341647167,468.5407679877876
80200.0,538.3727272761223,69.83109728596305,608.2038245620854,468.54162999015927
80233.33333333336,538.3532120106265,69.83614582609547,608.189357836722,468.517066184531
80266.66666666666,538.3149828675839,69.86595581325226,608.1809386808362,468.4490270543317
80300.0,538.258003834723,69.92406773822954,608.1820715729525,468.33393609649346
80333.33333333336,538.1848106324098,70.01547111901937,608.2002817514292,468.16933951339047
80366.66666666666,538.0979792607894,70.13927772743881,608.2372569882282,467.9587015333506
80400.0,538.0004766283413,70.29034361154424,608.2908202398855,467.71013301679704
80433.33333333336,537.8739016659531,70.44444591362938,608.3183475795825,467.42945575232375
80466.66666666666,537.6994876554924,70.64964864922206,608.3491363047144,467.0498390062703
80500.0,537.4794833028798,70.943541342436,608.4230246453158,466.5359419604438
80533.33333333336,537.2244380609081,71.33246405693149,608.5569021178396,465.89197400397666
80566.66666666666,536.979676703427,71.70562582210943,608.6853025255364,465.2740508813176
80600.0,536.7507933364662,72.04757766888766,608.7983710053539,464.7032156675786
80633.33333333336,536.5572579122229,72.34339516225593,608.9006530744788,464.21386274996695
80666.66666666666,536.4100352572701,72.54044582227002,608.9504810795402,463.8695894350001
80700.0,536.3072312503423,72.62930530630999,608.9365365566523,463.67792594403227
80733.33333333336,536.2486169836817,72.60749736751328,608.856114351195,463.64111961616845
80766.66666666666,536.2341660137755,72.47423192610523,608.7083979398808,463.7599340876703
80800.0,536.2277157238577,72.33628497292347,608.5640006967812,463.89143075093426
80833.33333333336,536.22879193946,72.1947745722134,608.4235665116735,464.03401736724663
80866.66666666666,536.2389273945371,72.05076985129253,608.2896972458296,464.18815754324453
80900.0,536.2577704970803,71.90467785307085,608.1624483501512,464.35309264400945
80933.33333333336,536.2854988891487,71.7575701401362,608.0430690292849,464.5279287490125
80966.66666666666,536.3230855966337,71.61231707893896,607.9354026755727,464.71076851769476
81000.0,536.3630303933788,71.48775082846,607.8507812218388,464.87527956491886
81033.33333333336,536.4017943784011,71.3851141174508,607.7869084958519,465.01668026095024
81066.66666666666,536.4391073915992,71.30389078428571,607.742998175885,465.1352166073135
81100.0,536.473951476075,71.24412561360916,607.7180770896841,465.22982586246576
81133.33333333336,536.5059050505448,71.20542027844728,607.7113253289921,465.30048477209755
81166.66666666666,536.533324327469,71.180754736604,607.7140790640731,465.352569590865
81200.0,536.5584257353568,71.16929783672556,607.7277235720824,465.3891278986312
81233.33333333336,536.5808005941731,71.16654889110264,607.7473494852757,465.4142517030704
81266.66666666666,536.5999062528036,71.16531953771783,607.7652257905215,465.4345867150858
81300.0,536.6246327680143,71.16092542503367,607.785558193048,465.4637073429806
81333.33333333336,536.6534582785284,71.1540440991999,607.8075023777283,465.49941417932854
81366.66666666666,536.6936826782969,71.14034238074076,607.8340250590377,465.55334029755613
81400.0,536.7453525998819,71.11124238471197,607.8565949845939,465.6341102151699
81433.33333333336,536.8237978419019,71.0689823847386,607.8927802266405,465.75481545716326
81466.66666666666,536.9519672800403,70.94303672525572,607.8950040052961,466.00893055478457
81500.0,537.1290113690119,70.69999282292854,607.8290041919404,466.42901854608334
81533.33333333336,537.3568905288238,70.33161064181289,607.6885011706366,467.0252798870109
81566.66666666666,537.5932914578696,69.95124953409908,607.5445409919687,467.6420419237705
81600.0,537.8287149946573,69.57982948227873,607.408544476936,468.24888551237854
81633.33333333336,538.0525410758465,69.22413864351643,607.276679719363,468.8284024323301
81666.66666666666,538.261346655985,68.89396087781589,607.1553075338009,469.36738577816914
81700.0,538.456351652256,68.59118663453437,607.0475382867903,469.8651650177216
81733.33333333336,538.6395176875742,68.31669484042288,606.9562125279971,470.3228228471513
81766.66666666666,538.811544955387,68.07018145979836,606.8817264151854,470.74136349558864
81800.0,538.9732456665524,67.85127371452506,606.8245193810775,471.12197195202737
81833.33333333336,539.1289016613364,67.65999243944816,606.7888941007845,471.4689092218882
81866.66666666666,539.278910706927,67.49321814401266,606.7721288509397,471.7856925629144
81900.0,539.4135043381242,67.36042229925584,606.7739266373801,472.05308203886835
81933.33333333336,539.5070694238352,67.33393684833462,606.8410062721698,472.17313257550063
81966.66666666666,539.5599504465449,67.41879837411662,606.9787488206615,472.1411520724283
82000.0,539.57157534513,67.60911954554113,607.1806948906711,471.96245579958884
82033.33333333336,539.5620515123225,67.8248061395871,607.3868576519095,471.73724537273534
82066.66666666666,539.5650456684189,68.02511874595292,607.5901644143718,471.53992692246595
82100.0,539.5845108868431,68.20249466870906,607.7870055555521,471.382016218134
82133.33333333336,539.6220817417158,68.34667354774065,607.9687552894565,471.2754081939751
82166.66666666666,539.6765933917189,68.4475752912698,608.1241686829887,471.22901810044914
82200.0,539.7442585326341,68.50310693480758,608.2473654674417,471.24115159782656
82233.33333333336,539.821232362055,68.5123944855074,608.3336268475623,471.30883787654756
82266.66666666666,539.892591143064,68.51221386313188,608.4048050061958,471.38037727993213
82300.0,539.9477316304201,68.53618507854559,608.4839167089657,471.4115465518745
82333.33333333336,539.9948127740672,68.57396151915214,608.5687742932193,471.4208512549151
82366.66666666666,540.0407989513342,68.61074329682702,608.6515422481611,471.43005565450716
82400.0,540.0830868503787,68.65003727510154,608.7331241254802,471.4330495752771
82433.33333333336,540.1194645097565,68.69136977675151,608.810834286508,471.428094733005
82466.66666666666,540.1493680593376,68.7323190101262,608.8816870694637,471.41704904921136
82500.0,540.1737015206479,68.7699575708964,608.9436590915443,471.4037439497515
82533.33333333336,540.1885433862595,68.79701037440799,608.9855537606675,471.39153301185155
82566.66666666666,540.1895796285256,68.81029455612308,608.9998741846487,471.3792850724025
82600.0,540.1777360650701,68.81380638661454,608.9915424516846,471.3639296784556
82633.33333333336,540.1550980281701,68.81613143464367,608.9712294628138,471.3389665935264
82666.66666666666,540.1224302929688,68.82356337662644,608.9459936695953,471.2988669163424
82700.0,540.0795309556638,68.84767598090019,608.9272069365641,471.2318549747636
82733.33333333336,540.0294709550359,68.89854859896857,608.9280195540044,471.13092235606734
82766.66666666666,539.9798135693494,68.98348436543829,608.9632979347876,470.9963292039111
82800.0,539.9376099047752,69.1003368258273,609.0379467306025,470.8372730789479
82833.33333333336,539.9089712983316,69.21785883077683,609.1268301291084,470.6911124675548
82866.66666666666,539.8910752760505,69.33172604673756,609.2228013227881,470.55934922931294
82900.0,539.8876327716957,69.43399225963088,609.3216250313267,470.45364051206485
82933.33333333336,539.882905648269,69.52257625311341,609.4054819013825,470.3603293951556
82966.66666666666,539.8697808331276,69.61154821238877,609.4813290455164,470.25823262073885
83000.0,539.8492253491588,69.71416772461384,609.5633930737727,470.13505762454497
83033.33333333336,539.821134972489,69.83953363347763,609.6606686059665,469.9816013390113
83066.66666666666,539.7800060701431,70.0044438160353,609.7844498861784,469.77556225410785
83100.0,539.7390737487068,70.18238464154375,609.9214583902506,469.55668910716304
83133.33333333336,539.7247248998189,70.3249238829401,610.0496487827589,469.39980101687877
83166.66666666666,539.7375670073111,70.4212507909903,610.1588177983014,469.3163162163208
83200.0,539.7690283568468,70.48540638573031,610.2544347425771,469.2836219711165
83233.33333333336,539.8180870183847,70.51555037608561,610.3336373944703,469.3025366422991
83266.66666666666,539.8845558122591,70.50440813302772,610.3889639452868,469.3801476792314
83300.0,539.967555763905,70.44568363946848,610.4132394033735,469.5218721244365
83333.33333333336,540.0642100736657,70.34221944082618,610.4064295144918,469.7219906328395
83366.66666666666,540.159260708096,70.23151143527919,610.3907721433752,469.9277492728168
83400.0,540.2389186001362,70.08278336908506,610.3217019692213,470.15613523105117
83433.33333333336,540.3029741655789,69.93152276553745,610.2344969311164,470.37145140004145
83466.66666666666,540.3513835565766,69.81459138336743,610.165974939944,470.53679217320916
83500.0,540.3837500420336,69.74680961792232,610.1305596599559,470.6369404241113
83533.33333333336,540.4011193002503,69.73241742645331,610.1335367267036,470.66870187379703
83566.66666666666,540.4275435088815,69.70054638968217,610.1280898985636,470.7269971191993
83600.0,540.4535037684465,69.66579014089982,610.1192939093463,470.7877136275466
83633.33333333336,540.4724036907492,69.62541052797012,610.0978142187192,470.84699316277903
83666.66666666666,540.4870083663669,69.58052580605421,610.0675341724211,470.9064825603127
83700.0,540.5035976490788,69.53274355252127,610.0363412016001,470.9708540965575
83733.33333333336,540.5236130601544,69.48097761288427,610.0045906730387,471.04263544727013
83766.66666666666,540.5471517169447,69.42317013144817,609.9703218483928,471.1239815854965
83800.0,540.5747379384027,69.35785579006495,609.9325937284676,471.21688214833773
83833.33333333336,540.6068730818558,69.28252289191451,609.8893959737703,471.32435018994136
83866.66666666666,540.6465619362218,69.19538315943826,609.8419450956601,471.45117877678354
83900.0,540.6938045015003,69.09769054034854,609.7914950418487,471.59611396115173
83933.33333333336,540.7486007776914,68.99141073262197,609.7400115103134,471.7571900450695
83966.66666666666,540.803994284,68.89512844216306,609.6991227261631,471.908865841837
84000.0,540.8658116319767,68.79580473282547,609.6616163648022,472.0700068991513
84033.33333333336,540.9346301286229,68.69552123192568,609.6301513605486,472.2391088966972
84066.66666666666,541.002041903007,68.59232031955925,609.5943622225662,472.4097215834478
84100.0,541.0665864075944,68.48531658443666,609.551902992031,472.58126982315775
84133.33333333336,541.1276328906216,68.37415486512865,609.5017877557502,472.753478025493
84166.66666666666,541.1838221311552,68.25687067213829,609.4406928032936,472.92695145901695
84200.0,541.2333423578848,68.13246620179387,609.3658085596787,473.1008761560909
84233.33333333336,541.2754625615826,68.00091051188872,609.2763730734713,473.27455204969385
84266.66666666666,541.30948980712,67.86550920230181,609.1749990094219,473.4439806048182
84300.0,541.3336973237417,67.73075291167336,609.064450235415,473.6029444120684
84333.33333333336,541.3486156402996,67.59839626453048,608.9470119048301,473.7502193757691
84366.66666666666,541.3629546316839,67.47234285176803,608.835297483452,473.8906117799159
84400.0,541.3767142978944,67.35451461417271,608.7312289120671,474.0221996837217
84433.33333333336,541.3898946389311,67.24673389697863,608.6366285359097,474.14316074195244
84466.66666666666,541.4025004408184,67.15052479185883,608.5530252326772,474.2519756489595
84500.0,541.4115032842675,67.06375380850555,608.4752570927731,474.34774947576193
84533.33333333336,541.416229304033,66.98213196069845,608.3983612647314,474.43409734333454
84566.66666666666,541.4199376689498,66.9036207850117,608.3235584539616,474.51631688393815
84600.0,541.4227441262473,66.8278211689579,608.2505652952052,474.5949229572894
84633.33333333336,541.4250018948285,66.753376715285,608.1783786101134,474.67162517954347
84666.66666666666,541.4275002523034,66.67844658535762,608.105946837661,474.74905366694577
84700.0,541.4318254705166,66.60404148800666,608.0358669585232,474.82778398250997
84733.33333333336,541.4388177462064,66.5306276207649,607.9694453669713,474.9081901254415
84766.66666666666,541.4472770115161,66.45959595693306,607.9068729684492,474.98768105458305
84800.0,541.4560208673172,66.39435035213786,607.850371219455,475.06167051517934
84833.33333333336,541.466075162645,66.33573802018418,607.8018131828292,475.1303371424608
84866.66666666666,541.475965971553,66.28341518375454,607.7593811553076,475.1925507877985
84900.0,541.4856932940414,66.23773637283595,607.7234296668773,475.24795692120546
84933.33333333336,541.49525713011,66.19899106697702,607.694248197087,475.296266063133
84966.66666666666,541.5046308702837,66.16737547762159,607.6720063479053,475.3372553926621
85000.0,541.5045945646801,66.14692770775517,607.6515222724353,475.357666856925
85033.33333333336,541.4379594739644,66.17168529338822,607.6096447673526,475.26627418057615
85066.66666666666,541.2710790162915,66.3961634626661,607.6672424789576,474.87491555362544
85100.0,541.0114159114956,66.81831138252653,607.8297272940222,474.1931045289691
85133.33333333336,540.7367307836465,67.23892103646565,607.9756518201121,473.4978097471809
85166.66666666666,540.4499008173568,67.66338461967466,608.1132854370314,472.78651619768215
85200.0,540.1690000343024,68.07446645664363,608.243466490946,472.09453357765875
85233.33333333336,539.8980542180118,68.46961123640095,608.3676654544128,471.42844298161083
85266.66666666666,539.644651968763,68.84525485537227,608.4899068241352,470.79939711339074
85300.0,539.4299600320081,69.15360036159771,608.5835603936058,470.27635967041044
85333.33333333336,539.2562476958554,69.3810155021598,608.6372631980153,469.87523219369564
85366.66666666666,539.1254768482372,69.52766509593843,608.6531419441757,469.59781175229875
85400.0,539.039643622841,69.59244817646764,608.6320917993087,469.44719544637337
85433.33333333336,538.9995242938786,69.57588675662325,608.5754110505019,469.42363753725533
85466.66666666666,539.0051473556739,69.48020486971733,608.4853522253912,469.52494248595656
85500.0,539.0195172062062,69.36063076371617,608.3801479699223,469.65888644249
85533.33333333336,539.0287962120835,69.24988727835648,608.27868349044,469.77890893372705
85566.66666666666,539.032320446268,69.1593603908107,608.1916808370787,469.8729600554573
85600.0,539.0319043080574,69.10212186603113,608.1340261740885,469.9297824420263
85633.33333333336,539.0172168084356,69.07634653743119,608.0935633458668,469.9408702710044
85666.66666666666,538.9894063450687,69.09096613597124,608.08037248104,469.89844020909743
85700.0,538.9475411865305,69.15187863339406,608.0994198199246,469.7956625531365
85733.33333333336,538.9001234626728,69.24099531061968,608.1411187732925,469.65912815205314
85766.66666666666,538.8498101834653,69.3505777619326,608.2003879453979,469.49923242153267
85800.0,538.7849366358903,69.47740839403271,608.262345029923,469.3075282418576
85833.33333333336,538.7042790902308,69.61755257978159,608.3218316700123,469.0867265104492
85866.66666666666,538.6082137339369,69.76671223595255,608.3749259698894,468.84150149798427
85900.0,538.4967405670085,69.91935224559529,608.4160928126038,468.5773883214132
85933.33333333336,538.3697945482363,70.06996310539809,608.4397576536344,468.29983144283824
85966.66666666666,538.2209089552276,70.2319584863377,608.4528674415653,467.9889504688899
86000.0,538.0597412801358,70.40732784607397,608.4670691262097,467.6524134340618
86033.33333333336,537.8937025343683,70.59273025986703,608.4864327942354,467.3009722745013
86066.66666666666,537.7069322813874,70.79039474942005,608.4973270308074,466.9165375319673
86100.0,537.4986057904639,71.00756178892455,608.5061675793885,466.49104400153936
86133.33333333336,537.2640764442137,71.24693968105989,608.5110161252736,466.01713676315387
86166.66666666666,537.0009191459726,71.51107059530985,608.5119897412825,465.48984855066277
86200.0,536.7091495226698,71.80323471105179,608.5123842337216,464.905914811618
86233.33333333336,536.3910025930726,72.11248273267472,608.5034853257473,464.27851986039786
86266.66666666666,536.0715753000079,72.38322091147229,608.4547962114802,463.68835438853563
86300.0,535.7554394320981,72.61597303219631,608.3714124642944,463.13946639990183
86333.33333333336,535.4428081076063,72.81031616812615,608.2531242757325,462.63249193948013
86366.66666666666,535.1337540631241,72.96740682098478,608.1011608841089,462.16634724213935
86400.0,534.8282772986512,73.09001434772033,607.9182916463715,461.73826295093085
86433.33333333336,534.5264168043511,73.18253272623448,607.7089495305856,461.3438840781166
86466.66666666666,534.2364463520615,73.24855528216324,607.4850016342248,460.9878910698983
86500.0,533.9727680654003,73.29496780352946,607.2677358689298,460.6778002618708
86533.33333333336,533.7211166475107,73.36675924997189,607.0878758974826,460.3543573975388
86566.66666666666,533.4614074963986,73.53085107127444,606.992258567673,459.9305564251241
86600.0,533.1942372011727,73.78338055471177,606.9776177558845,459.4108566464609
86633.33333333336,532.9449365153597,74.04947592344351,606.9944124388032,458.89546059191616
86666.66666666666,532.7242071503712,74.30313725191981,607.027344402291,458.4210698984514
86700.0,532.5404163645638,74.51781462600766,607.0582309905715,458.0226017385562
86733.33333333336,532.3935091784796,74.69137632788399,607.0848855063635,457.7021328505956
86766.66666666666,532.2767383488637,74.81581397210893,607.0925523209726,457.46092437675475
86800.0,532.180678286008,74.92609642211642,607.1067747081244,457.25458186389153
86833.33333333336,532.1141717577251,75.02031073552311,607.1344824932482,457.09386102220196
86866.66666666666,532.0775181236859,75.0872369435064,607.1647550671922,456.99028118017947
86900.0,532.0707173838903,75.11600260130959,607.1867199851998,456.9547147825807
86933.33333333336,532.1028474486315,75.09600602824948,607.1988534768809,457.006841420382
86966.66666666666,532.1854545659371,75.00840960898806,607.1938641749251,457.17704495694903
87000.0,532.3170727171259,74.83932708136983,607.1563997984957,457.4777456357561
87033.33333333336,532.4871709754144,74.60459006248344,607.0917610378979,457.88258091293096
87066.66666666666,532.6984448647243,74.30860174397884,607.0070466087031,458.3898431207454
87100.0,532.9432942019533,73.99916807857228,606.9424622805257,458.94412612338107
87133.33333333336,533.2092640098837,73.70009098100934,606.909354990893,459.50917302887433
87166.66666666666,533.4745243840465,73.39719851069579,606.8717228947423,460.07732587335073
87200.0,533.7179088275734,73.1089936813233,606.8269025088968,460.6089151462501
87233.33333333336,533.9378020097937,72.86077528142424,606.798577291218,461.07702672836945
87266.66666666666,534.0976221718596,72.71363817198677,606.8112603438464,461.38398399987284
87300.0,534.2194366573017,72.69135131557442,606.910787972876,461.52808534172726
87333.33333333336,534.3347699133087,72.70583185584974,607.0406017691585,461.628938057459
87366.66666666666,534.4514560095618,72.72472563236965,607.1761816419314,461.7267303771921
87400.0,534.5717395186628,72.733100815882,607.3048403345448,461.83863870278077
87433.33333333336,534.7001937648082,72.71154384997145,607.4117376147797,461.98864991483674
87466.66666666666,534.838484357427,72.6469930065077,607.4854773639347,462.19149135091925
87500.0,534.9513824173074,72.58237690901498,607.5337593263224,462.3690055082924
87533.33333333336,535.0271302224206,72.52227128430445,607.5494015067251,462.5048589381162
87566.66666666666,535.0899139011395,72.47194344700357,607.5618573481431,462.61797045413596
87600.0,535.1503447575797,72.41267534927516,607.5630201068548,462.7376694083045
87633.33333333336,535.2130459626162,72.32281534391136,607.5358613065275,462.89023061870483
87666.66666666666,535.2853886275669,72.18269261183764,607.4680812394046,463.1026960157293
87700.0,535.3556372182599,72.01853579989587,607.3741730181557,463.337101418364
87733.33333333336,535.4064406451846,71.88502890317928,607.2914695483639,463.52141174200534
87766.66666666666,535.4494903825052,71.79291121927353,607.2424016017787,463.6565791632317
87800.0,535.4849398056783,71.74155731614063,607.226497121819,463.7433824895377
87833.33333333336,535.5080311398078,71.7152827771161,607.2233139169239,463.7927483626917
87866.66666666666,535.5229237659372,71.7117066971322,607.2346304630694,463.81121706880504
87900.0,535.5296176840664,71.72972729541048,607.2593449794769,463.79989038865585
87933.33333333336,535.5263937890232,71.77092049462055,607.2973142836438,463.7554732944027
87966.66666666666,535.5125778931127,71.83341646647787,607.3459943595906,463.6791614266349
88000.0,535.5113087047894,71.89439576923814,607.4057044740275,463.6169129355512
88033.33333333336,535.53091149774,71.94686646362669,607.4777779613667,463.58404503411333
88066.66666666666,535.5633089743279,71.99898905941751,607.5622980337455,463.5643199149104
88100.0,535.6064985549971,72.04948497508347,607.6559835300806,463.5570135799136
88133.33333333336,535.6597871166666,72.09750407619296,607.7572911928596,463.56228304047363
88166.66666666666,535.7183133596427,72.13878341267282,607.8570967723156,463.5795299469699
88200.0,535.7813960684183,72.17204141665668,607.953437485075,463.60935465176163
88233.33333333336,535.8485661762953,72.19609996345223,608.0446661397475,463.6524662128431
88266.66666666666,535.9199810484085,72.21193284449299,608.1319138929016,463.70804820391555
88300.0,535.9938939881935,72.22548383612508,608.2193778243186,463.7684101520684
88333.33333333336,536.0638091028892,72.24049291640544,608.3043020192946,463.82331618648374
88366.66666666666,536.1230000768936,72.26913848796818,608.3921385648619,463.85386158892544
88400.0,536.1714669102068,72.31314809736352,608.4846150075704,463.8583188128433
88433.33333333336,536.2202277125289,72.36427102709882,608.5844987396276,463.85595668543004
88466.66666666666,536.2653402201051,72.42209116053755,608.6874313806427,463.8432490595676
88500.0,536.2982774387729,72.48571979307177,608.7839972318446,463.8125576457011
88533.33333333336,536.3205129667614,72.55040620633625,608.8709191730976,463.77010676042516
88566.66666666666,536.3370600628414,72.61434615036521,608.9514062132066,463.72271391247614
88600.0,536.3475818443185,72.67819735545751,609.025779199776,463.66938448886094
88633.33333333336,536.3511902293295,72.7404037101486,609.0915939394781,463.6107865191809
88666.66666666666,536.3437661566929,72.79845984488509,609.142226001578,463.54530631180785
88700.0,536.3346625995823,72.85488782902057,609.1895504286028,463.47977477056173
88733.33333333336,536.3262743454125,72.9038682971507,609.2301426425631,463.4224060482618
88766.66666666666,536.3178099147815,72.94021985155155,609.258029766333,463.37759006322995
88800.0,536.3138021083887,72.94575352947938,609.2595556378681,463.36804857890934
88833.33333333336,536.2816436656258,72.9232237626356,609.2048674282614,463.3584199029902
88866.66666666666,536.2127375219014,72.89577247896194,609.1085100008634,463.3169650429395
88900.0,536.1070836772159,72.88759108181065,608.9946747590266,463.2194925954052
88933.33333333336,535.959176180272,72.91818107729164,608.8773572575636,463.0409951029804
88966.66666666666,535.7646941014074,73.01353180078479,608.7782259021922,462.7511623006226
89000.0,535.5361973758646,73.16187622560774,608.6980736014724,462.3743211502569
89033.33333333336,535.3098613106259,73.30252408983078,608.6123854004567,462.00733722079514
89066.66666666666,535.0922495909745,73.42617151255617,608.5184211035306,461.6660780784183
89100.0,534.883582715318,73.53293416195856,608.4165168772765,461.3506485533594
89133.33333333336,534.6859525561285,73.62358950715792,608.3095420632865,461.0623630489706
89166.66666666666,534.4994926371809,73.6981896189923,608.1976822561732,460.8013030181886
89200.0,534.3242306946919,73.75679083211121,608.081021526803,460.56743986258067
89233.33333333336,534.1651747861201,73.78896444922248,607.9541392353426,460.37621033689766
89266.66666666666,534.0270041864818,73.79421126549586,607.8212154519777,460.23279292098596
89300.0,533.9114385559301,73.77899526486883,607.690433820799,460.13244329106124
89333.33333333336,533.8531688172166,73.73547759107608,607.5886464082927,460.1176912261405
89366.66666666666,533.8672139355231,73.62993531332256,607.4971492488456,460.2372786222005
89400.0,533.9535739108497,73.4400774199756,607.3936513308254,460.51349649087416
89433.33333333336,534.0809961473419,73.23257810823999,607.3135742555819,460.84841803910194
89466.66666666666,534.2277609209867,73.05271225706852,607.2804731780552,461.17504866391823
89500.0,534.4033335841576,72.86559582312903,607.2689294072867,461.5377377610286
89533.33333333336,534.6102233819184,72.64752288488171,607.2577462668002,461.96270049703674
89566.66666666666,534.8407212457892,72.42451876554314,607.2652400113323,462.416202480246
89600.0,535.0946989763478,72.18703597229057,607.2817349486384,462.9076630040572
89633.33333333336,535.359885592578,71.94018522493432,607.3000708175124,463.4197003676437
89666.66666666666,535.6210690723623,71.69073823871844,607.3118073110807,463.93033083364384
89700.0,535.8761074181805,71.42680499809725,607.3029124162778,464.4493024200832
89733.33333333336,536.1097807653032,71.16097296652899,607.2707537318322,464.94880779877417
89766.66666666666,536.3087084688457,70.91769698110897,607.2264054499547,465.3910114877367
89800.0,536.4728905288077,70.6998247897308,607.1727153185385,465.77306573907697
89833.33333333336,536.6052680007801,70.50368075961804,607.1089487603982,466.1015872411621
89866.66666666666,536.7097394933363,70.32149649222059,607.0312359855569,466.3882430011157
89900.0,536.7863050064761,70.153787213063,606.9400922195391,466.6325177934132
89933.33333333336,536.8405315579033,70.0050406975014,606.8455722554047,466.83549086040193
89966.66666666666,536.8761346114522,69.88119304801903,606.7573276594712,466.9949415634332
90000.0,536.8754592841015,69.77233803885389,606.6477973229553,467.10312124524756
90033.33333333336,536.8173192082139,69.73044459621326,606.5477638044272,467.08687461200066
90066.66666666666,536.71512920239,69.80744303000667,606.5225722323967,466.90768617238336
90100.0,536.5710375543472,70.01528505646479,606.586322610812,466.5557524978824
90133.33333333336,536.4048634719866,70.30767491637796,606.7125383883646,466.0971885556086
90166.66666666666,536.2507780253125,70.59232965673793,606.8431076820503,465.6584483685745
90200.0,536.1130350529018,70.86404136111071,606.9770764140125,465.24899369179104
90233.33333333336,536.0011991754103,71.10761143132879,607.1088106067391,464.8935877440815
90266.66666666666,535.9187003030266,71.30716235581531,607.225862658842,464.61153794721133
90300.0,535.8655384357508,71.45787794100569,607.3234163767564,464.4076604947451
90333.33333333336,535.840540830418,71.55743815475502,607.397978985173,464.28310267566303
90366.66666666666,535.8421529205079,71.60470922073213,607.4468621412401,464.2374436997758
90400.0,535.8677643216785,71.6050365010519,607.4728008227304,464.26272782062654
90433.33333333336,535.9346942683349,71.58275349762077,607.5174477659556,464.35194077071407
90466.66666666666,536.0601704693208,71.48945142077329,607.5496218900942,464.5707190485475
90500.0,536.2410435225574,71.28769218284981,607.5287357054073,464.95335133970764
90533.33333333336,536.4670482457713,70.97280869165873,607.43985693743,465.49423955411254
90566.66666666666,536.6908231516745,70.65079129111642,607.341614442791,466.0400318605581
90600.0,536.906901906399,70.33979766353461,607.2466995699335,466.56710424286433
90633.33333333336,537.1117640588682,70.04653778496478,607.158301843833,467.06522627390336
90666.66666666666,537.2995572349071,69.77575544354244,607.0753126784496,467.52380179136463
90700.0,537.4699319637544,69.52777200336301,606.9977039671174,467.94215996039145
90733.33333333336,537.6225895761899,69.30309584620721,606.925685422397,468.31949372998264
90766.66666666666,537.7572192124126,69.1023899928274,606.85960920524,468.65482921958517
90800.0,537.8738208724229,68.92655963453974,606.8003805069627,468.9472612378832
90833.33333333336,537.9713275999679,68.77707307868204,606.74840067865,469.19425452128587
90866.66666666666,538.0483250576902,68.65618755148286,606.7045126091731,469.3921375062074
90900.0,538.1053291538722,68.56535156031916,606.6706807141913,469.539977593553
90933.33333333336,538.1431764153427,68.50442007363358,606.6475964889763,469.63875634170915
90966.66666666666,538.1623628657643,68.4726199191636,606.6349827849278,469.6897429466007
91000.0,538.171070954142,68.45184201799363,606.6229129721356,469.7192289361484
91033.33333333336,538.1515168901939,68.4503326885717,606.6018495787656,469.70118420162214
91066.66666666666,538.0970615040761,68.51199562562488,606.609057129701,469.58506587845125
91100.0,538.0075630264075,68.64901262151318,606.6565756479207,469.35855040489434
91133.33333333336,537.8783511640415,68.85852168186499,606.7368728459065,469.01982948217653
91166.66666666666,537.6994819631417,69.14188856351656,606.8413705266582,468.55759339962515
91200.0,537.4832684603707,69.47423532749605,606.9575037878667,468.00903313287466
91233.33333333336,537.2316865701234,69.86088389494451,607.092570465068,467.37080267517894
91266.66666666666,536.9633753885487,70.25977298171865,607.2231483702674,466.70360240683004
91300.0,536.6851080625956,70.65878726785829,607.343895330454,466.02632079473733
91333.33333333336,536.3968845922644,71.06529500287637,607.4621795951408,465.33158958938805
91366.66666666666,536.1165086932272,71.45721001427917,607.5737187075064,464.659298678948
91400.0,535.8517669420623,71.82380021609917,607.6755671581615,464.02796672596315
91433.33333333336,535.605140044286,72.16726244550546,607.7724024897915,463.4378775987806
91466.66666666666,535.3655749302383,72.48004889786439,607.8456238281027,462.8855260323739
91500.0,535.1222552325933,72.76463278891214,607.8868880215055,462.3576224436811
91533.33333333336,534.8732483914928,73.04016530313652,607.9134136946293,461.83308308835626
91566.66666666666,534.6184835511939,73.32810739299764,607.9465909441915,461.29037615819624
91600.0,534.3580373750691,73.64667886607596,608.004716241145,460.71135850899316
91633.33333333336,534.0908343663999,73.99219607367844,608.0830304400783,460.0986382927215
91666.66666666666,533.8431450885996,74.30269069737491,608.1458357859746,459.54045439122467
91700.0,533.6145047193521,74.57758183410684,608.1920865534589,459.0369228852453
91733.33333333336,533.4046324985086,74.81818698829976,608.2228194868084,458.5864455102088
91766.66666666666,533.2132362063228,75.0273712497227,608.2406074560455,458.1858649566001
91800.0,533.0403158427945,75.20935077065417,608.2496666134487,457.8309650721403
91833.33333333336,532.8858714079237,75.37022599841497,608.2560974063387,457.5156454095087
91866.66666666666,532.7446760088832,75.51225324546007,608.2569292543433,457.2324227634231
91900.0,532.6243147355326,75.62687377267264,608.2511885082052,456.99744096285997
91933.33333333336,532.5499840008812,75.64453884654317,608.1945228474243,456.905445154338
91966.66666666666,532.5220784600975,75.5395143179685,608.061592778066,456.98256414212904
92000.0,532.5435893237403,75.30654813448031,607.8501374582206,457.23704118926
92033.33333333336,532.5941338471112,75.02167112674196,607.6158049738531,457.5724627203692
92066.66666666666,532.6497527227824,74.7434596735776,607.39321239636,457.9062930492048
92100.0,532.7103418649438,74.48199115073089,607.1923330156746,458.22835071421287
92133.33333333336,532.7743312942774,74.24608408798856,607.020415382266,458.5282472062889
92166.66666666666,532.834793457908,74.03230223401255,606.8670956919204,458.8024912238954
92200.0,532.8920548785596,73.84350772895775,606.7355626075174,459.04854714960186
92233.33333333336,532.946088517667,73.68065657974513,606.6267450974121,459.2654319379219
92266.66666666666,532.9968662330499,73.54316749718579,606.5400337302357,459.4536987358641
92300.0,533.0443880247085,73.4293085335482,606.4736965582567,459.6150794911603
92333.33333333336,533.0832932564085,73.3475501879742,606.4308434443827,459.7357430684343
92366.66666666666,533.1109621585883,73.27844102785158,606.38940318644,459.8325211307367
92400.0,533.1268384377051,73.22320583889487,606.3500442766,459.9036325988103
92433.33333333336,533.1343836954692,73.1885974270224,606.3229811224916,459.9457862684468
92466.66666666666,533.130377314062,73.17936427651439,606.3097415905764,459.9510130375476
92500.0,533.1141027800064,73.20171549914959,606.315818279156,459.9123872808568
92533.33333333336,533.0904739252953,73.26488833524813,606.3553622605434,459.8255855900472
92566.66666666666,533.0662507012104,73.37340903660007,606.4396597378104,459.69284166461034
92600.0,533.041508599785,73.52216845220536,606.5636770519903,459.51934014757956
92633.33333333336,533.0285340552056,73.66605732638553,606.6945913815911,459.36247672882007
92666.66666666666,533.0283721126885,73.78180001915845,606.810172131847,459.24657209353006
92700.0,533.0409700300868,73.85955467161095,606.9005247016977,459.1814153584758
92733.33333333336,533.0667017943806,73.89322542398523,606.9599272183658,459.1734763703954
92766.66666666666,533.1059566573246,73.87952532451098,606.9854819818355,459.2264313328136
92800.0,533.1557480925499,73.82584479293368,606.9815928854836,459.32990329961615
92833.33333333336,533.209101849572,73.76117317659907,606.9702750261711,459.4479286729729
92866.66666666666,533.2640687113079,73.68408328819497,606.9481519995029,459.57998542311293
92900.0,533.3236793497359,73.59645580397675,606.9201351537126,459.72722354575916
92933.33333333336,533.3987622921055,73.49473500255351,606.893497294659,459.904027289552
92966.66666666666,533.4940360188094,73.36111344838234,606.8551494671917,460.13292257042707
93000.0,533.6084192652128,73.18170104338844,606.7901203086012,460.42671822182433
93033.33333333336,533.7420189856077,72.94852542749554,606.6905444131032,460.7934935581122
93066.66666666666,533.8969798279336,72.65620215337836,606.5531819813119,461.24077767455526
93100.0,534.0604016408174,72.33893599387997,606.3993376346974,461.7214656469374
93133.33333333336,534.2109580627189,72.0479729501014,606.2589310128203,462.1629851126175
93166.66666666666,534.3465085250582,71.78733520769599,606.1338437327541,462.5591733173622
93200.0,534.4666970400259,71.55903904182205,606.025736081848,462.90765799820383
93233.33333333336,534.5712449393893,71.36428367268735,605.9355286120767,463.20696126670197
93266.66666666666,534.6598621807018,71.20402480790308,605.8638869886049,463.4558373727987
93300.0,534.7296312730731,71.08645394570732,605.8160852187805,463.6431773273658
93333.33333333336,534.7687321332369,71.04223981723386,605.8109719504707,463.72649231600303
93366.66666666666,534.7776806650445,71.07350641987904,605.8511870849236,463.70417424516546
93400.0,534.7814355955801,71.19573260672166,605.9771682023018,463.58570298885843
93433.33333333336,534.7841453176064,71.36469324035808,606.1488385579645,463.41945207724837
93466.66666666666,534.7875612300033,71.5377032314573,606.3252644614606,463.2498579985461
93500.0,534.8155505682452,71.6259737565448,606.44152432479,463.18957681170036
93533.33333333336,534.8681119444921,71.61772069545424,606.4858326399462,463.2503912490378
93566.66666666666,534.9112969446896,71.60025773184306,606.5115546765327,463.3110392128466
93600.0,534.9445396066968,71.5847488418203,606.5292884485171,463.3597907648765
93633.33333333336,534.9744270075913,71.57307389116403,606.5475008987553,463.4013531164273
93666.66666666666,535.0044565958956,71.56392382129583,606.5683804171914,463.4405327745998
93700.0,535.0350173919655,71.55635835578104,606.5913757477466,463.47865903618447
93733.33333333336,535.0658355373176,71.54896879463406,606.6148043319517,463.5168667426836
93766.66666666666,535.0966259955708,71.5399701348353,606.6365961304061,463.5566558607355
93800.0,535.1273887667247,71.52703102391733,606.654419790642,463.6003577428074
93833.33333333336,535.1567701371526,71.51523744676152,606.6720075839141,463.64153269039116
93866.66666666666,535.1826652539233,71.50163730727556,606.6843025611989,463.68102794664776
93900.0,535.2050741170366,71.48167998556659,606.6867541026031,463.72339413147
93933.33333333336,535.2238750920799,71.45007418480304,606.6739492768829,463.77380090727684
93966.66666666666,535.2384930390572,71.40114270989567,606.6396357489529,463.8373503291615
94000.0,535.2403214140434,71.3522445676609,606.5925659817043,463.88807684638243
94033.33333333336,535.228306082534,71.3012764728521,606.5295825553861,463.9270296096819
94066.66666666666,535.2125046090418,71.24954884993629,606.4620534589782,463.96295575910557
94100.0,535.1980339523437,71.19561090966535,606.3936448620091,464.0024230426784
94133.33333333336,535.186193283293,71.13950577422074,606.3256990575138,464.0466875090723
94166.66666666666,535.1783214750698,71.08322660722611,606.2615480822959,464.09509486784367
94200.0,535.1746969972054,71.027875423279,606.2025724204843,464.1468215739264
94233.33333333336,535.1753204461974,70.97499228849061,606.150312734688,464.20032815770674
94266.66666666666,535.1801924428897,70.92720755018343,606.1073999930732,464.2529848927063
94300.0,535.1893129872824,70.88756723780564,606.0768802250881,464.30174574947677
94333.33333333336,535.1700512018667,70.91488907287467,606.0849402747414,464.2551621289921
94366.66666666666,535.1116594250783,71.0628511726851,606.1745105977634,464.0488082523932
94400.0,535.0141376569171,71.33270269578546,606.3468403527025,463.6814349611317
94433.33333333336,534.8692397294251,71.68534090802044,606.5545806374455,463.1838988214047
94466.66666666666,534.7069207282316,72.00819579364114,606.7151165218727,462.6987249345905
94500.0,534.5308206334678,72.31581746099567,606.8466380944635,462.2150031724721
94533.33333333336,534.3425142302091,72.62611756537204,606.9686317955811,461.716396664837
94566.66666666666,534.1271491130597,72.94300022264625,607.0701493357059,461.18414889041344
94600.0,533.8158545364374,73.28615282081071,607.1020073572481,460.52970171562674
94633.33333333336,533.4323343788195,73.73689175830056,607.1692261371201,459.695442620519
94666.66666666666,533.0514238305932,74.18605143918379,607.237475269777,458.86537239140944
94700.0,532.6884625191414,74.60279654267912,607.2912590618205,458.0856659764622
94733.33333333336,532.3434374882211,74.99024853080691,607.3336860190279,457.35318895741415
94766.66666666666,532.0237656274242,75.3451169420997,607.3688825695239,456.67864868532445
94800.0,531.7346104174466,75.66356125729102,607.3981716747376,456.07104916015555
94833.33333333336,531.4716496043691,75.94668729422513,607.4183368985942,455.52496231014396
94866.66666666666,531.2319039241758,76.19494187078142,607.4268457949572,455.03696205339435
94900.0,531.0153733768668,76.40793223163641,607.4233056085033,454.6074411452304
94933.33333333336,530.8222570596918,76.58549870024999,607.4077557599418,454.23675835944175
94966.66666666666,530.6526552208345,76.72759652390152,607.380251744736,453.925058696933
95000.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95033.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95066.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95100.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95133.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95166.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95200.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95233.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95266.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95300.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95333.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95366.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95400.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95433.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95466.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95500.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95533.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95566.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95600.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95633.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95666.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95700.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95733.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95766.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95800.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95833.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95866.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95900.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95933.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
95966.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96000.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96033.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96066.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96100.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96133.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96166.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96200.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96233.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96266.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96300.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96333.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96366.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96400.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96433.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96466.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96500.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96533.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96566.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96600.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96633.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96666.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96700.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96733.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96766.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96800.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96833.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96866.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96900.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96933.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
96966.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97000.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97033.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97066.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97100.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97133.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97166.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97200.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97233.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97266.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97300.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97333.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97366.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97400.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97433.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97466.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97500.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97533.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97566.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97600.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97633.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97666.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97700.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97733.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97766.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97800.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97833.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97866.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97900.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97933.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
97966.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98000.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98033.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98066.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98100.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98133.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98166.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98200.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98233.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98266.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98300.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98333.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98366.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98400.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98433.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98466.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98500.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98533.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98566.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98600.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98633.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98666.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98700.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98733.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98766.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98800.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98833.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98866.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98900.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98933.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
98966.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99000.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99033.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99066.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99100.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99133.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99166.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99200.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99233.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99266.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99300.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99333.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99366.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99400.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99433.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99466.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99500.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99533.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99566.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99600.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99633.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99666.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99700.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99733.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99766.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99800.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99833.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99866.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99900.0,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99933.33333333336,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326
99966.66666666666,530.6526552208348,76.7275965239016,607.3802517447365,453.92505869693326


==> anc/td_baseline_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,0.0,0.0,0.0,0.0
33.33333333333333,0.0,0.0,0.0,0.0
66.66666666666666,0.0,0.0,0.0,0.0
100.0,0.0,0.0,0.0,0.0
133.33333333333331,0.0,0.0,0.0,0.0
166.6666666666667,0.0,0.0,0.0,0.0
200.0,0.0,0.0,0.0,0.0
233.33333333333334,0.0,0.0,0.0,0.0
266.66666666666663,0.0,0.0,0.0,0.0
300.0,0.0,0.0,0.0,0.0
333.3333333333334,0.0,0.0,0.0,0.0
366.66666666666663,0.0,0.0,0.0,0.0
400.0,0.0,0.0,0.0,0.0
433.33333333333337,0.0,0.0,0.0,0.0
466.6666666666667,0.0,0.0,0.0,0.0
500.0000000000001,0.0,0.0,0.0,0.0
533.3333333333333,0.0,0.0,0.0,0.0
566.6666666666669,0.0,0.0,0.0,0.0
600.0,0.0,0.0,0.0,0.0
633.3333333333333,0.0,0.0,0.0,0.0
666.6666666666669,0.0,0.0,0.0,0.0
700.0,0.0,0.0,0.0,0.0
733.3333333333333,0.0,0.0,0.0,0.0
766.6666666666669,0.0,0.0,0.0,0.0
800.0,0.0,0.0,0.0,0.0
833.3333333333333,0.0,0.0,0.0,0.0
866.6666666666667,0.0,0.0,0.0,0.0
900.0000000000002,0.0,0.0,0.0,0.0
933.3333333333334,0.0,0.0,0.0,0.0
966.6666666666667,0.0,0.0,0.0,0.0
1000.0000000000002,0.0,0.0,0.0,0.0
1033.3333333333337,0.0,0.0,0.0,0.0
1066.6666666666665,0.0,0.0,0.0,0.0
1100.0,0.0,0.0,0.0,0.0
1133.3333333333337,0.0,0.0,0.0,0.0
1166.6666666666665,0.0,0.0,0.0,0.0
1200.0,0.0,0.0,0.0,0.0
1233.3333333333337,0.0,0.0,0.0,0.0
1266.6666666666665,0.0,0.0,0.0,0.0
1300.0,0.0,0.0,0.0,0.0
1333.3333333333337,0.0,0.0,0.0,0.0
1366.6666666666665,0.0,0.0,0.0,0.0
1400.0,0.0,0.0,0.0,0.0
1433.3333333333337,0.0,0.0,0.0,0.0
1466.6666666666665,0.0,0.0,0.0,0.0
1500.0,0.0,0.0,0.0,0.0
1533.3333333333337,0.0,0.0,0.0,0.0
1566.6666666666665,0.0,0.0,0.0,0.0
1600.0,0.0,0.0,0.0,0.0
1633.3333333333337,0.0,0.0,0.0,0.0
1666.6666666666665,0.0,0.0,0.0,0.0
1700.0000000000005,0.0,0.0,0.0,0.0
1733.3333333333335,0.0,0.0,0.0,0.0
1766.6666666666665,0.0,0.0,0.0,0.0
1800.0000000000005,0.0,0.0,0.0,0.0
1833.3333333333335,0.0,0.0,0.0,0.0
1866.6666666666667,0.0,0.0,0.0,0.0
1900.0000000000005,0.0,0.0,0.0,0.0
1933.3333333333335,0.0,0.0,0.0,0.0
1966.6666666666667,0.0,0.0,0.0,0.0
2000.0000000000005,0.0,0.0,0.0,0.0
2033.3333333333335,0.0,0.0,0.0,0.0
2066.6666666666674,0.0,0.0,0.0,0.0
2100.0,0.0,0.0,0.0,0.0
2133.333333333333,0.0,0.0,0.0,0.0
2166.6666666666674,0.0,0.0,0.0,0.0
2200.0,0.0,0.0,0.0,0.0
2233.333333333333,0.0,0.0,0.0,0.0
2266.6666666666674,0.0,0.0,0.0,0.0
2300.0,0.0,0.0,0.0,0.0
2333.333333333333,0.0,0.0,0.0,0.0
2366.6666666666674,0.0,0.0,0.0,0.0
2400.0,0.0,0.0,0.0,0.0
2433.333333333333,0.0,0.0,0.0,0.0
2466.6666666666674,0.0,0.0,0.0,0.0
2500.0,0.0,0.0,0.0,0.0
2533.333333333333,0.0,0.0,0.0,0.0
2566.6666666666674,0.0,0.0,0.0,0.0
2600.0,0.0,0.0,0.0,0.0
2633.333333333333,0.0,0.0,0.0,0.0
2666.6666666666674,0.0,0.0,0.0,0.0
2700.0,0.0,0.0,0.0,0.0
2733.333333333333,0.0,0.0,0.0,0.0
2766.6666666666674,0.0,0.0,0.0,0.0
2800.0,0.0,0.0,0.0,0.0
2833.333333333333,0.0,0.0,0.0,0.0
2866.6666666666674,0.0,0.0,0.0,0.0
2900.0,0.0,0.0,0.0,0.0
2933.333333333333,0.0,0.0,0.0,0.0
2966.6666666666674,0.0,0.0,0.0,0.0
3000.0,0.0,0.0,0.0,0.0
3033.333333333333,0.0,0.0,0.0,0.0
3066.6666666666674,0.0,0.0,0.0,0.0
3100.0,0.0,0.0,0.0,0.0
3133.333333333333,0.0,0.0,0.0,0.0
3166.6666666666674,0.0,0.0,0.0,0.0
3200.0,0.0,0.0,0.0,0.0
3233.333333333333,0.0,0.0,0.0,0.0
3266.6666666666674,0.0,0.0,0.0,0.0
3300.000000000001,0.0,0.0,0.0,0.0
3333.333333333333,0.0,0.0,0.0,0.0
3366.666666666667,0.0,0.0,0.0,0.0
3400.000000000001,0.0,0.0,0.0,0.0
3433.333333333333,0.0,0.0,0.0,0.0
3466.666666666667,0.0,0.0,0.0,0.0
3500.000000000001,0.0,0.0,0.0,0.0
3533.333333333333,0.0,0.0,0.0,0.0
3566.666666666667,0.0,0.0,0.0,0.0
3600.000000000001,0.0,0.0,0.0,0.0
3633.333333333333,0.0,0.0,0.0,0.0
3666.666666666667,0.0,0.0,0.0,0.0
3700.000000000001,0.0,0.0,0.0,0.0
3733.3333333333335,0.0,0.0,0.0,0.0
3766.666666666667,0.0,0.0,0.0,0.0
3800.000000000001,0.0,0.0,0.0,0.0
3833.3333333333335,0.0,0.0,0.0,0.0
3866.666666666667,0.0,0.0,0.0,0.0
3900.000000000001,0.0,0.0,0.0,0.0
3933.3333333333335,0.0,0.0,0.0,0.0
3966.666666666667,0.0,0.0,0.0,0.0
4000.000000000001,0.0,0.0,0.0,0.0
4033.3333333333335,0.0,0.0,0.0,0.0
4066.666666666667,0.0,0.0,0.0,0.0
4100.0,0.0,0.0,0.0,0.0
4133.333333333335,0.0,0.0,0.0,0.0
4166.666666666666,0.0,0.0,0.0,0.0
4200.0,0.0,0.0,0.0,0.0
4233.333333333335,0.0,0.0,0.0,0.0
4266.666666666666,0.0,0.0,0.0,0.0
4300.0,0.0,0.0,0.0,0.0
4333.333333333335,0.0,0.0,0.0,0.0
4366.666666666666,0.0,0.0,0.0,0.0
4400.0,0.0,0.0,0.0,0.0
4433.333333333335,0.0,0.0,0.0,0.0
4466.666666666666,0.0,0.0,0.0,0.0
4500.0,0.0,0.0,0.0,0.0
4533.333333333335,0.0,0.0,0.0,0.0
4566.666666666666,0.0,0.0,0.0,0.0
4600.0,0.0,0.0,0.0,0.0
4633.333333333335,0.0,0.0,0.0,0.0
4666.666666666666,0.0,0.0,0.0,0.0
4700.0,0.0,0.0,0.0,0.0
4733.333333333335,0.0,0.0,0.0,0.0
4766.666666666666,0.0,0.0,0.0,0.0
4800.0,0.0,0.0,0.0,0.0
4833.333333333335,0.0,0.0,0.0,0.0
4866.666666666666,0.0,0.0,0.0,0.0
4900.0,0.0,0.0,0.0,0.0
4933.333333333335,0.0,0.0,0.0,0.0
4966.666666666666,0.0,0.0,0.0,0.0
5000.0,0.0,0.0,0.0,0.0
5033.333333333335,0.0,0.0,0.0,0.0
5066.666666666666,0.0,0.0,0.0,0.0
5100.0,0.0,0.0,0.0,0.0
5133.333333333335,0.0,0.0,0.0,0.0
5166.666666666666,0.0,0.0,0.0,0.0
5200.0,0.0,0.0,0.0,0.0
5233.333333333335,0.0,0.0,0.0,0.0
5266.666666666666,0.0,0.0,0.0,0.0
5300.0,0.0,0.0,0.0,0.0
5333.333333333335,0.0,0.0,0.0,0.0
5366.666666666666,0.0,0.0,0.0,0.0
5400.0,0.0,0.0,0.0,0.0
5433.333333333335,0.0,0.0,0.0,0.0
5466.666666666666,0.0,0.0,0.0,0.0
5500.0,0.0,0.0,0.0,0.0
5533.333333333335,0.0,0.0,0.0,0.0
5566.666666666666,0.0,0.0,0.0,0.0
5600.0,0.0,0.0,0.0,0.0
5633.333333333335,0.0,0.0,0.0,0.0
5666.666666666666,0.0,0.0,0.0,0.0
5700.0,0.0,0.0,0.0,0.0
5733.333333333335,0.0,0.0,0.0,0.0
5766.666666666666,0.0,0.0,0.0,0.0
5800.0,0.0,0.0,0.0,0.0
5833.333333333335,0.0,0.0,0.0,0.0
5866.666666666666,0.0,0.0,0.0,0.0
5900.0,0.0,0.0,0.0,0.0
5933.333333333335,0.0,0.0,0.0,0.0
5966.666666666666,0.0,0.0,0.0,0.0
6000.0,0.0,0.0,0.0,0.0
6033.333333333335,0.0,0.0,0.0,0.0
6066.666666666666,0.0,0.0,0.0,0.0
6100.0,0.0,0.0,0.0,0.0
6133.333333333335,0.0,0.0,0.0,0.0
6166.666666666666,0.0,0.0,0.0,0.0
6200.0,0.0,0.0,0.0,0.0
6233.333333333335,0.0,0.0,0.0,0.0
6266.666666666666,0.0,0.0,0.0,0.0
6300.0,0.0,0.0,0.0,0.0
6333.333333333335,0.0,0.0,0.0,0.0
6366.666666666666,0.0,0.0,0.0,0.0
6400.0,0.0,0.0,0.0,0.0
6433.333333333335,0.0,0.0,0.0,0.0
6466.666666666666,0.0,0.0,0.0,0.0
6500.000000000001,0.0,0.0,0.0,0.0
6533.333333333335,0.0,0.0,0.0,0.0
6566.666666666666,0.0,0.0,0.0,0.0
6600.000000000002,0.0,0.0,0.0,0.0
6633.333333333334,0.0,0.0,0.0,0.0
6666.666666666666,0.0,0.0,0.0,0.0
6700.000000000002,0.0,0.0,0.0,0.0
6733.333333333334,0.0,0.0,0.0,0.0
6766.666666666666,0.0,0.0,0.0,0.0
6800.000000000002,0.0,0.0,0.0,0.0
6833.333333333334,0.0,0.0,0.0,0.0
6866.666666666666,0.0,0.0,0.0,0.0
6900.000000000002,0.0,0.0,0.0,0.0
6933.333333333334,0.0,0.0,0.0,0.0
6966.666666666666,0.0,0.0,0.0,0.0
7000.000000000002,0.0,0.0,0.0,0.0
7033.333333333334,0.0,0.0,0.0,0.0
7066.666666666666,0.0,0.0,0.0,0.0
7100.000000000002,0.0,0.0,0.0,0.0
7133.333333333334,0.0,0.0,0.0,0.0
7166.666666666666,0.0,0.0,0.0,0.0
7200.000000000002,0.0,0.0,0.0,0.0
7233.333333333334,0.0,0.0,0.0,0.0
7266.666666666666,0.0,0.0,0.0,0.0
7300.000000000002,0.0,0.0,0.0,0.0
7333.333333333334,0.0,0.0,0.0,0.0
7366.666666666667,0.0,0.0,0.0,0.0
7400.000000000002,0.0,0.0,0.0,0.0
7433.333333333334,0.0,0.0,0.0,0.0
7466.666666666667,0.0,0.0,0.0,0.0
7500.000000000002,0.0,0.0,0.0,0.0
7533.333333333334,0.0,0.0,0.0,0.0
7566.666666666667,0.0,0.0,0.0,0.0
7600.000000000002,0.0,0.0,0.0,0.0
7633.333333333334,0.0,0.0,0.0,0.0
7666.666666666667,0.0,0.0,0.0,0.0
7700.000000000002,0.0,0.0,0.0,0.0
7733.333333333334,0.0,0.0,0.0,0.0
7766.666666666667,0.0,0.0,0.0,0.0
7800.000000000002,0.0,0.0,0.0,0.0
7833.333333333334,0.0,0.0,0.0,0.0
7866.666666666667,0.0,0.0,0.0,0.0
7900.000000000002,0.0,0.0,0.0,0.0
7933.333333333334,0.0,0.0,0.0,0.0
7966.666666666667,0.0,0.0,0.0,0.0
8000.000000000002,0.0,0.0,0.0,0.0
8033.333333333334,0.0,0.0,0.0,0.0
8066.666666666667,0.0,0.0,0.0,0.0
8100.000000000002,0.0,0.0,0.0,0.0
8133.333333333334,0.0,0.0,0.0,0.0
8166.666666666667,0.0,0.0,0.0,0.0
8200.0,0.0,0.0,0.0,0.0
8233.333333333332,0.0,0.0,0.0,0.0
8266.66666666667,0.0,0.0,0.0,0.0
8300.0,0.0,0.0,0.0,0.0
8333.333333333332,0.0,0.0,0.0,0.0
8366.66666666667,0.0,0.0,0.0,0.0
8400.0,0.0,0.0,0.0,0.0
8433.333333333332,0.0,0.0,0.0,0.0
8466.66666666667,0.0,0.0,0.0,0.0
8500.0,0.0,0.0,0.0,0.0
8533.333333333332,0.0,0.0,0.0,0.0
8566.66666666667,0.0,0.0,0.0,0.0
8600.0,0.0,0.0,0.0,0.0
8633.333333333332,0.0,0.0,0.0,0.0
8666.66666666667,0.0,0.0,0.0,0.0
8700.0,0.0,0.0,0.0,0.0
8733.333333333332,0.0,0.0,0.0,0.0
8766.66666666667,0.0,0.0,0.0,0.0
8800.0,0.0,0.0,0.0,0.0
8833.333333333332,0.0,0.0,0.0,0.0
8866.66666666667,0.0,0.0,0.0,0.0
8900.0,0.0,0.0,0.0,0.0
8933.333333333332,0.0,0.0,0.0,0.0
8966.66666666667,0.0,0.0,0.0,0.0
9000.0,0.0,0.0,0.0,0.0
9033.333333333332,0.0,0.0,0.0,0.0
9066.66666666667,0.0,0.0,0.0,0.0
9100.0,0.0,0.0,0.0,0.0
9133.333333333332,0.0,0.0,0.0,0.0
9166.66666666667,0.0,0.0,0.0,0.0
9200.0,0.0,0.0,0.0,0.0
9233.333333333332,0.0,0.0,0.0,0.0
9266.66666666667,0.0,0.0,0.0,0.0
9300.0,0.0,0.0,0.0,0.0
9333.333333333332,0.0,0.0,0.0,0.0
9366.66666666667,0.0,0.0,0.0,0.0
9400.0,0.0,0.0,0.0,0.0
9433.333333333332,0.0,0.0,0.0,0.0
9466.66666666667,0.0,0.0,0.0,0.0
9500.0,0.0,0.0,0.0,0.0
9533.333333333332,0.0,0.0,0.0,0.0
9566.66666666667,0.0,0.0,0.0,0.0
9600.0,0.0,0.0,0.0,0.0
9633.333333333332,0.0,0.0,0.0,0.0
9666.66666666667,0.0,0.0,0.0,0.0
9700.0,0.0,0.0,0.0,0.0
9733.333333333332,0.0,0.0,0.0,0.0
9766.66666666667,0.0,0.0,0.0,0.0
9800.0,0.0,0.0,0.0,0.0
9833.333333333332,0.0,0.0,0.0,0.0
9866.66666666667,0.0,0.0,0.0,0.0
9900.0,0.0,0.0,0.0,0.0
9933.333333333332,0.0,0.0,0.0,0.0
9966.66666666667,0.0,0.0,0.0,0.0
10000.0,0.0,0.0,0.0,0.0
10033.333333333332,0.0,0.0,0.0,0.0
10066.66666666667,0.0,0.0,0.0,0.0
10100.0,0.0,0.0,0.0,0.0
10133.333333333332,0.0,0.0,0.0,0.0
10166.66666666667,0.0,0.0,0.0,0.0
10200.0,0.0,0.0,0.0,0.0
10233.333333333332,0.0,0.0,0.0,0.0
10266.66666666667,0.0,0.0,0.0,0.0
10300.0,0.0,0.0,0.0,0.0
10333.333333333332,0.0,0.0,0.0,0.0
10366.66666666667,0.0,0.0,0.0,0.0
10400.0,0.0,0.0,0.0,0.0
10433.333333333332,0.0,0.0,0.0,0.0
10466.66666666667,0.0,0.0,0.0,0.0
10500.0,0.0,0.0,0.0,0.0
10533.333333333332,0.0,0.0,0.0,0.0
10566.66666666667,0.0,0.0,0.0,0.0
10600.0,0.0,0.0,0.0,0.0
10633.333333333332,0.0,0.0,0.0,0.0
10666.66666666667,0.0,0.0,0.0,0.0
10700.0,0.0,0.0,0.0,0.0
10733.333333333332,0.0,0.0,0.0,0.0
10766.66666666667,0.0,0.0,0.0,0.0
10800.0,0.0,0.0,0.0,0.0
10833.333333333332,0.0,0.0,0.0,0.0
10866.66666666667,0.0,0.0,0.0,0.0
10900.0,0.0,0.0,0.0,0.0
10933.333333333332,0.0,0.0,0.0,0.0
10966.66666666667,0.0,0.0,0.0,0.0
11000.0,0.0,0.0,0.0,0.0
11033.333333333332,0.0,0.0,0.0,0.0
11066.66666666667,0.0,0.0,0.0,0.0
11100.0,0.0,0.0,0.0,0.0
11133.333333333332,0.0,0.0,0.0,0.0
11166.66666666667,0.0,0.0,0.0,0.0
11200.0,0.0,0.0,0.0,0.0
11233.333333333332,0.0,0.0,0.0,0.0
11266.66666666667,0.0,0.0,0.0,0.0
11300.0,0.0,0.0,0.0,0.0
11333.333333333332,0.0,0.0,0.0,0.0
11366.66666666667,0.0,0.0,0.0,0.0
11400.0,0.0,0.0,0.0,0.0
11433.333333333332,0.0,0.0,0.0,0.0
11466.66666666667,0.0,0.0,0.0,0.0
11500.0,0.0,0.0,0.0,0.0
11533.333333333332,0.0,0.0,0.0,0.0
11566.66666666667,0.0,0.0,0.0,0.0
11600.0,0.0,0.0,0.0,0.0
11633.333333333332,0.0,0.0,0.0,0.0
11666.66666666667,0.0,0.0,0.0,0.0
11700.0,0.0,0.0,0.0,0.0
11733.333333333332,0.0,0.0,0.0,0.0
11766.66666666667,0.0,0.0,0.0,0.0
11800.0,0.0,0.0,0.0,0.0
11833.333333333332,0.0,0.0,0.0,0.0
11866.66666666667,0.0,0.0,0.0,0.0
11900.0,0.0,0.0,0.0,0.0
11933.333333333332,0.0,0.0,0.0,0.0
11966.66666666667,0.0,0.0,0.0,0.0
12000.0,0.0,0.0,0.0,0.0
12033.333333333332,0.0,0.0,0.0,0.0
12066.66666666667,0.0,0.0,0.0,0.0
12100.0,0.0,0.0,0.0,0.0
12133.333333333332,0.0,0.0,0.0,0.0
12166.66666666667,0.0,0.0,0.0,0.0
12200.0,0.0,0.0,0.0,0.0
12233.333333333332,0.0,0.0,0.0,0.0
12266.66666666667,0.0,0.0,0.0,0.0
12300.0,0.0,0.0,0.0,0.0
12333.333333333332,0.0,0.0,0.0,0.0
12366.66666666667,0.0,0.0,0.0,0.0
12400.0,0.0,0.0,0.0,0.0
12433.333333333332,0.0,0.0,0.0,0.0
12466.66666666667,0.0,0.0,0.0,0.0
12500.0,0.0,0.0,0.0,0.0
12533.333333333332,0.0,0.0,0.0,0.0
12566.66666666667,0.0,0.0,0.0,0.0
12600.0,0.0,0.0,0.0,0.0
12633.333333333332,0.0,0.0,0.0,0.0
12666.66666666667,0.0,0.0,0.0,0.0
12700.0,0.0,0.0,0.0,0.0
12733.333333333332,0.0,0.0,0.0,0.0
12766.66666666667,0.0,0.0,0.0,0.0
12800.0,0.0,0.0,0.0,0.0
12833.333333333332,0.0,0.0,0.0,0.0
12866.66666666667,0.0,0.0,0.0,0.0
12900.000000000002,0.0,0.0,0.0,0.0
12933.333333333332,0.0,0.0,0.0,0.0
12966.66666666667,0.0,0.0,0.0,0.0
13000.000000000002,0.0,0.0,0.0,0.0
13033.333333333332,0.0,0.0,0.0,0.0
13066.66666666667,0.0,0.0,0.0,0.0
13100.000000000002,0.0,0.0,0.0,0.0
13133.333333333332,0.0,0.0,0.0,0.0
13166.666666666668,0.0,0.0,0.0,0.0
13200.000000000004,0.0,0.0,0.0,0.0
13233.333333333332,0.0,0.0,0.0,0.0
13266.666666666668,0.0,0.0,0.0,0.0
13300.000000000004,0.0,0.0,0.0,0.0
13333.333333333332,0.0,0.0,0.0,0.0
13366.666666666668,0.0,0.0,0.0,0.0
13400.000000000004,0.0,0.0,0.0,0.0
13433.333333333332,0.0,0.0,0.0,0.0
13466.666666666668,0.0,0.0,0.0,0.0
13500.000000000004,0.0,0.0,0.0,0.0
13533.333333333332,0.0,0.0,0.0,0.0
13566.666666666668,0.0,0.0,0.0,0.0
13600.000000000004,0.0,0.0,0.0,0.0
13633.333333333332,0.0,0.0,0.0,0.0
13666.666666666668,0.0,0.0,0.0,0.0
13700.000000000004,0.0,0.0,0.0,0.0
13733.333333333332,0.0,0.0,0.0,0.0
13766.666666666668,0.0,0.0,0.0,0.0
13800.000000000004,0.0,0.0,0.0,0.0
13833.333333333332,0.0,0.0,0.0,0.0
13866.666666666668,0.0,0.0,0.0,0.0
13900.000000000004,0.0,0.0,0.0,0.0
13933.333333333332,0.0,0.0,0.0,0.0
13966.666666666668,0.0,0.0,0.0,0.0
14000.000000000004,0.0,0.0,0.0,0.0
14033.333333333332,0.0,0.0,0.0,0.0
14066.666666666668,0.0,0.0,0.0,0.0
14100.000000000004,0.0,0.0,0.0,0.0
14133.333333333332,0.0,0.0,0.0,0.0
14166.666666666668,0.0,0.0,0.0,0.0
14200.000000000004,0.0,0.0,0.0,0.0
14233.333333333332,0.0,0.0,0.0,0.0
14266.666666666668,0.0,0.0,0.0,0.0
14300.000000000004,0.0,0.0,0.0,0.0
14333.333333333332,0.0,0.0,0.0,0.0
14366.666666666668,0.0,0.0,0.0,0.0
14400.000000000004,0.0,0.0,0.0,0.0
14433.333333333332,0.0,0.0,0.0,0.0
14466.666666666668,0.0,0.0,0.0,0.0
14500.000000000004,0.0,0.0,0.0,0.0
14533.333333333332,0.0,0.0,0.0,0.0
14566.666666666668,0.0,0.0,0.0,0.0
14600.000000000004,0.0,0.0,0.0,0.0
14633.333333333334,0.0,0.0,0.0,0.0
14666.666666666668,0.0,0.0,0.0,0.0
14700.000000000004,0.0,0.0,0.0,0.0
14733.333333333334,0.0,0.0,0.0,0.0
14766.666666666668,0.0,0.0,0.0,0.0
14800.000000000004,0.0,0.0,0.0,0.0
14833.333333333334,0.0,0.0,0.0,0.0
14866.666666666668,0.0,0.0,0.0,0.0
14900.000000000004,0.0,0.0,0.0,0.0
14933.333333333334,0.0,0.0,0.0,0.0
14966.666666666668,0.0,0.0,0.0,0.0
15000.000000000004,0.0,0.0,0.0,0.0
15033.333333333334,0.0,0.0,0.0,0.0
15066.666666666668,0.0,0.0,0.0,0.0
15100.000000000004,0.0,0.0,0.0,0.0
15133.333333333334,0.0,0.0,0.0,0.0
15166.666666666668,0.0,0.0,0.0,0.0
15200.000000000004,0.0,0.0,0.0,0.0
15233.333333333334,0.0,0.0,0.0,0.0
15266.666666666668,0.0,0.0,0.0,0.0
15300.000000000004,0.0,0.0,0.0,0.0
15333.333333333334,0.0,0.0,0.0,0.0
15366.666666666668,0.0,0.0,0.0,0.0
15400.000000000004,0.0,0.0,0.0,0.0
15433.333333333334,0.0,0.0,0.0,0.0
15466.666666666668,0.0,0.0,0.0,0.0
15500.000000000004,0.0,0.0,0.0,0.0
15533.333333333334,0.0,0.0,0.0,0.0
15566.666666666668,0.0,0.0,0.0,0.0
15600.000000000004,0.0,0.0,0.0,0.0
15633.333333333334,0.0,0.0,0.0,0.0
15666.666666666668,0.0,0.0,0.0,0.0
15700.000000000004,0.0,0.0,0.0,0.0
15733.333333333334,0.0,0.0,0.0,0.0
15766.666666666668,0.0,0.0,0.0,0.0
15800.000000000004,0.0,0.0,0.0,0.0
15833.333333333334,0.0,0.0,0.0,0.0
15866.666666666668,0.0,0.0,0.0,0.0
15900.000000000004,0.0,0.0,0.0,0.0
15933.333333333334,0.0,0.0,0.0,0.0
15966.666666666668,0.0,0.0,0.0,0.0
16000.000000000004,0.0,0.0,0.0,0.0
16033.333333333334,0.0,0.0,0.0,0.0
16066.666666666668,0.0,0.0,0.0,0.0
16100.000000000004,0.0,0.0,0.0,0.0
16133.333333333334,0.0,0.0,0.0,0.0
16166.666666666668,0.0,0.0,0.0,0.0
16200.000000000004,0.0,0.0,0.0,0.0
16233.333333333334,0.0,0.0,0.0,0.0
16266.666666666668,0.0,0.0,0.0,0.0
16300.000000000004,0.0,0.0,0.0,0.0
16333.333333333334,0.0,0.0,0.0,0.0
16366.666666666668,0.0,0.0,0.0,0.0
16400.0,0.0,0.0,0.0,0.0
16433.33333333334,0.0,0.0,0.0,0.0
16466.666666666664,0.0,0.0,0.0,0.0
16500.0,0.0,0.0,0.0,0.0
16533.33333333334,0.0,0.0,0.0,0.0
16566.666666666664,0.0,0.0,0.0,0.0
16600.0,0.0,0.0,0.0,0.0
16633.33333333334,0.0,0.0,0.0,0.0
16666.666666666664,0.0,0.0,0.0,0.0
16700.0,0.0,0.0,0.0,0.0
16733.33333333334,0.0,0.0,0.0,0.0
16766.666666666664,0.0,0.0,0.0,0.0
16800.0,0.0,0.0,0.0,0.0
16833.33333333334,0.0,0.0,0.0,0.0
16866.666666666664,0.0,0.0,0.0,0.0
16900.0,0.0,0.0,0.0,0.0
16933.33333333334,0.0,0.0,0.0,0.0
16966.666666666664,0.0,0.0,0.0,0.0
17000.0,0.0,0.0,0.0,0.0
17033.33333333334,0.0,0.0,0.0,0.0
17066.666666666664,0.0,0.0,0.0,0.0
17100.0,0.0,0.0,0.0,0.0
17133.33333333334,0.0,0.0,0.0,0.0
17166.666666666664,0.0,0.0,0.0,0.0
17200.0,0.0,0.0,0.0,0.0
17233.33333333334,0.0,0.0,0.0,0.0
17266.666666666664,0.0,0.0,0.0,0.0
17300.0,0.0,0.0,0.0,0.0
17333.33333333334,0.0,0.0,0.0,0.0
17366.666666666664,0.0,0.0,0.0,0.0
17400.0,0.0,0.0,0.0,0.0
17433.33333333334,0.0,0.0,0.0,0.0
17466.666666666664,0.0,0.0,0.0,0.0
17500.0,0.0,0.0,0.0,0.0
17533.33333333334,0.0,0.0,0.0,0.0
17566.666666666664,0.0,0.0,0.0,0.0
17600.0,0.0,0.0,0.0,0.0
17633.33333333334,0.0,0.0,0.0,0.0
17666.666666666664,0.0,0.0,0.0,0.0
17700.0,0.0,0.0,0.0,0.0
17733.33333333334,0.0,0.0,0.0,0.0
17766.666666666664,0.0,0.0,0.0,0.0
17800.0,0.0,0.0,0.0,0.0
17833.33333333334,0.0,0.0,0.0,0.0
17866.666666666664,0.0,0.0,0.0,0.0
17900.0,0.0,0.0,0.0,0.0
17933.33333333334,0.0,0.0,0.0,0.0
17966.666666666664,0.0,0.0,0.0,0.0
18000.0,0.0,0.0,0.0,0.0
18033.33333333334,0.0,0.0,0.0,0.0
18066.666666666664,0.0,0.0,0.0,0.0
18100.0,0.0,0.0,0.0,0.0
18133.33333333334,0.0,0.0,0.0,0.0
18166.666666666664,0.0,0.0,0.0,0.0
18200.0,0.0,0.0,0.0,0.0
18233.33333333334,0.0,0.0,0.0,0.0
18266.666666666664,0.0,0.0,0.0,0.0
18300.0,0.0,0.0,0.0,0.0
18333.33333333334,0.0,0.0,0.0,0.0
18366.666666666664,0.0,0.0,0.0,0.0
18400.0,0.0,0.0,0.0,0.0
18433.33333333334,0.0,0.0,0.0,0.0
18466.666666666664,0.0,0.0,0.0,0.0
18500.0,0.0,0.0,0.0,0.0
18533.33333333334,0.0,0.0,0.0,0.0
18566.666666666664,0.0,0.0,0.0,0.0
18600.0,0.0,0.0,0.0,0.0
18633.33333333334,0.0,0.0,0.0,0.0
18666.666666666664,0.0,0.0,0.0,0.0
18700.0,0.0,0.0,0.0,0.0
18733.33333333334,0.0,0.0,0.0,0.0
18766.666666666664,0.0,0.0,0.0,0.0
18800.0,0.0,0.0,0.0,0.0
18833.33333333334,0.0,0.0,0.0,0.0
18866.666666666664,0.0,0.0,0.0,0.0
18900.0,0.0,0.0,0.0,0.0
18933.33333333334,0.0,0.0,0.0,0.0
18966.666666666664,0.0,0.0,0.0,0.0
19000.0,0.0,0.0,0.0,0.0
19033.33333333334,0.0,0.0,0.0,0.0
19066.666666666664,0.0,0.0,0.0,0.0
19100.0,0.0,0.0,0.0,0.0
19133.33333333334,0.0,0.0,0.0,0.0
19166.666666666664,0.0,0.0,0.0,0.0
19200.0,0.0,0.0,0.0,0.0
19233.33333333334,0.0,0.0,0.0,0.0
19266.666666666664,0.0,0.0,0.0,0.0
19300.0,0.0,0.0,0.0,0.0
19333.33333333334,0.0,0.0,0.0,0.0
19366.666666666664,0.0,0.0,0.0,0.0
19400.0,0.0,0.0,0.0,0.0
19433.33333333334,0.0,0.0,0.0,0.0
19466.666666666664,0.0,0.0,0.0,0.0
19500.0,0.0,0.0,0.0,0.0
19533.33333333334,0.0,0.0,0.0,0.0
19566.666666666664,0.0,0.0,0.0,0.0
19600.0,0.0,0.0,0.0,0.0
19633.33333333334,0.0,0.0,0.0,0.0
19666.666666666664,0.0,0.0,0.0,0.0
19700.0,0.0,0.0,0.0,0.0
19733.33333333334,0.0,0.0,0.0,0.0
19766.666666666664,0.0,0.0,0.0,0.0
19800.0,0.0,0.0,0.0,0.0
19833.33333333334,0.0,0.0,0.0,0.0
19866.666666666664,0.0,0.0,0.0,0.0
19900.0,0.0,0.0,0.0,0.0
19933.33333333334,0.0,0.0,0.0,0.0
19966.666666666664,0.0,0.0,0.0,0.0
20000.0,0.0,0.0,0.0,0.0
20033.33333333334,0.0,0.0,0.0,0.0
20066.666666666664,0.0,0.0,0.0,0.0
20100.0,0.0,0.0,0.0,0.0
20133.33333333334,0.0,0.0,0.0,0.0
20166.666666666664,0.0,0.0,0.0,0.0
20200.0,0.0,0.0,0.0,0.0
20233.33333333334,0.0,0.0,0.0,0.0
20266.666666666664,0.0,0.0,0.0,0.0
20300.0,0.0,0.0,0.0,0.0
20333.33333333334,0.0,0.0,0.0,0.0
20366.666666666664,0.0,0.0,0.0,0.0
20400.0,0.0,0.0,0.0,0.0
20433.33333333334,0.0,0.0,0.0,0.0
20466.666666666664,0.0,0.0,0.0,0.0
20500.0,0.0,0.0,0.0,0.0
20533.33333333334,0.0,0.0,0.0,0.0
20566.666666666664,0.0,0.0,0.0,0.0
20600.0,0.0,0.0,0.0,0.0
20633.33333333334,0.0,0.0,0.0,0.0
20666.666666666664,0.0,0.0,0.0,0.0
20700.0,0.0,0.0,0.0,0.0
20733.33333333334,0.0,0.0,0.0,0.0
20766.666666666664,0.0,0.0,0.0,0.0
20800.0,0.0,0.0,0.0,0.0
20833.33333333334,0.0,0.0,0.0,0.0
20866.666666666664,0.0,0.0,0.0,0.0
20900.0,0.0,0.0,0.0,0.0
20933.33333333334,0.0,0.0,0.0,0.0
20966.666666666664,0.0,0.0,0.0,0.0
21000.0,0.0,0.0,0.0,0.0
21033.33333333334,0.0,0.0,0.0,0.0
21066.666666666664,0.0,0.0,0.0,0.0
21100.0,0.0,0.0,0.0,0.0
21133.33333333334,0.0,0.0,0.0,0.0
21166.666666666664,0.0,0.0,0.0,0.0
21200.0,0.0,0.0,0.0,0.0
21233.33333333334,0.0,0.0,0.0,0.0
21266.666666666664,0.0,0.0,0.0,0.0
21300.0,0.0,0.0,0.0,0.0
21333.33333333334,0.0,0.0,0.0,0.0
21366.666666666664,0.0,0.0,0.0,0.0
21400.0,0.0,0.0,0.0,0.0
21433.33333333334,0.0,0.0,0.0,0.0
21466.666666666664,0.0,0.0,0.0,0.0
21500.0,0.0,0.0,0.0,0.0
21533.33333333334,0.0,0.0,0.0,0.0
21566.666666666664,0.0,0.0,0.0,0.0
21600.0,0.0,0.0,0.0,0.0
21633.33333333334,0.0,0.0,0.0,0.0
21666.666666666664,0.0,0.0,0.0,0.0
21700.0,0.0,0.0,0.0,0.0
21733.33333333334,0.0,0.0,0.0,0.0
21766.666666666664,0.0,0.0,0.0,0.0
21800.0,0.0,0.0,0.0,0.0
21833.33333333334,0.0,0.0,0.0,0.0
21866.666666666664,0.0,0.0,0.0,0.0
21900.0,0.0,0.0,0.0,0.0
21933.33333333334,0.0,0.0,0.0,0.0
21966.666666666664,0.0,0.0,0.0,0.0
22000.0,0.0,0.0,0.0,0.0
22033.33333333334,0.0,0.0,0.0,0.0
22066.666666666664,0.0,0.0,0.0,0.0
22100.0,0.0,0.0,0.0,0.0
22133.33333333334,0.0,0.0,0.0,0.0
22166.666666666664,0.0,0.0,0.0,0.0
22200.0,0.0,0.0,0.0,0.0
22233.33333333334,0.0,0.0,0.0,0.0
22266.666666666664,0.0,0.0,0.0,0.0
22300.0,0.0,0.0,0.0,0.0
22333.33333333334,0.0,0.0,0.0,0.0
22366.666666666664,0.0,0.0,0.0,0.0
22400.0,0.0,0.0,0.0,0.0
22433.33333333334,0.0,0.0,0.0,0.0
22466.666666666664,0.0,0.0,0.0,0.0
22500.0,0.0,0.0,0.0,0.0
22533.33333333334,0.0,0.0,0.0,0.0
22566.666666666664,0.0,0.0,0.0,0.0
22600.0,0.0,0.0,0.0,0.0
22633.33333333334,0.0,0.0,0.0,0.0
22666.666666666664,0.0,0.0,0.0,0.0
22700.0,0.0,0.0,0.0,0.0
22733.33333333334,0.0,0.0,0.0,0.0
22766.666666666664,0.0,0.0,0.0,0.0
22800.0,0.0,0.0,0.0,0.0
22833.33333333334,0.0,0.0,0.0,0.0
22866.666666666664,0.0,0.0,0.0,0.0
22900.0,0.0,0.0,0.0,0.0
22933.33333333334,0.0,0.0,0.0,0.0
22966.666666666664,0.0,0.0,0.0,0.0
23000.0,0.0,0.0,0.0,0.0
23033.33333333334,0.0,0.0,0.0,0.0
23066.666666666664,0.0,0.0,0.0,0.0
23100.0,0.0,0.0,0.0,0.0
23133.33333333334,0.0,0.0,0.0,0.0
23166.666666666664,0.0,0.0,0.0,0.0
23200.0,0.0,0.0,0.0,0.0
23233.33333333334,0.0,0.0,0.0,0.0
23266.666666666664,0.0,0.0,0.0,0.0
23300.0,0.0,0.0,0.0,0.0
23333.33333333334,0.0,0.0,0.0,0.0
23366.666666666664,0.0,0.0,0.0,0.0
23400.0,0.0,0.0,0.0,0.0
23433.33333333334,0.0,0.0,0.0,0.0
23466.666666666664,0.0,0.0,0.0,0.0
23500.0,0.0,0.0,0.0,0.0
23533.33333333334,0.0,0.0,0.0,0.0
23566.666666666664,0.0,0.0,0.0,0.0
23600.0,0.0,0.0,0.0,0.0
23633.33333333334,0.0,0.0,0.0,0.0
23666.666666666664,0.0,0.0,0.0,0.0
23700.0,0.0,0.0,0.0,0.0
23733.33333333334,0.0,0.0,0.0,0.0
23766.666666666664,0.0,0.0,0.0,0.0
23800.0,0.0,0.0,0.0,0.0
23833.33333333334,0.0,0.0,0.0,0.0
23866.666666666664,0.0,0.0,0.0,0.0
23900.0,0.0,0.0,0.0,0.0
23933.33333333334,0.0,0.0,0.0,0.0
23966.666666666664,0.0,0.0,0.0,0.0
24000.0,0.0,0.0,0.0,0.0
24033.33333333334,0.0,0.0,0.0,0.0
24066.666666666664,0.0,0.0,0.0,0.0
24100.0,0.0,0.0,0.0,0.0
24133.33333333334,0.0,0.0,0.0,0.0
24166.666666666664,0.0,0.0,0.0,0.0
24200.0,0.0,0.0,0.0,0.0
24233.33333333334,0.0,0.0,0.0,0.0
24266.666666666664,0.0,0.0,0.0,0.0
24300.0,0.0,0.0,0.0,0.0
24333.33333333334,0.0,0.0,0.0,0.0
24366.666666666664,0.0,0.0,0.0,0.0
24400.0,0.0,0.0,0.0,0.0
24433.33333333334,0.0,0.0,0.0,0.0
24466.666666666664,0.0,0.0,0.0,0.0
24500.0,0.0,0.0,0.0,0.0
24533.33333333334,0.0,0.0,0.0,0.0
24566.666666666664,0.0,0.0,0.0,0.0
24600.0,0.0,0.0,0.0,0.0
24633.33333333334,0.0,0.0,0.0,0.0
24666.666666666664,0.0,0.0,0.0,0.0
24700.0,0.0,0.0,0.0,0.0
24733.33333333334,0.0,0.0,0.0,0.0
24766.666666666664,0.0,0.0,0.0,0.0
24800.0,0.0,0.0,0.0,0.0
24833.33333333334,0.0,0.0,0.0,0.0
24866.666666666664,0.0,0.0,0.0,0.0
24900.0,0.0,0.0,0.0,0.0
24933.33333333334,0.0,0.0,0.0,0.0
24966.666666666664,0.0,0.0,0.0,0.0
25000.0,0.0,0.0,0.0,0.0
25033.33333333334,0.0,0.0,0.0,0.0
25066.666666666664,0.0,0.0,0.0,0.0
25100.0,0.0,0.0,0.0,0.0
25133.33333333334,0.0,0.0,0.0,0.0
25166.666666666664,0.0,0.0,0.0,0.0
25200.0,0.0,0.0,0.0,0.0
25233.33333333334,0.0,0.0,0.0,0.0
25266.666666666664,0.0,0.0,0.0,0.0
25300.0,0.0,0.0,0.0,0.0
25333.33333333334,0.0,0.0,0.0,0.0
25366.666666666664,0.0,0.0,0.0,0.0
25400.0,0.0,0.0,0.0,0.0
25433.33333333334,0.0,0.0,0.0,0.0
25466.666666666664,0.0,0.0,0.0,0.0
25500.0,0.0,0.0,0.0,0.0
25533.33333333334,0.0,0.0,0.0,0.0
25566.666666666664,0.0,0.0,0.0,0.0
25600.0,0.0,0.0,0.0,0.0
25633.33333333334,0.0,0.0,0.0,0.0
25666.666666666664,0.0,0.0,0.0,0.0
25700.000000000004,0.0,0.0,0.0,0.0
25733.33333333334,0.0,0.0,0.0,0.0
25766.666666666664,0.0,0.0,0.0,0.0
25800.000000000004,0.0,0.0,0.0,0.0
25833.33333333334,0.0,0.0,0.0,0.0
25866.666666666664,0.0,0.0,0.0,0.0
25900.000000000004,0.0,0.0,0.0,0.0
25933.33333333334,0.0,0.0,0.0,0.0
25966.666666666664,0.0,0.0,0.0,0.0
26000.000000000004,0.0,0.0,0.0,0.0
26033.33333333334,0.0,0.0,0.0,0.0
26066.666666666664,0.0,0.0,0.0,0.0
26100.000000000004,0.0,0.0,0.0,0.0
26133.33333333334,0.0,0.0,0.0,0.0
26166.666666666664,0.0,0.0,0.0,0.0
26200.000000000004,0.0,0.0,0.0,0.0
26233.333333333336,0.0,0.0,0.0,0.0
26266.666666666664,0.0,0.0,0.0,0.0
26300.000000000007,0.0,0.0,0.0,0.0
26333.333333333336,0.0,0.0,0.0,0.0
26366.666666666664,0.0,0.0,0.0,0.0
26400.000000000007,0.0,0.0,0.0,0.0
26433.333333333336,0.0,0.0,0.0,0.0
26466.666666666664,0.0,0.0,0.0,0.0
26500.000000000007,0.0,0.0,0.0,0.0
26533.333333333336,0.0,0.0,0.0,0.0
26566.666666666664,0.0,0.0,0.0,0.0
26600.000000000007,0.0,0.0,0.0,0.0
26633.333333333336,0.0,0.0,0.0,0.0
26666.666666666664,0.0,0.0,0.0,0.0
26700.000000000007,0.0,0.0,0.0,0.0
26733.333333333336,0.0,0.0,0.0,0.0
26766.666666666664,0.0,0.0,0.0,0.0
26800.000000000007,0.0,0.0,0.0,0.0
26833.333333333336,0.0,0.0,0.0,0.0
26866.666666666664,0.0,0.0,0.0,0.0
26900.000000000007,0.0,0.0,0.0,0.0
26933.333333333336,0.0,0.0,0.0,0.0
26966.666666666664,0.0,0.0,0.0,0.0
27000.000000000007,0.0,0.0,0.0,0.0
27033.333333333336,0.0,0.0,0.0,0.0
27066.666666666664,0.0,0.0,0.0,0.0
27100.000000000007,0.0,0.0,0.0,0.0
27133.333333333336,0.0,0.0,0.0,0.0
27166.666666666664,0.0,0.0,0.0,0.0
27200.000000000007,0.0,0.0,0.0,0.0
27233.333333333336,0.0,0.0,0.0,0.0
27266.666666666664,0.0,0.0,0.0,0.0
27300.000000000007,0.0,0.0,0.0,0.0
27333.333333333336,0.0,0.0,0.0,0.0
27366.666666666664,0.0,0.0,0.0,0.0
27400.000000000007,0.0,0.0,0.0,0.0
27433.333333333336,0.0,0.0,0.0,0.0
27466.666666666664,0.0,0.0,0.0,0.0
27500.000000000007,0.0,0.0,0.0,0.0
27533.333333333336,0.0,0.0,0.0,0.0
27566.666666666664,0.0,0.0,0.0,0.0
27600.000000000007,0.0,0.0,0.0,0.0
27633.333333333336,0.0,0.0,0.0,0.0
27666.666666666664,0.0,0.0,0.0,0.0
27700.000000000007,0.0,0.0,0.0,0.0
27733.333333333336,0.0,0.0,0.0,0.0
27766.666666666664,0.0,0.0,0.0,0.0
27800.000000000007,0.0,0.0,0.0,0.0
27833.333333333336,0.0,0.0,0.0,0.0
27866.666666666664,0.0,0.0,0.0,0.0
27900.000000000007,0.0,0.0,0.0,0.0
27933.333333333336,0.0,0.0,0.0,0.0
27966.666666666664,0.0,0.0,0.0,0.0
28000.000000000007,0.0,0.0,0.0,0.0
28033.333333333336,0.0,0.0,0.0,0.0
28066.666666666664,0.0,0.0,0.0,0.0
28100.000000000007,0.0,0.0,0.0,0.0
28133.333333333336,0.0,0.0,0.0,0.0
28166.666666666664,0.0,0.0,0.0,0.0
28200.000000000007,0.0,0.0,0.0,0.0
28233.333333333336,0.0,0.0,0.0,0.0
28266.666666666664,0.0,0.0,0.0,0.0
28300.000000000007,0.0,0.0,0.0,0.0
28333.333333333336,0.0,0.0,0.0,0.0
28366.666666666664,0.0,0.0,0.0,0.0
28400.000000000007,0.0,0.0,0.0,0.0
28433.333333333336,0.0,0.0,0.0,0.0
28466.666666666664,0.0,0.0,0.0,0.0
28500.000000000007,0.0,0.0,0.0,0.0
28533.333333333336,0.0,0.0,0.0,0.0
28566.666666666664,0.0,0.0,0.0,0.0
28600.000000000007,0.0,0.0,0.0,0.0
28633.333333333336,0.0,0.0,0.0,0.0
28666.666666666664,0.0,0.0,0.0,0.0
28700.000000000007,0.0,0.0,0.0,0.0
28733.333333333336,0.0,0.0,0.0,0.0
28766.666666666664,0.0,0.0,0.0,0.0
28800.000000000007,0.0,0.0,0.0,0.0
28833.333333333336,0.0,0.0,0.0,0.0
28866.666666666664,0.0,0.0,0.0,0.0
28900.000000000007,0.0,0.0,0.0,0.0
28933.333333333336,0.0,0.0,0.0,0.0
28966.666666666664,0.0,0.0,0.0,0.0
29000.000000000007,0.0,0.0,0.0,0.0
29033.333333333336,0.0,0.0,0.0,0.0
29066.666666666664,0.0,0.0,0.0,0.0
29100.000000000007,0.0,0.0,0.0,0.0
29133.333333333336,0.0,0.0,0.0,0.0
29166.666666666668,0.0,0.0,0.0,0.0
29200.000000000007,0.0,0.0,0.0,0.0
29233.333333333336,0.0,0.0,0.0,0.0
29266.666666666668,0.0,0.0,0.0,0.0
29300.000000000007,0.0,0.0,0.0,0.0
29333.333333333336,0.0,0.0,0.0,0.0
29366.666666666668,0.0,0.0,0.0,0.0
29400.000000000007,0.0,0.0,0.0,0.0
29433.333333333336,0.0,0.0,0.0,0.0
29466.666666666668,0.0,0.0,0.0,0.0
29500.000000000007,0.0,0.0,0.0,0.0
29533.333333333336,0.0,0.0,0.0,0.0
29566.666666666668,0.0,0.0,0.0,0.0
29600.000000000007,0.0,0.0,0.0,0.0
29633.333333333336,0.0,0.0,0.0,0.0
29666.666666666668,0.0,0.0,0.0,0.0
29700.000000000007,0.0,0.0,0.0,0.0
29733.333333333336,0.0,0.0,0.0,0.0
29766.666666666668,0.0,0.0,0.0,0.0
29800.000000000007,0.0,0.0,0.0,0.0
29833.333333333336,0.0,0.0,0.0,0.0
29866.666666666668,0.0,0.0,0.0,0.0
29900.000000000007,0.0,0.0,0.0,0.0
29933.333333333336,0.0,0.0,0.0,0.0
29966.666666666668,0.0,0.0,0.0,0.0
30000.000000000007,0.0,0.0,0.0,0.0
30033.333333333336,0.0,0.0,0.0,0.0
30066.666666666668,0.0,0.0,0.0,0.0
30100.000000000007,0.0,0.0,0.0,0.0
30133.333333333336,0.0,0.0,0.0,0.0
30166.666666666668,0.0,0.0,0.0,0.0
30200.000000000007,0.0,0.0,0.0,0.0
30233.333333333336,0.0,0.0,0.0,0.0
30266.666666666668,0.0,0.0,0.0,0.0
30300.000000000007,0.0,0.0,0.0,0.0
30333.333333333336,0.0,0.0,0.0,0.0
30366.666666666668,0.0,0.0,0.0,0.0
30400.000000000007,0.0,0.0,0.0,0.0
30433.333333333336,0.0,0.0,0.0,0.0
30466.666666666668,0.0,0.0,0.0,0.0
30500.000000000007,0.0,0.0,0.0,0.0
30533.333333333336,0.0,0.0,0.0,0.0
30566.666666666668,0.0,0.0,0.0,0.0
30600.000000000007,0.0,0.0,0.0,0.0
30633.333333333336,0.0,0.0,0.0,0.0
30666.666666666668,0.0,0.0,0.0,0.0
30700.000000000007,0.0,0.0,0.0,0.0
30733.333333333336,0.0,0.0,0.0,0.0
30766.666666666668,0.0,0.0,0.0,0.0
30800.000000000007,0.0,0.0,0.0,0.0
30833.333333333336,0.0,0.0,0.0,0.0
30866.666666666668,0.0,0.0,0.0,0.0
30900.000000000007,0.0,0.0,0.0,0.0
30933.333333333336,0.0,0.0,0.0,0.0
30966.666666666668,0.0,0.0,0.0,0.0
31000.000000000007,0.0,0.0,0.0,0.0
31033.333333333336,0.0,0.0,0.0,0.0
31066.666666666668,0.0,0.0,0.0,0.0
31100.000000000007,0.0,0.0,0.0,0.0
31133.333333333336,0.0,0.0,0.0,0.0
31166.666666666668,0.0,0.0,0.0,0.0
31200.000000000007,0.0,0.0,0.0,0.0
31233.333333333336,0.0,0.0,0.0,0.0
31266.666666666668,0.0,0.0,0.0,0.0
31300.000000000007,0.0,0.0,0.0,0.0
31333.333333333336,0.0,0.0,0.0,0.0
31366.666666666668,0.0,0.0,0.0,0.0
31400.000000000007,0.0,0.0,0.0,0.0
31433.333333333336,0.0,0.0,0.0,0.0
31466.666666666668,0.0,0.0,0.0,0.0
31500.000000000007,0.0,0.0,0.0,0.0
31533.333333333336,0.0,0.0,0.0,0.0
31566.666666666668,0.0,0.0,0.0,0.0
31600.000000000007,0.0,0.0,0.0,0.0
31633.333333333336,0.0,0.0,0.0,0.0
31666.666666666668,0.0,0.0,0.0,0.0
31700.000000000007,0.0,0.0,0.0,0.0
31733.333333333336,0.0,0.0,0.0,0.0
31766.666666666668,0.0,0.0,0.0,0.0
31800.000000000007,0.0,0.0,0.0,0.0
31833.333333333336,0.0,0.0,0.0,0.0
31866.666666666668,0.0,0.0,0.0,0.0
31900.000000000007,0.0,0.0,0.0,0.0
31933.333333333336,0.0,0.0,0.0,0.0
31966.666666666668,0.0,0.0,0.0,0.0
32000.000000000007,0.0,0.0,0.0,0.0
32033.333333333336,0.0,0.0,0.0,0.0
32066.666666666668,0.0,0.0,0.0,0.0
32100.000000000007,0.0,0.0,0.0,0.0
32133.333333333336,0.0,0.0,0.0,0.0
32166.666666666668,0.0,0.0,0.0,0.0
32200.000000000007,0.0,0.0,0.0,0.0
32233.333333333336,0.0,0.0,0.0,0.0
32266.666666666668,0.0,0.0,0.0,0.0
32300.000000000007,0.0,0.0,0.0,0.0
32333.333333333336,0.0,0.0,0.0,0.0
32366.666666666668,0.0,0.0,0.0,0.0
32400.000000000007,0.0,0.0,0.0,0.0
32433.333333333336,0.0,0.0,0.0,0.0
32466.666666666668,0.0,0.0,0.0,0.0
32500.000000000007,0.0,0.0,0.0,0.0
32533.333333333336,0.0,0.0,0.0,0.0
32566.666666666668,0.0,0.0,0.0,0.0
32600.000000000007,0.0,0.0,0.0,0.0
32633.333333333336,0.0,0.0,0.0,0.0
32666.666666666668,0.0,0.0,0.0,0.0
32700.000000000007,0.0,0.0,0.0,0.0
32733.333333333336,0.0,0.0,0.0,0.0
32766.666666666668,0.0,0.0,0.0,0.0
32800.0,0.0,0.0,0.0,0.0
32833.33333333333,0.0,0.0,0.0,0.0
32866.66666666668,0.0,0.0,0.0,0.0
32900.0,0.0,0.0,0.0,0.0
32933.33333333333,0.0,0.0,0.0,0.0
32966.66666666668,0.0,0.0,0.0,0.0
33000.0,0.0,0.0,0.0,0.0
33033.33333333333,0.0,0.0,0.0,0.0
33066.66666666668,0.0,0.0,0.0,0.0
33100.0,0.0,0.0,0.0,0.0
33133.33333333333,0.0,0.0,0.0,0.0
33166.66666666668,0.0,0.0,0.0,0.0
33200.0,0.0,0.0,0.0,0.0
33233.33333333333,0.0,0.0,0.0,0.0
33266.66666666668,0.0,0.0,0.0,0.0
33300.0,0.0,0.0,0.0,0.0
33333.33333333333,0.0,0.0,0.0,0.0
33366.66666666668,0.0,0.0,0.0,0.0
33400.0,0.0,0.0,0.0,0.0
33433.33333333333,0.0,0.0,0.0,0.0
33466.66666666668,0.0,0.0,0.0,0.0
33500.0,0.0,0.0,0.0,0.0
33533.33333333333,0.0,0.0,0.0,0.0
33566.66666666668,0.0,0.0,0.0,0.0
33600.0,0.0,0.0,0.0,0.0
33633.33333333333,0.0,0.0,0.0,0.0
33666.66666666668,0.0,0.0,0.0,0.0
33700.0,0.0,0.0,0.0,0.0
33733.33333333333,0.0,0.0,0.0,0.0
33766.66666666668,0.0,0.0,0.0,0.0
33800.0,0.0,0.0,0.0,0.0
33833.33333333333,0.0,0.0,0.0,0.0
33866.66666666668,0.0,0.0,0.0,0.0
33900.0,0.0,0.0,0.0,0.0
33933.33333333333,0.0,0.0,0.0,0.0
33966.66666666668,0.0,0.0,0.0,0.0
34000.0,0.0,0.0,0.0,0.0
34033.33333333333,0.0,0.0,0.0,0.0
34066.66666666668,0.0,0.0,0.0,0.0
34100.0,0.0,0.0,0.0,0.0
34133.33333333333,0.0,0.0,0.0,0.0
34166.66666666668,0.0,0.0,0.0,0.0
34200.0,0.0,0.0,0.0,0.0
34233.33333333333,0.0,0.0,0.0,0.0
34266.66666666668,0.0,0.0,0.0,0.0
34300.0,0.0,0.0,0.0,0.0
34333.33333333333,0.0,0.0,0.0,0.0
34366.66666666668,0.0,0.0,0.0,0.0
34400.0,0.0,0.0,0.0,0.0
34433.33333333333,0.0,0.0,0.0,0.0
34466.66666666668,0.0,0.0,0.0,0.0
34500.0,0.0,0.0,0.0,0.0
34533.33333333333,0.0,0.0,0.0,0.0
34566.66666666668,0.0,0.0,0.0,0.0
34600.0,0.0,0.0,0.0,0.0
34633.33333333333,0.0,0.0,0.0,0.0
34666.66666666668,0.0,0.0,0.0,0.0
34700.0,0.0,0.0,0.0,0.0
34733.33333333333,0.0,0.0,0.0,0.0
34766.66666666668,0.0,0.0,0.0,0.0
34800.0,0.0,0.0,0.0,0.0
34833.33333333333,0.0,0.0,0.0,0.0
34866.66666666668,0.0,0.0,0.0,0.0
34900.0,0.0,0.0,0.0,0.0
34933.33333333333,0.0,0.0,0.0,0.0
34966.66666666668,0.0,0.0,0.0,0.0
35000.0,0.0,0.0,0.0,0.0
35033.33333333333,0.0,0.0,0.0,0.0
35066.66666666668,0.0,0.0,0.0,0.0
35100.0,0.0,0.0,0.0,0.0
35133.33333333333,0.0,0.0,0.0,0.0
35166.66666666668,0.0,0.0,0.0,0.0
35200.0,0.0,0.0,0.0,0.0
35233.33333333333,0.0,0.0,0.0,0.0
35266.66666666668,0.0,0.0,0.0,0.0
35300.0,0.0,0.0,0.0,0.0
35333.33333333333,0.0,0.0,0.0,0.0
35366.66666666668,0.0,0.0,0.0,0.0
35400.0,0.0,0.0,0.0,0.0
35433.33333333333,0.0,0.0,0.0,0.0
35466.66666666668,0.0,0.0,0.0,0.0
35500.0,0.0,0.0,0.0,0.0
35533.33333333333,0.0,0.0,0.0,0.0
35566.66666666668,0.0,0.0,0.0,0.0
35600.0,0.0,0.0,0.0,0.0
35633.33333333333,0.0,0.0,0.0,0.0
35666.66666666668,0.0,0.0,0.0,0.0
35700.0,0.0,0.0,0.0,0.0
35733.33333333333,0.0,0.0,0.0,0.0
35766.66666666668,0.0,0.0,0.0,0.0
35800.0,0.0,0.0,0.0,0.0
35833.33333333333,0.0,0.0,0.0,0.0
35866.66666666668,0.0,0.0,0.0,0.0
35900.0,0.0,0.0,0.0,0.0
35933.33333333333,0.0,0.0,0.0,0.0
35966.66666666668,0.0,0.0,0.0,0.0
36000.0,0.0,0.0,0.0,0.0
36033.33333333333,0.0,0.0,0.0,0.0
36066.66666666668,0.0,0.0,0.0,0.0
36100.0,0.0,0.0,0.0,0.0
36133.33333333333,0.0,0.0,0.0,0.0
36166.66666666668,0.0,0.0,0.0,0.0
36200.0,0.0,0.0,0.0,0.0
36233.33333333333,0.0,0.0,0.0,0.0
36266.66666666668,0.0,0.0,0.0,0.0
36300.0,0.0,0.0,0.0,0.0
36333.33333333333,0.0,0.0,0.0,0.0
36366.66666666668,0.0,0.0,0.0,0.0
36400.0,0.0,0.0,0.0,0.0
36433.33333333333,0.0,0.0,0.0,0.0
36466.66666666668,0.0,0.0,0.0,0.0
36500.0,0.0,0.0,0.0,0.0
36533.33333333333,0.0,0.0,0.0,0.0
36566.66666666668,0.0,0.0,0.0,0.0
36600.0,0.0,0.0,0.0,0.0
36633.33333333333,0.0,0.0,0.0,0.0
36666.66666666668,0.0,0.0,0.0,0.0
36700.0,0.0,0.0,0.0,0.0
36733.33333333333,0.0,0.0,0.0,0.0
36766.66666666668,0.0,0.0,0.0,0.0
36800.0,0.0,0.0,0.0,0.0
36833.33333333333,0.0,0.0,0.0,0.0
36866.66666666668,0.0,0.0,0.0,0.0
36900.0,0.0,0.0,0.0,0.0
36933.33333333333,0.0,0.0,0.0,0.0
36966.66666666668,0.0,0.0,0.0,0.0
37000.0,0.0,0.0,0.0,0.0
37033.33333333333,0.0,0.0,0.0,0.0
37066.66666666668,0.0,0.0,0.0,0.0
37100.0,0.0,0.0,0.0,0.0
37133.33333333333,0.0,0.0,0.0,0.0
37166.66666666668,0.0,0.0,0.0,0.0
37200.0,0.0,0.0,0.0,0.0
37233.33333333333,0.0,0.0,0.0,0.0
37266.66666666668,0.0,0.0,0.0,0.0
37300.0,0.0,0.0,0.0,0.0
37333.33333333333,0.0,0.0,0.0,0.0
37366.66666666668,0.0,0.0,0.0,0.0
37400.0,0.0,0.0,0.0,0.0
37433.33333333333,0.0,0.0,0.0,0.0
37466.66666666668,0.0,0.0,0.0,0.0
37500.0,0.0,0.0,0.0,0.0
37533.33333333333,0.0,0.0,0.0,0.0
37566.66666666668,0.0,0.0,0.0,0.0
37600.0,0.0,0.0,0.0,0.0
37633.33333333333,0.0,0.0,0.0,0.0
37666.66666666668,0.0,0.0,0.0,0.0
37700.0,0.0,0.0,0.0,0.0
37733.33333333333,0.0,0.0,0.0,0.0
37766.66666666668,0.0,0.0,0.0,0.0
37800.0,0.0,0.0,0.0,0.0
37833.33333333333,0.0,0.0,0.0,0.0
37866.66666666668,0.0,0.0,0.0,0.0
37900.0,0.0,0.0,0.0,0.0
37933.33333333333,0.0,0.0,0.0,0.0
37966.66666666668,0.0,0.0,0.0,0.0
38000.0,0.0,0.0,0.0,0.0
38033.33333333333,0.0,0.0,0.0,0.0
38066.66666666668,0.0,0.0,0.0,0.0
38100.0,0.0,0.0,0.0,0.0
38133.33333333333,0.0,0.0,0.0,0.0
38166.66666666668,0.0,0.0,0.0,0.0
38200.0,0.0,0.0,0.0,0.0
38233.33333333333,0.0,0.0,0.0,0.0
38266.66666666668,0.0,0.0,0.0,0.0
38300.0,0.0,0.0,0.0,0.0
38333.33333333333,0.0,0.0,0.0,0.0
38366.66666666668,0.0,0.0,0.0,0.0
38400.0,0.0,0.0,0.0,0.0
38433.33333333333,0.0,0.0,0.0,0.0
38466.66666666668,0.0,0.0,0.0,0.0
38500.0,0.0,0.0,0.0,0.0
38533.33333333333,0.0,0.0,0.0,0.0
38566.66666666668,0.0,0.0,0.0,0.0
38600.0,0.0,0.0,0.0,0.0
38633.33333333333,0.0,0.0,0.0,0.0
38666.66666666668,0.0,0.0,0.0,0.0
38700.0,0.0,0.0,0.0,0.0
38733.33333333333,0.0,0.0,0.0,0.0
38766.66666666668,0.0,0.0,0.0,0.0
38800.0,0.0,0.0,0.0,0.0
38833.33333333333,0.0,0.0,0.0,0.0
38866.66666666668,0.0,0.0,0.0,0.0
38900.0,0.0,0.0,0.0,0.0
38933.33333333333,0.0,0.0,0.0,0.0
38966.66666666668,0.0,0.0,0.0,0.0
39000.0,0.0,0.0,0.0,0.0
39033.33333333333,0.0,0.0,0.0,0.0
39066.66666666668,0.0,0.0,0.0,0.0
39100.0,0.0,0.0,0.0,0.0
39133.33333333333,0.0,0.0,0.0,0.0
39166.66666666668,0.0,0.0,0.0,0.0
39200.0,0.0,0.0,0.0,0.0
39233.33333333333,0.0,0.0,0.0,0.0
39266.66666666668,0.0,0.0,0.0,0.0
39300.0,0.0,0.0,0.0,0.0
39333.33333333333,0.0,0.0,0.0,0.0
39366.66666666668,0.0,0.0,0.0,0.0
39400.0,0.0,0.0,0.0,0.0
39433.33333333333,0.0,0.0,0.0,0.0
39466.66666666668,0.0,0.0,0.0,0.0
39500.0,0.0,0.0,0.0,0.0
39533.33333333333,0.0,0.0,0.0,0.0
39566.66666666668,0.0,0.0,0.0,0.0
39600.0,0.0,0.0,0.0,0.0
39633.33333333333,0.0,0.0,0.0,0.0
39666.66666666668,0.0,0.0,0.0,0.0
39700.0,0.0,0.0,0.0,0.0
39733.33333333333,0.0,0.0,0.0,0.0
39766.66666666668,0.0,0.0,0.0,0.0
39800.0,0.0,0.0,0.0,0.0
39833.33333333333,0.0,0.0,0.0,0.0
39866.66666666668,0.0,0.0,0.0,0.0
39900.0,0.0,0.0,0.0,0.0
39933.33333333333,0.0,0.0,0.0,0.0
39966.66666666668,0.0,0.0,0.0,0.0
40000.0,0.0,0.0,0.0,0.0
40033.33333333333,0.0,0.0,0.0,0.0
40066.66666666668,0.0,0.0,0.0,0.0
40100.0,0.0,0.0,0.0,0.0
40133.33333333333,0.0,0.0,0.0,0.0
40166.66666666668,0.0,0.0,0.0,0.0
40200.0,0.0,0.0,0.0,0.0
40233.33333333333,0.0,0.0,0.0,0.0
40266.66666666668,0.0,0.0,0.0,0.0
40300.0,0.0,0.0,0.0,0.0
40333.33333333333,0.0,0.0,0.0,0.0
40366.66666666668,0.0,0.0,0.0,0.0
40400.0,0.0,0.0,0.0,0.0
40433.33333333333,0.0,0.0,0.0,0.0
40466.66666666668,0.0,0.0,0.0,0.0
40500.0,0.0,0.0,0.0,0.0
40533.33333333333,0.0,0.0,0.0,0.0
40566.66666666668,0.0,0.0,0.0,0.0
40600.0,0.0,0.0,0.0,0.0
40633.33333333333,0.0,0.0,0.0,0.0
40666.66666666668,0.0,0.0,0.0,0.0
40700.0,0.0,0.0,0.0,0.0
40733.33333333333,0.0,0.0,0.0,0.0
40766.66666666668,0.0,0.0,0.0,0.0
40800.0,0.0,0.0,0.0,0.0
40833.33333333333,0.0,0.0,0.0,0.0
40866.66666666668,0.0,0.0,0.0,0.0
40900.0,0.0,0.0,0.0,0.0
40933.33333333333,0.0,0.0,0.0,0.0
40966.66666666668,0.0,0.0,0.0,0.0
41000.0,0.0,0.0,0.0,0.0
41033.33333333333,0.0,0.0,0.0,0.0
41066.66666666668,0.0,0.0,0.0,0.0
41100.0,0.0,0.0,0.0,0.0
41133.33333333333,0.0,0.0,0.0,0.0
41166.66666666668,0.0,0.0,0.0,0.0
41200.0,0.0,0.0,0.0,0.0
41233.33333333333,0.0,0.0,0.0,0.0
41266.66666666668,0.0,0.0,0.0,0.0
41300.0,0.0,0.0,0.0,0.0
41333.33333333333,0.0,0.0,0.0,0.0
41366.66666666668,0.0,0.0,0.0,0.0
41400.0,0.0,0.0,0.0,0.0
41433.33333333333,0.0,0.0,0.0,0.0
41466.66666666668,0.0,0.0,0.0,0.0
41500.0,0.0,0.0,0.0,0.0
41533.33333333333,0.0,0.0,0.0,0.0
41566.66666666668,0.0,0.0,0.0,0.0
41600.0,0.0,0.0,0.0,0.0
41633.33333333333,0.0,0.0,0.0,0.0
41666.66666666668,0.0,0.0,0.0,0.0
41700.0,0.0,0.0,0.0,0.0
41733.33333333333,0.0,0.0,0.0,0.0
41766.66666666668,0.0,0.0,0.0,0.0
41800.0,0.0,0.0,0.0,0.0
41833.33333333333,0.0,0.0,0.0,0.0
41866.66666666668,0.0,0.0,0.0,0.0
41900.0,0.0,0.0,0.0,0.0
41933.33333333333,0.0,0.0,0.0,0.0
41966.66666666668,0.0,0.0,0.0,0.0
42000.0,0.0,0.0,0.0,0.0
42033.33333333333,0.0,0.0,0.0,0.0
42066.66666666668,0.0,0.0,0.0,0.0
42100.0,0.0,0.0,0.0,0.0
42133.33333333333,0.0,0.0,0.0,0.0
42166.66666666668,0.0,0.0,0.0,0.0
42200.0,0.0,0.0,0.0,0.0
42233.33333333333,0.0,0.0,0.0,0.0
42266.66666666668,0.0,0.0,0.0,0.0
42300.0,0.0,0.0,0.0,0.0
42333.33333333333,0.0,0.0,0.0,0.0
42366.66666666668,0.0,0.0,0.0,0.0
42400.0,0.0,0.0,0.0,0.0
42433.33333333333,0.0,0.0,0.0,0.0
42466.66666666668,0.0,0.0,0.0,0.0
42500.0,0.0,0.0,0.0,0.0
42533.33333333333,0.0,0.0,0.0,0.0
42566.66666666668,0.0,0.0,0.0,0.0
42600.0,0.0,0.0,0.0,0.0
42633.33333333333,0.0,0.0,0.0,0.0
42666.66666666668,0.0,0.0,0.0,0.0
42700.0,0.0,0.0,0.0,0.0
42733.33333333333,0.0,0.0,0.0,0.0
42766.66666666668,0.0,0.0,0.0,0.0
42800.0,0.0,0.0,0.0,0.0
42833.33333333333,0.0,0.0,0.0,0.0
42866.66666666668,0.0,0.0,0.0,0.0
42900.0,0.0,0.0,0.0,0.0
42933.33333333333,0.0,0.0,0.0,0.0
42966.66666666668,0.0,0.0,0.0,0.0
43000.0,0.0,0.0,0.0,0.0
43033.33333333333,0.0,0.0,0.0,0.0
43066.66666666668,0.0,0.0,0.0,0.0
43100.0,0.0,0.0,0.0,0.0
43133.33333333333,0.0,0.0,0.0,0.0
43166.66666666668,0.0,0.0,0.0,0.0
43200.0,0.0,0.0,0.0,0.0
43233.33333333333,0.0,0.0,0.0,0.0
43266.66666666668,0.0,0.0,0.0,0.0
43300.0,0.0,0.0,0.0,0.0
43333.33333333333,0.0,0.0,0.0,0.0
43366.66666666668,0.0,0.0,0.0,0.0
43400.0,0.0,0.0,0.0,0.0
43433.33333333333,0.0,0.0,0.0,0.0
43466.66666666668,0.0,0.0,0.0,0.0
43500.0,0.0,0.0,0.0,0.0
43533.33333333333,0.0,0.0,0.0,0.0
43566.66666666668,0.0,0.0,0.0,0.0
43600.0,0.0,0.0,0.0,0.0
43633.33333333333,0.0,0.0,0.0,0.0
43666.66666666668,0.0,0.0,0.0,0.0
43700.0,0.0,0.0,0.0,0.0
43733.33333333333,0.0,0.0,0.0,0.0
43766.66666666668,0.0,0.0,0.0,0.0
43800.0,0.0,0.0,0.0,0.0
43833.33333333333,0.0,0.0,0.0,0.0
43866.66666666668,0.0,0.0,0.0,0.0
43900.0,0.0,0.0,0.0,0.0
43933.33333333333,0.0,0.0,0.0,0.0
43966.66666666668,0.0,0.0,0.0,0.0
44000.0,0.0,0.0,0.0,0.0
44033.33333333333,0.0,0.0,0.0,0.0
44066.66666666668,0.0,0.0,0.0,0.0
44100.0,0.0,0.0,0.0,0.0
44133.33333333333,0.0,0.0,0.0,0.0
44166.66666666668,0.0,0.0,0.0,0.0
44200.0,0.0,0.0,0.0,0.0
44233.33333333333,0.0,0.0,0.0,0.0
44266.66666666668,0.0,0.0,0.0,0.0
44300.0,0.0,0.0,0.0,0.0
44333.33333333333,0.0,0.0,0.0,0.0
44366.66666666668,0.0,0.0,0.0,0.0
44400.0,0.0,0.0,0.0,0.0
44433.33333333333,0.0,0.0,0.0,0.0
44466.66666666668,0.0,0.0,0.0,0.0
44500.0,0.0,0.0,0.0,0.0
44533.33333333333,0.0,0.0,0.0,0.0
44566.66666666668,0.0,0.0,0.0,0.0
44600.0,0.0,0.0,0.0,0.0
44633.33333333333,0.0,0.0,0.0,0.0
44666.66666666668,0.0,0.0,0.0,0.0
44700.0,0.0,0.0,0.0,0.0
44733.33333333333,0.0,0.0,0.0,0.0
44766.66666666668,0.0,0.0,0.0,0.0
44800.0,0.0,0.0,0.0,0.0
44833.33333333333,0.0,0.0,0.0,0.0
44866.66666666668,0.0,0.0,0.0,0.0
44900.0,0.0,0.0,0.0,0.0
44933.33333333333,0.0,0.0,0.0,0.0
44966.66666666668,0.0,0.0,0.0,0.0
45000.0,0.0,0.0,0.0,0.0
45033.33333333333,0.0,0.0,0.0,0.0
45066.66666666668,0.0,0.0,0.0,0.0
45100.0,0.0,0.0,0.0,0.0
45133.33333333333,0.0,0.0,0.0,0.0
45166.66666666668,0.0,0.0,0.0,0.0
45200.0,0.0,0.0,0.0,0.0
45233.33333333333,0.0,0.0,0.0,0.0
45266.66666666668,0.0,0.0,0.0,0.0
45300.0,0.0,0.0,0.0,0.0
45333.33333333333,0.0,0.0,0.0,0.0
45366.66666666668,0.0,0.0,0.0,0.0
45400.0,0.0,0.0,0.0,0.0
45433.33333333333,0.0,0.0,0.0,0.0
45466.66666666668,0.0,0.0,0.0,0.0
45500.0,0.0,0.0,0.0,0.0
45533.33333333333,0.0,0.0,0.0,0.0
45566.66666666668,0.0,0.0,0.0,0.0
45600.0,0.0,0.0,0.0,0.0
45633.33333333333,0.0,0.0,0.0,0.0
45666.66666666668,0.0,0.0,0.0,0.0
45700.0,0.0,0.0,0.0,0.0
45733.33333333333,0.0,0.0,0.0,0.0
45766.66666666668,0.0,0.0,0.0,0.0
45800.0,0.0,0.0,0.0,0.0
45833.33333333333,0.0,0.0,0.0,0.0
45866.66666666668,0.0,0.0,0.0,0.0
45900.0,0.0,0.0,0.0,0.0
45933.33333333333,0.0,0.0,0.0,0.0
45966.66666666668,0.0,0.0,0.0,0.0
46000.0,0.0,0.0,0.0,0.0
46033.33333333333,0.0,0.0,0.0,0.0
46066.66666666668,0.0,0.0,0.0,0.0
46100.0,0.0,0.0,0.0,0.0
46133.33333333333,0.0,0.0,0.0,0.0
46166.66666666668,0.0,0.0,0.0,0.0
46200.0,0.0,0.0,0.0,0.0
46233.33333333333,0.0,0.0,0.0,0.0
46266.66666666668,0.0,0.0,0.0,0.0
46300.0,0.0,0.0,0.0,0.0
46333.33333333333,0.0,0.0,0.0,0.0
46366.66666666668,0.0,0.0,0.0,0.0
46400.0,0.0,0.0,0.0,0.0
46433.33333333333,0.0,0.0,0.0,0.0
46466.66666666668,0.0,0.0,0.0,0.0
46500.0,0.0,0.0,0.0,0.0
46533.33333333333,0.0,0.0,0.0,0.0
46566.66666666668,0.0,0.0,0.0,0.0
46600.0,0.0,0.0,0.0,0.0
46633.33333333333,0.0,0.0,0.0,0.0
46666.66666666668,0.0,0.0,0.0,0.0
46700.0,0.0,0.0,0.0,0.0
46733.33333333333,0.0,0.0,0.0,0.0
46766.66666666668,0.0,0.0,0.0,0.0
46800.0,0.0,0.0,0.0,0.0
46833.33333333333,0.0,0.0,0.0,0.0
46866.66666666668,0.0,0.0,0.0,0.0
46900.0,0.0,0.0,0.0,0.0
46933.33333333333,0.0,0.0,0.0,0.0
46966.66666666668,0.0,0.0,0.0,0.0
47000.0,0.0,0.0,0.0,0.0
47033.33333333333,0.0,0.0,0.0,0.0
47066.66666666668,0.0,0.0,0.0,0.0
47100.0,0.0,0.0,0.0,0.0
47133.33333333333,0.0,0.0,0.0,0.0
47166.66666666668,0.0,0.0,0.0,0.0
47200.0,0.0,0.0,0.0,0.0
47233.33333333333,0.0,0.0,0.0,0.0
47266.66666666668,0.0,0.0,0.0,0.0
47300.0,0.0,0.0,0.0,0.0
47333.33333333333,0.0,0.0,0.0,0.0
47366.66666666668,0.0,0.0,0.0,0.0
47400.0,0.0,0.0,0.0,0.0
47433.33333333333,0.0,0.0,0.0,0.0
47466.66666666668,0.0,0.0,0.0,0.0
47500.0,0.0,0.0,0.0,0.0
47533.33333333333,0.0,0.0,0.0,0.0
47566.66666666668,0.0,0.0,0.0,0.0
47600.0,0.0,0.0,0.0,0.0
47633.33333333333,0.0,0.0,0.0,0.0
47666.66666666668,0.0,0.0,0.0,0.0
47700.0,0.0,0.0,0.0,0.0
47733.33333333333,0.0,0.0,0.0,0.0
47766.66666666668,0.0,0.0,0.0,0.0
47800.0,0.0,0.0,0.0,0.0
47833.33333333333,0.0,0.0,0.0,0.0
47866.66666666668,0.0,0.0,0.0,0.0
47900.0,0.0,0.0,0.0,0.0
47933.33333333333,0.0,0.0,0.0,0.0
47966.66666666668,0.0,0.0,0.0,0.0
48000.0,0.0,0.0,0.0,0.0
48033.33333333333,0.0,0.0,0.0,0.0
48066.66666666668,0.0,0.0,0.0,0.0
48100.0,0.0,0.0,0.0,0.0
48133.33333333333,0.0,0.0,0.0,0.0
48166.66666666668,0.0,0.0,0.0,0.0
48200.0,0.0,0.0,0.0,0.0
48233.33333333333,0.0,0.0,0.0,0.0
48266.66666666668,0.0,0.0,0.0,0.0
48300.0,0.0,0.0,0.0,0.0
48333.33333333333,0.0,0.0,0.0,0.0
48366.66666666668,0.0,0.0,0.0,0.0
48400.0,0.0,0.0,0.0,0.0
48433.33333333333,0.0,0.0,0.0,0.0
48466.66666666668,0.0,0.0,0.0,0.0
48500.0,0.0,0.0,0.0,0.0
48533.33333333333,0.0,0.0,0.0,0.0
48566.66666666668,0.0,0.0,0.0,0.0
48600.0,0.0,0.0,0.0,0.0
48633.33333333333,0.0,0.0,0.0,0.0
48666.66666666668,0.0,0.0,0.0,0.0
48700.0,0.0,0.0,0.0,0.0
48733.33333333333,0.0,0.0,0.0,0.0
48766.66666666668,0.0,0.0,0.0,0.0
48800.0,0.0,0.0,0.0,0.0
48833.33333333333,0.0,0.0,0.0,0.0
48866.66666666668,0.0,0.0,0.0,0.0
48900.0,0.0,0.0,0.0,0.0
48933.33333333333,0.0,0.0,0.0,0.0
48966.66666666668,0.0,0.0,0.0,0.0
49000.0,0.0,0.0,0.0,0.0
49033.33333333333,0.0,0.0,0.0,0.0
49066.66666666668,0.0,0.0,0.0,0.0
49100.0,0.0,0.0,0.0,0.0
49133.33333333333,0.0,0.0,0.0,0.0
49166.66666666668,0.0,0.0,0.0,0.0
49200.0,0.0,0.0,0.0,0.0
49233.33333333333,0.0,0.0,0.0,0.0
49266.66666666668,0.0,0.0,0.0,0.0
49300.0,0.0,0.0,0.0,0.0
49333.33333333333,0.0,0.0,0.0,0.0
49366.66666666668,0.0,0.0,0.0,0.0
49400.0,0.0,0.0,0.0,0.0
49433.33333333333,0.0,0.0,0.0,0.0
49466.66666666668,0.0,0.0,0.0,0.0
49500.0,0.0,0.0,0.0,0.0
49533.33333333333,0.0,0.0,0.0,0.0
49566.66666666668,0.0,0.0,0.0,0.0
49600.0,0.0,0.0,0.0,0.0
49633.33333333333,0.0,0.0,0.0,0.0
49666.66666666668,0.0,0.0,0.0,0.0
49700.0,0.0,0.0,0.0,0.0
49733.33333333333,0.0,0.0,0.0,0.0
49766.66666666668,0.0,0.0,0.0,0.0
49800.0,0.0,0.0,0.0,0.0
49833.33333333333,0.0,0.0,0.0,0.0
49866.66666666668,0.0,0.0,0.0,0.0
49900.0,0.0,0.0,0.0,0.0
49933.33333333333,0.0,0.0,0.0,0.0
49966.66666666668,0.0,0.0,0.0,0.0
50000.0,0.0,0.0,0.0,0.0
50033.33333333333,0.0,0.0,0.0,0.0
50066.66666666668,0.0,0.0,0.0,0.0
50100.0,0.0,0.0,0.0,0.0
50133.33333333333,0.0,0.0,0.0,0.0
50166.66666666668,0.0,0.0,0.0,0.0
50200.0,0.0,0.0,0.0,0.0
50233.33333333333,0.0,0.0,0.0,0.0
50266.66666666668,0.0,0.0,0.0,0.0
50300.0,0.0,0.0,0.0,0.0
50333.33333333333,0.0,0.0,0.0,0.0
50366.66666666668,0.0,0.0,0.0,0.0
50400.0,0.0,0.0,0.0,0.0
50433.33333333333,0.0,0.0,0.0,0.0
50466.66666666668,0.0,0.0,0.0,0.0
50500.0,0.0,0.0,0.0,0.0
50533.33333333333,0.0,0.0,0.0,0.0
50566.66666666668,0.0,0.0,0.0,0.0
50600.0,0.0,0.0,0.0,0.0
50633.33333333333,0.0,0.0,0.0,0.0
50666.66666666668,0.0,0.0,0.0,0.0
50700.0,0.0,0.0,0.0,0.0
50733.33333333333,0.0,0.0,0.0,0.0
50766.66666666668,0.0,0.0,0.0,0.0
50800.0,0.0,0.0,0.0,0.0
50833.33333333333,0.0,0.0,0.0,0.0
50866.66666666668,0.0,0.0,0.0,0.0
50900.0,0.0,0.0,0.0,0.0
50933.33333333333,0.0,0.0,0.0,0.0
50966.66666666668,0.0,0.0,0.0,0.0
51000.0,0.0,0.0,0.0,0.0
51033.33333333333,0.0,0.0,0.0,0.0
51066.66666666668,0.0,0.0,0.0,0.0
51100.0,0.0,0.0,0.0,0.0
51133.33333333333,0.0,0.0,0.0,0.0
51166.66666666668,0.0,0.0,0.0,0.0
51200.0,0.0,0.0,0.0,0.0
51233.33333333333,0.0,0.0,0.0,0.0
51266.66666666668,0.0,0.0,0.0,0.0
51300.00000000001,0.0,0.0,0.0,0.0
51333.33333333333,0.0,0.0,0.0,0.0
51366.66666666668,0.0,0.0,0.0,0.0
51400.00000000001,0.0,0.0,0.0,0.0
51433.33333333333,0.0,0.0,0.0,0.0
51466.66666666668,0.0,0.0,0.0,0.0
51500.00000000001,0.0,0.0,0.0,0.0
51533.33333333333,0.0,0.0,0.0,0.0
51566.66666666668,0.0,0.0,0.0,0.0
51600.00000000001,0.0,0.0,0.0,0.0
51633.33333333333,0.0,0.0,0.0,0.0
51666.66666666668,0.0,0.0,0.0,0.0
51700.00000000001,0.0,0.0,0.0,0.0
51733.33333333333,0.0,0.0,0.0,0.0
51766.66666666668,0.0,0.0,0.0,0.0
51800.00000000001,0.0,0.0,0.0,0.0
51833.33333333333,0.0,0.0,0.0,0.0
51866.66666666668,0.0,0.0,0.0,0.0
51900.00000000001,0.0,0.0,0.0,0.0
51933.33333333333,0.0,0.0,0.0,0.0
51966.66666666668,0.0,0.0,0.0,0.0
52000.00000000001,0.0,0.0,0.0,0.0
52033.33333333333,0.0,0.0,0.0,0.0
52066.66666666668,0.0,0.0,0.0,0.0
52100.00000000001,0.0,0.0,0.0,0.0
52133.33333333333,0.0,0.0,0.0,0.0
52166.66666666668,0.0,0.0,0.0,0.0
52200.00000000001,0.0,0.0,0.0,0.0
52233.33333333333,0.0,0.0,0.0,0.0
52266.66666666668,0.0,0.0,0.0,0.0
52300.00000000001,0.0,0.0,0.0,0.0
52333.33333333333,0.0,0.0,0.0,0.0
52366.66666666668,0.0,0.0,0.0,0.0
52400.00000000001,0.0,0.0,0.0,0.0
52433.33333333333,0.0,0.0,0.0,0.0
52466.66666666667,0.0,0.0,0.0,0.0
52500.000000000015,0.0,0.0,0.0,0.0
52533.33333333333,0.0,0.0,0.0,0.0
52566.66666666667,0.0,0.0,0.0,0.0
52600.000000000015,0.0,0.0,0.0,0.0
52633.33333333333,0.0,0.0,0.0,0.0
52666.66666666667,0.0,0.0,0.0,0.0
52700.000000000015,0.0,0.0,0.0,0.0
52733.33333333333,0.0,0.0,0.0,0.0
52766.66666666667,0.0,0.0,0.0,0.0
52800.000000000015,0.0,0.0,0.0,0.0
52833.33333333333,0.0,0.0,0.0,0.0
52866.66666666667,0.0,0.0,0.0,0.0
52900.000000000015,0.0,0.0,0.0,0.0
52933.33333333333,0.0,0.0,0.0,0.0
52966.66666666667,0.0,0.0,0.0,0.0
53000.000000000015,0.0,0.0,0.0,0.0
53033.33333333333,0.0,0.0,0.0,0.0
53066.66666666667,0.0,0.0,0.0,0.0
53100.000000000015,0.0,0.0,0.0,0.0
53133.33333333333,0.0,0.0,0.0,0.0
53166.66666666667,0.0,0.0,0.0,0.0
53200.000000000015,0.0,0.0,0.0,0.0
53233.33333333333,0.0,0.0,0.0,0.0
53266.66666666667,0.0,0.0,0.0,0.0
53300.000000000015,0.0,0.0,0.0,0.0
53333.33333333333,0.0,0.0,0.0,0.0
53366.66666666667,0.0,0.0,0.0,0.0
53400.000000000015,0.0,0.0,0.0,0.0
53433.33333333333,0.0,0.0,0.0,0.0
53466.66666666667,0.0,0.0,0.0,0.0
53500.000000000015,0.0,0.0,0.0,0.0
53533.33333333333,0.0,0.0,0.0,0.0
53566.66666666667,0.0,0.0,0.0,0.0
53600.000000000015,0.0,0.0,0.0,0.0
53633.33333333333,0.0,0.0,0.0,0.0
53666.66666666667,0.0,0.0,0.0,0.0
53700.000000000015,0.0,0.0,0.0,0.0
53733.33333333333,0.0,0.0,0.0,0.0
53766.66666666667,0.0,0.0,0.0,0.0
53800.000000000015,0.0,0.0,0.0,0.0
53833.33333333333,0.0,0.0,0.0,0.0
53866.66666666667,0.0,0.0,0.0,0.0
53900.000000000015,0.0,0.0,0.0,0.0
53933.33333333333,0.0,0.0,0.0,0.0
53966.66666666667,0.0,0.0,0.0,0.0
54000.000000000015,0.0,0.0,0.0,0.0
54033.33333333333,0.0,0.0,0.0,0.0
54066.66666666667,0.0,0.0,0.0,0.0
54100.000000000015,0.0,0.0,0.0,0.0
54133.33333333333,0.0,0.0,0.0,0.0
54166.66666666667,0.0,0.0,0.0,0.0
54200.000000000015,0.0,0.0,0.0,0.0
54233.33333333333,0.0,0.0,0.0,0.0
54266.66666666667,0.0,0.0,0.0,0.0
54300.000000000015,0.0,0.0,0.0,0.0
54333.33333333333,0.0,0.0,0.0,0.0
54366.66666666667,0.0,0.0,0.0,0.0
54400.000000000015,0.0,0.0,0.0,0.0
54433.33333333333,0.0,0.0,0.0,0.0
54466.66666666667,0.0,0.0,0.0,0.0
54500.000000000015,0.0,0.0,0.0,0.0
54533.33333333333,0.0,0.0,0.0,0.0
54566.66666666667,0.0,0.0,0.0,0.0
54600.000000000015,0.0,0.0,0.0,0.0
54633.33333333333,0.0,0.0,0.0,0.0
54666.66666666667,0.0,0.0,0.0,0.0
54700.000000000015,0.0,0.0,0.0,0.0
54733.33333333333,0.0,0.0,0.0,0.0
54766.66666666667,0.0,0.0,0.0,0.0
54800.000000000015,0.0,0.0,0.0,0.0
54833.33333333333,0.0,0.0,0.0,0.0
54866.66666666667,0.0,0.0,0.0,0.0
54900.000000000015,0.0,0.0,0.0,0.0
54933.33333333333,0.0,0.0,0.0,0.0
54966.66666666667,0.0,0.0,0.0,0.0
55000.000000000015,0.0,0.0,0.0,0.0
55033.33333333333,0.0,0.0,0.0,0.0
55066.66666666667,0.0,0.0,0.0,0.0
55100.000000000015,0.0,0.0,0.0,0.0
55133.33333333333,0.0,0.0,0.0,0.0
55166.66666666667,0.0,0.0,0.0,0.0
55200.000000000015,0.0,0.0,0.0,0.0
55233.33333333333,0.0,0.0,0.0,0.0
55266.66666666667,0.0,0.0,0.0,0.0
55300.000000000015,0.0,0.0,0.0,0.0
55333.33333333333,0.0,0.0,0.0,0.0
55366.66666666667,0.0,0.0,0.0,0.0
55400.000000000015,0.0,0.0,0.0,0.0
55433.33333333333,0.0,0.0,0.0,0.0
55466.66666666667,0.0,0.0,0.0,0.0
55500.000000000015,0.0,0.0,0.0,0.0
55533.33333333333,0.0,0.0,0.0,0.0
55566.66666666667,0.0,0.0,0.0,0.0
55600.000000000015,0.0,0.0,0.0,0.0
55633.33333333333,0.0,0.0,0.0,0.0
55666.66666666667,0.0,0.0,0.0,0.0
55700.000000000015,0.0,0.0,0.0,0.0
55733.33333333333,0.0,0.0,0.0,0.0
55766.66666666667,0.0,0.0,0.0,0.0
55800.000000000015,0.0,0.0,0.0,0.0
55833.33333333333,0.0,0.0,0.0,0.0
55866.66666666667,0.0,0.0,0.0,0.0
55900.000000000015,0.0,0.0,0.0,0.0
55933.33333333333,0.0,0.0,0.0,0.0
55966.66666666667,0.0,0.0,0.0,0.0
56000.000000000015,0.0,0.0,0.0,0.0
56033.33333333333,0.0,0.0,0.0,0.0
56066.66666666667,0.0,0.0,0.0,0.0
56100.000000000015,0.0,0.0,0.0,0.0
56133.33333333333,0.0,0.0,0.0,0.0
56166.66666666667,0.0,0.0,0.0,0.0
56200.000000000015,0.0,0.0,0.0,0.0
56233.33333333333,0.0,0.0,0.0,0.0
56266.66666666667,0.0,0.0,0.0,0.0
56300.000000000015,0.0,0.0,0.0,0.0
56333.33333333333,0.0,0.0,0.0,0.0
56366.66666666667,0.0,0.0,0.0,0.0
56400.000000000015,0.0,0.0,0.0,0.0
56433.33333333333,0.0,0.0,0.0,0.0
56466.66666666667,0.0,0.0,0.0,0.0
56500.000000000015,0.0,0.0,0.0,0.0
56533.33333333333,0.0,0.0,0.0,0.0
56566.66666666667,0.0,0.0,0.0,0.0
56600.000000000015,0.0,0.0,0.0,0.0
56633.33333333333,0.0,0.0,0.0,0.0
56666.66666666667,0.0,0.0,0.0,0.0
56700.000000000015,0.0,0.0,0.0,0.0
56733.33333333333,0.0,0.0,0.0,0.0
56766.66666666667,0.0,0.0,0.0,0.0
56800.000000000015,0.0,0.0,0.0,0.0
56833.33333333333,0.0,0.0,0.0,0.0
56866.66666666667,0.0,0.0,0.0,0.0
56900.000000000015,0.0,0.0,0.0,0.0
56933.33333333333,0.0,0.0,0.0,0.0
56966.66666666667,0.0,0.0,0.0,0.0
57000.000000000015,0.0,0.0,0.0,0.0
57033.33333333333,0.0,0.0,0.0,0.0
57066.66666666667,0.0,0.0,0.0,0.0
57100.000000000015,0.0,0.0,0.0,0.0
57133.33333333333,0.0,0.0,0.0,0.0
57166.66666666667,0.0,0.0,0.0,0.0
57200.000000000015,0.0,0.0,0.0,0.0
57233.33333333333,0.0,0.0,0.0,0.0
57266.66666666667,0.0,0.0,0.0,0.0
57300.000000000015,0.0,0.0,0.0,0.0
57333.33333333333,0.0,0.0,0.0,0.0
57366.66666666667,0.0,0.0,0.0,0.0
57400.000000000015,0.0,0.0,0.0,0.0
57433.33333333333,0.0,0.0,0.0,0.0
57466.66666666667,0.0,0.0,0.0,0.0
57500.000000000015,0.0,0.0,0.0,0.0
57533.33333333333,0.0,0.0,0.0,0.0
57566.66666666667,0.0,0.0,0.0,0.0
57600.000000000015,0.0,0.0,0.0,0.0
57633.33333333333,0.0,0.0,0.0,0.0
57666.66666666667,0.0,0.0,0.0,0.0
57700.000000000015,0.0,0.0,0.0,0.0
57733.33333333333,0.0,0.0,0.0,0.0
57766.66666666667,0.0,0.0,0.0,0.0
57800.000000000015,0.0,0.0,0.0,0.0
57833.33333333333,0.0,0.0,0.0,0.0
57866.66666666667,0.0,0.0,0.0,0.0
57900.000000000015,0.0,0.0,0.0,0.0
57933.33333333333,0.0,0.0,0.0,0.0
57966.66666666667,0.0,0.0,0.0,0.0
58000.000000000015,0.0,0.0,0.0,0.0
58033.33333333333,0.0,0.0,0.0,0.0
58066.66666666667,0.0,0.0,0.0,0.0
58100.000000000015,0.0,0.0,0.0,0.0
58133.33333333333,0.0,0.0,0.0,0.0
58166.66666666667,0.0,0.0,0.0,0.0
58200.000000000015,0.0,0.0,0.0,0.0
58233.33333333333,0.0,0.0,0.0,0.0
58266.66666666667,0.0,0.0,0.0,0.0
58300.000000000015,0.0,0.0,0.0,0.0
58333.333333333336,0.0,0.0,0.0,0.0
58366.66666666667,0.0,0.0,0.0,0.0
58400.000000000015,0.0,0.0,0.0,0.0
58433.333333333336,0.0,0.0,0.0,0.0
58466.66666666667,0.0,0.0,0.0,0.0
58500.000000000015,0.0,0.0,0.0,0.0
58533.333333333336,0.0,0.0,0.0,0.0
58566.66666666667,0.0,0.0,0.0,0.0
58600.000000000015,0.0,0.0,0.0,0.0
58633.333333333336,0.0,0.0,0.0,0.0
58666.66666666667,0.0,0.0,0.0,0.0
58700.000000000015,0.0,0.0,0.0,0.0
58733.333333333336,0.0,0.0,0.0,0.0
58766.66666666667,0.0,0.0,0.0,0.0
58800.000000000015,0.0,0.0,0.0,0.0
58833.333333333336,0.0,0.0,0.0,0.0
58866.66666666667,0.0,0.0,0.0,0.0
58900.000000000015,0.0,0.0,0.0,0.0
58933.333333333336,0.0,0.0,0.0,0.0
58966.66666666667,0.0,0.0,0.0,0.0
59000.000000000015,0.0,0.0,0.0,0.0
59033.333333333336,0.0,0.0,0.0,0.0
59066.66666666667,0.0,0.0,0.0,0.0
59100.000000000015,0.0,0.0,0.0,0.0
59133.333333333336,0.0,0.0,0.0,0.0
59166.66666666667,0.0,0.0,0.0,0.0
59200.000000000015,0.0,0.0,0.0,0.0
59233.333333333336,0.0,0.0,0.0,0.0
59266.66666666667,0.0,0.0,0.0,0.0
59300.000000000015,0.0,0.0,0.0,0.0
59333.333333333336,0.0,0.0,0.0,0.0
59366.66666666667,0.0,0.0,0.0,0.0
59400.000000000015,0.0,0.0,0.0,0.0
59433.333333333336,0.0,0.0,0.0,0.0
59466.66666666667,0.0,0.0,0.0,0.0
59500.000000000015,0.0,0.0,0.0,0.0
59533.333333333336,0.0,0.0,0.0,0.0
59566.66666666667,0.0,0.0,0.0,0.0
59600.000000000015,0.0,0.0,0.0,0.0
59633.333333333336,0.0,0.0,0.0,0.0
59666.66666666667,0.0,0.0,0.0,0.0
59700.000000000015,0.0,0.0,0.0,0.0
59733.333333333336,0.0,0.0,0.0,0.0
59766.66666666667,0.0,0.0,0.0,0.0
59800.000000000015,0.0,0.0,0.0,0.0
59833.333333333336,0.0,0.0,0.0,0.0
59866.66666666667,0.0,0.0,0.0,0.0
59900.000000000015,0.0,0.0,0.0,0.0
59933.333333333336,0.0,0.0,0.0,0.0
59966.66666666667,0.0,0.0,0.0,0.0
60000.000000000015,0.0,0.0,0.0,0.0
60033.333333333336,0.0,0.0,0.0,0.0
60066.66666666667,0.0,0.0,0.0,0.0
60100.000000000015,0.0,0.0,0.0,0.0
60133.333333333336,0.0,0.0,0.0,0.0
60166.66666666667,0.0,0.0,0.0,0.0
60200.000000000015,0.0,0.0,0.0,0.0
60233.333333333336,0.0,0.0,0.0,0.0
60266.66666666667,0.0,0.0,0.0,0.0
60300.000000000015,0.0,0.0,0.0,0.0
60333.333333333336,0.0,0.0,0.0,0.0
60366.66666666667,0.0,0.0,0.0,0.0
60400.000000000015,0.0,0.0,0.0,0.0
60433.333333333336,0.0,0.0,0.0,0.0
60466.66666666667,0.0,0.0,0.0,0.0
60500.000000000015,0.0,0.0,0.0,0.0
60533.333333333336,0.0,0.0,0.0,0.0
60566.66666666667,0.0,0.0,0.0,0.0
60600.000000000015,0.0,0.0,0.0,0.0
60633.333333333336,0.0,0.0,0.0,0.0
60666.66666666667,0.0,0.0,0.0,0.0
60700.000000000015,0.0,0.0,0.0,0.0
60733.333333333336,0.0,0.0,0.0,0.0
60766.66666666667,0.0,0.0,0.0,0.0
60800.000000000015,0.0,0.0,0.0,0.0
60833.333333333336,0.0,0.0,0.0,0.0
60866.66666666667,0.0,0.0,0.0,0.0
60900.000000000015,0.0,0.0,0.0,0.0
60933.333333333336,0.0,0.0,0.0,0.0
60966.66666666667,0.0,0.0,0.0,0.0
61000.000000000015,0.0,0.0,0.0,0.0
61033.333333333336,0.0,0.0,0.0,0.0
61066.66666666667,0.0,0.0,0.0,0.0
61100.000000000015,0.0,0.0,0.0,0.0
61133.333333333336,0.0,0.0,0.0,0.0
61166.66666666667,0.0,0.0,0.0,0.0
61200.000000000015,0.0,0.0,0.0,0.0
61233.333333333336,0.0,0.0,0.0,0.0
61266.66666666667,0.0,0.0,0.0,0.0
61300.000000000015,0.0,0.0,0.0,0.0
61333.333333333336,0.0,0.0,0.0,0.0
61366.66666666667,0.0,0.0,0.0,0.0
61400.000000000015,0.0,0.0,0.0,0.0
61433.333333333336,0.0,0.0,0.0,0.0
61466.66666666667,0.0,0.0,0.0,0.0
61500.000000000015,0.0,0.0,0.0,0.0
61533.333333333336,0.0,0.0,0.0,0.0
61566.66666666667,0.0,0.0,0.0,0.0
61600.000000000015,0.0,0.0,0.0,0.0
61633.333333333336,0.0,0.0,0.0,0.0
61666.66666666667,0.0,0.0,0.0,0.0
61700.000000000015,0.0,0.0,0.0,0.0
61733.333333333336,0.0,0.0,0.0,0.0
61766.66666666667,0.0,0.0,0.0,0.0
61800.000000000015,0.0,0.0,0.0,0.0
61833.333333333336,0.0,0.0,0.0,0.0
61866.66666666667,0.0,0.0,0.0,0.0
61900.000000000015,0.0,0.0,0.0,0.0
61933.333333333336,0.0,0.0,0.0,0.0
61966.66666666667,0.0,0.0,0.0,0.0
62000.000000000015,0.0,0.0,0.0,0.0
62033.333333333336,0.0,0.0,0.0,0.0
62066.66666666667,0.0,0.0,0.0,0.0
62100.000000000015,0.0,0.0,0.0,0.0
62133.333333333336,0.0,0.0,0.0,0.0
62166.66666666667,0.0,0.0,0.0,0.0
62200.000000000015,0.0,0.0,0.0,0.0
62233.333333333336,0.0,0.0,0.0,0.0
62266.66666666667,0.0,0.0,0.0,0.0
62300.000000000015,0.0,0.0,0.0,0.0
62333.333333333336,0.0,0.0,0.0,0.0
62366.66666666667,0.0,0.0,0.0,0.0
62400.000000000015,0.0,0.0,0.0,0.0
62433.333333333336,0.0,0.0,0.0,0.0
62466.66666666667,0.0,0.0,0.0,0.0
62500.000000000015,0.0,0.0,0.0,0.0
62533.333333333336,0.0,0.0,0.0,0.0
62566.66666666667,0.0,0.0,0.0,0.0
62600.000000000015,0.0,0.0,0.0,0.0
62633.333333333336,0.0,0.0,0.0,0.0
62666.66666666667,0.0,0.0,0.0,0.0
62700.000000000015,0.0,0.0,0.0,0.0
62733.333333333336,0.0,0.0,0.0,0.0
62766.66666666667,0.0,0.0,0.0,0.0
62800.000000000015,0.0,0.0,0.0,0.0
62833.333333333336,0.0,0.0,0.0,0.0
62866.66666666667,0.0,0.0,0.0,0.0
62900.000000000015,0.0,0.0,0.0,0.0
62933.333333333336,0.0,0.0,0.0,0.0
62966.66666666667,0.0,0.0,0.0,0.0
63000.000000000015,0.0,0.0,0.0,0.0
63033.333333333336,0.0,0.0,0.0,0.0
63066.66666666667,0.0,0.0,0.0,0.0
63100.000000000015,0.0,0.0,0.0,0.0
63133.333333333336,0.0,0.0,0.0,0.0
63166.66666666667,0.0,0.0,0.0,0.0
63200.000000000015,0.0,0.0,0.0,0.0
63233.333333333336,0.0,0.0,0.0,0.0
63266.66666666667,0.0,0.0,0.0,0.0
63300.000000000015,0.0,0.0,0.0,0.0
63333.333333333336,0.0,0.0,0.0,0.0
63366.66666666667,0.0,0.0,0.0,0.0
63400.000000000015,0.0,0.0,0.0,0.0
63433.333333333336,0.0,0.0,0.0,0.0
63466.66666666667,0.0,0.0,0.0,0.0
63500.000000000015,0.0,0.0,0.0,0.0
63533.333333333336,0.0,0.0,0.0,0.0
63566.66666666667,0.0,0.0,0.0,0.0
63600.000000000015,0.0,0.0,0.0,0.0
63633.333333333336,0.0,0.0,0.0,0.0
63666.66666666667,0.0,0.0,0.0,0.0
63700.000000000015,0.0,0.0,0.0,0.0
63733.333333333336,0.0,0.0,0.0,0.0
63766.66666666667,0.0,0.0,0.0,0.0
63800.000000000015,0.0,0.0,0.0,0.0
63833.333333333336,0.0,0.0,0.0,0.0
63866.66666666667,0.0,0.0,0.0,0.0
63900.000000000015,0.0,0.0,0.0,0.0
63933.333333333336,0.0,0.0,0.0,0.0
63966.66666666667,0.0,0.0,0.0,0.0
64000.000000000015,0.0,0.0,0.0,0.0
64033.333333333336,0.0,0.0,0.0,0.0
64066.66666666667,0.0,0.0,0.0,0.0
64100.000000000015,0.0,0.0,0.0,0.0
64133.333333333336,0.0,0.0,0.0,0.0
64166.66666666667,0.0,0.0,0.0,0.0
64200.000000000015,0.0,0.0,0.0,0.0
64233.333333333336,0.0,0.0,0.0,0.0
64266.66666666667,0.0,0.0,0.0,0.0
64300.000000000015,0.0,0.0,0.0,0.0
64333.333333333336,0.0,0.0,0.0,0.0
64366.66666666667,0.0,0.0,0.0,0.0
64400.000000000015,0.0,0.0,0.0,0.0
64433.333333333336,0.0,0.0,0.0,0.0
64466.66666666667,0.0,0.0,0.0,0.0
64500.000000000015,0.0,0.0,0.0,0.0
64533.333333333336,0.0,0.0,0.0,0.0
64566.66666666667,0.0,0.0,0.0,0.0
64600.000000000015,0.0,0.0,0.0,0.0
64633.333333333336,0.0,0.0,0.0,0.0
64666.66666666667,0.0,0.0,0.0,0.0
64700.000000000015,0.0,0.0,0.0,0.0
64733.333333333336,0.0,0.0,0.0,0.0
64766.66666666667,0.0,0.0,0.0,0.0
64800.000000000015,0.0,0.0,0.0,0.0
64833.333333333336,0.0,0.0,0.0,0.0
64866.66666666667,0.0,0.0,0.0,0.0
64900.000000000015,0.0,0.0,0.0,0.0
64933.333333333336,0.0,0.0,0.0,0.0
64966.66666666667,0.0,0.0,0.0,0.0
65000.000000000015,0.0,0.0,0.0,0.0
65033.333333333336,0.0,0.0,0.0,0.0
65066.66666666667,0.0,0.0,0.0,0.0
65100.000000000015,0.0,0.0,0.0,0.0
65133.333333333336,0.0,0.0,0.0,0.0
65166.66666666667,0.0,0.0,0.0,0.0
65200.000000000015,0.0,0.0,0.0,0.0
65233.333333333336,0.0,0.0,0.0,0.0
65266.66666666667,0.0,0.0,0.0,0.0
65300.000000000015,0.0,0.0,0.0,0.0
65333.333333333336,0.0,0.0,0.0,0.0
65366.66666666667,0.0,0.0,0.0,0.0
65400.000000000015,0.0,0.0,0.0,0.0
65433.333333333336,0.0,0.0,0.0,0.0
65466.66666666667,0.0,0.0,0.0,0.0
65500.000000000015,0.0,0.0,0.0,0.0
65533.333333333336,0.0,0.0,0.0,0.0
65566.66666666666,0.0,0.0,0.0,0.0
65600.0,0.0,0.0,0.0,0.0
65633.33333333336,0.0,0.0,0.0,0.0
65666.66666666666,0.0,0.0,0.0,0.0
65700.0,0.0,0.0,0.0,0.0
65733.33333333336,0.0,0.0,0.0,0.0
65766.66666666666,0.0,0.0,0.0,0.0
65800.0,0.0,0.0,0.0,0.0
65833.33333333336,0.0,0.0,0.0,0.0
65866.66666666666,0.0,0.0,0.0,0.0
65900.0,0.0,0.0,0.0,0.0
65933.33333333336,0.0,0.0,0.0,0.0
65966.66666666666,0.0,0.0,0.0,0.0
66000.0,0.0,0.0,0.0,0.0
66033.33333333336,0.0,0.0,0.0,0.0
66066.66666666666,0.0,0.0,0.0,0.0
66100.0,0.0,0.0,0.0,0.0
66133.33333333336,0.0,0.0,0.0,0.0
66166.66666666666,0.0,0.0,0.0,0.0
66200.0,0.0,0.0,0.0,0.0
66233.33333333336,0.0,0.0,0.0,0.0
66266.66666666666,0.0,0.0,0.0,0.0
66300.0,0.0,0.0,0.0,0.0
66333.33333333336,0.0,0.0,0.0,0.0
66366.66666666666,0.0,0.0,0.0,0.0
66400.0,0.0,0.0,0.0,0.0
66433.33333333336,0.0,0.0,0.0,0.0
66466.66666666666,0.0,0.0,0.0,0.0
66500.0,0.0,0.0,0.0,0.0
66533.33333333336,0.0,0.0,0.0,0.0
66566.66666666666,0.0,0.0,0.0,0.0
66600.0,0.0,0.0,0.0,0.0
66633.33333333336,0.0,0.0,0.0,0.0
66666.66666666666,0.0,0.0,0.0,0.0
66700.0,0.0,0.0,0.0,0.0
66733.33333333336,0.0,0.0,0.0,0.0
66766.66666666666,0.0,0.0,0.0,0.0
66800.0,0.0,0.0,0.0,0.0
66833.33333333336,0.0,0.0,0.0,0.0
66866.66666666666,0.0,0.0,0.0,0.0
66900.0,0.0,0.0,0.0,0.0
66933.33333333336,0.0,0.0,0.0,0.0
66966.66666666666,0.0,0.0,0.0,0.0
67000.0,0.0,0.0,0.0,0.0
67033.33333333336,0.0,0.0,0.0,0.0
67066.66666666666,0.0,0.0,0.0,0.0
67100.0,0.0,0.0,0.0,0.0
67133.33333333336,0.0,0.0,0.0,0.0
67166.66666666666,0.0,0.0,0.0,0.0
67200.0,0.0,0.0,0.0,0.0
67233.33333333336,0.0,0.0,0.0,0.0
67266.66666666666,0.0,0.0,0.0,0.0
67300.0,0.0,0.0,0.0,0.0
67333.33333333336,0.0,0.0,0.0,0.0
67366.66666666666,0.0,0.0,0.0,0.0
67400.0,0.0,0.0,0.0,0.0
67433.33333333336,0.0,0.0,0.0,0.0
67466.66666666666,0.0,0.0,0.0,0.0
67500.0,0.0,0.0,0.0,0.0
67533.33333333336,0.0,0.0,0.0,0.0
67566.66666666666,0.0,0.0,0.0,0.0
67600.0,0.0,0.0,0.0,0.0
67633.33333333336,0.0,0.0,0.0,0.0
67666.66666666666,0.0,0.0,0.0,0.0
67700.0,0.0,0.0,0.0,0.0
67733.33333333336,0.0,0.0,0.0,0.0
67766.66666666666,0.0,0.0,0.0,0.0
67800.0,0.0,0.0,0.0,0.0
67833.33333333336,0.0,0.0,0.0,0.0
67866.66666666666,0.0,0.0,0.0,0.0
67900.0,0.0,0.0,0.0,0.0
67933.33333333336,0.0,0.0,0.0,0.0
67966.66666666666,0.0,0.0,0.0,0.0
68000.0,0.0,0.0,0.0,0.0
68033.33333333336,0.0,0.0,0.0,0.0
68066.66666666666,0.0,0.0,0.0,0.0
68100.0,0.0,0.0,0.0,0.0
68133.33333333336,0.0,0.0,0.0,0.0
68166.66666666666,0.0,0.0,0.0,0.0
68200.0,0.0,0.0,0.0,0.0
68233.33333333336,0.0,0.0,0.0,0.0
68266.66666666666,0.0,0.0,0.0,0.0
68300.0,0.0,0.0,0.0,0.0
68333.33333333336,0.0,0.0,0.0,0.0
68366.66666666666,0.0,0.0,0.0,0.0
68400.0,0.0,0.0,0.0,0.0
68433.33333333336,0.0,0.0,0.0,0.0
68466.66666666666,0.0,0.0,0.0,0.0
68500.0,0.0,0.0,0.0,0.0
68533.33333333336,0.0,0.0,0.0,0.0
68566.66666666666,0.0,0.0,0.0,0.0
68600.0,0.0,0.0,0.0,0.0
68633.33333333336,0.0,0.0,0.0,0.0
68666.66666666666,0.0,0.0,0.0,0.0
68700.0,0.0,0.0,0.0,0.0
68733.33333333336,0.0,0.0,0.0,0.0
68766.66666666666,0.0,0.0,0.0,0.0
68800.0,0.0,0.0,0.0,0.0
68833.33333333336,0.0,0.0,0.0,0.0
68866.66666666666,0.0,0.0,0.0,0.0
68900.0,0.0,0.0,0.0,0.0
68933.33333333336,0.0,0.0,0.0,0.0
68966.66666666666,0.0,0.0,0.0,0.0
69000.0,0.0,0.0,0.0,0.0
69033.33333333336,0.0,0.0,0.0,0.0
69066.66666666666,0.0,0.0,0.0,0.0
69100.0,0.0,0.0,0.0,0.0
69133.33333333336,0.0,0.0,0.0,0.0
69166.66666666666,0.0,0.0,0.0,0.0
69200.0,0.0,0.0,0.0,0.0
69233.33333333336,0.0,0.0,0.0,0.0
69266.66666666666,0.0,0.0,0.0,0.0
69300.0,0.0,0.0,0.0,0.0
69333.33333333336,0.0,0.0,0.0,0.0
69366.66666666666,0.0,0.0,0.0,0.0
69400.0,0.0,0.0,0.0,0.0
69433.33333333336,0.0,0.0,0.0,0.0
69466.66666666666,0.0,0.0,0.0,0.0
69500.0,0.0,0.0,0.0,0.0
69533.33333333336,0.0,0.0,0.0,0.0
69566.66666666666,0.0,0.0,0.0,0.0
69600.0,0.0,0.0,0.0,0.0
69633.33333333336,0.0,0.0,0.0,0.0
69666.66666666666,0.0,0.0,0.0,0.0
69700.0,0.0,0.0,0.0,0.0
69733.33333333336,0.0,0.0,0.0,0.0
69766.66666666666,0.0,0.0,0.0,0.0
69800.0,0.0,0.0,0.0,0.0
69833.33333333336,0.0,0.0,0.0,0.0
69866.66666666666,0.0,0.0,0.0,0.0
69900.0,0.0,0.0,0.0,0.0
69933.33333333336,0.0,0.0,0.0,0.0
69966.66666666666,0.0,0.0,0.0,0.0
70000.0,0.0,0.0,0.0,0.0
70033.33333333336,0.0,0.0,0.0,0.0
70066.66666666666,0.0,0.0,0.0,0.0
70100.0,0.0,0.0,0.0,0.0
70133.33333333336,0.0,0.0,0.0,0.0
70166.66666666666,0.0,0.0,0.0,0.0
70200.0,0.0,0.0,0.0,0.0
70233.33333333336,0.0,0.0,0.0,0.0
70266.66666666666,0.0,0.0,0.0,0.0
70300.0,0.0,0.0,0.0,0.0
70333.33333333336,0.0,0.0,0.0,0.0
70366.66666666666,0.0,0.0,0.0,0.0
70400.0,0.0,0.0,0.0,0.0
70433.33333333336,0.0,0.0,0.0,0.0
70466.66666666666,0.0,0.0,0.0,0.0
70500.0,0.0,0.0,0.0,0.0
70533.33333333336,0.0,0.0,0.0,0.0
70566.66666666666,0.0,0.0,0.0,0.0
70600.0,0.0,0.0,0.0,0.0
70633.33333333336,0.0,0.0,0.0,0.0
70666.66666666666,0.0,0.0,0.0,0.0
70700.0,0.0,0.0,0.0,0.0
70733.33333333336,0.0,0.0,0.0,0.0
70766.66666666666,0.0,0.0,0.0,0.0
70800.0,0.0,0.0,0.0,0.0
70833.33333333336,0.0,0.0,0.0,0.0
70866.66666666666,0.0,0.0,0.0,0.0
70900.0,0.0,0.0,0.0,0.0
70933.33333333336,0.0,0.0,0.0,0.0
70966.66666666666,0.0,0.0,0.0,0.0
71000.0,0.0,0.0,0.0,0.0
71033.33333333336,0.0,0.0,0.0,0.0
71066.66666666666,0.0,0.0,0.0,0.0
71100.0,0.0,0.0,0.0,0.0
71133.33333333336,0.0,0.0,0.0,0.0
71166.66666666666,0.0,0.0,0.0,0.0
71200.0,0.0,0.0,0.0,0.0
71233.33333333336,0.0,0.0,0.0,0.0
71266.66666666666,0.0,0.0,0.0,0.0
71300.0,0.0,0.0,0.0,0.0
71333.33333333336,0.0,0.0,0.0,0.0
71366.66666666666,0.0,0.0,0.0,0.0
71400.0,0.0,0.0,0.0,0.0
71433.33333333336,0.0,0.0,0.0,0.0
71466.66666666666,0.0,0.0,0.0,0.0
71500.0,0.0,0.0,0.0,0.0
71533.33333333336,0.0,0.0,0.0,0.0
71566.66666666666,0.0,0.0,0.0,0.0
71600.0,0.0,0.0,0.0,0.0
71633.33333333336,0.0,0.0,0.0,0.0
71666.66666666666,0.0,0.0,0.0,0.0
71700.0,0.0,0.0,0.0,0.0
71733.33333333336,0.0,0.0,0.0,0.0
71766.66666666666,0.0,0.0,0.0,0.0
71800.0,0.0,0.0,0.0,0.0
71833.33333333336,0.0,0.0,0.0,0.0
71866.66666666666,0.0,0.0,0.0,0.0
71900.0,0.0,0.0,0.0,0.0
71933.33333333336,0.0,0.0,0.0,0.0
71966.66666666666,0.0,0.0,0.0,0.0
72000.0,0.0,0.0,0.0,0.0
72033.33333333336,0.0,0.0,0.0,0.0
72066.66666666666,0.0,0.0,0.0,0.0
72100.0,0.0,0.0,0.0,0.0
72133.33333333336,0.0,0.0,0.0,0.0
72166.66666666666,0.0,0.0,0.0,0.0
72200.0,0.0,0.0,0.0,0.0
72233.33333333336,0.0,0.0,0.0,0.0
72266.66666666666,0.0,0.0,0.0,0.0
72300.0,0.0,0.0,0.0,0.0
72333.33333333336,0.0,0.0,0.0,0.0
72366.66666666666,0.0,0.0,0.0,0.0
72400.0,0.0,0.0,0.0,0.0
72433.33333333336,0.0,0.0,0.0,0.0
72466.66666666666,0.0,0.0,0.0,0.0
72500.0,0.0,0.0,0.0,0.0
72533.33333333336,0.0,0.0,0.0,0.0
72566.66666666666,0.0,0.0,0.0,0.0
72600.0,0.0,0.0,0.0,0.0
72633.33333333336,0.0,0.0,0.0,0.0
72666.66666666666,0.0,0.0,0.0,0.0
72700.0,0.0,0.0,0.0,0.0
72733.33333333336,0.0,0.0,0.0,0.0
72766.66666666666,0.0,0.0,0.0,0.0
72800.0,0.0,0.0,0.0,0.0
72833.33333333336,0.0,0.0,0.0,0.0
72866.66666666666,0.0,0.0,0.0,0.0
72900.0,0.0,0.0,0.0,0.0
72933.33333333336,0.0,0.0,0.0,0.0
72966.66666666666,0.0,0.0,0.0,0.0
73000.0,0.0,0.0,0.0,0.0
73033.33333333336,0.0,0.0,0.0,0.0
73066.66666666666,0.0,0.0,0.0,0.0
73100.0,0.0,0.0,0.0,0.0
73133.33333333336,0.0,0.0,0.0,0.0
73166.66666666666,0.0,0.0,0.0,0.0
73200.0,0.0,0.0,0.0,0.0
73233.33333333336,0.0,0.0,0.0,0.0
73266.66666666666,0.0,0.0,0.0,0.0
73300.0,0.0,0.0,0.0,0.0
73333.33333333336,0.0,0.0,0.0,0.0
73366.66666666666,0.0,0.0,0.0,0.0
73400.0,0.0,0.0,0.0,0.0
73433.33333333336,0.0,0.0,0.0,0.0
73466.66666666666,0.0,0.0,0.0,0.0
73500.0,0.0,0.0,0.0,0.0
73533.33333333336,0.0,0.0,0.0,0.0
73566.66666666666,0.0,0.0,0.0,0.0
73600.0,0.0,0.0,0.0,0.0
73633.33333333336,0.0,0.0,0.0,0.0
73666.66666666666,0.0,0.0,0.0,0.0
73700.0,0.0,0.0,0.0,0.0
73733.33333333336,0.0,0.0,0.0,0.0
73766.66666666666,0.0,0.0,0.0,0.0
73800.0,0.0,0.0,0.0,0.0
73833.33333333336,0.0,0.0,0.0,0.0
73866.66666666666,0.0,0.0,0.0,0.0
73900.0,0.0,0.0,0.0,0.0
73933.33333333336,0.0,0.0,0.0,0.0
73966.66666666666,0.0,0.0,0.0,0.0
74000.0,0.0,0.0,0.0,0.0
74033.33333333336,0.0,0.0,0.0,0.0
74066.66666666666,0.0,0.0,0.0,0.0
74100.0,0.0,0.0,0.0,0.0
74133.33333333336,0.0,0.0,0.0,0.0
74166.66666666666,0.0,0.0,0.0,0.0
74200.0,0.0,0.0,0.0,0.0
74233.33333333336,0.0,0.0,0.0,0.0
74266.66666666666,0.0,0.0,0.0,0.0
74300.0,0.0,0.0,0.0,0.0
74333.33333333336,0.0,0.0,0.0,0.0
74366.66666666666,0.0,0.0,0.0,0.0
74400.0,0.0,0.0,0.0,0.0
74433.33333333336,0.0,0.0,0.0,0.0
74466.66666666666,0.0,0.0,0.0,0.0
74500.0,0.0,0.0,0.0,0.0
74533.33333333336,0.0,0.0,0.0,0.0
74566.66666666666,0.0,0.0,0.0,0.0
74600.0,0.0,0.0,0.0,0.0
74633.33333333336,0.0,0.0,0.0,0.0
74666.66666666666,0.0,0.0,0.0,0.0
74700.0,0.0,0.0,0.0,0.0
74733.33333333336,0.0,0.0,0.0,0.0
74766.66666666666,0.0,0.0,0.0,0.0
74800.0,0.0,0.0,0.0,0.0
74833.33333333336,0.0,0.0,0.0,0.0
74866.66666666666,0.0,0.0,0.0,0.0
74900.0,0.0,0.0,0.0,0.0
74933.33333333336,0.0,0.0,0.0,0.0
74966.66666666666,0.0,0.0,0.0,0.0
75000.0,0.0,0.0,0.0,0.0
75033.33333333336,0.0,0.0,0.0,0.0
75066.66666666666,0.0,0.0,0.0,0.0
75100.0,0.0,0.0,0.0,0.0
75133.33333333336,0.0,0.0,0.0,0.0
75166.66666666666,0.0,0.0,0.0,0.0
75200.0,0.0,0.0,0.0,0.0
75233.33333333336,0.0,0.0,0.0,0.0
75266.66666666666,0.0,0.0,0.0,0.0
75300.0,0.0,0.0,0.0,0.0
75333.33333333336,0.0,0.0,0.0,0.0
75366.66666666666,0.0,0.0,0.0,0.0
75400.0,0.0,0.0,0.0,0.0
75433.33333333336,0.0,0.0,0.0,0.0
75466.66666666666,0.0,0.0,0.0,0.0
75500.0,0.0,0.0,0.0,0.0
75533.33333333336,0.0,0.0,0.0,0.0
75566.66666666666,0.0,0.0,0.0,0.0
75600.0,0.0,0.0,0.0,0.0
75633.33333333336,0.0,0.0,0.0,0.0
75666.66666666666,0.0,0.0,0.0,0.0
75700.0,0.0,0.0,0.0,0.0
75733.33333333336,0.0,0.0,0.0,0.0
75766.66666666666,0.0,0.0,0.0,0.0
75800.0,0.0,0.0,0.0,0.0
75833.33333333336,0.0,0.0,0.0,0.0
75866.66666666666,0.0,0.0,0.0,0.0
75900.0,0.0,0.0,0.0,0.0
75933.33333333336,0.0,0.0,0.0,0.0
75966.66666666666,0.0,0.0,0.0,0.0
76000.0,0.0,0.0,0.0,0.0
76033.33333333336,0.0,0.0,0.0,0.0
76066.66666666666,0.0,0.0,0.0,0.0
76100.0,0.0,0.0,0.0,0.0
76133.33333333336,0.0,0.0,0.0,0.0
76166.66666666666,0.0,0.0,0.0,0.0
76200.0,0.0,0.0,0.0,0.0
76233.33333333336,0.0,0.0,0.0,0.0
76266.66666666666,0.0,0.0,0.0,0.0
76300.0,0.0,0.0,0.0,0.0
76333.33333333336,0.0,0.0,0.0,0.0
76366.66666666666,0.0,0.0,0.0,0.0
76400.0,0.0,0.0,0.0,0.0
76433.33333333336,0.0,0.0,0.0,0.0
76466.66666666666,0.0,0.0,0.0,0.0
76500.0,0.0,0.0,0.0,0.0
76533.33333333336,0.0,0.0,0.0,0.0
76566.66666666666,0.0,0.0,0.0,0.0
76600.0,0.0,0.0,0.0,0.0
76633.33333333336,0.0,0.0,0.0,0.0
76666.66666666666,0.0,0.0,0.0,0.0
76700.0,0.0,0.0,0.0,0.0
76733.33333333336,0.0,0.0,0.0,0.0
76766.66666666666,0.0,0.0,0.0,0.0
76800.0,0.0,0.0,0.0,0.0
76833.33333333336,0.0,0.0,0.0,0.0
76866.66666666666,0.0,0.0,0.0,0.0
76900.0,0.0,0.0,0.0,0.0
76933.33333333336,0.0,0.0,0.0,0.0
76966.66666666666,0.0,0.0,0.0,0.0
77000.0,0.0,0.0,0.0,0.0
77033.33333333336,0.0,0.0,0.0,0.0
77066.66666666666,0.0,0.0,0.0,0.0
77100.0,0.0,0.0,0.0,0.0
77133.33333333336,0.0,0.0,0.0,0.0
77166.66666666666,0.0,0.0,0.0,0.0
77200.0,0.0,0.0,0.0,0.0
77233.33333333336,0.0,0.0,0.0,0.0
77266.66666666666,0.0,0.0,0.0,0.0
77300.0,0.0,0.0,0.0,0.0
77333.33333333336,0.0,0.0,0.0,0.0
77366.66666666666,0.0,0.0,0.0,0.0
77400.0,0.0,0.0,0.0,0.0
77433.33333333336,0.0,0.0,0.0,0.0
77466.66666666666,0.0,0.0,0.0,0.0
77500.0,0.0,0.0,0.0,0.0
77533.33333333336,0.0,0.0,0.0,0.0
77566.66666666666,0.0,0.0,0.0,0.0
77600.0,0.0,0.0,0.0,0.0
77633.33333333336,0.0,0.0,0.0,0.0
77666.66666666666,0.0,0.0,0.0,0.0
77700.0,0.0,0.0,0.0,0.0
77733.33333333336,0.0,0.0,0.0,0.0
77766.66666666666,0.0,0.0,0.0,0.0
77800.0,0.0,0.0,0.0,0.0
77833.33333333336,0.0,0.0,0.0,0.0
77866.66666666666,0.0,0.0,0.0,0.0
77900.0,0.0,0.0,0.0,0.0
77933.33333333336,0.0,0.0,0.0,0.0
77966.66666666666,0.0,0.0,0.0,0.0
78000.0,0.0,0.0,0.0,0.0
78033.33333333336,0.0,0.0,0.0,0.0
78066.66666666666,0.0,0.0,0.0,0.0
78100.0,0.0,0.0,0.0,0.0
78133.33333333336,0.0,0.0,0.0,0.0
78166.66666666666,0.0,0.0,0.0,0.0
78200.0,0.0,0.0,0.0,0.0
78233.33333333336,0.0,0.0,0.0,0.0
78266.66666666666,0.0,0.0,0.0,0.0
78300.0,0.0,0.0,0.0,0.0
78333.33333333336,0.0,0.0,0.0,0.0
78366.66666666666,0.0,0.0,0.0,0.0
78400.0,0.0,0.0,0.0,0.0
78433.33333333336,0.0,0.0,0.0,0.0
78466.66666666666,0.0,0.0,0.0,0.0
78500.0,0.0,0.0,0.0,0.0
78533.33333333336,0.0,0.0,0.0,0.0
78566.66666666666,0.0,0.0,0.0,0.0
78600.0,0.0,0.0,0.0,0.0
78633.33333333336,0.0,0.0,0.0,0.0
78666.66666666666,0.0,0.0,0.0,0.0
78700.0,0.0,0.0,0.0,0.0
78733.33333333336,0.0,0.0,0.0,0.0
78766.66666666666,0.0,0.0,0.0,0.0
78800.0,0.0,0.0,0.0,0.0
78833.33333333336,0.0,0.0,0.0,0.0
78866.66666666666,0.0,0.0,0.0,0.0
78900.0,0.0,0.0,0.0,0.0
78933.33333333336,0.0,0.0,0.0,0.0
78966.66666666666,0.0,0.0,0.0,0.0
79000.0,0.0,0.0,0.0,0.0
79033.33333333336,0.0,0.0,0.0,0.0
79066.66666666666,0.0,0.0,0.0,0.0
79100.0,0.0,0.0,0.0,0.0
79133.33333333336,0.0,0.0,0.0,0.0
79166.66666666666,0.0,0.0,0.0,0.0
79200.0,0.0,0.0,0.0,0.0
79233.33333333336,0.0,0.0,0.0,0.0
79266.66666666666,0.0,0.0,0.0,0.0
79300.0,0.0,0.0,0.0,0.0
79333.33333333336,0.0,0.0,0.0,0.0
79366.66666666666,0.0,0.0,0.0,0.0
79400.0,0.0,0.0,0.0,0.0
79433.33333333336,0.0,0.0,0.0,0.0
79466.66666666666,0.0,0.0,0.0,0.0
79500.0,0.0,0.0,0.0,0.0
79533.33333333336,0.0,0.0,0.0,0.0
79566.66666666666,0.0,0.0,0.0,0.0
79600.0,0.0,0.0,0.0,0.0
79633.33333333336,0.0,0.0,0.0,0.0
79666.66666666666,0.0,0.0,0.0,0.0
79700.0,0.0,0.0,0.0,0.0
79733.33333333336,0.0,0.0,0.0,0.0
79766.66666666666,0.0,0.0,0.0,0.0
79800.0,0.0,0.0,0.0,0.0
79833.33333333336,0.0,0.0,0.0,0.0
79866.66666666666,0.0,0.0,0.0,0.0
79900.0,0.0,0.0,0.0,0.0
79933.33333333336,0.0,0.0,0.0,0.0
79966.66666666666,0.0,0.0,0.0,0.0
80000.0,0.0,0.0,0.0,0.0
80033.33333333336,0.0,0.0,0.0,0.0
80066.66666666666,0.0,0.0,0.0,0.0
80100.0,0.0,0.0,0.0,0.0
80133.33333333336,0.0,0.0,0.0,0.0
80166.66666666666,0.0,0.0,0.0,0.0
80200.0,0.0,0.0,0.0,0.0
80233.33333333336,0.0,0.0,0.0,0.0
80266.66666666666,0.0,0.0,0.0,0.0
80300.0,0.0,0.0,0.0,0.0
80333.33333333336,0.0,0.0,0.0,0.0
80366.66666666666,0.0,0.0,0.0,0.0
80400.0,0.0,0.0,0.0,0.0
80433.33333333336,0.0,0.0,0.0,0.0
80466.66666666666,0.0,0.0,0.0,0.0
80500.0,0.0,0.0,0.0,0.0
80533.33333333336,0.0,0.0,0.0,0.0
80566.66666666666,0.0,0.0,0.0,0.0
80600.0,0.0,0.0,0.0,0.0
80633.33333333336,0.0,0.0,0.0,0.0
80666.66666666666,0.0,0.0,0.0,0.0
80700.0,0.0,0.0,0.0,0.0
80733.33333333336,0.0,0.0,0.0,0.0
80766.66666666666,0.0,0.0,0.0,0.0
80800.0,0.0,0.0,0.0,0.0
80833.33333333336,0.0,0.0,0.0,0.0
80866.66666666666,0.0,0.0,0.0,0.0
80900.0,0.0,0.0,0.0,0.0
80933.33333333336,0.0,0.0,0.0,0.0
80966.66666666666,0.0,0.0,0.0,0.0
81000.0,0.0,0.0,0.0,0.0
81033.33333333336,0.0,0.0,0.0,0.0
81066.66666666666,0.0,0.0,0.0,0.0
81100.0,0.0,0.0,0.0,0.0
81133.33333333336,0.0,0.0,0.0,0.0
81166.66666666666,0.0,0.0,0.0,0.0
81200.0,0.0,0.0,0.0,0.0
81233.33333333336,0.0,0.0,0.0,0.0
81266.66666666666,0.0,0.0,0.0,0.0
81300.0,0.0,0.0,0.0,0.0
81333.33333333336,0.0,0.0,0.0,0.0
81366.66666666666,0.0,0.0,0.0,0.0
81400.0,0.0,0.0,0.0,0.0
81433.33333333336,0.0,0.0,0.0,0.0
81466.66666666666,0.0,0.0,0.0,0.0
81500.0,0.0,0.0,0.0,0.0
81533.33333333336,0.0,0.0,0.0,0.0
81566.66666666666,0.0,0.0,0.0,0.0
81600.0,0.0,0.0,0.0,0.0
81633.33333333336,0.0,0.0,0.0,0.0
81666.66666666666,0.0,0.0,0.0,0.0
81700.0,0.0,0.0,0.0,0.0
81733.33333333336,0.0,0.0,0.0,0.0
81766.66666666666,0.0,0.0,0.0,0.0
81800.0,0.0,0.0,0.0,0.0
81833.33333333336,0.0,0.0,0.0,0.0
81866.66666666666,0.0,0.0,0.0,0.0
81900.0,0.0,0.0,0.0,0.0
81933.33333333336,0.0,0.0,0.0,0.0
81966.66666666666,0.0,0.0,0.0,0.0
82000.0,0.0,0.0,0.0,0.0
82033.33333333336,0.0,0.0,0.0,0.0
82066.66666666666,0.0,0.0,0.0,0.0
82100.0,0.0,0.0,0.0,0.0
82133.33333333336,0.0,0.0,0.0,0.0
82166.66666666666,0.0,0.0,0.0,0.0
82200.0,0.0,0.0,0.0,0.0
82233.33333333336,0.0,0.0,0.0,0.0
82266.66666666666,0.0,0.0,0.0,0.0
82300.0,0.0,0.0,0.0,0.0
82333.33333333336,0.0,0.0,0.0,0.0
82366.66666666666,0.0,0.0,0.0,0.0
82400.0,0.0,0.0,0.0,0.0
82433.33333333336,0.0,0.0,0.0,0.0
82466.66666666666,0.0,0.0,0.0,0.0
82500.0,0.0,0.0,0.0,0.0
82533.33333333336,0.0,0.0,0.0,0.0
82566.66666666666,0.0,0.0,0.0,0.0
82600.0,0.0,0.0,0.0,0.0
82633.33333333336,0.0,0.0,0.0,0.0
82666.66666666666,0.0,0.0,0.0,0.0
82700.0,0.0,0.0,0.0,0.0
82733.33333333336,0.0,0.0,0.0,0.0
82766.66666666666,0.0,0.0,0.0,0.0
82800.0,0.0,0.0,0.0,0.0
82833.33333333336,0.0,0.0,0.0,0.0
82866.66666666666,0.0,0.0,0.0,0.0
82900.0,0.0,0.0,0.0,0.0
82933.33333333336,0.0,0.0,0.0,0.0
82966.66666666666,0.0,0.0,0.0,0.0
83000.0,0.0,0.0,0.0,0.0
83033.33333333336,0.0,0.0,0.0,0.0
83066.66666666666,0.0,0.0,0.0,0.0
83100.0,0.0,0.0,0.0,0.0
83133.33333333336,0.0,0.0,0.0,0.0
83166.66666666666,0.0,0.0,0.0,0.0
83200.0,0.0,0.0,0.0,0.0
83233.33333333336,0.0,0.0,0.0,0.0
83266.66666666666,0.0,0.0,0.0,0.0
83300.0,0.0,0.0,0.0,0.0
83333.33333333336,0.0,0.0,0.0,0.0
83366.66666666666,0.0,0.0,0.0,0.0
83400.0,0.0,0.0,0.0,0.0
83433.33333333336,0.0,0.0,0.0,0.0
83466.66666666666,0.0,0.0,0.0,0.0
83500.0,0.0,0.0,0.0,0.0
83533.33333333336,0.0,0.0,0.0,0.0
83566.66666666666,0.0,0.0,0.0,0.0
83600.0,0.0,0.0,0.0,0.0
83633.33333333336,0.0,0.0,0.0,0.0
83666.66666666666,0.0,0.0,0.0,0.0
83700.0,0.0,0.0,0.0,0.0
83733.33333333336,0.0,0.0,0.0,0.0
83766.66666666666,0.0,0.0,0.0,0.0
83800.0,0.0,0.0,0.0,0.0
83833.33333333336,0.0,0.0,0.0,0.0
83866.66666666666,0.0,0.0,0.0,0.0
83900.0,0.0,0.0,0.0,0.0
83933.33333333336,0.0,0.0,0.0,0.0
83966.66666666666,0.0,0.0,0.0,0.0
84000.0,0.0,0.0,0.0,0.0
84033.33333333336,0.0,0.0,0.0,0.0
84066.66666666666,0.0,0.0,0.0,0.0
84100.0,0.0,0.0,0.0,0.0
84133.33333333336,0.0,0.0,0.0,0.0
84166.66666666666,0.0,0.0,0.0,0.0
84200.0,0.0,0.0,0.0,0.0
84233.33333333336,0.0,0.0,0.0,0.0
84266.66666666666,0.0,0.0,0.0,0.0
84300.0,0.0,0.0,0.0,0.0
84333.33333333336,0.0,0.0,0.0,0.0
84366.66666666666,0.0,0.0,0.0,0.0
84400.0,0.0,0.0,0.0,0.0
84433.33333333336,0.0,0.0,0.0,0.0
84466.66666666666,0.0,0.0,0.0,0.0
84500.0,0.0,0.0,0.0,0.0
84533.33333333336,0.0,0.0,0.0,0.0
84566.66666666666,0.0,0.0,0.0,0.0
84600.0,0.0,0.0,0.0,0.0
84633.33333333336,0.0,0.0,0.0,0.0
84666.66666666666,0.0,0.0,0.0,0.0
84700.0,0.0,0.0,0.0,0.0
84733.33333333336,0.0,0.0,0.0,0.0
84766.66666666666,0.0,0.0,0.0,0.0
84800.0,0.0,0.0,0.0,0.0
84833.33333333336,0.0,0.0,0.0,0.0
84866.66666666666,0.0,0.0,0.0,0.0
84900.0,0.0,0.0,0.0,0.0
84933.33333333336,0.0,0.0,0.0,0.0
84966.66666666666,0.0,0.0,0.0,0.0
85000.0,0.0,0.0,0.0,0.0
85033.33333333336,0.0,0.0,0.0,0.0
85066.66666666666,0.0,0.0,0.0,0.0
85100.0,0.0,0.0,0.0,0.0
85133.33333333336,0.0,0.0,0.0,0.0
85166.66666666666,0.0,0.0,0.0,0.0
85200.0,0.0,0.0,0.0,0.0
85233.33333333336,0.0,0.0,0.0,0.0
85266.66666666666,0.0,0.0,0.0,0.0
85300.0,0.0,0.0,0.0,0.0
85333.33333333336,0.0,0.0,0.0,0.0
85366.66666666666,0.0,0.0,0.0,0.0
85400.0,0.0,0.0,0.0,0.0
85433.33333333336,0.0,0.0,0.0,0.0
85466.66666666666,0.0,0.0,0.0,0.0
85500.0,0.0,0.0,0.0,0.0
85533.33333333336,0.0,0.0,0.0,0.0
85566.66666666666,0.0,0.0,0.0,0.0
85600.0,0.0,0.0,0.0,0.0
85633.33333333336,0.0,0.0,0.0,0.0
85666.66666666666,0.0,0.0,0.0,0.0
85700.0,0.0,0.0,0.0,0.0
85733.33333333336,0.0,0.0,0.0,0.0
85766.66666666666,0.0,0.0,0.0,0.0
85800.0,0.0,0.0,0.0,0.0
85833.33333333336,0.0,0.0,0.0,0.0
85866.66666666666,0.0,0.0,0.0,0.0
85900.0,0.0,0.0,0.0,0.0
85933.33333333336,0.0,0.0,0.0,0.0
85966.66666666666,0.0,0.0,0.0,0.0
86000.0,0.0,0.0,0.0,0.0
86033.33333333336,0.0,0.0,0.0,0.0
86066.66666666666,0.0,0.0,0.0,0.0
86100.0,0.0,0.0,0.0,0.0
86133.33333333336,0.0,0.0,0.0,0.0
86166.66666666666,0.0,0.0,0.0,0.0
86200.0,0.0,0.0,0.0,0.0
86233.33333333336,0.0,0.0,0.0,0.0
86266.66666666666,0.0,0.0,0.0,0.0
86300.0,0.0,0.0,0.0,0.0
86333.33333333336,0.0,0.0,0.0,0.0
86366.66666666666,0.0,0.0,0.0,0.0
86400.0,0.0,0.0,0.0,0.0
86433.33333333336,0.0,0.0,0.0,0.0
86466.66666666666,0.0,0.0,0.0,0.0
86500.0,0.0,0.0,0.0,0.0
86533.33333333336,0.0,0.0,0.0,0.0
86566.66666666666,0.0,0.0,0.0,0.0
86600.0,0.0,0.0,0.0,0.0
86633.33333333336,0.0,0.0,0.0,0.0
86666.66666666666,0.0,0.0,0.0,0.0
86700.0,0.0,0.0,0.0,0.0
86733.33333333336,0.0,0.0,0.0,0.0
86766.66666666666,0.0,0.0,0.0,0.0
86800.0,0.0,0.0,0.0,0.0
86833.33333333336,0.0,0.0,0.0,0.0
86866.66666666666,0.0,0.0,0.0,0.0
86900.0,0.0,0.0,0.0,0.0
86933.33333333336,0.0,0.0,0.0,0.0
86966.66666666666,0.0,0.0,0.0,0.0
87000.0,0.0,0.0,0.0,0.0
87033.33333333336,0.0,0.0,0.0,0.0
87066.66666666666,0.0,0.0,0.0,0.0
87100.0,0.0,0.0,0.0,0.0
87133.33333333336,0.0,0.0,0.0,0.0
87166.66666666666,0.0,0.0,0.0,0.0
87200.0,0.0,0.0,0.0,0.0
87233.33333333336,0.0,0.0,0.0,0.0
87266.66666666666,0.0,0.0,0.0,0.0
87300.0,0.0,0.0,0.0,0.0
87333.33333333336,0.0,0.0,0.0,0.0
87366.66666666666,0.0,0.0,0.0,0.0
87400.0,0.0,0.0,0.0,0.0
87433.33333333336,0.0,0.0,0.0,0.0
87466.66666666666,0.0,0.0,0.0,0.0
87500.0,0.0,0.0,0.0,0.0
87533.33333333336,0.0,0.0,0.0,0.0
87566.66666666666,0.0,0.0,0.0,0.0
87600.0,0.0,0.0,0.0,0.0
87633.33333333336,0.0,0.0,0.0,0.0
87666.66666666666,0.0,0.0,0.0,0.0
87700.0,0.0,0.0,0.0,0.0
87733.33333333336,0.0,0.0,0.0,0.0
87766.66666666666,0.0,0.0,0.0,0.0
87800.0,0.0,0.0,0.0,0.0
87833.33333333336,0.0,0.0,0.0,0.0
87866.66666666666,0.0,0.0,0.0,0.0
87900.0,0.0,0.0,0.0,0.0
87933.33333333336,0.0,0.0,0.0,0.0
87966.66666666666,0.0,0.0,0.0,0.0
88000.0,0.0,0.0,0.0,0.0
88033.33333333336,0.0,0.0,0.0,0.0
88066.66666666666,0.0,0.0,0.0,0.0
88100.0,0.0,0.0,0.0,0.0
88133.33333333336,0.0,0.0,0.0,0.0
88166.66666666666,0.0,0.0,0.0,0.0
88200.0,0.0,0.0,0.0,0.0
88233.33333333336,0.0,0.0,0.0,0.0
88266.66666666666,0.0,0.0,0.0,0.0
88300.0,0.0,0.0,0.0,0.0
88333.33333333336,0.0,0.0,0.0,0.0
88366.66666666666,0.0,0.0,0.0,0.0
88400.0,0.0,0.0,0.0,0.0
88433.33333333336,0.0,0.0,0.0,0.0
88466.66666666666,0.0,0.0,0.0,0.0
88500.0,0.0,0.0,0.0,0.0
88533.33333333336,0.0,0.0,0.0,0.0
88566.66666666666,0.0,0.0,0.0,0.0
88600.0,0.0,0.0,0.0,0.0
88633.33333333336,0.0,0.0,0.0,0.0
88666.66666666666,0.0,0.0,0.0,0.0
88700.0,0.0,0.0,0.0,0.0
88733.33333333336,0.0,0.0,0.0,0.0
88766.66666666666,0.0,0.0,0.0,0.0
88800.0,0.0,0.0,0.0,0.0
88833.33333333336,0.0,0.0,0.0,0.0
88866.66666666666,0.0,0.0,0.0,0.0
88900.0,0.0,0.0,0.0,0.0
88933.33333333336,0.0,0.0,0.0,0.0
88966.66666666666,0.0,0.0,0.0,0.0
89000.0,0.0,0.0,0.0,0.0
89033.33333333336,0.0,0.0,0.0,0.0
89066.66666666666,0.0,0.0,0.0,0.0
89100.0,0.0,0.0,0.0,0.0
89133.33333333336,0.0,0.0,0.0,0.0
89166.66666666666,0.0,0.0,0.0,0.0
89200.0,0.0,0.0,0.0,0.0
89233.33333333336,0.0,0.0,0.0,0.0
89266.66666666666,0.0,0.0,0.0,0.0
89300.0,0.0,0.0,0.0,0.0
89333.33333333336,0.0,0.0,0.0,0.0
89366.66666666666,0.0,0.0,0.0,0.0
89400.0,0.0,0.0,0.0,0.0
89433.33333333336,0.0,0.0,0.0,0.0
89466.66666666666,0.0,0.0,0.0,0.0
89500.0,0.0,0.0,0.0,0.0
89533.33333333336,0.0,0.0,0.0,0.0
89566.66666666666,0.0,0.0,0.0,0.0
89600.0,0.0,0.0,0.0,0.0
89633.33333333336,0.0,0.0,0.0,0.0
89666.66666666666,0.0,0.0,0.0,0.0
89700.0,0.0,0.0,0.0,0.0
89733.33333333336,0.0,0.0,0.0,0.0
89766.66666666666,0.0,0.0,0.0,0.0
89800.0,0.0,0.0,0.0,0.0
89833.33333333336,0.0,0.0,0.0,0.0
89866.66666666666,0.0,0.0,0.0,0.0
89900.0,0.0,0.0,0.0,0.0
89933.33333333336,0.0,0.0,0.0,0.0
89966.66666666666,0.0,0.0,0.0,0.0
90000.0,0.0,0.0,0.0,0.0
90033.33333333336,0.0,0.0,0.0,0.0
90066.66666666666,0.0,0.0,0.0,0.0
90100.0,0.0,0.0,0.0,0.0
90133.33333333336,0.0,0.0,0.0,0.0
90166.66666666666,0.0,0.0,0.0,0.0
90200.0,0.0,0.0,0.0,0.0
90233.33333333336,0.0,0.0,0.0,0.0
90266.66666666666,0.0,0.0,0.0,0.0
90300.0,0.0,0.0,0.0,0.0
90333.33333333336,0.0,0.0,0.0,0.0
90366.66666666666,0.0,0.0,0.0,0.0
90400.0,0.0,0.0,0.0,0.0
90433.33333333336,0.0,0.0,0.0,0.0
90466.66666666666,0.0,0.0,0.0,0.0
90500.0,0.0,0.0,0.0,0.0
90533.33333333336,0.0,0.0,0.0,0.0
90566.66666666666,0.0,0.0,0.0,0.0
90600.0,0.0,0.0,0.0,0.0
90633.33333333336,0.0,0.0,0.0,0.0
90666.66666666666,0.0,0.0,0.0,0.0
90700.0,0.0,0.0,0.0,0.0
90733.33333333336,0.0,0.0,0.0,0.0
90766.66666666666,0.0,0.0,0.0,0.0
90800.0,0.0,0.0,0.0,0.0
90833.33333333336,0.0,0.0,0.0,0.0
90866.66666666666,0.0,0.0,0.0,0.0
90900.0,0.0,0.0,0.0,0.0
90933.33333333336,0.0,0.0,0.0,0.0
90966.66666666666,0.0,0.0,0.0,0.0
91000.0,0.0,0.0,0.0,0.0
91033.33333333336,0.0,0.0,0.0,0.0
91066.66666666666,0.0,0.0,0.0,0.0
91100.0,0.0,0.0,0.0,0.0
91133.33333333336,0.0,0.0,0.0,0.0
91166.66666666666,0.0,0.0,0.0,0.0
91200.0,0.0,0.0,0.0,0.0
91233.33333333336,0.0,0.0,0.0,0.0
91266.66666666666,0.0,0.0,0.0,0.0
91300.0,0.0,0.0,0.0,0.0
91333.33333333336,0.0,0.0,0.0,0.0
91366.66666666666,0.0,0.0,0.0,0.0
91400.0,0.0,0.0,0.0,0.0
91433.33333333336,0.0,0.0,0.0,0.0
91466.66666666666,0.0,0.0,0.0,0.0
91500.0,0.0,0.0,0.0,0.0
91533.33333333336,0.0,0.0,0.0,0.0
91566.66666666666,0.0,0.0,0.0,0.0
91600.0,0.0,0.0,0.0,0.0
91633.33333333336,0.0,0.0,0.0,0.0
91666.66666666666,0.0,0.0,0.0,0.0
91700.0,0.0,0.0,0.0,0.0
91733.33333333336,0.0,0.0,0.0,0.0
91766.66666666666,0.0,0.0,0.0,0.0
91800.0,0.0,0.0,0.0,0.0
91833.33333333336,0.0,0.0,0.0,0.0
91866.66666666666,0.0,0.0,0.0,0.0
91900.0,0.0,0.0,0.0,0.0
91933.33333333336,0.0,0.0,0.0,0.0
91966.66666666666,0.0,0.0,0.0,0.0
92000.0,0.0,0.0,0.0,0.0
92033.33333333336,0.0,0.0,0.0,0.0
92066.66666666666,0.0,0.0,0.0,0.0
92100.0,0.0,0.0,0.0,0.0
92133.33333333336,0.0,0.0,0.0,0.0
92166.66666666666,0.0,0.0,0.0,0.0
92200.0,0.0,0.0,0.0,0.0
92233.33333333336,0.0,0.0,0.0,0.0
92266.66666666666,0.0,0.0,0.0,0.0
92300.0,0.0,0.0,0.0,0.0
92333.33333333336,0.0,0.0,0.0,0.0
92366.66666666666,0.0,0.0,0.0,0.0
92400.0,0.0,0.0,0.0,0.0
92433.33333333336,0.0,0.0,0.0,0.0
92466.66666666666,0.0,0.0,0.0,0.0
92500.0,0.0,0.0,0.0,0.0
92533.33333333336,0.0,0.0,0.0,0.0
92566.66666666666,0.0,0.0,0.0,0.0
92600.0,0.0,0.0,0.0,0.0
92633.33333333336,0.0,0.0,0.0,0.0
92666.66666666666,0.0,0.0,0.0,0.0
92700.0,0.0,0.0,0.0,0.0
92733.33333333336,0.0,0.0,0.0,0.0
92766.66666666666,0.0,0.0,0.0,0.0
92800.0,0.0,0.0,0.0,0.0
92833.33333333336,0.0,0.0,0.0,0.0
92866.66666666666,0.0,0.0,0.0,0.0
92900.0,0.0,0.0,0.0,0.0
92933.33333333336,0.0,0.0,0.0,0.0
92966.66666666666,0.0,0.0,0.0,0.0
93000.0,0.0,0.0,0.0,0.0
93033.33333333336,0.0,0.0,0.0,0.0
93066.66666666666,0.0,0.0,0.0,0.0
93100.0,0.0,0.0,0.0,0.0
93133.33333333336,0.0,0.0,0.0,0.0
93166.66666666666,0.0,0.0,0.0,0.0
93200.0,0.0,0.0,0.0,0.0
93233.33333333336,0.0,0.0,0.0,0.0
93266.66666666666,0.0,0.0,0.0,0.0
93300.0,0.0,0.0,0.0,0.0
93333.33333333336,0.0,0.0,0.0,0.0
93366.66666666666,0.0,0.0,0.0,0.0
93400.0,0.0,0.0,0.0,0.0
93433.33333333336,0.0,0.0,0.0,0.0
93466.66666666666,0.0,0.0,0.0,0.0
93500.0,0.0,0.0,0.0,0.0
93533.33333333336,0.0,0.0,0.0,0.0
93566.66666666666,0.0,0.0,0.0,0.0
93600.0,0.0,0.0,0.0,0.0
93633.33333333336,0.0,0.0,0.0,0.0
93666.66666666666,0.0,0.0,0.0,0.0
93700.0,0.0,0.0,0.0,0.0
93733.33333333336,0.0,0.0,0.0,0.0
93766.66666666666,0.0,0.0,0.0,0.0
93800.0,0.0,0.0,0.0,0.0
93833.33333333336,0.0,0.0,0.0,0.0
93866.66666666666,0.0,0.0,0.0,0.0
93900.0,0.0,0.0,0.0,0.0
93933.33333333336,0.0,0.0,0.0,0.0
93966.66666666666,0.0,0.0,0.0,0.0
94000.0,0.0,0.0,0.0,0.0
94033.33333333336,0.0,0.0,0.0,0.0
94066.66666666666,0.0,0.0,0.0,0.0
94100.0,0.0,0.0,0.0,0.0
94133.33333333336,0.0,0.0,0.0,0.0
94166.66666666666,0.0,0.0,0.0,0.0
94200.0,0.0,0.0,0.0,0.0
94233.33333333336,0.0,0.0,0.0,0.0
94266.66666666666,0.0,0.0,0.0,0.0
94300.0,0.0,0.0,0.0,0.0
94333.33333333336,0.0,0.0,0.0,0.0
94366.66666666666,0.0,0.0,0.0,0.0
94400.0,0.0,0.0,0.0,0.0
94433.33333333336,0.0,0.0,0.0,0.0
94466.66666666666,0.0,0.0,0.0,0.0
94500.0,0.0,0.0,0.0,0.0
94533.33333333336,0.0,0.0,0.0,0.0
94566.66666666666,0.0,0.0,0.0,0.0
94600.0,0.0,0.0,0.0,0.0
94633.33333333336,0.0,0.0,0.0,0.0
94666.66666666666,0.0,0.0,0.0,0.0
94700.0,0.0,0.0,0.0,0.0
94733.33333333336,0.0,0.0,0.0,0.0
94766.66666666666,0.0,0.0,0.0,0.0
94800.0,0.0,0.0,0.0,0.0
94833.33333333336,0.0,0.0,0.0,0.0
94866.66666666666,0.0,0.0,0.0,0.0
94900.0,0.0,0.0,0.0,0.0
94933.33333333336,0.0,0.0,0.0,0.0
94966.66666666666,0.0,0.0,0.0,0.0
95000.0,0.0,0.0,0.0,0.0
95033.33333333336,0.0,0.0,0.0,0.0
95066.66666666666,0.0,0.0,0.0,0.0
95100.0,0.0,0.0,0.0,0.0
95133.33333333336,0.0,0.0,0.0,0.0
95166.66666666666,0.0,0.0,0.0,0.0
95200.0,0.0,0.0,0.0,0.0
95233.33333333336,0.0,0.0,0.0,0.0
95266.66666666666,0.0,0.0,0.0,0.0
95300.0,0.0,0.0,0.0,0.0
95333.33333333336,0.0,0.0,0.0,0.0
95366.66666666666,0.0,0.0,0.0,0.0
95400.0,0.0,0.0,0.0,0.0
95433.33333333336,0.0,0.0,0.0,0.0
95466.66666666666,0.0,0.0,0.0,0.0
95500.0,0.0,0.0,0.0,0.0
95533.33333333336,0.0,0.0,0.0,0.0
95566.66666666666,0.0,0.0,0.0,0.0
95600.0,0.0,0.0,0.0,0.0
95633.33333333336,0.0,0.0,0.0,0.0
95666.66666666666,0.0,0.0,0.0,0.0
95700.0,0.0,0.0,0.0,0.0
95733.33333333336,0.0,0.0,0.0,0.0
95766.66666666666,0.0,0.0,0.0,0.0
95800.0,0.0,0.0,0.0,0.0
95833.33333333336,0.0,0.0,0.0,0.0
95866.66666666666,0.0,0.0,0.0,0.0
95900.0,0.0,0.0,0.0,0.0
95933.33333333336,0.0,0.0,0.0,0.0
95966.66666666666,0.0,0.0,0.0,0.0
96000.0,0.0,0.0,0.0,0.0
96033.33333333336,0.0,0.0,0.0,0.0
96066.66666666666,0.0,0.0,0.0,0.0
96100.0,0.0,0.0,0.0,0.0
96133.33333333336,0.0,0.0,0.0,0.0
96166.66666666666,0.0,0.0,0.0,0.0
96200.0,0.0,0.0,0.0,0.0
96233.33333333336,0.0,0.0,0.0,0.0
96266.66666666666,0.0,0.0,0.0,0.0
96300.0,0.0,0.0,0.0,0.0
96333.33333333336,0.0,0.0,0.0,0.0
96366.66666666666,0.0,0.0,0.0,0.0
96400.0,0.0,0.0,0.0,0.0
96433.33333333336,0.0,0.0,0.0,0.0
96466.66666666666,0.0,0.0,0.0,0.0
96500.0,0.0,0.0,0.0,0.0
96533.33333333336,0.0,0.0,0.0,0.0
96566.66666666666,0.0,0.0,0.0,0.0
96600.0,0.0,0.0,0.0,0.0
96633.33333333336,0.0,0.0,0.0,0.0
96666.66666666666,0.0,0.0,0.0,0.0
96700.0,0.0,0.0,0.0,0.0
96733.33333333336,0.0,0.0,0.0,0.0
96766.66666666666,0.0,0.0,0.0,0.0
96800.0,0.0,0.0,0.0,0.0
96833.33333333336,0.0,0.0,0.0,0.0
96866.66666666666,0.0,0.0,0.0,0.0
96900.0,0.0,0.0,0.0,0.0
96933.33333333336,0.0,0.0,0.0,0.0
96966.66666666666,0.0,0.0,0.0,0.0
97000.0,0.0,0.0,0.0,0.0
97033.33333333336,0.0,0.0,0.0,0.0
97066.66666666666,0.0,0.0,0.0,0.0
97100.0,0.0,0.0,0.0,0.0
97133.33333333336,0.0,0.0,0.0,0.0
97166.66666666666,0.0,0.0,0.0,0.0
97200.0,0.0,0.0,0.0,0.0
97233.33333333336,0.0,0.0,0.0,0.0
97266.66666666666,0.0,0.0,0.0,0.0
97300.0,0.0,0.0,0.0,0.0
97333.33333333336,0.0,0.0,0.0,0.0
97366.66666666666,0.0,0.0,0.0,0.0
97400.0,0.0,0.0,0.0,0.0
97433.33333333336,0.0,0.0,0.0,0.0
97466.66666666666,0.0,0.0,0.0,0.0
97500.0,0.0,0.0,0.0,0.0
97533.33333333336,0.0,0.0,0.0,0.0
97566.66666666666,0.0,0.0,0.0,0.0
97600.0,0.0,0.0,0.0,0.0
97633.33333333336,0.0,0.0,0.0,0.0
97666.66666666666,0.0,0.0,0.0,0.0
97700.0,0.0,0.0,0.0,0.0
97733.33333333336,0.0,0.0,0.0,0.0
97766.66666666666,0.0,0.0,0.0,0.0
97800.0,0.0,0.0,0.0,0.0
97833.33333333336,0.0,0.0,0.0,0.0
97866.66666666666,0.0,0.0,0.0,0.0
97900.0,0.0,0.0,0.0,0.0
97933.33333333336,0.0,0.0,0.0,0.0
97966.66666666666,0.0,0.0,0.0,0.0
98000.0,0.0,0.0,0.0,0.0
98033.33333333336,0.0,0.0,0.0,0.0
98066.66666666666,0.0,0.0,0.0,0.0
98100.0,0.0,0.0,0.0,0.0
98133.33333333336,0.0,0.0,0.0,0.0
98166.66666666666,0.0,0.0,0.0,0.0
98200.0,0.0,0.0,0.0,0.0
98233.33333333336,0.0,0.0,0.0,0.0
98266.66666666666,0.0,0.0,0.0,0.0
98300.0,0.0,0.0,0.0,0.0
98333.33333333336,0.0,0.0,0.0,0.0
98366.66666666666,0.0,0.0,0.0,0.0
98400.0,0.0,0.0,0.0,0.0
98433.33333333336,0.0,0.0,0.0,0.0
98466.66666666666,0.0,0.0,0.0,0.0
98500.0,0.0,0.0,0.0,0.0
98533.33333333336,0.0,0.0,0.0,0.0
98566.66666666666,0.0,0.0,0.0,0.0
98600.0,0.0,0.0,0.0,0.0
98633.33333333336,0.0,0.0,0.0,0.0
98666.66666666666,0.0,0.0,0.0,0.0
98700.0,0.0,0.0,0.0,0.0
98733.33333333336,0.0,0.0,0.0,0.0
98766.66666666666,0.0,0.0,0.0,0.0
98800.0,0.0,0.0,0.0,0.0
98833.33333333336,0.0,0.0,0.0,0.0
98866.66666666666,0.0,0.0,0.0,0.0
98900.0,0.0,0.0,0.0,0.0
98933.33333333336,0.0,0.0,0.0,0.0
98966.66666666666,0.0,0.0,0.0,0.0
99000.0,0.0,0.0,0.0,0.0
99033.33333333336,0.0,0.0,0.0,0.0
99066.66666666666,0.0,0.0,0.0,0.0
99100.0,0.0,0.0,0.0,0.0
99133.33333333336,0.0,0.0,0.0,0.0
99166.66666666666,0.0,0.0,0.0,0.0
99200.0,0.0,0.0,0.0,0.0
99233.33333333336,0.0,0.0,0.0,0.0
99266.66666666666,0.0,0.0,0.0,0.0
99300.0,0.0,0.0,0.0,0.0
99333.33333333336,0.0,0.0,0.0,0.0
99366.66666666666,0.0,0.0,0.0,0.0
99400.0,0.0,0.0,0.0,0.0
99433.33333333336,0.0,0.0,0.0,0.0
99466.66666666666,0.0,0.0,0.0,0.0
99500.0,0.0,0.0,0.0,0.0
99533.33333333336,0.0,0.0,0.0,0.0
99566.66666666666,0.0,0.0,0.0,0.0
99600.0,0.0,0.0,0.0,0.0
99633.33333333336,0.0,0.0,0.0,0.0
99666.66666666666,0.0,0.0,0.0,0.0
99700.0,0.0,0.0,0.0,0.0
99733.33333333336,0.0,0.0,0.0,0.0
99766.66666666666,0.0,0.0,0.0,0.0
99800.0,0.0,0.0,0.0,0.0
99833.33333333336,0.0,0.0,0.0,0.0
99866.66666666666,0.0,0.0,0.0,0.0
99900.0,0.0,0.0,0.0,0.0
99933.33333333336,0.0,0.0,0.0,0.0
99966.66666666666,0.0,0.0,0.0,0.0


==> anc/td_baseline_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
33.33333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
66.66666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
100.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
133.33333333333331,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
166.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
200.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
233.33333333333334,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
266.66666666666663,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
300.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
333.3333333333334,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
366.66666666666663,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
400.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
433.33333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
466.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
500.0000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
533.3333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
566.6666666666669,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
600.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
633.3333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
666.6666666666669,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
700.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
733.3333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
766.6666666666669,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
800.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
833.3333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
866.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
900.0000000000002,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
933.3333333333334,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
966.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1000.0000000000002,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1033.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1066.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1100.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1133.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1166.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1200.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1233.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1266.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1300.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1333.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1366.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1400.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1433.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1466.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1500.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1533.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1566.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1600.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1633.3333333333337,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1666.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1700.0000000000005,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1733.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1766.6666666666665,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1800.0000000000005,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1833.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1866.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1900.0000000000005,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1933.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
1966.6666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2000.0000000000005,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2033.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2066.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2100.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2133.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2166.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2200.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2233.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2266.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2300.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2333.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2366.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2400.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2433.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2466.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2500.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2533.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2566.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2600.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2633.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2666.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2700.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2733.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2766.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2800.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2833.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2866.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2900.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2933.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
2966.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3000.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3033.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3066.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3100.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3133.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3166.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3200.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3233.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3266.6666666666674,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3300.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3333.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3366.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3400.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3433.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3466.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3500.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3533.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3566.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3600.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3633.333333333333,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3666.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3700.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3733.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3766.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3800.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3833.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3866.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3900.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3933.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
3966.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4000.000000000001,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4033.3333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4066.666666666667,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4100.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4133.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4166.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4200.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4233.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4266.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4300.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4333.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4366.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4400.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4433.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4466.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4500.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4533.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4566.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4600.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4633.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4666.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4700.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4733.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4766.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4800.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4833.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4866.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4900.0,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4933.333333333335,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
4966.666666666666,173.84472417135052,387.2056018400688,561.0503260114193,-213.3608776687183
5000.0,173.92097776559353,386.92043204078504,560.8414098063786,-212.9994542751915
5033.333333333335,173.9817753540279,386.77325815922865,560.7550335132565,-212.79148280520076
5066.666666666666,174.09720238032853,386.82871051319717,560.9259128935257,-212.73150813286864
5100.0,174.41973023270296,387.15818004186616,561.5779102745691,-212.7384498091632
5133.333333333335,175.02226430455497,387.7220570892604,562.7443213938153,-212.6997927847054
5166.666666666666,175.89560376331346,388.56336073345193,564.4589644967654,-212.66775697013847
5200.0,176.72995103961722,389.58008808482384,566.3100391244411,-212.85013704520662
5233.333333333335,177.37377928059354,389.89530564498193,567.2690849255755,-212.5215263643884
5266.666666666666,178.2784670490027,390.24534359680615,568.5238106458089,-211.96687654780345
5300.0,179.3300955962912,390.6370550403583,569.9671506366494,-211.3069594440671
5333.333333333335,180.4259945442568,391.0340949282559,571.4600894725127,-210.6081003839991
5366.666666666666,181.34428585016335,391.3678815708505,572.7121674210139,-210.02359572068715
5400.0,182.4035877887784,391.9698748462459,574.3734626350242,-209.5662870574675
5433.333333333335,183.6087889762505,392.7484484688874,576.3572374451379,-209.13965949263687
5466.666666666666,185.08518285656538,393.4734850108446,578.55866786741,-208.38830215427924
5500.0,186.3462956996928,393.75644942103185,580.1027451207246,-207.41015372133904
5533.333333333335,187.51128266983935,394.19956564665665,581.710848316496,-206.6882829768173
5566.666666666666,188.541000397337,394.7453829353203,583.2863833326574,-206.20438253798332
5600.0,189.29978815366934,395.10471559676574,584.4045037504351,-205.8049274430964
5633.333333333335,190.00816456073602,395.3431777627422,585.3513423234782,-205.33501320200617
5666.666666666666,190.74133034263602,395.75287278267547,586.4942031253115,-205.01154244003945
5700.0,191.2649957759321,395.9660552207711,587.2310509967033,-204.70105944483902
5733.333333333335,191.59269825525826,395.9089060124466,587.5016042677048,-204.31620775718835
5766.666666666666,191.75301274460617,395.7494943474792,587.5025070920854,-203.99648160287302
5800.0,191.9250508077401,395.594412333149,587.5194631408891,-203.66936152540893
5833.333333333335,192.2208224421826,395.6266868119041,587.8475092540867,-203.4058643697215
5866.666666666666,192.59225558391435,395.68682789205485,588.2790834759692,-203.0945723081405
5900.0,193.08585878192093,395.8393136195913,588.9251724015122,-202.75345483767035
5933.333333333335,193.7484236800865,396.06892206253394,589.8173457426204,-202.32049838244745
5966.666666666666,194.5984499517603,396.4324999405821,591.0309498923424,-201.8340499888218
6000.0,195.46862881274362,396.7478302040831,592.2164590168267,-201.27920139133946
6033.333333333335,196.22515568691082,396.92977411620615,593.1549298031169,-200.70461842929532
6066.666666666666,196.93824158387602,397.13514648214226,594.0733880660183,-200.19690489826624
6100.0,197.4215969506071,397.18088884088195,594.602485791489,-199.75929189027485
6133.333333333335,197.71091010637772,397.22463295245547,594.9355430588332,-199.51372284607774
6166.666666666666,198.0281133864535,397.2144489133128,595.2425622997663,-199.18633552685932
6200.0,198.70466082398795,397.2828287687238,595.9874895927118,-198.57816794473584
6233.333333333335,199.36468502781187,397.4293997170846,596.7940847448965,-198.06471468927273
6266.666666666666,199.93365877652292,397.5128431352972,597.4465019118202,-197.57918435877428
6300.0,200.82958384698915,397.59124580198295,598.4208296489721,-196.7616619549938
6333.333333333335,201.29696049239217,397.48503031063717,598.7819908030293,-196.188069818245
6366.666666666666,201.7376542085142,397.43909154937364,599.1767457578878,-195.70143734085946
6400.0,201.8508092991342,397.20667795523315,599.0574872543673,-195.35586865609895
6433.333333333335,201.5688357285108,396.93569391362547,598.5045296421363,-195.36685818511467
6466.666666666666,201.26034775712742,396.80770563665897,598.0680533937864,-195.54735787953155
6500.000000000001,201.03066356843337,396.77009125232934,597.8007548207627,-195.73942768389597
6533.333333333335,200.88463662083635,396.94177271920205,597.8264093400384,-196.0571360983657
6566.666666666666,200.7822499313708,397.3356556528529,598.1179055842238,-196.55340572148208
6600.000000000002,200.47922818193794,397.68378055923233,598.1630087411703,-197.2045523772944
6633.333333333334,199.83955982636996,397.6362490713564,597.4758088977264,-197.79668924498645
6666.666666666666,198.90963566907968,397.18352381823485,596.0931594873146,-198.27388814915517
6700.000000000002,197.78406943374932,396.4861051675319,594.2701746012813,-198.70203573378257
6733.333333333334,196.98878830817978,396.2665195204031,593.2553078285829,-199.27773121222333
6766.666666666666,196.2553717956064,396.0301836272662,592.2855554228726,-199.77481183165978
6800.000000000002,195.6800068692292,395.79990148408746,591.4799083533167,-200.11989461485825
6833.333333333334,195.25144761974113,395.58355545149095,590.8350030712321,-200.33210783174982
6866.666666666666,194.8476961069737,395.42844975499787,590.2761458619716,-200.58075364802417
6900.000000000002,194.71395220731807,395.44296889713735,590.1569211044555,-200.72901668981928
6933.333333333334,194.93685831406154,395.87162430653035,590.8084826205919,-200.9347659924688
6966.666666666666,196.01192780160014,396.71487378771525,592.7268015893154,-200.7029459861151
7000.000000000002,197.35193205326306,397.6800411568233,595.0319732100863,-200.32810910356022
7033.333333333334,198.68105078749514,398.7162279574967,597.3972787449918,-200.03517717000156
7066.666666666666,199.9007985851837,399.83880467890486,599.7396032640886,-199.93800609372116
7100.000000000002,201.38241456539475,400.91320044154185,602.2956150069366,-199.5307858761471
7133.333333333334,203.004467567941,401.6871899514974,604.6916575194384,-198.68272238355638
7166.666666666666,204.2220769325749,401.8561579407517,606.0782348733267,-197.6340810081768
7200.000000000002,205.28232450735408,402.0648787018147,607.3472032091688,-196.7825541944606
7233.333333333334,206.57555218865375,402.2908050292468,608.8663572179006,-195.71525284059308
7266.666666666666,208.10933127791623,402.7232481386645,610.8325794165808,-194.61391686074825
7300.000000000002,209.48810069853664,403.1649431929652,612.6530438915019,-193.67684249442857
7333.333333333334,210.6690125938442,403.6715819807477,614.3405945745919,-193.0025693869035
7366.666666666667,211.78344236231626,404.1592004225308,615.9426427848471,-192.3757580602145
7400.000000000002,212.874723188092,404.5579503736633,617.4326735617553,-191.6832271855713
7433.333333333334,213.98640430139346,405.01241154152905,618.9988158429226,-191.02600724013558
7466.666666666667,215.52582877709492,405.5943274254751,621.12015620257,-190.0684986483802
7500.000000000002,217.045735977955,406.1911288732663,623.2368648512213,-189.1453928953113
7533.333333333334,218.39206099142152,406.6140765422901,625.0061375337116,-188.22201555086858
7566.666666666667,219.49538678341796,406.8905559440349,626.3859427274529,-187.39516916061692
7600.000000000002,220.45761231798758,407.35434894517937,627.811961263167,-186.89673662719179
7633.333333333334,221.67168523542455,407.92272899391344,629.594414229338,-186.2510437584889
7666.666666666667,222.82624922248655,408.6055014229683,631.4317506454548,-185.77925220048175
7700.000000000002,223.70153779540294,409.0886035960475,632.7901413914504,-185.38706580064456
7733.333333333334,224.4278485343692,409.4787347833962,633.9065833177654,-185.050886249027
7766.666666666667,225.07356610231702,409.5009428013993,634.5745089037163,-184.42737669908226
7800.000000000002,226.04449375463392,409.58636955156675,635.6308633062007,-183.54187579693283
7833.333333333334,227.16311389245266,409.5693318385907,636.7324457310433,-182.40621794613804
7866.666666666667,228.29214637205004,409.44209488495375,637.7342412570038,-181.1499485129037
7900.000000000002,229.53350566730154,409.3053110268486,638.8388166941502,-179.77180535954705
7933.333333333334,230.8848878466449,409.19695363643604,640.0818414830809,-178.31206578979115
7966.666666666667,232.3190907093838,409.16755988144376,641.4866505908276,-176.84846917205996
8000.000000000002,233.71521397131937,409.2919805211445,643.0071944924639,-175.57676654982515
8033.333333333334,235.09121618368064,409.49147869294023,644.5826948766208,-174.4002625092596
8066.666666666667,236.62220117012808,409.59882556296526,646.2210267330934,-172.97662439283718
8100.000000000002,238.01310255821264,409.56239137268824,647.5754939309008,-171.5492888144756
8133.333333333334,239.53739761010465,409.5559480769099,649.0933456870146,-170.01855046680524
8166.666666666667,241.1110918562651,409.65440842941894,650.7655002856841,-168.54331657315385
8200.0,242.6267699128438,409.9842524619875,652.6110223748314,-167.35748254914373
8233.333333333332,243.79200600713634,410.438088580542,654.2300945876783,-166.64608257340566
8266.66666666667,244.71361521334805,410.6323366476602,655.3459518610083,-165.91872143431218
8300.0,246.27862360659992,410.58648216242693,656.8651057690269,-164.307858555827
8333.333333333332,248.04919688848574,410.6109996346179,658.6601965231037,-162.56180274613214
8366.66666666667,249.85965613249928,410.66864313353864,660.528299266038,-160.80898700103936
8400.0,251.60091555952522,410.6925214872398,662.293437046765,-159.09160592771457
8433.333333333332,253.18915580577874,410.65730629695736,663.846462102736,-157.46815049117862
8466.66666666667,254.6688563634264,410.8103928006445,665.4792491640709,-156.14153643721806
8500.0,255.86031147185673,411.18131525069094,667.0416267225477,-155.3210037788342
8533.333333333332,256.718589513124,411.8401728391734,668.5587623522974,-155.1215833260494
8566.66666666667,257.61153445706367,412.6429041807876,670.2544386378513,-155.0313697237239
8600.0,258.66199523751806,413.44906621792455,672.1110614554426,-154.7870709804065
8633.333333333332,259.78980117978205,414.2758179294581,674.0656191092402,-154.48601674967608
8666.66666666667,260.9179414102323,415.27489595159363,676.1928373618259,-154.35695454136135
8700.0,262.28624746397804,415.41959154965974,677.7058390136378,-153.1333440856817
8733.333333333332,264.3307485054103,415.81817736108115,680.1489258664915,-151.48742885567083
8766.66666666667,266.54643091198005,416.4121923866533,682.9586232986334,-149.86576147467326
8800.0,268.8401298033242,417.1351359985393,685.9752658018635,-148.29500619521508
8833.333333333332,271.12766185924824,417.931507114567,689.0591689738153,-146.80384525531878
8866.66666666667,272.99093612560046,418.1122969027383,691.1032330283388,-145.12136077713785
8900.0,274.5038770379148,418.27577006475013,692.779647102665,-143.77189302683536
8933.333333333332,275.9872343515676,418.83014317930423,694.8173775308719,-142.8429088277366
8966.66666666667,277.4642015161474,419.39168229158923,696.8558838077366,-141.92748077544184
9000.0,278.8071927015079,419.81731042029026,698.6245031217982,-141.01011771878234
9033.333333333332,279.94969992750305,420.0107470940502,699.9604470215533,-140.06104716654716
9066.66666666667,280.898486011368,419.97093064612494,700.8694166574929,-139.07244463475695
9100.0,282.3647326001348,420.0819022564985,702.4466348566333,-137.7171696563637
9133.333333333332,283.5823972403949,420.1451967874847,703.7275940278796,-136.56279954708975
9166.66666666667,284.82335579003677,420.5987407613507,705.4220965513875,-135.77538497131394
9200.0,286.203785705972,421.25904312256597,707.462828828538,-135.05525741659397
9233.333333333332,287.5923798255523,421.8540999629142,709.4464797884665,-134.26172013736186
9266.66666666667,289.01538508894185,422.2249139947185,711.2402990836604,-133.20952890577666
9300.0,290.3971904271561,422.45242079131634,712.8496112184724,-132.05523036416025
9333.333333333332,291.36333152119255,422.46874872717865,713.8320802483712,-131.1054172059861
9366.66666666667,292.2534535622186,422.7293081140762,714.9827616762948,-130.4758545518576
9400.0,292.7179402082036,422.7799609642554,715.497901172459,-130.06202075605182
9433.333333333332,293.0848125687319,422.88600366870827,715.9708162374402,-129.8011910999764
9466.66666666667,293.0718174017264,422.7945832957873,715.8664006975137,-129.7227658940609
9500.0,292.65946599946705,422.7996304490103,715.4590964484773,-130.14016444954325
9533.333333333332,292.2682300555689,422.94939692521973,715.2176269807886,-130.68116686965084
9566.66666666667,292.47161532211607,422.97066903466094,715.442284356777,-130.49905371254488
9600.0,293.3583722979246,423.03838450413036,716.3967568020549,-129.6800122062058
9633.333333333332,294.0205345558471,423.10573252812543,717.1262670839726,-129.0851979722783
9666.66666666667,294.47585197660135,423.00042372380807,717.4762757004094,-128.52457174720672
9700.0,294.81560595114826,423.11261944524773,717.928225396396,-128.29701349409947
9733.333333333332,294.8576450036102,423.30157962234864,718.1592246259588,-128.44393461873847
9766.66666666667,295.2825953556443,423.4975846155059,718.7801799711501,-128.21498925986162
9800.0,295.4093489845359,423.67375166059475,719.0831006451306,-128.26440267605886
9833.333333333332,295.4517871924079,423.6811777632249,719.1329649556328,-128.22939057081703
9866.66666666667,296.0908874014623,423.5270762242953,719.6179636257575,-127.436188822833
9900.0,296.93335456777686,423.3737160168229,720.3070705845998,-126.44036144904607
9933.333333333332,297.90158531020637,423.36379767629757,721.2653829865039,-125.4622123660912
9966.66666666667,298.8266367987659,423.27056277394405,722.09719957271,-124.44392597517816
10000.0,299.2837075908583,423.3024213914521,722.5861289823104,-124.01871380059384
10033.333333333332,299.75072876981807,423.36553213561183,723.11626090543,-123.61480336579376
10066.66666666667,300.31728739566597,423.3869371988055,723.7042245944715,-123.06964980313955
10100.0,301.2288479314846,423.2265057932226,724.4553537247073,-121.99765786173799
10133.333333333332,302.41969483832787,423.482261545981,725.9019563843088,-121.0625667076531
10166.66666666667,303.5523381915933,423.91280014938695,727.4651383409803,-120.36046195779363
10200.0,304.28862964860684,424.38887147400544,728.6775011226123,-120.1002418253986
10233.333333333332,304.53740100339144,424.3993047667143,728.9367057701057,-119.86190376332286
10266.66666666667,304.66299533540666,424.5068318956966,729.1698272311032,-119.84383656028996
10300.0,304.6559362797667,424.61547984644733,729.271416126214,-119.95954356668062
10333.333333333332,305.3747969942462,424.5228854355615,729.8976824298077,-119.14808844131528
10366.66666666667,306.73997627412933,424.60650663414617,731.3464829082754,-117.86653036001684
10400.0,307.82149224181336,424.74341766901523,732.5649099108286,-116.92192542720187
10433.333333333332,308.59410554108575,424.97451897938595,733.5686245204718,-116.3804134383002
10466.66666666667,309.9287741515737,425.4493765872982,735.3781507388719,-115.52060243572453
10500.0,311.9664815778899,425.9727529227958,737.9392345006856,-114.00627134490588
10533.333333333332,314.071698359368,426.78426401188347,740.8559623712515,-112.71256565251548
10566.66666666667,316.31895113821025,427.08245614179475,743.4014072800051,-110.7635050035845
10600.0,318.4985526326618,427.7082929816616,746.2068456143234,-109.20974034899979
10633.333333333332,320.8429958543772,428.61780354135493,749.4607993957321,-107.77480768697774
10666.66666666667,323.55675542943044,429.6539677127735,753.210723142204,-106.09721228334308
10700.0,326.34297080990797,430.7199697956323,757.0629406055402,-104.37699898572436
10733.333333333332,328.3479381457858,431.6069687283462,759.954906874132,-103.2590305825604
10766.66666666667,330.3403160449792,432.3701134794333,762.7104295244126,-102.02979743445411
10800.0,331.90049522354434,432.42150673930905,764.3220019628534,-100.52101151576471
10833.333333333332,333.23571730134887,432.3738989846957,765.6096162860446,-99.13818168334683
10866.66666666667,334.01785976504084,432.1815193038537,766.1993790688946,-98.16365953881285
10900.0,334.44870770512534,432.0565162546497,766.5052239597751,-97.60780854952435
10933.333333333332,334.9647102360069,432.0051018495669,766.9698120855738,-97.04039161356002
10966.66666666667,336.0471003949934,432.03863857174974,768.0857389667431,-95.99153817675636
11000.0,337.30983637357144,431.86684346746574,769.1766798410372,-94.5570070938943
11033.333333333332,338.7006966663814,431.592367337642,770.2930640040233,-92.89167067126056
11066.66666666667,340.21654632613667,431.47793801189556,771.6944843380322,-91.2613916857589
11100.0,341.9113906955197,431.63442648330596,773.5458171788257,-89.72303578778627
11133.333333333332,343.59506140979033,431.8678604925114,775.4629219023018,-88.27279908272106
11166.66666666667,345.16691530073246,432.1915846372038,777.3584999379362,-87.02466933647133
11200.0,347.08298101365125,432.35609088166683,779.4390718953181,-85.27310986801558
11233.333333333332,348.8296946575458,432.57712767305145,781.4068223305973,-83.74743301550564
11266.66666666667,350.4648460558964,432.87299526251036,783.3378413184067,-82.40814920661398
11300.0,352.1402482470539,433.21148058146986,785.3517288285237,-81.07123233441598
11333.333333333332,353.416871845586,433.4679959582393,786.8848678038253,-80.05112411265333
11366.66666666667,354.55178617661636,433.7752265224032,788.3270126990196,-79.22344034578686
11400.0,355.71729201023265,434.2098936907659,789.9271857009985,-78.49260168053326
11433.333333333332,357.1219922553905,434.5081067618747,791.6300990172653,-77.3861145064842
11466.66666666667,358.67053884790187,434.75789635449695,793.4284352023988,-76.08735750659508
11500.0,360.2391156239302,434.99643840596644,795.2355540298967,-74.75732278203623
11533.333333333332,361.35999766633097,434.845851653723,796.205849320054,-73.48585398739203
11566.66666666667,362.41970778738477,434.7357781452878,797.1554859326725,-72.31607035790302
11600.0,363.0722331849207,434.6752073168703,797.7474405017911,-71.60297413194957
11633.333333333332,363.3630921364488,434.5116298993875,797.8747220358364,-71.1485377629387
11666.66666666667,363.6008042833812,434.24416009020473,797.844964373586,-70.64335580682354
11700.0,363.5553445106186,433.85183285169,797.4071773623086,-70.29648834107138
11733.333333333332,363.7204598374548,433.2459893494903,796.966449186945,-69.52552951203546
11766.66666666667,363.9748684047433,432.9751166172002,796.9499850219435,-69.00024821245688
11800.0,364.1846015975253,432.85048164266783,797.0350832401931,-68.66588004514256
11833.333333333332,364.4804192205769,432.78914992675533,797.2695691473323,-68.30873070617844
11866.66666666667,365.29508557027924,432.8445245104596,798.1396100807389,-67.54943894018038
11900.0,366.306541630708,432.7610076290853,799.0675492597934,-66.45446599837732
11933.333333333332,367.19954765060396,432.68327114510384,799.8828187957079,-65.48372349449988
11966.66666666667,368.0669185527688,432.7814439608507,800.8483625136196,-64.7145254080819
12000.0,369.1241851159838,433.02981642448606,802.1540015404698,-63.90563130850228
12033.333333333332,370.61866471965186,432.8011609456359,803.4198256652878,-62.18249622598404
12066.66666666667,372.3136657749949,432.53931591442057,804.8529816894154,-60.22565013942568
12100.0,374.1009169508287,432.3132024399014,806.4141193907301,-58.212285489072656
12133.333333333332,376.35109930035236,431.75923612398293,808.1103354243353,-55.40813682363057
12166.66666666667,378.5926032676365,431.47093737914906,810.0635406467856,-52.87833411151257
12200.0,380.89602422244315,430.94150551438224,811.8375297368254,-50.0454812919391
12233.333333333332,383.21081086374556,430.77617704246126,813.9869879062069,-47.56536617871569
12266.66666666667,385.5506919655605,431.0969079880202,816.6475999535807,-45.5462160224597
12300.0,388.0158469309868,431.5905275730905,819.6063745040774,-43.574680642103715
12333.333333333332,390.3677899563108,432.18200692487943,822.5497968811902,-41.814216968568644
12366.66666666667,392.44663678337577,432.72822634054216,825.1748631239179,-40.2815895571664
12400.0,394.4276875993429,432.87468287200215,827.3023704713451,-38.44699527265925
12433.333333333332,395.96749348630794,432.8880415893316,828.8555350756395,-36.920548103023634
12466.66666666667,397.4067447914214,433.0292798112124,830.4360246026338,-35.62253501979103
12500.0,398.8736468863009,433.2052753374634,832.0789222237643,-34.33162845116249
12533.333333333332,399.9834266109919,433.2770371111121,833.2604637221041,-33.293610500120224
12566.66666666667,400.97246619064356,433.2855168866494,834.2579830772929,-32.31305069600586
12600.0,401.91086726920406,433.42517268691694,835.336039956121,-31.514305417712876
12633.333333333332,403.19298886421103,433.5700192918632,836.7630081560742,-30.377030427652187
12666.66666666667,404.5636562147905,433.9416265051318,838.5052827199223,-29.377970290341295
12700.0,405.9386932457946,434.45075252675423,840.3894457725488,-28.512059280959647
12733.333333333332,407.29570028428026,435.02336440484635,842.3190646891267,-27.72766412056609
12766.66666666667,408.21459947972136,435.34729539017724,843.5618948698987,-27.13269591045588
12800.0,408.6929152499083,435.6942399849929,844.3871552349012,-27.00132473508461
12833.333333333332,409.2783663620381,436.1187578134984,845.3971241755365,-26.840391451460277
12866.66666666667,409.7477169164663,436.6512517378567,846.398968654323,-26.903534821390394
12900.000000000002,410.6893925296746,437.1463230650972,847.8357155947717,-26.4569305354226
12933.333333333332,412.07255248341977,437.6508280475175,849.7233805309372,-25.578275564097737
12966.66666666667,413.78755105027693,437.9913356841347,851.7788867344116,-24.203784633857765
13000.000000000002,415.52353498208043,438.1743454719299,853.6978804540104,-22.650810489849448
13033.333333333332,417.23896560007125,438.2384481257717,855.477413725843,-20.999482525700444
13066.66666666667,419.00783586788924,438.4247952577412,857.4326311256305,-19.416959389851968
13100.000000000002,420.8089753213912,438.744780894716,859.5537562161071,-17.935805573324785
13133.333333333332,422.5457762964984,439.1582409717141,861.7040172682125,-16.612464675215733
13166.666666666668,423.84304607313334,439.49000885243845,863.3330549255718,-15.646962779305113
13200.000000000004,425.0126212373617,439.7526394211956,864.7652606585573,-14.74001818383391
13233.333333333332,426.6429460015193,439.9525422184463,866.5954882199655,-13.309596216926991
13266.666666666668,428.4080369057744,439.9215196407951,868.3295565465695,-11.513482735020716
13300.000000000004,429.7258871773123,439.7998615077146,869.5257486850269,-10.07397433040228
13333.333333333332,431.192546883242,439.3749795560051,870.5675264392471,-8.18243267276307
13366.666666666668,432.58824417874956,438.94538529877457,871.5336294775241,-6.357141120025005
13400.000000000004,433.67620485542443,438.6747018340229,872.3509066894474,-4.998496978598496
13433.333333333332,434.82139625213824,438.6538151482029,873.4752114003411,-3.8324188960646666
13466.666666666668,436.2539407217044,438.61832343319065,874.872264154895,-2.3643827114862574
13500.000000000004,437.7470970592178,438.3366137318311,876.0837107910489,-0.5895166726132857
13533.333333333332,438.9098088597647,437.9238948460159,876.8337037057806,0.9859140137488112
13566.666666666668,439.77123852010595,437.84982934314826,877.6210678632542,1.9214091769576953
13600.000000000004,440.481700613947,437.81246360032395,878.294164214271,2.6692370136230466
13633.333333333332,441.77608030179505,437.69241310923064,879.4684934110257,4.0836671925644055
13666.666666666668,443.2713591028539,437.659009101069,880.9303682039229,5.612350001784932
13700.000000000004,444.9709112620661,437.74112894321047,882.7120402052766,7.229782318855655
13733.333333333332,446.43191262006593,437.8668701773401,884.298782797406,8.565042442725826
13766.666666666668,447.648454601598,437.84498308619055,885.4934376877886,9.803471515407466
13800.000000000004,448.7298648958366,437.9667555329597,886.6966204287963,10.76310936287689
13833.333333333332,450.2119760565194,438.0055319890523,888.2175080455718,12.206444067467089
13866.666666666668,451.25282143937125,437.7974265919457,889.0502480313169,13.455394847425566
13900.000000000004,452.2262802573043,437.49785170091786,889.7241319582222,14.728428556386461
13933.333333333332,453.44241445715744,437.40034520846,890.8427596656175,16.04206924869743
13966.666666666668,454.7341358065373,437.2018924632061,891.9360282697435,17.53224334333123
14000.000000000004,455.81337512603665,437.3229107063834,893.1362858324201,18.49046441965322
14033.333333333332,456.51161152311465,437.3886961491749,893.9003076722895,19.122915373939747
14066.666666666668,457.1126872649285,437.41112357315103,894.5238108380795,19.701563691777494
14100.000000000004,457.85418626174805,437.4489503023322,895.3031365640802,20.405235959415847
14133.333333333332,458.49594358834236,437.6140503411722,896.1099939295145,20.881893247170183
14166.666666666668,459.05343607460463,437.967556776528,897.0209928511326,21.085879298076634
14200.000000000004,460.02088375799775,437.9931196261662,898.014003384164,22.027764131831532
14233.333333333332,461.27984528572256,437.6498835950123,898.9297288807348,23.629961690710275
14266.666666666668,462.40137348958734,437.4061050825503,899.8074785721376,24.99526840703703
14300.000000000004,463.47261809344803,437.4813943622713,900.9540124557193,25.991223731176717
14333.333333333332,464.0847313344844,437.55971650598497,901.6444478404694,26.525014828499422
14366.666666666668,464.7525522523187,437.4662372791121,902.2187895314307,27.28631497320663
14400.000000000004,465.6072472822823,437.55673258087677,903.163979863159,28.05051470140552
14433.333333333332,466.7735627099633,437.63224396798,904.4058066779432,29.141318741983298
14466.666666666668,467.9848500026268,437.6070931404377,905.5919431430646,30.377756862189074
14500.000000000004,469.08169148467107,437.1843894152848,906.2660808999558,31.897302069386285
14533.333333333332,470.16575941430597,436.72969833838346,906.8954577526895,33.43606107592251
14566.666666666668,471.3998719307687,436.14270725537426,907.542579186143,35.25716467539445
14600.000000000004,472.4344786562628,435.6020129738831,908.036491630146,36.83246568237968
14633.333333333334,473.22357735583705,434.9951835198265,908.2187608756635,38.228393836010525
14666.666666666668,473.36020712115766,434.58271819009735,907.9429253112551,38.777488931060304
14700.000000000004,473.9699862624648,434.11770771635315,908.0876939788179,39.85227854611162
14733.333333333334,474.8666568273071,433.70484440888924,908.5715012361964,41.16181241841787
14766.666666666668,475.34375630892316,433.47903375417843,908.8227900631016,41.86472255474473
14800.000000000004,476.1495904052499,433.1602491405588,909.3098395458087,42.98934126469112
14833.333333333334,477.02430312909024,432.94030662663516,909.9646097557254,44.08399650245508
14866.666666666668,477.99112483013715,432.69101616476,910.6821409948972,45.30010866537714
14900.000000000004,479.1124216727712,432.278965176029,911.3913868488002,46.8334564967422
14933.333333333334,480.4469982283537,431.69225762781275,912.1392558561665,48.75474060054097
14966.666666666668,482.01493963637955,430.96972434523406,912.9846639816136,51.045215291145496
15000.000000000004,483.80000315404396,430.09131330887163,913.8913164629156,53.70868984517233
15033.333333333334,485.8042813674069,429.0704002687642,914.8746816361711,56.733881098642655
15066.666666666668,488.0281046196742,427.96490818827374,915.9930128079479,60.063196431400456
15100.000000000004,490.3162726629868,426.8378779301788,917.1541505931657,63.478394732808
15133.333333333334,492.4925139862992,425.80814038370636,918.3006543700055,66.68437360259281
15166.666666666668,494.55331008302545,424.857948693752,919.4112587767775,69.69536138927344
15200.000000000004,496.4653797134118,423.90979740503747,920.3751771184493,72.55558230837431
15233.333333333334,498.1869545199612,423.2083777668532,921.3953322868144,74.97857675310803
15266.666666666668,499.2331110067651,422.8101612778541,922.0432722846192,76.42294972891102
15300.000000000004,499.9062435073138,422.7582784751964,922.6645219825102,77.14796503211738
15333.333333333334,500.73324874791587,422.77903959176604,923.5122883396818,77.95420915614983
15366.666666666668,501.6964298321682,422.99579112280605,924.6922209549742,78.70063870936212
15400.000000000004,502.74518866193705,423.3234617393513,926.0686504012883,79.42172692258578
15433.333333333334,503.82093074397216,423.61247454836746,927.4334052923396,80.2084561956047
15466.666666666668,504.3968614503666,423.85327715113027,928.2501386014969,80.54358429923633
15500.000000000004,504.66034036871446,424.11679772424066,928.777138092955,80.5435426444738
15533.333333333334,504.92718124209654,424.309037806361,929.2362190484575,80.61814343573553
15566.666666666668,505.27604554613964,424.4505692499285,929.7266147960681,80.82547629621115
15600.000000000004,505.7384550832881,424.5701723064159,930.308627389704,81.16828277687222
15633.333333333334,506.3395734001778,424.6562907145914,930.9958641147692,81.68328268558639
15666.666666666668,506.91435485108127,424.5049215647314,931.4192764158126,82.4094332863499
15700.000000000004,507.69572266934114,424.49140193432277,932.187124603664,83.20432073501837
15733.333333333334,508.56094667276545,424.6309291540308,933.1918758267963,83.93001751873464
15766.666666666668,509.4063793393749,424.8480934373196,934.2544727766945,84.55828590205527
15800.000000000004,510.1437951944024,425.1002062229961,935.2440014173985,85.04358897140628
15833.333333333334,510.88724684104784,425.20304789170115,936.090294732749,85.6841989493467
15866.666666666668,512.1301607711632,425.2517142667039,937.3818750378671,86.8784465044593
15900.000000000004,513.7713874176894,425.0360980064587,938.8074854241481,88.73528941123072
15933.333333333334,515.2215609691632,424.8682948498443,940.0898558190074,90.3532661193189
15966.666666666668,516.3937915062664,424.6927038164697,941.0864953227361,91.70108768979674
16000.000000000004,517.3465512468032,424.6097557501919,941.9563069969951,92.73679549661131
16033.333333333334,518.801058806047,424.0241513009484,942.8252101069954,94.77690750509856
16066.666666666668,520.239832379938,423.51390303769773,943.7537354176357,96.72592934224025
16100.000000000004,521.9370926356498,423.2758509589482,945.2129435945981,98.66124167670165
16133.333333333334,524.2806390774152,422.6616880735651,946.9423271509803,101.61895100385016
16166.666666666668,526.4714728056595,422.23910418010126,948.7105769857608,104.2323686255582
16200.000000000004,528.1741658877835,421.9230959770358,950.0972618648193,106.25106991074767
16233.333333333334,529.5419666708225,421.7870662293484,951.3290329001709,107.75490044147409
16266.666666666668,530.6380371847156,421.85335247812077,952.4913896628364,108.78468470659482
16300.000000000004,531.3696934716116,421.8850282755696,953.2547217471813,109.48466519604204
16333.333333333334,532.6822163696511,421.63985662740515,954.3220729970562,111.04235974224594
16366.666666666668,534.1205681836115,421.4550126414778,955.5755808250892,112.66555554213363
16400.0,535.6482340436204,421.3613264875589,957.0095605311793,114.28690755606146
16433.33333333334,537.3197997543668,421.34211261007863,958.6619123644455,115.97768714428821
16466.666666666664,539.1304085808019,421.38688582358117,960.5172944043832,117.74352275722077
16500.0,540.4990561745024,421.579400301746,962.0784564762483,118.91965587275638
16533.33333333334,541.9638400334967,421.770705118251,963.7345451517476,120.19313491524571
16566.666666666664,543.4136986229532,421.732028595355,965.1457272183083,121.68167002759822
16600.0,545.0068261411561,421.7594521733663,966.7662783145224,123.24737396778983
16633.33333333334,546.8660109152752,422.1542541608094,969.0202650760846,124.7117567544658
16666.666666666664,548.8444990420431,422.8289533534822,971.6734523955254,126.01554568856096
16700.0,550.9434591628121,423.7696896687263,974.7131488315384,127.17376949408583
16733.33333333334,552.8482283373108,424.1562607296251,977.004489066936,128.69196760768574
16766.666666666664,554.9048221877608,424.50318674130494,979.4080089290658,130.40163544645588
16800.0,557.0343940780415,424.84036521846224,981.8747592965037,132.19402885957925
16833.33333333334,559.200904463325,425.07906562418026,984.2799700875053,134.1218388391447
16866.666666666664,561.3535181658739,425.1514186900553,986.5049368559291,136.20209947581856
16900.0,563.1366737199382,424.9349747962229,988.0716485161611,138.20169892371536
16933.33333333334,565.0955138296647,424.5692851038376,989.6647989335023,140.52622872582708
16966.666666666664,566.8197902850343,424.1982053432782,991.0179956283125,142.6215849417561
17000.0,568.3357602910764,423.9054493348636,992.24120962594,144.43031095621285
17033.33333333334,569.72087738873,423.70659588304596,993.4274732717759,146.01428150568398
17066.666666666664,571.0191470454388,423.55491972524004,994.5740667706789,147.46422732019875
17100.0,571.90700510644,423.4578401359792,995.3648452424193,148.4491649704608
17133.33333333334,572.4127737455215,423.37042569295403,995.7831994384755,149.04234805256743
17166.666666666664,573.1333921257565,423.0307349349232,996.1641270606797,150.10265719083327
17200.0,574.040706930146,422.70327259821323,996.7439795283592,151.3374343319328
17233.33333333334,574.7985867868562,422.535018677157,997.3336054640131,152.26356810969918
17266.666666666664,575.1176139299547,422.2251883189262,997.3428022488808,152.8924256110285
17300.0,575.2114194432601,422.0123503533744,997.2237697966345,153.19906908988565
17333.33333333334,575.3056506774169,421.76144796811985,997.0670986455368,153.54420270929705
17366.666666666664,575.5491629475129,421.511866505703,997.0610294532158,154.03729644180987
17400.0,576.0377255082792,421.17893241815824,997.2166579264374,154.85879309012097
17433.33333333334,576.7539746751543,420.94022623039655,997.6942009055508,155.81374844475772
17466.666666666664,577.1499559407615,420.71235626718584,997.8623122079473,156.43759967357568
17500.0,577.609676091865,420.54831217505017,998.1579882669153,157.06136391681486
17533.33333333334,578.3038526302183,420.46991866333434,998.7737712935527,157.833933966884
17566.666666666664,579.2131572782081,420.3143941299256,999.5275514081336,158.8987631482825
17600.0,580.6688338041871,419.7652631324463,1000.4340969366334,160.9035706717408
17633.33333333334,581.8322449202994,419.3909438889662,1001.2231888092656,162.44130103133324
17666.666666666664,582.6702453527072,419.0729425281989,1001.7431878809061,163.5973028245083
17700.0,583.4610679318471,418.8556363335566,1002.3167042654037,164.60543159829047
17733.33333333334,584.6780543003288,418.49456753718994,1003.1726218375187,166.18348676313883
17766.666666666664,585.260032103871,418.479886947761,1003.739919051632,166.78014515611005
17800.0,586.3119954920089,417.89423288797445,1004.2062283799834,168.41776260403446
17833.33333333334,587.4773179405751,416.9580015600412,1004.4353195006163,170.51931638053384
17866.666666666664,588.4836735802983,416.44625630862606,1004.9299298889243,172.0374172716722
17900.0,589.6501365197968,415.5445553831792,1005.194691902976,174.10558113661756
17933.33333333334,590.7493908639769,414.8101416491802,1005.5595325131571,175.93924921479675
17966.666666666664,591.6305294868546,414.2570815710254,1005.88761105788,177.37344791582916
18000.0,592.1000879494323,413.8720608511828,1005.9721488006152,178.22802709824953
18033.33333333334,592.4480034200824,413.38809323551595,1005.8360966555983,179.05991018456643
18066.666666666664,592.6091053551969,413.1500057425158,1005.7591110977128,179.4590996126811
18100.0,592.6416553722165,413.02347641807734,1005.6651317902938,179.61817895413918
18133.33333333334,592.9763786960278,412.76528250089734,1005.7416611969252,180.2110961951305
18166.666666666664,593.3821079759971,412.42017167929885,1005.8022796552959,180.96193629669824
18200.0,593.8162400806797,411.9659743468313,1005.782214427511,181.8502657338484
18233.33333333334,594.4797412118836,411.6373806583145,1006.1171218701982,182.8423605535691
18266.666666666664,595.0803088933743,411.51323543642616,1006.5935443298005,183.56707345694815
18300.0,594.8549632517833,411.6685040947888,1006.523467346572,183.1864591569945
18333.33333333334,594.1644945125897,411.8597755069337,1006.0242700195234,182.304719005656
18366.666666666664,593.9890343552498,411.7613823388586,1005.7504166941085,182.22765201639123
18400.0,593.970664755906,411.9255744766704,1005.8962392325764,182.04509027923558
18433.33333333334,594.317409567299,411.91580236576635,1006.2332119330654,182.40160720153267
18466.666666666664,594.9696610424496,411.80221211721727,1006.7718731596669,183.16744892523235
18500.0,596.0243241650912,411.7027447306826,1007.7270688957738,184.32157943440865
18533.33333333334,597.6958893464666,411.33047785688257,1009.0263672033492,186.36541148958406
18566.666666666664,599.3769764236,411.37472253506405,1010.7516989586641,188.00225388853596
18600.0,600.9861921137104,411.61327019034456,1012.599462304055,189.37292192336588
18633.33333333334,602.6434497129703,411.894156327033,1014.5376060400033,190.74929338593734
18666.666666666664,604.346473632032,411.9842265365485,1016.3307001685805,192.36224709548355
18700.0,605.6110468805549,412.2094581522527,1017.8205050328077,193.40158872830222
18733.33333333334,606.0591591555064,412.1838670037098,1018.2430261592162,193.87529215179666
18766.666666666664,606.2768430305277,412.25955274117007,1018.5363957716978,194.01729028935767
18800.0,606.4135360779107,412.4272691003806,1018.8408051782914,193.98626697753014
18833.33333333334,606.5823870471276,412.5965578387738,1019.1789448859013,193.98582920835378
18866.666666666664,606.8538079868233,412.66817463019447,1019.5219826170178,194.18563335662884
18900.0,607.4170848964947,412.4629778096139,1019.8800627061086,194.95410708688075
18933.33333333334,608.4589115705321,411.9157364079761,1020.3746479785082,196.543175162556
18966.666666666664,609.7016794684705,411.37054444310917,1021.0722239115796,198.33113502536133
19000.0,610.9957179151443,410.8846257565259,1021.8803436716702,200.11109215861836
19033.33333333334,612.1236971465368,410.5531110847887,1022.6768082313255,201.57058606174803
19066.666666666664,613.0234052403886,410.7817027253338,1023.8051079657223,202.24170251505478
19100.0,614.0673004855007,410.6401744065868,1024.7074748920875,203.4271260789139
19133.33333333334,615.1343892306905,410.4681753655407,1025.6025645962313,204.66621386514987
19166.666666666664,615.9952051663975,410.32550829977936,1026.3207134661768,205.6696968666181
19200.0,616.6389184196388,410.38437428266934,1027.023292702308,206.25454413696946
19233.33333333334,617.3990944040372,410.33741063805195,1027.7365050420892,207.06168376598526
19266.666666666664,618.4088904051762,410.1870168921657,1028.595907297342,208.2218735130105
19300.0,619.6340978849137,410.0373675500574,1029.6714654349712,209.59673033485626
19333.33333333334,621.1034190893449,409.8174176183701,1030.920836707715,211.28600147097484
19366.666666666664,622.5520021748259,409.7958217162126,1032.3478238910384,212.75618045861336
19400.0,624.3387527689248,409.63704257973893,1033.9757953486637,214.70171018918586
19433.33333333334,626.2192072559303,409.45271940481166,1035.671926660742,216.76648785111865
19466.666666666664,627.9896313026562,409.2151347144145,1037.2047660170706,218.77449658824173
19500.0,629.650847938779,408.7501508369755,1038.4009987757545,220.90069710180347
19533.33333333334,631.2359038313333,408.18411653774587,1039.420020369079,223.05178729358744
19566.666666666664,632.6844140563911,407.82733586203375,1040.5117499184248,224.85707819435737
19600.0,633.8156886250687,407.55794623294304,1041.3736348580117,226.25774239212564
19633.33333333334,634.6737239870165,407.26385917567677,1041.9375831626933,227.40986481133973
19666.666666666664,635.523061622661,407.1831626443388,1042.7062242669997,228.3398989783222
19700.0,636.6295935705883,406.9320128272099,1043.5616063977982,229.6975807433784
19733.33333333334,637.775696432838,406.7628320677834,1044.5385285006214,231.0128643650546
19766.666666666664,639.1115997213192,406.2586008125235,1045.3702005338428,232.85299890879566
19800.0,640.416843337442,405.7699474535955,1046.1867907910373,234.64689588384647
19833.33333333334,641.6914826396096,405.35013710454916,1047.0416197441587,236.34134553506044
19866.666666666664,642.5846206110009,405.306087205944,1047.890707816945,237.27853340505692
19900.0,643.4654698966406,404.9081225474809,1048.3735924441214,238.55734734915967
19933.33333333334,644.3178895496202,404.4707732026566,1048.7886627522767,239.84711634696362
19966.666666666664,645.0845364651764,404.05723895324076,1049.1417754184172,241.02729751193561
20000.0,646.1534660446945,403.1791149518879,1049.3325809965825,242.97435109280656
20033.33333333334,647.2328071430486,402.4230701960153,1049.6558773390639,244.8097369470333
20066.666666666664,648.0683034858705,402.0688688561271,1050.1371723419975,245.9994346297434
20100.0,648.5811960114233,402.0963707970677,1050.677566808491,246.48482521435562
20133.33333333334,649.0310937223362,401.964052642857,1050.9951463651932,247.06704107947922
20166.666666666664,649.2663199548034,401.89035593555076,1051.156675890354,247.37596401925265
20200.0,649.5287107059871,401.6490424255659,1051.177753131553,247.87966828042124
20233.33333333334,650.1044257842665,401.36156381786606,1051.4659896021326,248.74286196640043
20266.666666666664,650.7707989443205,401.37827487873403,1052.1490738230546,249.39252406558649
20300.0,651.5117416944904,401.2680574638916,1052.779799158382,250.24368423059883
20333.33333333334,651.7909275055351,401.5642324394649,1053.355159945,250.22669506607025
20366.666666666664,651.7202980846068,401.6331594401498,1053.3534575247568,250.087138644457
20400.0,652.1132327495889,401.40103915159335,1053.5142719011822,250.7121935979955
20433.33333333334,653.0949208551465,401.07825949658513,1054.1731803517316,252.01666135856135
20466.666666666664,653.8569714387929,400.87676090770645,1054.7337323464994,252.98021053108647
20500.0,654.065209942173,400.9778472719581,1055.0430572141313,253.08736267021493
20533.33333333334,654.7528627541984,400.25297630115256,1055.0058390553509,254.49988645304586
20566.666666666664,655.4259454398284,399.81144927278876,1055.237394712617,255.61449616703965
20600.0,656.3664348163595,399.3362714442064,1055.702706260566,257.03016337215314
20633.33333333334,657.4799565508115,398.5311058345978,1056.0110623854093,258.9488507162137
20666.666666666664,658.5307549219792,397.52710392817687,1056.0578588501562,261.00365099380235
20700.0,659.405909210295,396.5539174087869,1055.959826619082,262.8519918015081
20733.33333333334,660.7312598952897,396.1293111878759,1056.8605710831655,264.6019487074138
20766.666666666664,662.2418914952652,394.68093663084727,1056.9228281261126,267.56095486441797
20800.0,663.6132310187281,393.53077766735873,1057.1440086860869,270.0824533513694
20833.33333333334,664.6748292428415,392.67967722337676,1057.3545064662183,271.99515201946474
20866.666666666664,665.3247964811677,392.25081306124457,1057.5756095424122,273.07398341992314
20900.0,666.3899587988731,391.899503815759,1058.2894626146322,274.4904549831141
20933.33333333334,667.8022532524735,391.29756588187763,1059.099819134351,276.5046873705959
20966.666666666664,669.0129858920069,390.23667300729113,1059.249658899298,278.77631288471576
21000.0,670.0148604220981,389.72015308853037,1059.7350135106285,280.2947073335677
21033.33333333334,670.9461111317803,389.5717681233438,1060.5178792551242,281.3743430084365
21066.666666666664,671.9390702431558,389.1356749876555,1061.0747452308112,282.80339525550033
21100.0,672.9383986718533,388.44944187522333,1061.3878405470766,284.48895679662996
21133.33333333334,674.0599140695268,387.8333416476073,1061.8932557171343,286.2265724219195
21166.666666666664,675.3564274192759,387.23293770935487,1062.5893651286308,288.123489709921
21200.0,676.3611090400716,386.8668147782223,1063.227923818294,289.4942942618493
21233.33333333334,677.4704158256991,386.5378358065786,1064.0082516322777,290.9325800191205
21266.666666666664,678.4487593774609,386.22838883569983,1064.6771482131608,292.22037054176104
21300.0,678.9716194930595,386.0635988359811,1065.0352183290406,292.9080206570784
21333.33333333334,679.6295198689437,385.58892447103807,1065.2184443399817,294.04059539790563
21366.666666666664,680.6071825907486,385.0286613811064,1065.6358439718551,295.5785212096422
21400.0,681.5341731171369,384.6875657390062,1066.221738856143,296.8466073781307
21433.33333333334,682.2768090609535,384.45529743538196,1066.7321064963355,297.82151162557153
21466.666666666664,683.0379894733327,384.13863200200996,1067.1766214753427,298.89935747132273
21500.0,684.1989837416128,383.6053611091897,1067.8043448508024,300.5936226324231
21533.33333333334,685.261780164418,383.45980432910454,1068.7215844935226,301.8019758353135
21566.666666666664,686.8539373235824,382.9375239511886,1069.7914612747709,303.9164133723938
21600.0,688.6437170492912,382.6490809891849,1071.2927980384761,305.99463606010636
21633.33333333334,690.6192154180873,382.3678570419321,1072.9870724600194,308.25135837615517
21666.666666666664,692.3474038429177,382.2245135827555,1074.5719174256733,310.12289026016225
21700.0,694.4133034645633,381.90033553706314,1076.3136390016266,312.5129679275002
21733.33333333334,696.1141770124972,381.8036414544782,1077.9178184669754,314.31053555801896
21766.666666666664,697.642263341129,381.1792337735296,1078.8214971146585,316.46302956759945
21800.0,699.3120377605102,380.6624300028108,1079.974467763321,318.64960775769936
21833.33333333334,701.0811593076287,379.98211824240997,1081.0632775500387,321.0990410652187
21866.666666666664,702.2954404701546,379.26533112339433,1081.560771593549,323.0301093467603
21900.0,703.4417240490149,378.53030953982096,1081.9720335888358,324.9114145091939
21933.33333333334,704.412217280897,377.62603152834475,1082.0382488092418,326.7861857525523
21966.666666666664,705.5545373020198,376.5740701597648,1082.1286074617847,328.98046714225495
22000.0,706.7499097924104,375.57931231725803,1082.3292221096685,331.1705974751524
22033.33333333334,707.2939749254055,375.03937084045884,1082.3333457658644,332.2546040849466
22066.666666666664,707.7255118807032,374.6953377310098,1082.420849611713,333.0301741496934
22100.0,708.148755778799,374.46376460845653,1082.6125203872555,333.68499117034247
22133.33333333334,708.1963082732667,374.692199529998,1082.8885078032647,333.5041087432687
22166.666666666664,708.3078138456483,374.75634757588597,1083.0641614215342,333.55146626976233
22200.0,708.2899873392846,375.1010037405304,1083.390991079815,333.1889835987542
22233.33333333334,708.426589674872,375.12118725786803,1083.5477769327401,333.305402417004
22266.666666666664,708.7362547171929,374.93028223242015,1083.6665369496131,333.8059724847727
22300.0,708.962411625622,375.0699284789461,1084.0323401045682,333.89248314667594
22333.33333333334,709.3994692658474,375.17677242468017,1084.5762416905277,334.22269684116725
22366.666666666664,709.9368892380329,375.0474341518139,1084.9843233898468,334.889455086219
22400.0,710.3230479509973,374.84552396686297,1085.1685719178604,335.47752398413434
22433.33333333334,711.0519206765191,374.45818304779203,1085.5101037243112,336.59373762872707
22466.666666666664,712.0149322052554,374.09147406588187,1086.1064062711373,337.9234581393735
22500.0,713.3867160889293,373.46069090587207,1086.8474069948015,339.9260251830573
22533.33333333334,714.6754747353783,372.85572294046875,1087.5311976758471,341.81975179490956
22566.666666666664,715.6543918496568,372.30621634265145,1087.9606081923082,343.34817550700535
22600.0,716.8414732339422,371.6972149927613,1088.5386882267035,345.1442582411809
22633.33333333334,717.7819382137674,371.08328553100876,1088.8652237447761,346.6986526827586
22666.666666666664,718.9371824267733,369.69923626728416,1088.6364186940575,349.2379461594892
22700.0,720.2346873832229,368.0536241099683,1088.2883114931913,352.18106327325455
22733.33333333334,721.3989307646997,366.72198969699565,1088.1209204616953,354.67694106770404
22766.666666666664,722.6050915156354,366.3063719409197,1088.911463456555,356.29871957471573
22800.0,724.0942403994563,365.95748563639717,1090.0517260358536,358.1367547630592
22833.33333333334,725.8857587600979,365.01238640604714,1090.898145166145,360.8733723540508
22866.666666666664,727.9581167397646,364.2354125841363,1092.193529323901,363.72270415562826
22900.0,729.5609492271998,363.6159016603471,1093.1768508875468,365.9450475668527
22933.33333333334,730.4997758847301,363.1449009871308,1093.6446768718608,367.35487489759925
22966.666666666664,731.1188192081435,362.8730822508851,1093.9919014590287,368.2457369572584
23000.0,731.7566322180609,362.6219194057764,1094.3785516238372,369.1347128122845
23033.33333333334,732.3294434755807,362.48499434052115,1094.8144378161019,369.8444491350595
23066.666666666664,732.7626914769327,362.4496126186342,1095.2123040955669,370.31307885829847
23100.0,733.0121248932768,362.37184446787995,1095.3839693611567,370.64028042539684
23133.33333333334,733.3611359294769,362.2353660639549,1095.5965019934317,371.12576986552193
23166.666666666664,734.1492026124134,361.8626954171941,1096.0118980296074,372.2865071952193
23200.0,735.5469282057695,360.78839401434044,1096.33532222011,374.7585341914291
23233.33333333334,736.6066181878847,359.54356070379845,1096.150178891683,377.06305748408624
23266.666666666664,737.3660050741428,359.0370546388829,1096.4030597130256,378.32895043525986
23300.0,738.3474665143648,357.6937553471923,1096.041221861557,380.6537111671725
23333.33333333334,739.0445103928098,356.712937210548,1095.7574476033578,382.3315731822618
23366.666666666664,739.4794350585674,356.21636358572823,1095.6957986442958,383.2630714728392
23400.0,740.0178230453971,355.9570728986461,1095.9748959440433,384.060750146751
23433.33333333334,740.6764396278467,355.62671764068347,1096.3031572685302,385.0497219871632
23466.666666666664,741.6233776796054,354.6618877482347,1096.28526542784,386.9614899313707
23500.0,742.3420398348878,353.8679626723347,1096.2100025072225,388.4740771625531
23533.33333333334,743.25643328416,353.154782287016,1096.411215571176,390.101650997144
23566.666666666664,744.3980548668997,352.25825782466546,1096.656312691565,392.1397970422342
23600.0,745.5038042857951,351.471004700145,1096.9748089859402,394.03279958565014
23633.33333333334,745.98781703701,350.95791053998374,1096.9457275769937,395.0299064970263
23666.666666666664,746.209725573184,350.8023364982445,1097.0120620714283,395.4073890749395
23700.0,746.3545450137736,350.5399172592651,1096.8944622730387,395.81462775450854
23733.33333333334,746.6780688851293,350.22975956284466,1096.907828447974,396.4483093222846
23766.666666666664,747.2596678227453,349.8416650039549,1097.1013328267002,397.4180028187904
23800.0,748.1413819612811,349.20092950972327,1097.3423114710045,398.94045245155786
23833.33333333334,748.4300764202019,348.9362023982304,1097.3662788184324,399.49387402197146
23866.666666666664,748.485476429146,348.8285917330408,1097.314068162187,399.65688469610524
23900.0,748.695035779171,348.5259198849176,1097.2209556640887,400.1691158942534
23933.33333333334,749.1046719326619,348.1909736289893,1097.295645561651,400.91369830367256
23966.666666666664,749.5118052033658,348.0942082549014,1097.6060134582672,401.41759694846445
24000.0,750.5598363692914,347.5463461041614,1098.1061824734527,403.01349026513
24033.33333333334,751.5652469585066,347.02825737328425,1098.5935043317909,404.53698958522233
24066.666666666664,752.8348199384126,346.1252946337453,1098.9601145721579,406.7095253046673
24100.0,754.2765612395406,344.90682067173657,1099.1833819112771,409.369740567804
24133.33333333334,755.4551429295059,344.3499747534863,1099.8051176829922,411.10516817601956
24166.666666666664,756.6515244835939,343.77916542760056,1100.4306899111943,412.87235905599334
24200.0,757.5079583825925,343.06655060750717,1100.5745089900997,414.44140777508534
24233.33333333334,757.5610353612295,343.0507706752083,1100.6118060364379,414.51026468602123
24266.666666666664,758.1253385310962,342.7057009532478,1100.831039484344,415.4196375778484
24300.0,758.7521624844746,342.19916433730816,1100.951326821783,416.5529981471665
24333.33333333334,759.3949719559012,341.8802051454081,1101.2751771013093,417.51476681049303
24366.666666666664,760.0255633636353,341.66344326476514,1101.6890066284004,418.3621200988702
24400.0,760.5574660608648,341.5429246462253,1102.1003907070901,419.01454141463955
24433.33333333334,760.9785079178172,341.1313352735835,1102.1098431914006,419.8471726442337
24466.666666666664,761.0496463810607,341.14461458915673,1102.1942609702173,419.905031791904
24500.0,761.6795553848224,340.3240730003863,1102.0036283852087,421.3554823844361
24533.33333333334,762.2516700914765,339.6682284512638,1101.9198985427404,422.5834416402127
24566.666666666664,762.5748909242496,339.5295990260959,1102.1044899503456,423.0452918981537
24600.0,762.9506178015846,339.5590681001594,1102.509685901744,423.3915497014252
24633.33333333334,763.3324003280765,339.5214772995416,1102.853877627618,423.8109230285349
24666.666666666664,763.8905299276586,339.3422779231732,1103.2328078508317,424.5482520044854
24700.0,764.5020355457367,338.6792015480986,1103.1812370938353,425.8228339976381
24733.33333333334,765.1387341451028,337.7385312826952,1102.877265427798,427.40020286240764
24766.666666666664,765.6494255490193,337.49895779219185,1103.1483833412112,428.1504677568274
24800.0,765.7996182048424,337.391643627677,1103.1912618325196,428.4079745771654
24833.33333333334,766.0997466391283,336.92565790390836,1103.0254045430365,429.1740887352199
24866.666666666664,766.810114023731,335.57417146360694,1102.3842854873378,431.23594256012404
24900.0,767.1054763452605,335.3722088167773,1102.4776851620377,431.7332675284832
24933.33333333334,767.2812414696906,335.3671324282311,1102.6483738979218,431.9141090414595
24966.666666666664,767.3703929107518,335.5738028328201,1102.944195743572,431.7965900779317
25000.0,767.482593822313,335.4863784091648,1102.968972231478,431.9962154131482
25033.33333333334,767.4610943196153,336.0165694880967,1103.477663807712,431.4445248315186
25066.666666666664,767.3243491959303,336.48313251367125,1103.8074817096015,430.841216682259
25100.0,767.0303714795084,337.12799372114074,1104.158365200649,429.90237775836766
25133.33333333334,766.6264944239011,337.8412037959397,1104.4676982198407,428.78529062796144
25166.666666666664,766.1169871027678,338.6408116233556,1104.7577987261234,427.4761754794122
25200.0,765.6400677209982,339.1408858038379,1104.7809535248361,426.49918191716034
25233.33333333334,765.2416300202685,339.4783892475005,1104.720019267769,425.76324077276803
25266.666666666664,765.297031957687,339.63227305232283,1104.9293050100098,425.6647589053641
25300.0,765.3534093936639,339.7468014533888,1105.1002108470527,425.6066079402751
25333.33333333334,765.037984910695,339.84793029042027,1104.8859152011153,425.1900546202747
25366.666666666664,765.104826481997,339.40223468670206,1104.507061168699,425.7025917952949
25400.0,765.4653533745784,338.9371529240022,1104.4025062985806,426.5282004505762
25433.33333333334,765.817176510524,338.5874678597226,1104.4046443702466,427.22970865080134
25466.666666666664,766.3665321038109,338.2220287201858,1104.5885608239967,428.1445033836251
25500.0,767.5741514173521,337.6843647202687,1105.258516137621,429.8897866970834
25533.33333333334,768.8097095195047,337.14825969277905,1105.9579692122838,431.6614498267257
25566.666666666664,770.0265026297246,336.54519135192766,1106.5716939816523,433.481311277797
25600.0,771.3268849611658,336.0376290016238,1107.3645139627897,435.28925595954195
25633.33333333334,772.4431677601566,335.5300693932868,1107.9732371534433,436.9130983668698
25666.666666666664,773.306072219726,335.4185373205268,1108.724609540253,437.88753489919924
25700.000000000004,774.5518960504197,335.0276398212434,1109.5795358716632,439.52425622917633
25733.33333333334,775.5981961966756,334.65129182654056,1110.2494880232161,440.9469043701351
25766.666666666664,777.2100257502867,333.79753803435227,1111.007563784639,443.41248771593445
25800.000000000004,778.8154393032045,333.35855860760637,1112.1739979108108,445.4568806955981
25833.33333333334,780.1524774736207,333.02090532646895,1113.1733828000897,447.13157214715176
25866.666666666664,781.0725465669816,332.51887288398717,1113.5914194509687,448.55367368299443
25900.000000000004,781.5073412658959,332.13113714641696,1113.638478412313,449.3762041194789
25933.33333333334,781.8485015393023,331.8875417849549,1113.7360433242573,449.9609597543474
25966.666666666664,782.7508680084288,330.7851766720726,1113.5360446805014,451.9656913363562
26000.000000000004,783.8162168953813,329.327733348366,1113.1439502437474,454.48848354701533
26033.33333333334,784.3895055072297,328.22926760647704,1112.6187731137068,456.1602379007527
26066.666666666664,785.0579541375189,327.1398391677709,1112.19779330529,457.918114969748
26100.000000000004,785.7315303616319,326.016264302144,1111.747794663776,459.71526605948793
26133.33333333334,785.9912013031781,325.3163496365971,1111.3075509397752,460.67485166658093
26166.666666666664,786.2029571701902,325.07894415998743,1111.2819013301776,461.12401301020276
26200.000000000004,786.4632427907446,325.01354562643434,1111.476788417179,461.4496971643103
26233.333333333336,787.0859863014034,324.4327397877871,1111.5187260891905,462.6532465136163
26266.666666666664,788.0661930627421,323.3417045283468,1111.4078975910888,464.7244885343953
26300.000000000007,789.163630719932,321.9525476206673,1111.1161783405994,467.2110830992647
26333.333333333336,789.8316630489554,320.73088374737756,1110.562546796333,469.10077930157786
26366.666666666664,790.2555522814191,320.0206716623618,1110.276223943781,470.2348806190573
26400.000000000007,790.6286503566065,319.5200729333454,1110.148723289952,471.1085774232611
26433.333333333336,791.2615045750358,318.2384127156513,1109.499917290687,473.0230918593845
26466.666666666664,791.9156414994142,317.0096697927572,1108.9253112921715,474.90597170665694
26500.000000000007,793.0674814456695,315.73213222386073,1108.7996136695301,477.33534922180877
26533.333333333336,794.1320150166652,314.42290464180627,1108.5549196584714,479.7091103748589
26566.666666666664,795.1133785558465,313.27921001814735,1108.3925885739939,481.8341685376991
26600.000000000007,796.0014827075936,312.1958101629593,1108.197292870553,483.8056725446343
26633.333333333336,796.8036402320839,311.11245719856413,1107.916097430648,485.6911830335198
26666.666666666664,797.6507956944499,310.09834591251774,1107.7491416069677,487.5524497819322
26700.000000000007,798.4331095469394,309.2042378244622,1107.6373473714016,489.22887172247715
26733.333333333336,799.0071476883861,308.71015483898344,1107.7173025273696,490.29699284940267
26766.666666666664,799.4000081044977,308.52599176761066,1107.9259998721084,490.87401633688705
26800.000000000007,799.8719951562568,308.07890210929185,1107.9508972655487,491.793093046965
26833.333333333336,799.8020520487235,308.21755926362647,1108.01961131235,491.584492785097
26866.666666666664,799.9828192103662,308.2489819161994,1108.2318011265656,491.7338372941668
26900.000000000007,799.9309906013385,308.37756098531577,1108.3085515866542,491.55342961602275
26933.333333333336,800.0076699593657,308.44693878979587,1108.4546087491615,491.5607311695698
26966.666666666664,800.1053549838865,308.2865658375866,1108.3919208214731,491.81878914629993
27000.000000000007,800.412535877352,308.09066706964785,1108.5032029469999,492.3218688077041
27033.333333333336,801.0851292141994,307.1649785071137,1108.250107721313,493.92015070708567
27066.666666666664,801.9430473986969,306.0560962565611,1107.999143655258,495.8869511421358
27100.000000000007,802.9349055405689,304.9301509542129,1107.8650564947818,498.00475458635606
27133.333333333336,803.8945911191763,303.95452900396714,1107.8491201231434,499.9400621152092
27166.666666666664,804.769160560268,303.4439566985176,1108.2131172587856,501.3252038617504
27200.000000000007,805.5874533705102,302.9566577104318,1108.544111080942,502.6307956600784
27233.333333333336,806.0707459508207,302.617887759551,1108.6886337103717,503.4528581912696
27266.666666666664,806.6547888153908,302.5488384479838,1109.2036272633745,504.105950367407
27300.000000000007,807.6126346003149,302.40727476508584,1110.0199093654007,505.20535983522905
27333.333333333336,809.0818842989994,302.0433066735947,1111.125190972594,507.0385776254047
27366.666666666664,810.1496628698004,301.8417197508275,1111.991382620628,508.3079431189729
27400.000000000007,810.9579689172367,301.832884163165,1112.7908530804016,509.12508475407174
27433.333333333336,811.6631793995667,301.65126229754054,1113.3144416971072,510.0119171020262
27466.666666666664,812.4628061536795,301.41360474472543,1113.8764108984049,511.04920140895405
27500.000000000007,813.3785575646974,301.1685680695092,1114.5471256342066,512.2099894951882
27533.333333333336,814.2653114155411,300.97981681250934,1115.2451282280504,513.2854946030318
27566.666666666664,815.1380046162838,300.88593127657975,1116.0239358928634,514.252073339704
27600.000000000007,815.3317388466394,301.35025037741576,1116.681989224055,513.9814884692237
27633.333333333336,815.9717935258275,301.442514210756,1117.4143077365834,514.5292793150716
27666.666666666664,816.6988170631073,301.2601071691153,1117.9589242322227,515.4387098939919
27700.000000000007,817.29704520046,301.215800156039,1118.512845356499,516.081245044421
27733.333333333336,817.3603409487674,301.1499351227515,1118.510276071519,516.2104058260159
27766.666666666664,818.0706753037684,300.77922505021917,1118.8499003539876,517.2914502535493
27800.000000000007,817.6783078348342,301.2910925360911,1118.9694003709253,516.3872152987431
27833.333333333336,817.015181290138,302.17429297848673,1119.1894742686247,514.8408883116513
27866.666666666664,816.7584542722082,302.2301006540418,1118.98855492625,514.5283536181664
27900.000000000007,816.4492889788328,302.8930136037199,1119.3423025825527,513.5562753751128
27933.333333333336,815.9212808046213,303.36514838144683,1119.2864291860683,512.5561324231745
27966.666666666664,815.9471420049127,303.376570712374,1119.3237127172868,512.5705712925387
28000.000000000007,816.6600217219603,302.6461444660443,1119.3061661880047,514.013877255916
28033.333333333336,817.4428116465206,302.07614268667885,1119.5189543331994,515.3666689598417
28066.666666666664,818.2527712851443,301.1850280615161,1119.4377993466603,517.0677432236282
28100.000000000007,819.1574309283017,300.3701971805195,1119.527628108821,518.7872337477822
28133.333333333336,819.6777552676318,299.9126129018339,1119.5903681694658,519.7651423657979
28166.666666666664,819.9632912288248,299.73513438141015,1119.698425610235,520.2281568474147
28200.000000000007,820.2738818963529,299.6255282687341,1119.899410165087,520.6483536276188
28233.333333333336,820.5834946341657,299.4142305897068,1119.9977252238725,521.1692640444589
28266.666666666664,821.0600367687576,298.9948474451353,1120.0548842138928,522.0651893236223
28300.000000000007,821.8982133115727,298.4498181731367,1120.3480314847093,523.448395138436
28333.333333333336,823.1281977704967,297.6071167708815,1120.735314541378,525.5210809996153
28366.666666666664,823.9686018076775,296.9486904547723,1120.9172922624498,527.0199113529052
28400.000000000007,824.6030189385785,296.2525105669003,1120.855529505479,528.3505083716782
28433.333333333336,824.8979007974827,296.0615944750558,1120.9594952725386,528.8363063224269
28466.666666666664,825.445221312161,295.72109600572156,1121.1663173178827,529.7241253064394
28500.000000000007,825.8883872648678,295.4738833159216,1121.3622705807893,530.4145039489462
28533.333333333336,826.0393888355427,295.6207807996294,1121.6601696351722,530.4186080359133
28566.666666666664,826.5559952651431,295.19693320847057,1121.7529284736138,531.3590620566725
28600.000000000007,827.3598799285951,294.0923270976594,1121.4522070262544,533.2675528309358
28633.333333333336,827.7185468093917,293.9338201322028,1121.6523669415944,533.7847266771889
28666.666666666664,828.4061544283537,293.48026143914785,1121.8864158675015,534.9258929892059
28700.000000000007,829.1287482194546,292.59526657792674,1121.7240147973812,536.5334816415278
28733.333333333336,830.0708190139958,291.24524942633434,1121.3160684403301,538.8255695876614
28766.666666666664,831.1368750124266,289.7786469452011,1120.9155219576278,541.3582280672255
28800.000000000007,832.2567331971859,288.24846560994,1120.505198807126,544.0082675872459
28833.333333333336,833.3244620156104,286.95250528552066,1120.276967301131,546.3719567300898
28866.666666666664,834.2002988306283,286.24608012003455,1120.4463789506628,547.9542187105938
28900.000000000007,834.8789083108661,285.729646946668,1120.6085552575341,549.1492613641981
28933.333333333336,835.2672241450302,285.7212531973297,1120.98847734236,549.5459709477005
28966.666666666664,835.8680258857102,284.82933485710555,1120.6973607428158,551.0386910286046
29000.000000000007,835.9516901747849,285.00002207017127,1120.951712244956,550.9516681046136
29033.333333333336,836.8189631467568,284.0668467828372,1120.885809929594,552.7521163639196
29066.666666666664,837.9604339212658,282.9666158022595,1120.9270497235252,554.9938181190063
29100.000000000007,838.4758020169523,282.53155323416286,1121.0073552511153,555.9442487827895
29133.333333333336,839.0443920053272,282.2824558395161,1121.3268478448433,556.761936165811
29166.666666666668,840.1093871992036,281.1911018837911,1121.3004890829948,558.9182853154125
29200.000000000007,841.1964782629525,280.43651203355887,1121.6329902965113,560.7599662293936
29233.333333333336,842.1891050772507,279.7068746819704,1121.895979759221,562.4822303952803
29266.666666666668,842.869169970119,278.9621621291807,1121.8313320992997,563.9070078409383
29300.000000000007,843.6033994558358,277.79669448578136,1121.4000939416171,565.8067049700544
29333.333333333336,844.2473901201028,276.6754276806077,1120.9228178007104,567.5719624394951
29366.666666666668,845.1394960090973,275.2836480986426,1120.42314410774,569.8558479104547
29400.000000000007,845.8889462391912,273.9757755767986,1119.86472181599,571.9131706623926
29433.333333333336,845.946751567086,274.008444865063,1119.955196432149,571.938306702023
29466.666666666668,846.1164045568181,273.80907494113023,1119.9254794979483,572.3073296156879
29500.000000000007,846.3686916156637,273.2949063810039,1119.6635979966677,573.0737852346598
29533.333333333336,846.5612858512387,273.21359875491095,1119.7748846061497,573.3476870963277
29566.666666666668,846.9159045545606,272.5207271280615,1119.4366316826222,574.3951774264991
29600.000000000007,847.3770994306248,271.66270292104014,1119.039802351665,575.7143965095846
29633.333333333336,847.9004578120633,270.9908110736368,1118.8912688857001,576.9096467384265
29666.666666666668,848.5365325707575,270.3857129279087,1118.9222454986661,578.1508196428488
29700.000000000007,849.0191639577353,270.04346713436996,1119.0626310921052,578.9756968233653
29733.333333333336,849.7488295541549,268.65076622850796,1118.3995957826628,581.098063325647
29766.666666666668,850.1359731662251,267.5830711862918,1117.719044352517,582.5529019799333
29800.000000000007,850.4575201198808,266.81186759089303,1117.2693877107738,583.6456525289877
29833.333333333336,850.5565137706786,266.59342302355964,1117.1499367942383,583.9630907471189
29866.666666666668,850.7125103990702,266.26013570623286,1116.972646105303,584.4523746928373
29900.000000000007,850.8613074087216,265.69852807059027,1116.559835479312,585.1627793381313
29933.333333333336,851.0922377896848,265.28927314381224,1116.3815109334969,585.8029646458725
29966.666666666668,851.149959117078,265.4110254862602,1116.560984603338,585.7389336308178
30000.000000000007,851.1791623033039,265.52026124874254,1116.6994235520465,585.6589010545613
30033.333333333336,851.4081426429125,265.57912652419685,1116.9872691671094,585.8290161187156
30066.666666666668,851.4040799311256,265.7365879029741,1117.1406678340998,585.6674920281514
30100.000000000007,851.6197003845864,265.67176404914414,1117.2914644337307,585.9479363354423
30133.333333333336,851.9740166797657,265.17463526387485,1117.1486519436405,586.7993814158908
30166.666666666668,852.5522262971058,264.8950080447513,1117.447234341857,587.6572182523545
30200.000000000007,853.2489093316022,264.6945093934474,1117.9434187250497,588.5543999381548
30233.333333333336,854.1184585755526,264.4590218370774,1118.57748041263,589.6594367384753
30266.666666666668,855.0875931738292,264.0031190296158,1119.090712203445,591.0844741442133
30300.000000000007,856.0749433423204,263.64210346779595,1119.7170468101162,592.4328398745245
30333.333333333336,856.8684531597121,263.25432075025657,1120.1227739099686,593.6141324094556
30366.666666666668,857.6564499213688,262.8824749758796,1120.5389248972483,594.7739749454893
30400.000000000007,858.3522042959904,262.39582846963333,1120.7480327656237,595.9563758263571
30433.333333333336,859.054866662964,261.53639520137466,1120.5912618643385,597.5184714615893
30466.666666666668,859.4732755631737,261.06920930975906,1120.5424848729328,598.4040662534146
30500.000000000007,860.3901874011486,259.5786833062592,1119.9688707074079,600.8115040948894
30533.333333333336,860.8152093322678,258.81181251832044,1119.6270218505883,602.0033968139473
30566.666666666668,861.1318062086614,257.96378143061213,1119.0955876392736,603.1680247780492
30600.000000000007,861.4826670067121,256.99902716897185,1118.481694175684,604.4836398377402
30633.333333333336,861.6404212063759,256.59036369045594,1118.230784896832,605.0500575159199
30666.666666666668,861.1262715153766,257.6112580622935,1118.73752957767,603.5150134530832
30700.000000000007,861.1276071854504,257.57584298822627,1118.7034501736766,603.5517641972242
30733.333333333336,861.4701272341199,256.6183619629904,1118.0884891971102,604.8517652711296
30766.666666666668,861.1613113523243,257.379114465422,1118.5404258177464,603.7821968869023
30800.000000000007,861.128677220541,257.5102905187294,1118.6389677392704,603.6183867018117
30833.333333333336,861.0307138507375,257.6997862677096,1118.730500118447,603.3309275830279
30866.666666666668,861.1032435570085,257.9005528334495,1119.0037963904579,603.2026907235589
30900.000000000007,861.7704715380257,257.1327018193688,1118.9031733573945,604.637769718657
30933.333333333336,862.2649267473568,256.25716657255015,1118.5220933199068,606.0077601748067
30966.666666666668,862.4472558254758,255.9433180492119,1118.3905738746878,606.5039377762639
31000.000000000007,862.5489326828081,255.74127281181873,1118.290205494627,606.8076598709894
31033.333333333336,862.4268868370111,255.98381818740248,1118.4107050244136,606.4430686496087
31066.666666666668,862.3600639569513,256.05643043822874,1118.41649439518,606.3036335187226
31100.000000000007,861.8929327008526,256.5783442374951,1118.4712769383477,605.3145884633575
31133.333333333336,861.4899538559704,257.1463758381809,1118.6363296941513,604.3435780177895
31166.666666666668,861.3053239976862,257.4621413592017,1118.767465356888,603.8431826384844
31200.000000000007,861.4222984351246,257.29504176559567,1118.7173402007202,604.127256669529
31233.333333333336,861.4790871809233,257.2657076725766,1118.7447948535,604.2133795083467
31266.666666666668,861.5925376818096,257.3668281261114,1118.9593658079211,604.2257095556982
31300.000000000007,862.0564744545538,257.0865898210319,1119.1430642755859,604.9698846335219
31333.333333333336,862.5307824318046,256.8806218450878,1119.4114042768924,605.6501605867168
31366.666666666668,862.8644828993117,256.7181787564704,1119.5826616557822,606.1463041428412
31400.000000000007,863.3547022218228,256.38003256087575,1119.7347347826985,606.974669660947
31433.333333333336,863.673933917905,256.2579205412316,1119.9318544591365,607.4160133766734
31466.666666666668,864.1309383891613,255.7032993492099,1119.8342377383713,608.4276390399514
31500.000000000007,864.477223156833,255.08508516977116,1119.5623083266041,609.3921379870619
31533.333333333336,865.0098089375459,254.29062701222816,1119.300435949774,610.7191819253178
31566.666666666668,865.1150741101892,253.99546461145388,1119.110538721643,611.1196094987354
31600.000000000007,865.2124254404448,253.66270734474963,1118.8751327851944,611.5497180956952
31633.333333333336,865.2100502892788,253.60020845076173,1118.8102587400406,611.609841838517
31666.666666666668,865.0023166548101,253.72483088497228,1118.7271475397824,611.2774857698378
31700.000000000007,864.5400260011454,254.10245258315138,1118.642478584297,610.437573417994
31733.333333333336,864.168860659583,254.3949573086935,1118.5638179682765,609.7739033508894
31766.666666666668,863.8327102295104,254.83799840926412,1118.6707086387746,608.9947118202463
31800.000000000007,863.6130394811595,254.95941482138923,1118.5724543025487,608.6536246597702
31833.333333333336,863.510029841736,255.01957187576664,1118.5296017175026,608.4904579659694
31866.666666666668,863.9908104556728,254.4862105792027,1118.4770210348754,609.5045998764701
31900.000000000007,864.3067261067705,254.0620828280047,1118.3688089347752,610.2446432787658
31933.333333333336,864.6077970910989,253.5119769316538,1118.1197740227526,611.0958201594451
31966.666666666668,864.7798784391761,253.0889247861966,1117.8688032253726,611.6909536529795
32000.000000000007,864.6676938599252,253.15237964312664,1117.8200735030518,611.5153142167985
32033.333333333336,864.336628033806,253.66759322423326,1118.0042212580393,610.6690348095728
32066.666666666668,864.3058206509619,253.9636706345884,1118.2694912855502,610.3421500163735
32100.000000000007,864.5618403916245,253.4712393221961,1118.0330797138206,611.0906010694284
32133.333333333336,864.7181973295694,253.3565574268216,1118.074754756391,611.3616399027478
32166.666666666668,865.125342222693,252.65955489478662,1117.7848971174797,612.4657873279064
32200.000000000007,865.5831263537947,252.22058397850694,1117.8037103323015,613.3625423752877
32233.333333333336,865.6915184874279,252.22638044415376,1117.9178989315817,613.4651380432741
32266.666666666668,866.0516507264967,251.84817984691955,1117.8998305734162,614.2034708795773
32300.000000000007,866.8100534358264,250.77862597143073,1117.5886794072571,616.0314274643956
32333.333333333336,867.4669942322679,249.80811037017185,1117.2751046024398,617.658883862096
32366.666666666668,868.1368501996285,248.9325522883253,1117.0694024879538,619.2042979113032
32400.000000000007,868.5351777702837,248.54455595052,1117.0797337208037,619.9906218197636
32433.333333333336,868.9277474800282,248.1361662697265,1117.0639137497546,620.7915812103017
32466.666666666668,869.1183124767236,247.98222579493523,1117.100538271659,621.1360866817884
32500.000000000007,868.7437647477255,248.3657183851854,1117.109483132911,620.3780463625401
32533.333333333336,868.4286884996521,248.80496461142675,1117.2336531110789,619.6237238882254
32566.666666666668,868.194749528601,249.09704059459395,1117.291790123195,619.0977089340071
32600.000000000007,867.8815678306573,249.17027646079492,1117.0518442914522,618.7112913698625
32633.333333333336,867.4413184577043,249.42831190649818,1116.8696303642025,618.0130065512061
32666.666666666668,867.2855844662001,249.83649288348437,1117.1220773496846,617.4490915827157
32700.000000000007,867.0341932627578,250.3947004754655,1117.4288937382232,616.6394927872923
32733.333333333336,866.9830337451262,250.63618637530666,1117.6192201204328,616.3468473698196
32766.666666666668,867.378002200371,250.2922839456499,1117.670286146021,617.0857182547211
32800.0,867.6447680000798,250.15258376085706,1117.7973517609369,617.4921842392228
32833.33333333333,867.6935488273814,250.72510900430447,1118.4186578316858,616.9684398230769
32866.66666666668,868.0492341263094,250.03558602144832,1118.0848201477577,618.0136481048611
32900.0,868.494916244985,249.21710059999305,1117.712016844978,619.277815644992
32933.33333333333,869.249582742426,248.08954544376337,1117.3391281861893,621.1600372986627
32966.66666666668,869.9016522254306,247.25658836081084,1117.1582405862414,622.6450638646197
33000.0,870.2907143832783,246.72676761099137,1117.0174819942697,623.563946772287
33033.33333333333,870.6272607155122,246.4359333646314,1117.0631940801436,624.1913273508808
33066.66666666668,870.5911758368825,246.3740790603174,1116.9652548971999,624.2170967765651
33100.0,871.2670619162444,245.75677768554434,1117.0238396017887,625.5102842307001
33133.33333333333,872.2184729668126,244.74370470469322,1116.9621776715057,627.4747682621194
33166.66666666668,872.97465824004,243.69338216189797,1116.668040401938,629.281276078142
33200.0,873.2569218159892,243.11971450364922,1116.3766363196385,630.13720731234
33233.33333333333,873.3484530944522,243.02038138450595,1116.3688344789582,630.3280717099462
33266.66666666668,873.366022904725,242.8552914600649,1116.22131436479,630.5107314446601
33300.0,872.9797859667545,243.76983425975695,1116.7496202265115,629.2099517069976
33333.33333333333,872.9210175175306,244.02757553057225,1116.9485930481028,628.8934419869584
33366.66666666668,873.0498769365704,243.9044226065761,1116.9542995431466,629.1454543299943
33400.0,873.2977118575338,243.50963479530577,1116.8073466528397,629.788077062228
33433.33333333333,873.5287963346018,243.23709140870656,1116.7658877433084,630.2917049258953
33466.66666666668,873.3664362152209,243.76284103097544,1117.1292772461964,629.6035951842455
33500.0,873.1570214818017,244.35093119762067,1117.5079526794225,628.8060902841811
33533.33333333333,872.9564106102617,244.76841757955413,1117.724828189816,628.1879930307076
33566.66666666668,872.5395863791778,245.1376273769096,1117.6772137560874,627.4019590022682
33600.0,872.466347906969,245.03887204809396,1117.505219955063,627.427475858875
33633.33333333333,872.598043309322,244.6677576731657,1117.2658009824877,627.9302856361562
33666.66666666668,872.8731788203255,244.05179456824237,1116.9249733885679,628.8213842520831
33700.0,872.9262577121216,243.73466291434724,1116.6609206264689,629.1915947977743
33733.33333333333,872.6068512673797,243.73691634760604,1116.3437676149858,628.8699349197736
33766.66666666668,872.6142036274107,243.71169530154265,1116.3258989289534,628.902508325868
33800.0,872.4302566327317,243.9486770074965,1116.3789336402283,628.4815796252352
33833.33333333333,872.3780090509792,243.92260989231147,1116.3006189432908,628.4553991586678
33866.66666666668,872.3924689596748,243.74360626727582,1116.1360752269507,628.648862692399
33900.0,872.422858608337,243.7240665132311,1116.146925121568,628.698792095106
33933.33333333333,872.1598967134879,243.85843248581597,1116.018329199304,628.3014642276719
33966.66666666668,872.0006407934594,244.05216171495374,1116.0528025084132,627.9484790785057
34000.0,871.4217647840744,244.55261196440037,1115.9743767484747,626.869152819674
34033.33333333333,870.9560715546608,244.6366725639983,1115.592744118659,626.3193989906624
34066.66666666668,870.8569439032906,244.8271278467997,1115.6840717500902,626.0298160564909
34100.0,870.0038828224218,245.97691108565698,1115.9807939080788,624.0269717367648
34133.33333333333,869.4539154457323,246.32654014788093,1115.7804555936132,623.1273752978514
34166.66666666668,868.9374916706332,246.7629808072891,1115.7004724779224,622.1745108633442
34200.0,868.911688677631,246.7927432064506,1115.7044318840817,622.1189454711804
34233.33333333333,869.7273255974131,245.61726081749256,1115.3445864149057,624.1100647799205
34266.66666666668,870.0135644483562,245.20050047296385,1115.21406492132,624.8130639753923
34300.0,870.2338300867535,245.20525496855612,1115.4390850553095,625.0285751181974
34333.33333333333,870.8160666676658,244.32186107183657,1115.1379277395024,626.4942055958293
34366.66666666668,871.3088213836166,243.54378019726119,1114.852601580878,627.7650411863555
34400.0,871.7880900670483,242.81351432707186,1114.6016043941202,628.9745757399764
34433.33333333333,872.1001420724863,242.5692354735498,1114.669377546036,629.5309065989364
34466.66666666668,872.2662779434677,242.43902481542958,1114.7053027588972,629.8272531280381
34500.0,871.4831468281476,243.40855499464928,1114.891701822797,628.0745918334983
34533.33333333333,871.0515523396415,243.99118160499575,1115.0427339446373,627.0603707346457
34566.66666666668,870.8695188296533,244.2498983603804,1115.1194171900338,626.619620469273
34600.0,870.6828266744744,244.44480537853656,1115.127632053011,626.2380212959379
34633.33333333333,870.4220122706823,244.82099472565994,1115.2430069963423,625.6010175450224
34666.66666666668,869.988563740438,245.17167837367242,1115.1602421141106,624.8168853667656
34700.0,869.4597436662169,245.8498270881122,1115.3095707543291,623.6099165781047
34733.33333333333,869.6297040726413,245.55507040579366,1115.184774478435,624.0746336668476
34766.66666666668,870.0448720634391,244.49259902990298,1114.537471093342,625.5522730335362
34800.0,870.5888383316772,243.37388749666678,1113.962725828344,627.2149508350103
34833.33333333333,871.0212203511345,242.47365552906567,1113.4948758802002,628.5475648220688
34866.66666666668,871.0508338845864,242.43535704027948,1113.486190924866,628.6154768443068
34900.0,871.4464143785984,241.34683291333425,1112.7932472919326,630.0995814652642
34933.33333333333,871.836764038091,240.262634163816,1112.099398201907,631.5741298742751
34966.66666666668,872.1336161968741,239.4559609671908,1111.5895771640648,632.6776552296833
35000.0,872.0907949308898,239.8950934416754,1111.9858883725653,632.1957014892145
35033.33333333333,872.1314595657672,239.81071487296927,1111.9421744387364,632.3207446927979
35066.66666666668,872.5494083101781,238.86558292685544,1111.4149912370335,633.6838253833228
35100.0,873.0026175146868,238.19408094951785,1111.1966984642047,634.8085365651689
35133.33333333333,873.4094329800246,237.9937531022138,1111.4031860822383,635.4156798778108
35166.66666666668,873.9691241370637,237.38020259051262,1111.3493267275762,636.5889215465511
35200.0,874.4237988764887,237.00638065816548,1111.4301795346541,637.4174182183233
35233.33333333333,875.2154705880135,236.16499077566456,1111.380461363678,639.050479812349
35266.66666666668,876.157009705783,234.96229598743747,1111.1193056932204,641.1947137183456
35300.0,877.4113716394214,233.36464665223085,1110.7760182916522,644.0467249871906
35333.33333333333,878.8282415619492,231.6280016164436,1110.456243178393,647.2002399455056
35366.66666666668,879.8965352272916,230.4078745068044,1110.304409734096,649.4886607204871
35400.0,880.6392232907042,229.2841711221643,1109.9233944128684,651.3550521685399
35433.33333333333,881.3362517851284,228.19641687281236,1109.5326686579408,653.139834912316
35466.66666666668,881.7493227002221,227.41180580775654,1109.1611285079787,654.3375168924656
35500.0,881.5771356492314,227.08749308794984,1108.6646287371814,654.4896425612816
35533.33333333333,881.3460691441016,226.9664113630732,1108.3124805071748,654.3796577810284
35566.66666666668,880.9437706168484,227.07828953981686,1108.0220601566652,653.8654810770315
35600.0,880.9520157529588,226.66787716332965,1107.6198929162883,654.2841385896292
35633.33333333333,881.1282814238557,226.18952624925743,1107.317807673113,654.9387551745983
35666.66666666668,881.5391434489144,225.4570802421341,1106.9962236910485,656.0820632067803
35700.0,881.5467372754403,225.12836877393798,1106.6751060493782,656.4183685015023
35733.33333333333,881.3070388417024,225.2516664612816,1106.558705302984,656.0553723804207
35766.66666666668,880.5294364961693,225.9109889590115,1106.4404254551807,654.6184475371579
35800.0,880.429069581258,225.93731402264487,1106.366383603903,654.4917555586131
35833.33333333333,880.45766965978,225.93935028409044,1106.3970199438704,654.5183193756895
35866.66666666668,880.6506708916863,225.60466348414027,1106.2553343758266,655.0460074075461
35900.0,880.7281854824212,225.44482867995623,1106.1730141623775,655.2833568024649
35933.33333333333,880.6850319313342,225.43626502859422,1106.1212969599283,655.2487669027399
35966.66666666668,880.4860318422465,225.84980005316297,1106.3358318954095,654.6362317890835
36000.0,880.035815414584,226.69479173189688,1106.730607146481,653.3410236826871
36033.33333333333,879.342526838672,227.86799231161257,1107.2105191502847,651.4745345270594
36066.66666666668,878.2944067844381,229.30755142312293,1107.601958207561,648.9868553613152
36100.0,877.8136428610788,230.05660792160916,1107.870250782688,647.7570349394697
36133.33333333333,877.4135565629196,230.83474425330024,1108.2483008162199,646.5788123096193
36166.66666666668,877.2446718433232,230.97951950021795,1108.2241913435412,646.2651523431052
36200.0,877.3267865297129,230.7330485313464,1108.0598350610594,646.5937379983665
36233.33333333333,877.2883840608774,230.85336235859586,1108.1417464194733,646.4350217022816
36266.66666666668,877.1245328328134,231.33900473002228,1108.4635375628357,645.7855281027912
36300.0,876.8317887902645,232.18847824864392,1109.0202670389083,644.6433105416205
36333.33333333333,876.3690693901225,233.24654930103966,1109.6156186911621,643.1225200890829
36366.66666666668,875.8985384786557,233.99140378348795,1109.8899422621437,641.9071346951678
36400.0,875.7371843989263,234.13759917425952,1109.8747835731858,641.5995852246667
36433.33333333333,875.3859567346242,234.66632514751205,1110.0522818821362,640.7196315871122
36466.66666666668,874.8786335653143,235.65135430840778,1110.5299878737221,639.2272792569065
36500.0,874.3422438849856,236.50661532414378,1110.8488592091294,637.8356285608418
36533.33333333333,873.9625726193943,237.0244351280261,1110.9870077474204,636.9381374913683
36566.66666666668,873.6150963072236,237.66366047800273,1111.2787567852263,635.9514358292208
36600.0,873.2288463732822,238.4214073819175,1111.6502537551996,634.8074389913647
36633.33333333333,872.8717763025179,239.10615940926297,1111.977935711781,633.7656168932549
36666.66666666668,872.4808789124157,239.65685707659247,1112.1377359890082,632.8240218358233
36700.0,872.5166121687873,239.95830840308986,1112.4749205718772,632.5583037656975
36733.33333333333,872.8072096114183,240.07744173621143,1112.8846513476296,632.7297678752069
36766.66666666668,873.231304940627,239.95738429244292,1113.18868923307,633.273920648184
36800.0,873.5628201985843,240.09891393232817,1113.6617341309125,633.4639062662561
36833.33333333333,874.4014033740689,239.72955723237823,1114.1309606064472,634.6718461416906
36866.66666666668,874.9546616404662,239.58452407685647,1114.5391857173227,635.3701375636097
36900.0,875.6724393374923,238.98694635180254,1114.6593856892948,636.6854929856897
36933.33333333333,876.376067971749,237.94416777759577,1114.3202357493446,638.4319001941532
36966.66666666668,876.5350759899057,237.94294059637517,1114.478016586281,638.5921353935306
37000.0,876.8473184259557,237.24787711109508,1114.0951955370508,639.5994413148605
37033.33333333333,876.9985352210966,236.98864243821163,1113.9871776593081,640.009892782885
37066.66666666668,877.0543698395348,236.95084586471165,1114.0052157042464,640.1035239748232
37100.0,877.0179291232369,237.0116233792638,1114.0295525025006,640.006305743973
37133.33333333333,876.9556288650158,237.15079010278131,1114.106418967797,639.8048387622345
37166.66666666668,876.8726155693173,237.36961412432012,1114.2422296936375,639.5030014449972
37200.0,876.7698876761071,237.66929306956555,1114.4391807456727,639.1005946065416
37233.33333333333,877.3002395575686,236.75299003536833,1114.053229592937,640.5472495222002
37266.66666666668,877.902417641268,235.73645111187048,1113.6388687531385,642.1659665293976
37300.0,878.2695022786099,235.15824094970773,1113.4277432283177,643.1112613289022
37333.33333333333,878.4178429826293,234.71930897364578,1113.1371519562751,643.6985340089835
37366.66666666668,878.7741315050124,234.26042825980005,1113.0345597648125,644.5137032452124
37400.0,879.0929254065609,233.9269830510158,1113.0199084575768,645.1659423555451
37433.33333333333,879.3024516167899,233.78080428708512,1113.083255903875,645.5216473297048
37466.66666666668,879.7534062347349,232.74516112355093,1112.498567358286,647.008245111184
37500.0,880.0618305467157,231.85783528919325,1111.919665835909,648.2039952575224
37533.33333333333,880.310281431363,231.10204472859002,1111.412326159953,649.208236702773
37566.66666666668,880.5137591694529,230.48252616178874,1110.9962853312416,650.0312330076641
37600.0,880.9867396499261,229.73284686939184,1110.719586519318,651.2538927805342
37633.33333333333,881.0850210906112,229.38075999058802,1110.4657810811993,651.7042611000232
37666.66666666668,881.2227211356619,229.16286995078303,1110.385591086445,652.0598511848789
37700.0,881.4831322968986,228.77561023207033,1110.258742528969,652.7075220648283
37733.33333333333,882.1014529838367,228.05989386100012,1110.1613468448368,654.0415591228366
37766.66666666668,882.3601983921894,227.8143826306176,1110.174581022807,654.5458157615718
37800.0,883.2368823606944,227.01382700991837,1110.2507093706126,656.223055350776
37833.33333333333,884.1567947750581,225.94193017867067,1110.0987249537288,658.2148645963874
37866.66666666668,884.7619776496019,225.52423212928505,1110.286209778887,659.2377455203168
37900.0,885.4440291421877,224.3077899981613,1109.751819140349,661.1362391440264
37933.33333333333,886.3710079739075,223.14166763306358,1109.512675606971,663.2293403408439
37966.66666666668,886.9227560287599,222.22253481405022,1109.14529084281,664.7002212147097
38000.0,887.163209748066,221.89709748047656,1109.0603072285426,665.2661122675895
38033.33333333333,887.3935178928797,221.62416576349267,1109.0176836563724,665.769352129387
38066.66666666668,887.380614293142,221.76475247694324,1109.1453667700853,665.6158618161987
38100.0,887.3725982026607,221.98235149205428,1109.354949694715,665.3902467106064
38133.33333333333,887.364909945008,222.27176455516553,1109.6366745001735,665.0931453898424
38166.66666666668,887.546706119494,222.4621192872163,1110.0088254067105,665.0845868322778
38200.0,887.9848530859343,221.98980334855725,1109.9746564344916,665.995049737377
38233.33333333333,888.7040675215455,220.92236111732308,1109.6264286388687,667.7817064042224
38266.66666666668,889.3701638294202,219.88128171111197,1109.2514455405321,669.4888821183083
38300.0,889.8845911492193,218.83315634031624,1108.7177474895357,671.0514348089031
38333.33333333333,890.3007092503084,218.01641835317722,1108.3171276034857,672.2842908971312
38366.66666666668,890.1595726966124,218.14161715076264,1108.301189847375,672.0179555458498
38400.0,890.3720483022289,217.80195174864292,1108.1740000508719,672.5700965535859
38433.33333333333,890.9853313127983,216.57903032539392,1107.5643616381922,674.4063009874044
38466.66666666668,891.3232878982907,215.6248875813338,1106.9481754796245,675.6984003169568
38500.0,891.7969305543935,214.56232415405967,1106.3592547084531,677.2346064003339
38533.33333333333,892.1557732405713,214.07416830702564,1106.229941547597,678.0816049335457
38566.66666666668,892.3727815563219,213.43664313741544,1105.8094246937374,678.9361384189065
38600.0,892.4836692538507,213.13618793796277,1105.6198571918135,679.347481315888
38633.33333333333,892.7130323566992,212.90114843001237,1105.6141807867116,679.8118839266867
38666.66666666668,892.5056101257504,213.1390755562642,1105.6446856820146,679.3665345694862
38700.0,892.3518222495687,213.35304078722675,1105.7048630367954,678.998781462342
38733.33333333333,892.1044399125036,214.04586571682424,1106.150305629328,678.0585741956794
38766.66666666668,891.7475850693237,214.93910061911362,1106.6866856884374,676.80848445021
38800.0,891.2449779407345,216.01838968927942,1107.263367630014,675.2265882514552
38833.33333333333,890.6583925636367,216.8836471884109,1107.5420397520475,673.7747453752257
38866.66666666668,890.3573220507805,217.080148994655,1107.4374710454354,673.2771730561254
38900.0,890.4516366186507,216.9577225765929,1107.4093591952435,673.4939140420578
38933.33333333333,890.490888868741,216.70827308285737,1107.1991619515984,673.7826157858835
38966.66666666668,890.0630626693327,217.50026683759762,1107.5633295069304,672.562795831735
39000.0,889.8119801835138,217.41551701327614,1107.22749719679,672.3964631702377
39033.33333333333,888.6175247354565,218.5411626008693,1107.1586873363258,670.0763621345873
39066.66666666668,887.2983079581027,219.67645091534195,1106.9747588734447,667.6218570427607
39100.0,886.5290219919013,220.2592232287786,1106.78824522068,666.2697987631227
39133.33333333333,885.9808654697596,220.49782095509403,1106.4786864248535,665.4830445146656
39166.66666666668,885.3379421418952,221.54951708584716,1106.8874592277423,663.788425056048
39200.0,885.2787002343066,221.72089548774258,1106.9995957220492,663.557804746564
39233.33333333333,885.169707736593,222.0726100241763,1107.2423177607693,663.0970977124166
39266.66666666668,885.4192188304485,221.52795715033758,1106.9471759807861,663.8912616801109
39300.0,885.4462269520255,221.4759391801225,1106.922166132148,663.970287771903
39333.33333333333,885.4543411886392,221.46862383056617,1106.9229650192053,663.9857173580731
39366.66666666668,885.2656423733262,222.01414729818342,1107.2797896715097,663.2514950751428
39400.0,885.095892941424,222.5080597000861,1107.6039526415102,662.5878332413379
39433.33333333333,885.3960118753977,222.24943702068052,1107.6454488960783,663.1465748547172
39466.66666666668,885.8621806188921,221.37152126449502,1107.233701883387,664.4906593543972
39500.0,885.8091531089341,221.70057526794218,1107.5097283768762,664.1085778409919
39533.33333333333,886.0256484063955,221.04341408497345,1107.0690624913689,664.9822343214221
39566.66666666668,885.9727666950538,221.12628997300715,1107.099056668061,664.8464767220466
39600.0,885.750015512043,221.49955888323075,1107.2495743952736,664.2504566288122
39633.33333333333,885.512361396826,221.82492433477924,1107.3372857316053,663.6874370620468
39666.66666666668,885.260447652303,222.10196800650417,1107.362415658807,663.1584796457988
39700.0,884.9925693295938,222.32953475281602,1107.3221040824099,662.6630345767778
39733.33333333333,884.2979085064013,223.71329273986134,1108.0112012462628,660.58461576654
39766.66666666668,883.5361088688098,225.23108255011212,1108.767191418922,658.3050263186977
39800.0,882.8748575102672,226.43257534620668,1109.307432856474,656.4422821640605
39833.33333333333,882.6484363563302,226.87213033273844,1109.5205666890686,655.7763060235918
39866.66666666668,882.6376984239329,227.13918726707712,1109.77688569101,655.4985111568558
39900.0,882.4078717017234,227.98903024680283,1110.3969019485262,654.4188414549205
39933.33333333333,882.2035238039538,228.72635305660123,1110.929876860555,653.4771707473526
39966.66666666668,882.3266187719294,228.79762255915324,1111.1242413310827,653.5289962127761
40000.0,882.1346966712852,229.2458807451851,1111.3805774164703,652.8888159261
40033.33333333333,881.6763526766974,229.86070247699567,1111.537055153693,651.8156501997017
40066.66666666668,881.6021961517566,230.10538039844633,1111.707576550203,651.4968157533103
40100.0,881.9041702215922,229.50878407251793,1111.41295429411,652.3953861490743
40133.33333333333,882.2049969342761,228.97646387112567,1111.1814608054017,653.2285330631504
40166.66666666668,882.7963044168561,227.76601379347525,1110.5623182103313,655.0302906233808
40200.0,883.3943953628351,226.58949615795493,1109.98389152079,656.8048992048801
40233.33333333333,883.2278662731981,226.38350337214428,1109.6113696453424,656.8443629010537
40266.66666666668,882.772573068079,226.6165218575633,1109.3890949256424,656.1560512105158
40300.0,882.9291935661175,225.89581513162847,1108.825008697746,657.0333784344891
40333.33333333333,883.4124103377607,225.05370394803347,1108.4661142857942,658.3587063897272
40366.66666666668,883.8081970574686,224.52001894439152,1108.3282160018603,659.2881781130772
40400.0,883.9155006330697,224.64643817491023,1108.56193880798,659.2690624581594
40433.33333333333,883.8040418575265,225.1142239733388,1108.9182658308653,658.6898178841877
40466.66666666668,884.2209599304861,224.15593199355578,1108.376891924042,660.0650279369303
40500.0,884.2456732707706,224.11463008010125,1108.3603033508718,660.1310431906693
40533.33333333333,884.261885524462,224.086188892358,1108.34807441682,660.175696632104
40566.66666666668,884.2773662156621,224.0615997023317,1108.3389659179938,660.2157665133304
40600.0,884.2941920263847,224.0424491320434,1108.3366411584282,660.2517428943413
40633.33333333333,884.1021053283997,224.65861233696546,1108.760717665365,659.4434929914343
40666.66666666668,884.6869399597766,223.52038075411616,1108.2073207138928,661.1665592056604
40700.0,884.7024643390876,223.57839081552342,1108.280855154611,661.1240735235641
40733.33333333333,884.3328283541134,224.67106176285992,1109.0038901169733,659.6617665912535
40766.66666666668,884.3272660208667,224.90638496259146,1109.2336509834581,659.4208810582752
40800.0,883.9384460384042,225.60990689617404,1109.5483529345784,658.3285391422302
40833.33333333333,883.6999654527276,226.02511190034542,1109.725077353073,657.6748535523822
40866.66666666668,883.972661194963,225.86610827559616,1109.8387694705593,658.1065529193669
40900.0,883.7336431623388,226.61893392920524,1110.352577091544,657.1147092331336
40933.33333333333,883.2622377368599,227.5173384309631,1110.779576167823,655.7448993058968
40966.66666666668,882.797754120613,228.45497869181057,1111.2527328124236,654.3427754288025
41000.0,882.8477416660793,228.4527041077174,1111.3004457737966,654.3950375583619
41033.33333333333,883.1106703088433,228.31550655500342,1111.4261768638466,654.7951637538399
41066.66666666668,883.3614104551912,228.35827078941315,1111.7196812446043,655.003139665778
41100.0,884.005268532298,227.78111623783045,1111.7863847701285,656.2241522944676
41133.33333333333,884.621232110061,226.85945295870616,1111.4806850687671,657.7617791513549
41166.66666666668,885.106651747549,226.0220514232241,1111.1287031707732,659.0846003243249
41200.0,885.1895159913291,225.85261667854553,1111.0421326698747,659.3368993127835
41233.33333333333,885.1342534890165,226.02281927067258,1111.157072759689,659.1114342183439
41266.66666666668,885.3334064798842,225.60141685298228,1110.9348233328665,659.7319896269018
41300.0,885.2511316272354,225.78659574951718,1111.0377273767526,659.4645358777182
41333.33333333333,885.1478803015915,225.91599083792528,1111.0638711395168,659.2318894636662
41366.66666666668,885.0698144690808,225.94237957283573,1111.0121940419165,659.1274348962451
41400.0,884.9448433694585,226.02299831432694,1110.9678416837853,658.9218450551315
41433.33333333333,884.7817132900005,226.1070884068833,1110.8888016968838,658.6746248831173
41466.66666666668,884.4797074617354,226.72429586020624,1111.2040033219416,657.7554116015292
41500.0,883.6206691515846,227.75383558370046,1111.374504735285,655.8668335678841
41533.33333333333,882.9924322345057,228.533316296753,1111.5257485312586,654.4591159377527
41566.66666666668,882.9823557041664,228.52555566006345,1111.5079113642298,654.4568000441029
41600.0,883.1725523354148,228.00794240708169,1111.1804947424964,655.1646099283331
41633.33333333333,883.4295165550965,227.47229024413562,1110.9018067992322,655.9572263109609
41666.66666666668,883.9780717589225,226.66016510680439,1110.6382368657269,657.3179066521182
41700.0,884.4065104548681,226.39297161818587,1110.799482073054,658.0135388366823
41733.33333333333,884.8962319108008,225.58442086826193,1110.4806527790627,659.3118110425389
41766.66666666668,885.7062554889035,224.38503596958094,1110.0912914584844,661.3212195193225
41800.0,886.4228694187225,223.31130028572045,1109.734169704443,663.111569133002
41833.33333333333,886.8434820861902,222.7189983246659,1109.562480410856,664.1244837615243
41866.66666666668,886.490821100741,223.43337318051755,1109.9241942812585,663.0574479202235
41900.0,886.1662316731662,224.28684617842677,1110.453077851593,661.8793854947394
41933.33333333333,886.1895972527306,224.2251721115179,1110.4147693642485,661.9644251412126
41966.66666666668,886.1192243413693,224.5607865835563,1110.6800109249257,661.558437757813
42000.0,886.3607410910294,224.18455128939766,1110.545292380427,662.1761898016317
42033.33333333333,886.9909486673595,222.91045792886825,1109.9014065962278,664.0804907384912
42066.66666666668,887.3631596611042,221.7924449206719,1109.155604581776,665.5707147404323
42100.0,887.4940279203764,221.39802675680795,1108.8920546771844,666.0960011635684
42133.33333333333,887.7673717000702,220.55756259109347,1108.3249342911636,667.2098091089767
42166.66666666668,887.8651391733592,220.2411193139789,1108.1062584873382,667.6240198593803
42200.0,888.0564136168855,219.66317196572905,1107.7195855826146,668.3932416511565
42233.33333333333,888.5363783210338,218.70466191856463,1107.2410402395985,669.8317164024692
42266.66666666668,888.6379897295323,218.67031729607947,1107.3083070256116,669.9676724334528
42300.0,888.3334447775915,219.59039278203105,1107.9238375596226,668.7430519955604
42333.33333333333,888.1848123371673,220.02118724012655,1108.2059995772938,668.1636250970407
42366.66666666668,887.9346044352362,220.74062028164698,1108.6752247168831,667.1939841535892
42400.0,888.0568054694562,220.70406415281656,1108.7608696222728,667.3527413166396
42433.33333333333,888.3650154929062,220.04876731506678,1108.413782807973,668.3162481778394
42466.66666666668,888.4391779706849,219.98670202687518,1108.42587999756,668.4524759438098
42500.0,888.4815854280936,219.99719464832347,1108.478780076417,668.4843907797701
42533.33333333333,889.1355810540947,218.70810677805852,1107.8436878321531,670.4274742760362
42566.66666666668,889.7466330454713,217.44566096248124,1107.1922940079526,672.30097208299
42600.0,890.44837363043,216.27321420238076,1106.7215878328107,674.1751594280493
42633.33333333333,891.1630585027857,215.27394164582242,1106.4370001486081,675.8891168569633
42666.66666666668,891.1502291606323,215.45761222715603,1106.6078413877883,675.6926169334763
42700.0,891.2063215290002,215.37534401904625,1106.5816655480464,675.830977509954
42733.33333333333,891.5223341170087,214.75122853494543,1106.273562651954,676.7711055820632
42766.66666666668,891.8516512467246,214.01005952553342,1105.861710772258,677.8415917211912
42800.0,892.4030013094625,212.96338617193413,1105.3663874813967,679.4396151375283
42833.33333333333,892.7846451891377,211.84580840243726,1104.630453591575,680.9388367867004
42866.66666666668,892.7481452780552,211.93229968040788,1104.680444958463,680.8158455976472
42900.0,892.3554657619854,212.88880429391688,1105.2442700559022,679.4666614680685
42933.33333333333,891.9437422332447,213.51579027536656,1105.4595325086113,678.4279519578781
42966.66666666668,891.1471042187778,214.56087967877068,1105.7079838975485,676.5862245400072
43000.0,890.5040415102188,215.17424684759087,1105.6782883578096,675.3297946626279
43033.33333333333,890.42576225967,215.0321373136279,1105.457899573298,675.3936249460421
43066.66666666668,890.9817664470992,214.64304085746704,1105.6248073045663,676.3387255896321
43100.0,890.9599443455141,214.9641420286922,1105.9240863742064,675.9958023168219
43133.33333333333,890.3052045200355,215.88049607376598,1106.1857005938016,674.4247084462695
43166.66666666668,889.613757122588,217.02123753586574,1106.6349946584537,672.5925195867223
43200.0,889.2673597385268,218.00834301511034,1107.2757027536372,671.2590167234165
43233.33333333333,888.8932819334091,218.68599886122715,1107.5792807946361,670.2072830721819
43266.66666666668,888.3127005273847,218.98100309025222,1107.2937036176368,669.3316974371324
43300.0,887.3487882705233,219.3022582057205,1106.651046476244,668.0465300648028
43333.33333333333,886.6875982422376,219.79738320454615,1106.4849814467839,666.8902150376915
43366.66666666668,886.1738124483609,220.03510300501168,1106.2089154533726,666.1387094433492
43400.0,885.6591843497256,220.2357573093426,1105.894941659068,665.423427040383
43433.33333333333,885.0802732283638,220.40291829181209,1105.483191520176,664.6773549365518
43466.66666666668,884.136288516966,220.66607144728422,1104.8023599642502,663.4702170696818
43500.0,883.4636653367879,220.85363026700276,1104.3172956037906,662.6100350697852
43533.33333333333,882.7436155312149,221.21227863953567,1103.9558941707505,661.5313368916793
43566.66666666668,882.2190013225551,221.61964206322816,1103.8386433857831,660.5993592593269
43600.0,881.4371198375266,222.44996715089925,1103.8870869884258,658.9871526866273
43633.33333333333,880.5660992960413,223.43331192632422,1103.9994112223656,657.1327873697171
43666.66666666668,879.6121690883781,224.46202666499573,1104.0741957533737,655.1501424233824
43700.0,879.1089644300847,225.13474256351284,1104.2437069935975,653.9742218665718
43733.33333333333,879.3493440810705,225.35658624233224,1104.7059303234028,653.9927578387383
43766.66666666668,879.1700912601583,225.68830083252354,1104.858392092682,653.4817904276348
43800.0,879.0302222197436,225.93904600728212,1104.9692682270256,653.0911762124615
43833.33333333333,879.0396778699296,226.1491780579684,1105.188855927898,652.8904998119613
43866.66666666668,879.380974408548,226.3768649050302,1105.7578393135782,653.0041095035178
43900.0,879.8304307862389,226.25452606708458,1106.0849568533235,653.5759047191543
43933.33333333333,880.697567889047,225.29170443046942,1105.9892723195164,655.4058634585776
43966.66666666668,881.7416388483186,223.97523512256353,1105.7168739708823,657.7664037257551
44000.0,882.8382353086361,222.5387961385312,1105.3770314471672,660.2994391701048
44033.33333333333,883.4064953717824,222.36608161261043,1105.7725769843928,661.040413759172
44066.66666666668,883.7560424363321,221.54172998186033,1105.2977724181924,662.2143124544718
44100.0,884.7929205537342,220.0574564539537,1104.850377007688,664.7354640997805
44133.33333333333,885.8543289751559,218.7269795460776,1104.5813085212335,667.1273494290783
44166.66666666668,886.8252393092047,217.4429961080663,1104.268235417271,669.3822432011384
44200.0,887.134852902058,217.00438434878487,1104.1392372508428,670.1304685532732
44233.33333333333,886.9795265524597,217.44812814869954,1104.427654701159,669.5313984037601
44266.66666666668,886.9615817000667,217.55176601828646,1104.513347718353,669.4098156817803
44300.0,887.0681201842316,217.39353142922667,1104.4616516134583,669.674588755005
44333.33333333333,886.902631862208,217.89340824371024,1104.796040105918,669.0092236184977
44366.66666666668,886.6819417040687,218.39576280989428,1105.077704513963,668.2861788941743
44400.0,886.2860926802717,219.0550258853113,1105.341118565583,667.2310667949605
44433.33333333333,886.0140072813823,219.62046790816783,1105.6344751895501,666.3935393732145
44466.66666666668,886.1718355736728,219.79194263492565,1105.9637782085983,666.3798929387472
44500.0,887.0571444376626,218.64935155249086,1105.7064959901534,668.4077928851717
44533.33333333333,887.690642156783,217.63871756345898,1105.329359720242,670.0519245933241
44566.66666666668,888.1958997099931,216.60080509328466,1104.7967048032779,671.5950946167085
44600.0,888.7825349547777,215.42486532719064,1104.2074002819684,673.357669627587
44633.33333333333,889.5558813405374,214.12360955750074,1103.6794908980382,675.4322717830366
44666.66666666668,890.2574076879501,213.51427431031024,1103.7716819982604,676.7431333776399
44700.0,890.9544252461599,212.45469724082955,1103.4091224869894,678.4997280053303
44733.33333333333,890.928365245426,212.54014243647535,1103.4685076819014,678.3882228089507
44766.66666666668,890.6826239939219,213.15958181188404,1103.8422058058059,677.5230421820379
44800.0,890.5995337330485,213.32661922199304,1103.9261529550415,677.2729145110554
44833.33333333333,890.5512800884294,213.4693273994495,1104.0206074878788,677.0819526889799
44866.66666666668,890.496942927842,213.62539168890336,1104.1223346167453,676.8715512389387
44900.0,890.4514385515014,213.7626542039613,1104.2140927554626,676.6887843475401
44933.33333333333,890.4546475245278,213.75998887872743,1104.214636403255,676.6946586458004
44966.66666666668,890.5542451091668,213.48251615139446,1104.0367612605612,677.0717289577724
45000.0,890.9054544546144,212.4501326660273,1103.3555871206418,678.4553217885871
45033.33333333333,891.2368873736485,211.47237900544837,1102.7092663790968,679.7645083682002
45066.66666666668,891.238014149975,211.47212372292506,1102.7101378729,679.76589042705
45100.0,891.3959738658048,211.0138344993697,1102.4098083651745,680.382139366435
45133.33333333333,891.7583964568722,209.94513000077913,1101.7035264576514,681.8132664560931
45166.66666666668,891.7869160639173,210.06067268484713,1101.8475887487643,681.7262433790702
45200.0,891.9677379949438,209.95176516503136,1101.9195031599752,682.0159728299125
45233.33333333333,892.1309856996295,209.5180023170488,1101.6489880166782,682.6129833825808
45266.66666666668,892.1167075145621,209.53740241093135,1101.6541099254935,682.5793051036308
45300.0,891.961542932572,209.96885172542508,1101.930394657997,681.9926912071469
45333.33333333333,891.9498685874788,210.00882379590277,1101.9586923833815,681.941044791576
45366.66666666668,891.597966995221,211.02791493769195,1102.625881932913,680.570052057529
45400.0,891.6155919714979,210.95529630218687,1102.570888273685,680.660295669311
45433.33333333333,891.6769790452362,210.85719301598567,1102.5341720612219,680.8197860292505
45466.66666666668,891.8864041562827,210.63583892609105,1102.5222430823737,681.2505652301916
45500.0,892.3057096711374,210.2419687585102,1102.5476784296475,682.0637409126272
45533.33333333333,892.7316474021277,209.7604688728976,1102.4921162750252,682.9711785292301
45566.66666666668,893.2909712530898,209.16413677809012,1102.4551080311799,684.1268344749997
45600.0,893.3670703791735,209.2181574548293,1102.5852278340028,684.1489129243441
45633.33333333333,893.2389981206804,209.4784292300725,1102.717427350753,683.7605688906079
45666.66666666668,893.0814612262437,209.7987753719937,1102.8802365982374,683.2826858542501
45700.0,892.5562340175287,210.42086329847126,1102.977097316,682.1353707190574
45733.33333333333,893.149576881349,209.90739553308651,1103.0569724144357,683.2421813482625
45766.66666666668,893.9704171101687,209.3890234358085,1103.3594405459771,684.5813936743602
45800.0,894.1503307940943,209.14238210286015,1103.2927128969545,685.0079486912341
45833.33333333333,894.2962748765868,208.91471212062388,1103.2109869972107,685.3815627559629
45866.66666666668,894.0743987597016,209.3440478368941,1103.4184465965957,684.7303509228075
45900.0,893.8875549601752,209.78082099798405,1103.6683759581592,684.1067339621911
45933.33333333333,894.2011346227523,209.2307329158894,1103.4318675386417,684.970401706863
45966.66666666668,894.1603349352274,209.08428584818387,1103.2446207834114,685.0760490870435
46000.0,894.2038159632966,208.9031333903232,1103.1069493536197,685.3006825729734
46033.33333333333,894.5426506049184,208.53072825246647,1103.0733788573848,686.011922352452
46066.66666666668,895.0096415183135,208.04566203956827,1103.0553035578819,686.9639794787453
46100.0,895.0325442682606,208.26981955802754,1103.3023638262882,686.7627247102331
46133.33333333333,894.9190982723493,208.55084771732027,1103.4699459896697,686.368250555029
46166.66666666668,894.7253867134531,208.9558837280929,1103.681270441546,685.7695029853602
46200.0,894.4155753835339,209.35553980198426,1103.7711151855183,685.0600355815496
46233.33333333333,894.502909607007,209.14833354775956,1103.6512431547667,685.3545760592475
46266.66666666668,894.5931345856341,208.93823435641025,1103.5313689420443,685.6549002292238
46300.0,894.6866155325117,208.72537302897015,1103.4119885614818,685.9612425035416
46333.33333333333,894.8753451547922,208.5075807800745,1103.3829259348668,686.3677643747177
46366.66666666668,895.2298641912038,208.12923420693178,1103.3590983981355,687.100629984272
46400.0,895.1177695707952,208.319819314214,1103.437588885009,686.7979502565812
46433.33333333333,895.1416356263016,208.81778420582714,1103.9594198321288,686.3238514204745
46466.66666666668,895.4143311020806,208.58203110493466,1103.9963622070152,686.8322999971459
46500.0,895.9574013843132,207.75415298582956,1103.7115543701427,688.2032483984837
46533.33333333333,896.4428114596797,206.95515119307805,1103.3979626527578,689.4876602666016
46566.66666666668,896.9392417018875,205.9581987722023,1102.8974404740898,690.9810429296851
46600.0,897.5275250155057,204.76146337682303,1102.2889883923287,692.7660616386827
46633.33333333333,898.1405407699141,203.54331484123594,1101.68385561115,694.5972259286782
46666.66666666668,898.8587590883371,202.37030960493263,1101.2290686932697,696.4884494834046
46700.0,899.314983630962,201.3296149208161,1100.6445985517782,697.985368710146
46733.33333333333,899.6714696687286,200.2555875979523,1099.927057266681,699.4158820707763
46766.66666666668,900.0047217099244,199.27259031224298,1099.2773120221673,700.7321313976814
46800.0,900.3018748809667,198.4006913721324,1098.7025662530991,701.9011835088343
46833.33333333333,900.5584485265231,197.63849226149554,1098.1969407880185,702.9199562650275
46866.66666666668,900.5552438563969,197.1610880851623,1097.7163319415592,703.3941557712346
46900.0,900.293299247945,197.51269454450764,1097.8059937924527,702.7806047034373
46933.33333333333,899.7243429857002,198.29464317024278,1098.018986155943,701.4296998154574
46966.66666666668,899.4841227997288,198.26531471447444,1097.7494375142032,701.2188080852543
47000.0,898.6786718586337,199.3440849770367,1098.0227568356704,699.334586881597
47033.33333333333,898.4699534998346,200.01493314630176,1098.4848866461364,698.4550203535327
47066.66666666668,898.3039183941926,200.57299568149287,1098.8769140756854,697.7309227126997
47100.0,898.177070204929,201.01627781045335,1099.1933480153823,697.1607923944757
47133.33333333333,898.0890278560867,201.34489296690148,1099.433920822988,696.7441348891851
47166.66666666668,897.8924191350043,201.586473737834,1099.4788928728383,696.3059453971703
47200.0,898.1882870213395,200.68357361411043,1098.87186063545,697.5047134072291
47233.33333333333,898.2818884671141,200.50360086806552,1098.7854893351796,697.7782875990486
47266.66666666668,898.4473647884741,200.1684626954397,1098.6158274839138,698.2789020930345
47300.0,898.8164063224929,199.43555841122935,1098.2519647337222,699.3808479112636
47333.33333333333,899.0440598446968,198.7753988537178,1097.8194586984146,700.268660990979
47366.66666666668,899.1842958590137,198.39465424006494,1097.5789500990786,700.7896416189487
47400.0,899.5396597913042,197.37857936166358,1096.9182391529678,702.1610804296406
47433.33333333333,899.9072457432806,196.3204291966827,1096.2276749399632,703.5868165465979
47466.66666666668,899.9403803440133,196.23624215438758,1096.1766224984008,703.7041381896257
47500.0,900.0199838778011,196.0168842091414,1096.0368680869426,704.0030996686597
47533.33333333333,900.1588897787467,195.63777070743257,1095.7966604861792,704.5211190713142
47566.66666666668,900.2067450159395,195.5357946200152,1095.7425396359547,704.6709503959244
47600.0,900.0824783244196,195.9092540159594,1095.991732340379,704.1732243084602
47633.33333333333,899.9546641044005,195.88727827600817,1095.8419423804087,704.0673858283924
47666.66666666668,900.1838066773598,195.24227668615742,1095.4260833635171,704.9415299912024
47700.0,900.462746398679,194.69918272682258,1095.1619291255015,705.7635636718564
47733.33333333333,900.4097964950839,194.87443973531367,1095.2842362303977,705.5353567597703
47766.66666666668,900.4358644525956,194.94186038246107,1095.3777248350566,705.4940040701346
47800.0,900.5988138917937,194.44129495575706,1095.0401088475508,706.1575189360367
47833.33333333333,900.7424084103106,194.00067544149073,1094.7430838518014,706.7417329688199
47866.66666666668,900.6280940704545,194.24884915528077,1094.8769432257352,706.3792449151738
47900.0,900.4080509127136,194.62313642540624,1095.03118733812,705.7849144873073
47933.33333333333,900.2339578959758,195.0280772135068,1095.2620351094827,705.205880682469
47966.66666666668,900.1909041185228,195.149143662735,1095.340047781258,705.0417604557878
48000.0,899.9608661464954,195.7060203652999,1095.6668865117954,704.2548457811955
48033.33333333333,899.5604064456911,196.34903257067185,1095.909439016363,703.2113738750193
48066.66666666668,899.6895947790227,195.99108209644038,1095.6806768754632,703.6985126825823
48100.0,899.8893303072716,195.40716060931177,1095.2964909165835,704.4821696979599
48133.33333333333,900.2063736714688,194.4580070603335,1094.6643807318023,705.7483666111352
48166.66666666668,900.5639115190193,193.38035352264632,1093.9442650416656,707.1835579963729
48200.0,900.3668030784589,193.8903713070031,1094.2571743854621,706.4764317714559
48233.33333333333,900.2078306314579,194.2737310904573,1094.481561721915,705.9340995410006
48266.66666666668,899.8167396474474,195.3547745654706,1095.171514212918,704.4619650819768
48300.0,899.6496047180107,195.74706023543087,1095.3966649534416,703.9025444825797
48333.33333333333,899.2217665357741,196.6000431088345,1095.8218096446087,702.6217234269396
48366.66666666668,899.6282807654386,195.7994608380209,1095.4277416034595,703.8288199274177
48400.0,899.836442677728,195.28178054357312,1095.1182232213012,704.5546621341548
48433.33333333333,899.8006521761866,195.35009544989674,1095.1507476260833,704.45055672629
48466.66666666668,899.7629341021395,195.40915073769142,1095.1720848398309,704.3537833644481
48500.0,899.7317008554718,195.46916396976374,1095.2008648252356,704.2625368857081
48533.33333333333,899.957583761774,194.7798284053833,1094.7374121671573,705.1777553563907
48566.66666666668,900.0649706585114,194.47396514241143,1094.538935800923,705.5910055160999
48600.0,899.8529342197418,195.01459766554302,1094.8675318852847,704.8383365541988
48633.33333333333,899.8665102651235,194.99338746371453,1094.859897728838,704.873122801409
48666.66666666668,900.167799208053,194.53111908367202,1094.698918291725,705.636680124381
48700.0,900.2002718773131,194.5509859878081,1094.7512578651213,705.649285889505
48733.33333333333,900.2739829724889,194.40000021458474,1094.6739831870736,705.8739827579041
48766.66666666668,900.6364834670616,193.51395398454463,1094.1504374516062,707.1225294825169
48800.0,901.1462348810571,192.44687529566693,1093.5931101767242,708.6993595853902
48833.33333333333,901.8226688272142,191.35756980451876,1093.180238631733,710.4650990226954
48866.66666666668,902.3365621263168,190.55162245413186,1092.8881845804488,711.7849396721849
48900.0,902.2540943925543,190.86457629629922,1093.1186706888534,711.3895180962551
48933.33333333333,902.5455265886177,190.16817322020205,1092.7136998088197,712.3773533684157
48966.66666666668,902.7428124026206,190.09370455734359,1092.8365169599642,712.6491078452771
49000.0,903.4975480895318,189.27570975832916,1092.773257847861,714.2218383312027
49033.33333333333,904.4531732445254,188.9937992185691,1093.4469724630944,715.4593740259563
49066.66666666668,905.8085903358374,187.80570046638277,1093.6142908022202,718.0028898694546
49100.0,906.8094137710707,186.5727389206354,1093.382152691706,720.2366748504353
49133.33333333333,907.673803329839,185.39163943274545,1093.0654427625843,722.2821638970935
49166.66666666668,908.4043194724875,184.08683285108464,1092.4911523235721,724.3174866214028
49200.0,908.7506686329882,183.08019270097282,1091.830861333961,725.6704759320154
49233.33333333333,908.9026842969678,182.62066944699134,1091.5233537439592,726.2820148499765
49266.66666666668,908.8225894001465,182.86118470328768,1091.6837741034342,725.9614046968588
49300.0,908.8247807615303,182.85831900367725,1091.6830997652075,725.966461757853
49333.33333333333,908.827335853036,182.8549631850692,1091.6822990381052,725.9723726679667
49366.66666666668,908.6904011455517,183.16270543529623,1091.853106580848,725.5276957102556
49400.0,908.3911522065106,183.6928496727388,1092.0840018792494,724.6983025337718
49433.33333333333,908.5022118633152,183.3699419402472,1091.8721538035625,725.132269923068
49466.66666666668,908.2121447863276,184.2582090415241,1092.4703538278518,723.9539357448035
49500.0,908.2857323381699,184.34124407573154,1092.6269764139015,723.9444882624383
49533.33333333333,907.9873757328882,185.00335529443598,1092.990731027324,722.9840204384521
49566.66666666668,908.0022358469366,185.1163509960817,1093.1185868430184,722.885884850855
49600.0,907.8710631448408,185.3223812614059,1093.1934444062467,722.5486818834349
49633.33333333333,907.3926168880669,185.69318240376973,1093.0857992918366,721.6994344842972
49666.66666666668,907.2748375585601,185.7852284403495,1093.0600659989095,721.4896091182106
49700.0,907.2116711980293,185.6985671443035,1092.9102383423328,721.5131040537258
49733.33333333333,907.5101043616231,184.9320447351258,1092.4421490967488,722.5780596264973
49766.66666666668,907.8532793887133,184.17819379514324,1092.0314731838566,723.6750855935701
49800.0,907.8621470130425,183.71695976671597,1091.5791067797586,724.1451872463266
49833.33333333333,907.5384192445487,183.71230486126638,1091.2507241058152,723.8261143832823
49866.66666666668,907.5954708168297,183.51902778924932,1091.114498606079,724.0764430275804
49900.0,907.4469427388783,183.44247301093046,1090.8894157498087,724.0044697279478
49933.33333333333,907.3960804804057,183.17275167685466,1090.5688321572602,724.223328803551
49966.66666666668,907.5718511163396,182.669506574457,1090.2413576907966,724.9023445418827
50000.0,907.8902053851222,182.2263384539098,1090.116543839032,725.6638669312124
50033.33333333333,908.0475409084678,181.90736053107207,1089.9549014395398,726.1401803773957
50066.66666666668,908.195084626518,181.64320524459728,1089.8382898711152,726.5518793819207
50100.0,907.6547857017075,182.54749048323018,1090.2022761849378,725.1072952184774
50133.33333333333,907.0859009230577,183.67394867230504,1090.7598495953628,723.4119522507526
50166.66666666668,907.0885301539522,183.67300324268763,1090.7615333966398,723.4155269112646
50200.0,907.0851964277626,183.67624478684786,1090.7614412146104,723.4089516409148
50233.33333333333,907.5865519828644,182.89430315926742,1090.4808551421318,724.692248823597
50266.66666666668,908.4129071377944,181.57852007433667,1089.991427212131,726.8343870634577
50300.0,908.639496164206,181.1996051188437,1089.8391012830498,727.4398910453623
50333.33333333333,908.5774145352685,181.3324870423712,1089.9099015776396,727.2449274928973
50366.66666666668,908.6415365339539,181.15394240216074,1089.7954789361147,727.4875941317931
50400.0,908.9396868891313,180.26741462656338,1089.2071015156946,728.672272262568
50433.33333333333,909.0765661780272,179.85648115386002,1088.933047331887,729.2200850241671
50466.66666666668,909.052177596459,179.93060579549925,1088.9827833919583,729.1215718009598
50500.0,909.0560232547796,179.93032513182823,1088.986348386608,729.1256981229513
50533.33333333333,909.0599445044936,179.9287231237168,1088.9886676282104,729.1312213807769
50566.66666666668,909.0635549867551,179.92804909692268,1088.9916040836779,729.1355058898324
50600.0,909.0667070331738,179.92611084091286,1088.9928178740865,729.1405961922609
50633.33333333333,909.3151710600362,179.19391601722438,1088.5090870772606,730.1212550428118
50666.66666666668,909.2809748730177,179.29235144014424,1088.573326313162,729.9886234328735
50700.0,909.3296099098403,179.1287834644828,1088.4583933743231,730.2008264453575
50733.33333333333,909.6096111663788,178.28257688473275,1087.8921880511116,731.3270342816461
50766.66666666668,909.8699290577678,177.50033507946097,1087.3702641372288,732.3695939783067
50800.0,910.2988152098859,176.70280719653502,1087.001622406421,733.5960080133509
50833.33333333333,910.7147635881086,175.95965030277068,1086.6744138908794,734.7551132853379
50866.66666666668,910.9117944835234,175.37345009597902,1086.2852445795024,735.5383443875444
50900.0,911.0896124465778,174.85323686104567,1085.9428493076234,736.2363755855322
50933.33333333333,911.3601476534503,174.58887374434076,1085.949021397791,736.7712739091096
50966.66666666668,911.6729294270123,174.19547539274825,1085.8684048197606,737.477454034264
51000.0,911.6769219346744,174.4991675295148,1086.1760894641893,737.1777544051596
51033.33333333333,911.7314209506824,174.4227468617504,1086.1541678124327,737.308674088932
51066.66666666668,911.6425451694519,174.6428857044119,1086.2854308738638,736.9996594650399
51100.0,911.4605288194531,175.16962982982398,1086.630158649277,736.2908989896291
51133.33333333333,911.3333871599576,175.60143575889796,1086.9348229188556,735.7319514010596
51166.66666666668,911.4455536897487,175.36671490666487,1086.8122685964136,736.0788387830839
51200.0,911.7101218598623,174.86997602150396,1086.5800978813663,736.8401458383584
51233.33333333333,912.2188819527486,173.8194494193954,1086.038331372144,738.3994325333532
51266.66666666668,912.5766316574271,173.1320423032695,1085.7086739606966,739.4445893541576
51300.00000000001,912.987540658097,172.38426880591336,1085.3718094640103,740.6032718521836
51333.33333333333,913.5150931617565,171.3541019204253,1084.8691950821817,742.1609912413312
51366.66666666668,913.9104473326009,170.40256336460976,1084.3130106972108,743.5078839679911
51400.00000000001,914.2388683190323,169.7349496848763,1083.9738180039087,744.503918634156
51433.33333333333,914.6597358866824,169.4050983012111,1084.0648341878934,745.2546375854713
51466.66666666668,915.2353543169105,168.3192821033394,1083.5546364202498,746.9160722135712
51500.00000000001,916.1015808433622,167.29415437873368,1083.395735222096,748.8074264646285
51533.33333333333,916.515833744124,167.19356010016807,1083.7093938442922,749.322273643956
51566.66666666668,916.7131647355765,166.69778767853398,1083.4109524141104,750.0153770570425
51600.00000000001,916.7781592796375,166.5714136547441,1083.3495729343817,750.2067456248934
51633.33333333333,916.5904788667732,167.2349223563865,1083.8254012231596,749.3555565103867
51666.66666666668,916.7803058987005,166.92837292051428,1083.7086788192148,749.8519329781861
51700.00000000001,917.1354777060126,165.96388168658927,1083.0993593926019,751.1715960194233
51733.33333333333,917.3917567895423,165.53314605429026,1082.9249028438326,751.8586107352521
51766.66666666668,917.3725640790354,165.5879330508586,1082.960497129894,751.7846310281768
51800.00000000001,917.3278035422511,165.72838062471953,1083.0561841669705,751.5994229175316
51833.33333333333,917.3710496254832,165.67021926200968,1083.0412688874928,751.7008303634735
51866.66666666668,917.6945985002251,164.92730325581542,1082.6219017560404,752.7672952444096
51900.00000000001,917.9132147667971,164.26852385145972,1082.1817386182568,753.6446909153374
51933.33333333333,917.6984848712962,164.76982684495718,1082.4683117162533,752.928658026339
51966.66666666668,917.6114390082287,164.82150982451324,1082.4329488327419,752.7899291837155
52000.00000000001,917.2633955338924,165.2006053286914,1082.4640008625838,752.062790205201
52033.33333333333,916.4194411524284,166.28098565873108,1082.7004268111596,750.1384554936973
52066.66666666668,915.9819466253817,167.1519776923382,1083.13392431772,748.8299689330436
52100.00000000001,915.1551274247713,168.46635764683677,1083.621485071608,746.6887697779346
52133.33333333333,914.5374903200066,169.51878014658394,1084.0562704665904,745.0187101734226
52166.66666666668,913.9370532835177,170.65812074819067,1084.5951740317084,743.278932535327
52200.00000000001,913.2531514149063,171.88553008687109,1085.1386815017772,741.3676213280352
52233.33333333333,912.8904167608674,172.7198094824331,1085.6102262433005,740.1706072784343
52266.66666666668,912.5997063066657,173.2001580115259,1085.7998643181916,739.3995482951398
52300.00000000001,912.410379359569,173.29399485589198,1085.704374215461,739.116384503677
52333.33333333333,912.0409471678338,173.86196864659757,1085.9029158144313,738.1789785212362
52366.66666666668,911.3840961909542,174.36208860080853,1085.7461847917627,737.0220075901457
52400.00000000001,911.3142440625227,174.58687817213945,1085.9011222346621,736.7273658903832
52433.33333333333,910.6488158561497,175.88510225555737,1086.533918111707,734.7637136005923
52466.66666666667,910.6562895462338,176.1460235803432,1086.802313126577,734.5102659658905
52500.000000000015,910.792794898323,176.16200165352683,1086.9547965518498,734.6307932447962
52533.33333333333,910.7085550191551,176.26762156088162,1086.9761765800367,734.4409334582735
52566.66666666667,910.6869040593365,176.29875743207407,1086.9856614914106,734.3881466272624
52600.000000000015,910.3381231855004,177.2998802541111,1087.6380034396116,733.0382429313893
52633.33333333333,910.4183729874394,177.05381255857262,1087.472185546012,733.3645604288668
52666.66666666667,910.7011834679017,176.20753501492766,1086.9087184828295,734.4936484529741
52700.000000000015,910.8300369542764,175.94223871529226,1086.7722756695687,734.887798238984
52733.33333333333,910.4318370749111,177.02530410139846,1087.4571411763095,733.4065329735126
52766.66666666667,910.0304164365847,178.10475345488877,1088.1351698914734,731.925662981696
52800.000000000015,909.99798311221,178.16031454547587,1088.1582976576858,731.8376685667341
52833.33333333333,909.9541735553566,178.3133934379186,1088.2675669932753,731.640780117438
52866.66666666667,909.6133549751609,179.09433609331913,1088.70769106848,730.5190188818417
52900.000000000015,909.8749083201285,178.53143694438822,1088.4063452645166,731.3434713757403
52933.33333333333,910.1173045025779,178.40729747445903,1088.524601977037,731.7100070281189
52966.66666666667,910.8173929123908,177.6492504847004,1088.4666433970913,733.1681424276904
53000.000000000015,911.442596567818,177.0685725296201,1088.5111690974381,734.3740240381978
53033.33333333333,911.5632343975457,176.99221103392017,1088.5554454314658,734.5710233636255
53066.66666666667,911.236203029337,177.33491970253118,1088.5711227318682,733.9012833268059
53100.000000000015,911.0979512184001,177.3289520614454,1088.4269032798454,733.7689991569547
53133.33333333333,911.4476187648905,177.159233947467,1088.6068527123575,734.2883848174235
53166.66666666667,911.8901619290416,176.49635988253522,1088.3865218115768,735.3938020465064
53200.000000000015,912.2284093952488,175.5596465065107,1087.7880559017594,736.6687628887381
53233.33333333333,912.6723505022584,174.70805039697643,1087.3804008992347,737.964300105282
53266.66666666667,913.5413568146809,173.72433279567167,1087.2656896103526,739.8170240190092
53300.000000000015,914.7240988851652,172.9204061830504,1087.6445050682155,741.8036927021147
53333.33333333333,915.4226416920854,172.32183939026385,1087.7444810823492,743.1008023018217
53366.66666666667,916.0325584786696,171.81095746392197,1087.8435159425915,744.2216010147476
53400.000000000015,916.5445353126113,171.63453904961972,1088.179074362231,744.9099962629916
53433.33333333333,917.4072778958472,170.6206323191651,1088.0279102150123,746.7866455766821
53466.66666666667,918.6890983887218,169.3697797893348,1088.0588781780566,749.3193185993871
53500.000000000015,919.5581673448564,168.69985041240847,1088.258017757265,750.8583169324479
53533.33333333333,920.6971358972334,167.3325289456855,1088.029664842919,753.3646069515478
53566.66666666667,921.6231270438393,166.69007103024427,1088.3131980740836,754.933056013595
53600.000000000015,922.8615157191251,165.19543103884155,1088.0569467579667,757.6660846802836
53633.33333333333,923.5982731488931,164.69063419078546,1088.2889073396786,758.9076389581077
53666.66666666667,924.6126801391864,163.9694752668401,1088.5821554060265,760.6432048723464
53700.000000000015,925.715459461907,162.3823372877635,1088.0977967496706,763.3331221741435
53733.33333333333,926.390602002265,161.00244329923032,1087.3930453014955,765.3881587030347
53766.66666666667,927.0941047239694,159.58197094518377,1086.676075669153,767.5121337787856
53800.000000000015,927.8283920804854,158.1149434457851,1085.9433355262704,769.7134486347003
53833.33333333333,928.3022454588346,157.07417318097876,1085.3764186398134,771.2280722778559
53866.66666666667,928.6708948142372,155.967382679741,1084.6382774939782,772.7035121344961
53900.000000000015,928.9575262589599,155.1092915211786,1084.0668177801385,773.8482347377812
53933.33333333333,929.0432293980194,154.8497392743927,1083.892968672412,774.1934901236267
53966.66666666667,929.0370295080317,154.85606269772757,1083.8930922057593,774.1809668103041
54000.000000000015,928.9214271094073,155.19672749820114,1084.1181546076084,773.7246996112062
54033.33333333333,928.9562879145836,155.0878946697461,1084.0441825843297,773.8683932448375
54066.66666666667,928.7202551381573,155.66972233541608,1084.3899774735735,773.0505328027413
54100.000000000015,928.7331327839557,155.66634214313484,1084.3994749270905,773.066790640821
54133.33333333333,928.7861280476294,155.5808765939469,1084.3670046415764,773.2052514536825
54166.66666666667,928.8728501538826,155.40366270369705,1084.2765128575797,773.4691874501856
54200.000000000015,928.9716776578185,155.12887213155574,1084.1005497893743,773.8428055262627
54233.33333333333,928.908357434176,155.27489133686015,1084.1832487710362,773.6334660973158
54266.66666666667,928.9579745720446,155.14772980803323,1084.105704380078,773.8102447640114
54300.000000000015,929.1828325122673,154.49431806227756,1083.6771505745448,774.6885144499897
54333.33333333333,929.4426377486034,153.72595669538424,1083.1685944439876,775.7166810532192
54366.66666666667,929.7945495302337,152.8533945465499,1082.6479440767835,776.9411549836838
54400.000000000015,930.3529890336462,151.72088469342143,1082.0738737270676,778.6321043402247
54433.33333333333,930.6482240842588,151.39013788629993,1082.0383619705588,779.2580861979588
54466.66666666667,931.0543690342714,150.2011932186878,1081.2555622529592,780.8531758155837
54500.000000000015,931.0552856582719,150.1993396566764,1081.2546253149483,780.8559460015956
54533.33333333333,931.0611245938732,150.18406828892532,1081.2451928827984,780.8770563049478
54566.66666666667,931.0724386920272,150.15264714642828,1081.2250858384555,780.9197915455989
54600.000000000015,930.8469819629286,150.80133028283637,1081.6483122457648,780.0456516800922
54633.33333333333,930.8580349044275,150.75824638567678,1081.6162812901043,780.0997885187508
54666.66666666667,931.1410686985126,149.98733775471308,1081.1284064532258,781.1537309437996
54700.000000000015,931.1703507091667,149.9005414381924,1081.070892147359,781.2698092709743
54733.33333333333,931.0933949235285,150.00487924909132,1081.0982741726198,781.0885156744372
54766.66666666667,931.0180329533086,149.99425453543947,1081.0122874887481,781.0237784178692
54800.000000000015,930.6814727577731,150.60342128535615,1081.2848940431293,780.078051472417
54833.33333333333,930.0203527816919,151.84600243710594,1081.866355218798,778.174350344586
54866.66666666667,930.0761869125434,151.69268901150775,1081.7688759240511,778.3834979010358
54900.000000000015,930.1255904197916,151.55368273732654,1081.6792731571181,778.571907682465
54933.33333333333,929.8521827781599,152.36873370769982,1082.2209164858598,777.4834490704601
54966.66666666667,929.8536647280322,152.36370060126663,1082.217365329299,777.4899641267656
55000.000000000015,929.8532416317792,152.36204725664427,1082.2152888884234,777.4911943751349
55033.33333333333,929.6611901922213,152.93667473813426,1082.5978649303556,776.724515454087
55066.66666666667,929.1412574573031,154.05741568578173,1083.1986731430848,775.0838417715214
55100.000000000015,929.0093892763274,154.44998152238387,1083.4593707987112,774.5594077539436
55133.33333333333,929.0111271713309,154.4481407749963,1083.4592679463271,774.5629863963346
55166.66666666667,929.0588759437557,154.30940103842372,1083.3682769821794,774.7494749053319
55200.000000000015,929.3558811937879,153.47198320835878,1082.8278644021466,775.8838979854291
55233.33333333333,929.3251949963505,153.56389372105585,1082.8890887174064,775.7613012752947
55266.66666666667,929.4165767500357,153.32271585189363,1082.7392926019293,776.0938608981421
55300.000000000015,929.5895391993637,152.85454328457013,1082.444082483934,776.7349959147936
55333.33333333333,929.2625943032906,153.83388931618404,1083.0964836194746,775.4287049871066
55366.66666666667,929.6422569723292,152.75515222671686,1082.397409199046,776.8871047456123
55400.000000000015,929.6266511295645,152.8417984047175,1082.468449534282,776.784852724847
55433.33333333333,929.5658752079948,152.94772404990704,1082.513599257902,776.6181511580878
55466.66666666667,929.4355868566115,153.4173141851068,1082.8529010417183,776.0182726715047
55500.000000000015,929.5751781008693,153.08852494752395,1082.6637030483932,776.4866531533453
55533.33333333333,929.5166150109599,153.3516092370752,1082.868224248035,776.1650057738847
55566.66666666667,929.3858878921806,153.51614814982298,1082.9020360420036,775.8697397423575
55600.000000000015,929.7244744995418,152.72807348223117,1082.452547981773,776.9964010173106
55633.33333333333,929.9438433650035,152.38949998909774,1082.3333433541013,777.5543433759058
55666.66666666667,930.4479694370832,151.3188456875631,1081.7668151246462,779.1291237495201
55700.000000000015,931.3754312737531,149.85901212345252,1081.2344433972055,781.5164191503005
55733.33333333333,931.7643017941023,149.15966337239703,1080.9239651664993,782.6046384217052
55766.66666666667,931.7264485608582,149.49432848400232,1081.2207770448606,782.2321200768558
55800.000000000015,932.1170280286033,148.6234691261222,1080.7404971547255,783.493558902481
55833.33333333333,932.5699292946599,147.6331518210695,1080.2030811157294,784.9367774735904
55866.66666666667,933.0902332204159,146.52266950070472,1079.6129027211207,786.5675637197112
55900.000000000015,933.3495332931273,146.27397247693705,1079.6235057700642,787.0755608161902
55933.33333333333,933.6919797646108,145.63449410237655,1079.3264738669873,788.0574856622343
55966.66666666667,934.0698551992714,144.9976769715354,1079.0675321708068,789.072178227736
56000.000000000015,934.4677829441422,144.41631563511282,1078.884098579255,790.0514673090294
56033.33333333333,934.596010227916,144.0840385867372,1078.6800488146532,790.5119716411789
56066.66666666667,934.7469010803405,144.0752360920532,1078.8221371723937,790.6716649882874
56100.000000000015,934.8548175662986,143.83121639696154,1078.6860339632601,791.0236011693371
56133.33333333333,935.1723717548605,143.39852336652854,1078.570895121389,791.773848388332
56166.66666666667,935.1883982434514,143.1318668730954,1078.3202651165468,792.056531370356
56200.000000000015,935.0885381596567,143.04399128112672,1078.1325294407834,792.0445468785299
56233.33333333333,934.9699643234268,143.37600361132797,1078.3459679347548,791.5939607120988
56266.66666666667,934.5558248398105,143.9578196551259,1078.5136444949364,790.5980051846846
56300.000000000015,934.164607647522,144.4670895227675,1078.6316971702895,789.6975181247544
56333.33333333333,934.1504171740934,144.51573422903905,1078.6661514031325,789.6346829450544
56366.66666666667,934.4611584799585,143.5951225975514,1078.05628107751,790.8660358824071
56400.000000000015,935.0073819708373,142.4713432490333,1077.4787252198705,792.536038721804
56433.33333333333,935.3613934810887,141.4100738738659,1076.7714673549547,793.9513196072228
56466.66666666667,935.6493691753778,140.55424767543957,1076.2036168508175,795.0951214999383
56500.000000000015,935.7195994339493,140.34796325447428,1076.0675626884235,795.371636179475
56533.33333333333,935.7205846887125,140.3476348051345,1076.068219493847,795.372949883578
56566.66666666667,935.7152383655479,140.35350787934934,1076.0687462448973,795.3617304861986
56600.000000000015,935.4217358263487,141.2006899562087,1076.6224257825575,794.22104587014
56633.33333333333,935.3520541542621,141.37389013999268,1076.7259442942548,793.9781640142694
56666.66666666667,934.9889049164552,142.4030754652915,1077.3919803817466,792.5858294511637
56700.000000000015,934.6422112143636,143.39464907727393,1078.0368602916374,791.2475621370896
56733.33333333333,934.6734961353325,143.31394358945167,1077.987439724784,791.3595525458808
56766.66666666667,934.6215233705293,143.40498056384274,1078.0265039343722,791.2165428066866
56800.000000000015,934.6935076270534,143.1846696391568,1077.87817726621,791.5088379878965
56833.33333333333,934.7854106280578,142.89140284665234,1077.6768134747101,791.8940077814054
56866.66666666667,935.156876234726,142.29079799664873,1077.4476742313748,792.8660782380773
56900.000000000015,935.8312092962609,141.14682097137805,1076.978030267639,794.6843883248829
56933.33333333333,936.4574468877686,140.21688646843052,1076.674333356199,796.2405604193381
56966.66666666667,936.953832143482,139.44356799983836,1076.3974001433203,797.5102641436437
57000.000000000015,937.6295977327039,138.52290406081073,1076.1525017935146,799.1066936718933
57033.33333333333,937.6217343453021,138.4465317398509,1076.068266085153,799.1752026054512
57066.66666666667,937.5501362524682,138.55189504861363,1076.1020313010818,798.9982412038546
57100.000000000015,937.8516998761323,137.6522386891452,1075.5039385652776,800.1994611869872
57133.33333333333,938.1749514044066,136.68496536286384,1074.8599167672703,801.4899860415427
57166.66666666667,938.665337851209,135.62210745678942,1074.2874453079985,803.0432303944195
57200.000000000015,938.4650093811571,136.1159897563363,1074.5809991374933,802.3490196248208
57233.33333333333,938.4131135477704,136.2544194683641,1074.6675330161345,802.1586940794064
57266.66666666667,938.0519181677636,136.9650413566546,1075.016959524418,801.0868768111089
57300.000000000015,937.5695828825679,137.96089632260984,1075.5304792051777,799.6086865599581
57333.33333333333,937.4115220445354,138.440607151667,1075.8521291962024,798.9709148928684
57366.66666666667,937.0098522245304,139.0864153866969,1076.0962676112272,797.9234368378335
57400.000000000015,936.9149587372672,139.37849348613486,1076.293452223402,797.5364652511323
57433.33333333333,936.5969942329504,140.3437560016318,1076.940750234582,796.2532382313186
57466.66666666667,936.5911030983926,140.3716728068809,1076.9627759052735,796.2194302915118
57500.000000000015,936.6017810604511,140.35129009898336,1076.9530711594346,796.2504909614678
57533.33333333333,936.6030018077033,140.3516090741,1076.9546108818033,796.2513927336033
57566.66666666667,936.5235912040555,140.58270991929845,1077.106301123354,795.9408812847571
57600.000000000015,936.8824807779455,139.56406268413727,1076.4465434620827,797.3184180938082
57633.33333333333,936.8186029318498,139.76469182036564,1076.5832947522154,797.0539111114841
57666.66666666667,936.5632088022084,140.52770067545106,1077.0909094776594,796.0355081267573
57700.000000000015,936.7647922324618,139.99747960030552,1076.7622718327673,796.7673126321563
57733.33333333333,937.055577210693,139.21431078091499,1076.269887991608,797.841266429778
57766.66666666667,937.4260713527716,138.19294201320594,1075.6190133659775,799.2331293395657
57800.000000000015,937.5203438059593,137.98814038601526,1075.5084841919745,799.532203419944
57833.33333333333,937.5475245498111,137.9339148538476,1075.4814394036587,799.6136096959635
57866.66666666667,937.894729244356,137.01122606475317,1074.9059553091092,800.8835031796028
57900.000000000015,938.1203398768386,136.63179615098701,1074.7521360278256,801.4885437258515
57933.33333333333,938.2964606564683,136.23142508526254,1074.5278857417309,802.0650355712057
57966.66666666667,938.3128074292028,136.16762692138815,1074.480434350591,802.1451805078148
58000.000000000015,938.2765644406269,136.3711339441241,1074.647698384751,801.9054304965027
58033.33333333333,938.6303899460045,135.82365856490108,1074.4540485109055,802.8067313811034
58066.66666666667,938.6583691014624,135.7170827293602,1074.3754518308226,802.9412863721022
58100.000000000015,938.6795912956798,135.62573540716696,1074.3053267028467,803.0538558885128
58133.33333333333,938.673074040458,135.66623722111217,1074.3393112615702,803.0068368193458
58166.66666666667,938.6690615563156,135.70286211632174,1074.3719236726374,802.9661994399938
58200.000000000015,939.0638867512616,134.61511598831,1073.6790027395716,804.4487707629517
58233.33333333333,939.2445349106652,134.1756952239498,1073.420230134615,805.0688396867154
58266.66666666667,939.6379416799781,133.09365422890093,1072.731595908879,806.5442874510771
58300.000000000015,939.8074414025273,132.70002957661677,1072.507470979144,807.1074118259105
58333.333333333336,940.1881957525691,131.98935622838988,1072.177551980959,808.1988395241792
58366.66666666667,940.2164063701949,131.93970081948592,1072.1561071896808,808.276705550709
58400.000000000015,940.2521964587168,131.87517941563678,1072.1273758743534,808.37701704308
58433.333333333336,940.2895186387385,131.80677612857102,1072.0962947673095,808.4827425101676
58466.66666666667,940.3256840753753,131.75570862214667,1072.081392697522,808.5699754532286
58500.000000000015,940.3403955562891,131.7422260759014,1072.0826216321905,808.5981694803877
58533.333333333336,940.3290629888035,131.7962666106092,1072.1253295994127,808.5327963781942
58566.66666666667,940.233581819263,131.96693811904575,1072.2005199383088,808.2666437002173
58600.000000000015,940.1016848345973,132.21382555881792,1072.3155103934153,807.8878592757794
58633.333333333336,940.3293016799737,131.67376094159852,1072.003062621572,808.6555407383752
58666.66666666667,940.3758919805747,131.58034052937379,1071.9562325099484,808.7955514512009
58700.000000000015,940.4687607973764,131.47748493160273,1071.9462457289792,808.9912758657737
58733.333333333336,940.4629187379724,131.50753542176338,1071.9704541597357,808.955383316209
58766.66666666667,939.9951669921589,132.44308954915107,1072.43825654131,807.5520774430079
58800.000000000015,939.7567508729956,133.16374828333878,1072.9204991563342,806.5930025896567
58833.333333333336,939.4837189982217,133.97808922682614,1073.461808225048,805.5056297713955
58866.66666666667,939.2380236090678,134.72266801569472,1073.9606916247626,804.5153555933731
58900.000000000015,939.2232625762274,134.78381266639292,1074.0070752426204,804.4394499098345
58933.333333333336,938.873840758814,135.82899017338914,1074.7028309322031,803.0448505854249
58966.66666666667,938.7422136343191,136.22521964578706,1074.9674332801062,802.516993988532
59000.000000000015,938.8185259673801,135.9956058277764,1074.8141317951565,802.8229201396036
59033.333333333336,938.9161076231054,135.6733028511779,1074.5894104742833,803.2428047719275
59066.66666666667,938.7585098533143,136.054600043273,1074.8131098965873,802.7039098100413
59100.000000000015,938.384285240035,136.99941337508176,1075.3836986151168,801.3848718649532
59133.333333333336,938.0439018300837,137.76966511772812,1075.8135669478118,800.2742367123556
59166.66666666667,937.2340432973322,138.86917671025356,1076.1032200075856,798.3648665870786
59200.000000000015,936.5900587352618,139.99531868324766,1076.5853774185093,796.5947400520141
59233.333333333336,936.5440620142153,139.80037085192396,1076.3444328661394,796.7436911622914
59266.66666666667,936.0391720631861,140.37197015529262,1076.4111422184787,795.6672019078935
59300.000000000015,935.581418648649,141.0822427257839,1076.6636613744329,794.4991759228651
59333.333333333336,934.9629889702422,142.00601407067904,1076.9690030409213,792.9569748995632
59366.66666666667,934.7089850535333,142.25139491697806,1076.9603799705114,792.4575901365553
59400.000000000015,934.483121771584,142.5439651700707,1077.0270869416547,791.9391566015133
59433.333333333336,933.855235023531,143.1100928985964,1076.9653279221275,790.7451421249345
59466.66666666667,933.7991465250071,143.1203486944817,1076.919495219489,790.6787978305255
59500.000000000015,933.7554057430623,143.15457623924135,1076.9099819823036,790.6008295038209
59533.333333333336,933.657778087159,143.17457223026645,1076.8323503174256,790.4832058568926
59566.66666666667,933.7969018188638,142.83669852817522,1076.633600347039,790.9602032906886
59600.000000000015,934.0251489170647,142.7276149527357,1076.7527638698004,791.297533964329
59633.333333333336,934.7800260697286,141.9950010184161,1076.7750270881447,792.7850250513125
59666.66666666667,935.4317721409931,140.8507924970849,1076.282564638078,794.5809796439082
59700.000000000015,936.0367916662425,139.9344825232675,1075.97127418951,796.102309142975
59733.333333333336,936.0825425103894,140.35518478467216,1076.4377272950617,795.7273577257173
59766.66666666667,936.3562902979363,139.87155711548309,1076.2278474134193,796.4847331824533
59800.000000000015,937.0088156780257,139.02637783015635,1076.0351935081821,797.9824378478694
59833.333333333336,937.8066875354069,138.07306970387552,1075.8797572392825,799.7336178315314
59866.66666666667,937.5908912292361,138.20361397392026,1075.7945052031564,799.3872772553159
59900.000000000015,937.7542394857189,137.87778333388155,1075.6320228196005,799.8764561518374
59933.333333333336,937.7355272507431,137.92274184827454,1075.6582690990176,799.8127854024685
59966.66666666667,937.4224761894062,138.38488675415883,1075.807362943565,799.0375894352474
60000.000000000015,936.7421576075641,138.89838409524245,1075.6405417028066,797.8437735123216
60033.333333333336,936.9305277249717,138.6497191470145,1075.5802468719862,798.2808085779573
60066.66666666667,937.1320757135434,138.5056428796006,1075.637718593144,798.6264328339428
60100.000000000015,937.4722980502348,138.15846121237988,1075.6307592626147,799.313836837855
60133.333333333336,937.7065906970586,138.0026660087431,1075.7092567058016,799.7039246883155
60166.66666666667,937.7056804302466,138.00388296841703,1075.7095633986637,799.7017974618295
60200.000000000015,937.4947284484588,138.63680657019242,1076.1315350186512,798.8579218782663
60233.333333333336,937.4958007715018,138.6316252540094,1076.127426025511,798.8641755174924
60266.66666666667,937.4959728379193,138.62995148112796,1076.1259243190473,798.8660213567914
60300.000000000015,937.4799811850744,138.66175433910948,1076.1417355241838,798.8182268459649
60333.333333333336,937.6545648710203,138.19292316246433,1075.8474880334845,799.4616417085559
60366.66666666667,937.7886325943215,137.79023153291521,1075.5788641272368,799.9984010614063
60400.000000000015,937.7682973940922,137.85191205854647,1075.6202094526386,799.9163853355458
60433.333333333336,937.9125392779317,137.4254636084996,1075.3380028864312,800.4870756694321
60466.66666666667,937.9314954963529,137.37586418342872,1075.3073596797817,800.5556313129242
60500.000000000015,937.9298764222044,137.37798372368712,1075.3078601458915,800.5518926985173
60533.333333333336,937.9302923490911,137.3801862480585,1075.3104785971495,800.5501061010326
60566.66666666667,937.9306488544269,137.37872391053037,1075.3093727649573,800.5519249438964
60600.000000000015,937.6400797280254,138.2291274285093,1075.8692071565347,799.4109522995161
60633.333333333336,937.6411209041354,138.21699279139875,1075.858113695534,799.4241281127366
60666.66666666667,937.6709449107551,138.1406684360668,1075.811613346822,799.5302764746883
60700.000000000015,937.7270643225045,137.998978267691,1075.7260425901954,799.7280860548135
60733.333333333336,937.8096630629085,137.79129598278823,1075.6009590456968,800.0183670801202
60766.66666666667,937.9040438316819,137.5157632418986,1075.4198070735804,800.3882805897832
60800.000000000015,937.9045530728864,137.53181369675215,1075.4363667696387,800.3727393761343
60833.333333333336,937.737218809078,137.97788350861873,1075.7151023176966,799.7593353004593
60866.66666666667,937.552236516661,138.45307362469867,1076.0053101413596,799.0991628919624
60900.000000000015,937.7675893426673,137.8071288676564,1075.5747182103237,799.9604604750109
60933.333333333336,938.0109625312848,137.08631917632619,1075.097281707611,800.9246433549586
60966.66666666667,938.2774074065451,136.29574475584192,1074.573152162387,801.9816626507031
61000.000000000015,938.5758567810459,135.43484669979222,1074.0107034808382,803.1410100812536
61033.333333333336,938.8500258247406,134.62209089162909,1073.4721167163696,804.2279349331114
61066.66666666667,939.0979895107013,133.9224289654523,1073.0204184761535,805.175560545249
61100.000000000015,939.3106544474961,133.3343016280195,1072.6449560755154,805.9763528194766
61133.333333333336,939.3622223356575,133.2336592227078,1072.5958815583654,806.1285631129497
61166.66666666667,939.0799383263039,134.0690883699721,1073.149026696276,805.0108499563319
61200.000000000015,938.481234521809,135.26675086616686,1073.7479853879759,803.2144836556422
61233.333333333336,938.3511539171543,135.65859151267824,1074.0097454298325,802.6925624044761
61266.66666666667,938.360280417062,135.63145497837277,1073.9917353954347,802.7288254386892
61300.000000000015,938.5577857536327,135.15923328336507,1073.7170190369977,803.3985524702676
61333.333333333336,938.5479388296394,135.18765560989303,1073.7355944395324,803.3602832197464
61366.66666666667,938.3322959646115,135.78313489145572,1074.1154308560672,802.5491610731558
61400.000000000015,938.457448490591,135.42292586562786,1073.880374356219,803.0345226249631
61433.333333333336,938.7418576087581,134.57188228279858,1073.3137398915567,804.1699753259595
61466.66666666667,938.7394227872574,134.54722395516876,1073.286646742426,804.1921988320886
61500.000000000015,938.766835829949,134.42050607677652,1073.1873419067256,804.3463297531724
61533.333333333336,939.0574550402015,133.4888223744865,1072.546277414688,805.568632665715
61566.66666666667,938.9884935476992,133.60947163573073,1072.59796518343,805.3790219119685
61600.000000000015,938.9084981787266,133.74410441692783,1072.6526025956546,805.1643937617988
61633.333333333336,939.1222185306851,132.95481917881762,1072.0770377095027,806.1673993518675
61666.66666666667,938.7326825939405,133.81834418407215,1072.5510267780126,804.9143384098684
61700.000000000015,938.664585980856,133.9279224094037,1072.5925083902598,804.7366635714524
61733.333333333336,938.6091956548563,134.00727883203334,1072.6164744868897,804.601916822823
61766.66666666667,938.2618529828488,134.79245838668535,1073.0543113695342,803.4693945961635
61800.000000000015,938.2440300193282,134.72736473267034,1072.9713947519986,803.5166652866578
61833.333333333336,938.2686658167279,134.57291757151359,1072.8415833882414,803.6957482452143
61866.66666666667,938.359537076801,134.34344236793513,1072.702979444736,804.0160947088658
61900.000000000015,938.4906874746855,134.01249177880777,1072.5031792534933,804.4781956958777
61933.333333333336,938.568898346015,133.860442718063,1072.429341064078,804.7084556279519
61966.66666666667,938.2567219104861,134.42305769986882,1072.679779610355,803.8336642106174
62000.000000000015,938.3004886146526,134.5871022375368,1072.8875908521895,803.7133863771159
62033.333333333336,938.7856919973499,134.50816958927643,1073.2938615866262,804.2775224080734
62066.66666666667,939.1994405827455,133.70581623210407,1072.9052568148495,805.4936243506414
62100.000000000015,940.0030615988902,132.46104138176588,1072.4641029806562,807.5420202171243
62133.333333333336,940.3907253201857,131.9932259487381,1072.3839512689237,808.3974993714476
62166.66666666667,940.9890105209431,130.87092884624312,1071.8599393671861,810.1180816747
62200.000000000015,941.7008657632066,129.58236510763592,1071.2832308708425,812.1185006555706
62233.333333333336,942.0987806472667,128.69438167034212,1070.793162317609,813.4043989769245
62266.66666666667,942.3116024327253,128.3776171301372,1070.6892195628625,813.9339853025881
62300.000000000015,942.7797943815401,127.4585679134595,1070.2383622949997,815.3212264680806
62333.333333333336,943.2693580665522,126.54620766751286,1069.815565734065,816.7231503990394
62366.66666666667,944.1484628412027,125.40579245240748,1069.5542552936101,818.7426703887952
62400.000000000015,944.2683254826514,125.05831771317376,1069.3266431958252,819.2100077694777
62433.333333333336,944.6565425660611,124.44478756838672,1069.1013301344478,820.2117549976745
62466.66666666667,944.6502503391212,124.16692458284489,1068.817174921966,820.4833257562763
62500.000000000015,944.668611161544,124.0893262732136,1068.7579374347577,820.5792848883304
62533.333333333336,944.0929293921185,125.29525978455598,1069.3881891766746,818.7976696075625
62566.66666666667,943.3753735547062,126.73852366503758,1070.1138972197439,816.6368498896686
62600.000000000015,943.7241485219029,125.73373398912626,1069.457882511029,817.9904145327766
62633.333333333336,943.733856392396,125.69848843200133,1069.4323448243972,818.0353679603946
62666.66666666667,943.4624264098155,126.4969515555939,1069.9593779654094,816.9654748542216
62700.000000000015,943.359217392467,126.8616889974244,1070.2209063898915,816.4975283950427
62733.333333333336,943.7464592700703,125.80128682118972,1069.54774609126,817.9451724488806
62766.66666666667,944.1482131390221,124.73544461652646,1068.8836577555485,819.4127685224956
62800.000000000015,943.9338829859463,125.41344545562731,1069.3473284415736,818.520437530319
62833.333333333336,943.9798127805864,125.27628475936545,1069.2560975399517,818.7035280212209
62866.66666666667,944.3007936685751,124.55739089494959,1068.8581845635247,819.7434027736256
62900.000000000015,944.2526356652,124.65179652087177,1068.9044321860717,819.6008391443282
62933.333333333336,944.3738062904467,124.27884378194474,1068.6526500723915,820.094962508502
62966.66666666667,944.4863449690782,123.95509889808453,1068.4414438671627,820.5312460709937
63000.000000000015,944.5890786680168,123.6830727527179,1068.2721514207346,820.9060059152989
63033.333333333336,944.730024018148,123.46607077312194,1068.1960947912698,821.2639532450261
63066.66666666667,945.1729229158028,122.8794689790706,1068.0523918948734,822.2934539367322
63100.000000000015,945.4162596312538,122.64018125596152,1068.0564408872153,822.7760783752922
63133.333333333336,945.4109828806367,122.56826894394958,1067.9792518245863,822.8427139366871
63166.66666666667,945.1774916806833,122.87311554581969,1068.050607226503,822.3043761348636
63200.000000000015,944.816081304118,123.57229371507879,1068.3883750191967,821.2437875890392
63233.333333333336,944.2048600772323,124.54160311207818,1068.7464631893104,819.6632569651541
63266.66666666667,943.1581708715456,125.81572081569543,1068.9738916872411,817.3424500558502
63300.000000000015,942.9379041987718,126.20663995411441,1069.1445441528863,816.7312642446574
63333.333333333336,942.6858421264639,126.8955375111953,1069.5813796376592,815.7903046152685
63366.66666666667,942.3786361797822,127.74078480451784,1070.1194209843002,814.6378513752644
63400.000000000015,942.3325229271577,127.7889190587249,1070.1214419858825,814.5436038684328
63433.333333333336,941.805134467776,128.77866570995602,1070.583800177732,813.02646875782
63466.66666666667,941.7662122691106,128.8825074559707,1070.6487197250813,812.88370481314
63500.000000000015,941.9449932984732,128.3586794165161,1070.3036727149893,813.586313881957
63533.333333333336,941.9110790508998,128.46880590221457,1070.3798849531145,813.4422731486852
63566.66666666667,942.1347172059452,127.7932126052339,1069.9279298111792,814.3415046007113
63600.000000000015,942.1186970919073,127.82276549936648,1069.9414625912736,814.2959315925408
63633.333333333336,942.6490781603336,126.72388809702684,1069.3729662573605,815.9251900633068
63666.66666666667,942.9757825215678,125.77132106785093,1068.7471035894187,817.2044614537168
63700.000000000015,942.9371221051076,125.8496446183214,1068.786766723429,817.0874774867862
63733.333333333336,942.8951152552667,125.94153351656297,1068.8366487718297,816.9535817387036
63766.66666666667,942.860976800728,126.03446853584087,1068.8954453365689,816.8265082648871
63800.000000000015,942.8225862096365,126.14188172057004,1068.9644679302064,816.6807044890664
63833.333333333336,942.5390141577022,126.86212869468704,1069.4011428523893,815.6768854630152
63866.66666666667,942.4354241351035,127.06051502504909,1069.4959391601526,815.3749091100544
63900.000000000015,941.7866366666324,127.9895096600827,1069.776146326715,813.7971270065497
63933.333333333336,941.7927420395076,127.98054786810566,1069.7732899076134,813.812194171402
63966.66666666667,941.8002330400063,127.97218193921059,1069.7724149792168,813.8280511007957
64000.000000000015,941.9180287347907,127.63393786394792,1069.5519665987385,814.2840908708428
64033.333333333336,942.2059686140797,126.81003051785167,1069.0159991319313,815.395938096228
64066.66666666667,942.452956841832,126.21153069732719,1068.6644875391592,816.2414261445049
64100.000000000015,942.4652119051304,126.17922630308641,1068.6444382082168,816.2859856020441
64133.333333333336,942.4772404632898,126.13846929680267,1068.6157097600926,816.3387711664872
64166.66666666667,942.4928140780688,126.08873454678184,1068.5815486248507,816.4040795312869
64200.000000000015,942.5145262120917,126.02871557212018,1068.543241784212,816.4858106399715
64233.333333333336,942.7267387714328,125.450464754026,1068.1772035254587,817.2762740174068
64266.66666666667,942.7380590671476,125.40424789171303,1068.1423069588607,817.3338111754346
64300.000000000015,942.729842402738,125.42518405682058,1068.1550264595585,817.3046583459173
64333.333333333336,942.723138223227,125.44334127766481,1068.166479500892,817.2797969455622
64366.66666666667,942.7102538752247,125.47054176319112,1068.1807956384157,817.2397121120335
64400.000000000015,942.5696902355954,125.83146031744322,1068.4011505530386,816.7382299181522
64433.333333333336,942.8396227298678,124.99986540246202,1067.8394881323297,817.8397573274058
64466.66666666667,942.8081276055932,125.05410090704679,1067.86222851264,817.7540266985465
64500.000000000015,942.7830654142324,125.1131739922648,1067.8962394064972,817.6698914219676
64533.333333333336,942.753448901802,125.18476464534902,1067.938213547151,817.568684256453
64566.66666666667,942.7279919642066,125.2681640741698,1067.9961560383763,817.4598278900368
64600.000000000015,942.8577553456895,124.91149945644001,1067.7692548021296,817.9462558892495
64633.333333333336,942.8698820106214,124.89131276912413,1067.7611947797454,817.9785692414972
64666.66666666667,942.3108297617783,126.04463132185755,1068.3554610836359,816.2661984399208
64700.000000000015,942.313872814147,126.0402517701584,1068.3541245843053,816.2736210439886
64733.333333333336,942.1267902250975,126.7285137335796,1068.855303958677,815.3982764915179
64766.66666666667,941.8694653729658,127.2843934355152,1069.153858808481,814.5850719374506
64800.000000000015,942.2987064338155,126.49974168095996,1068.7984481147755,815.7989647528556
64833.333333333336,943.0083043716265,125.11420911235204,1068.1225134839785,817.8940952592745
64866.66666666667,942.8578224802781,125.56180705148415,1068.4196295317622,817.2960154287939
64900.000000000015,942.6922597858244,126.05489636963844,1068.7471561554628,816.637363416186
64933.333333333336,942.9672979345506,125.23734113677823,1068.2046390713288,817.7299567977724
64966.66666666667,942.8030258543853,125.7221231203075,1068.5251489746927,817.0809027340778
65000.000000000015,942.8051775976055,125.71917241733274,1068.5243500149381,817.0860051802728
65033.333333333336,943.0013336142085,125.1388363839632,1068.1401699981718,817.8624972302454
65066.66666666667,943.5233121765095,124.01582960782716,1067.5391417843366,819.5074825686823
65100.000000000015,943.5273107610435,123.97797886181874,1067.5052896228622,819.5493318992247
65133.333333333336,943.4950675435484,124.02533601518549,1067.520403558734,819.4697315283629
65166.66666666667,943.7545568243714,123.23127340035477,1066.9858302247262,820.5232834240167
65200.000000000015,943.6690686019666,123.42953384621006,1067.0986024481767,820.2395347557565
65233.333333333336,943.3183686610637,124.049995316429,1067.3683639774927,819.2683733446347
65266.66666666667,943.3002988329093,124.10058829556532,1067.4008871284746,819.199710537344
65300.000000000015,943.0088820018001,124.8798643249829,1067.888746326783,818.1290176768172
65333.333333333336,943.3191954375106,123.95879952605168,1067.2779949635624,819.3603959114589
65366.66666666667,943.2796385059224,124.06846131266958,1067.3480998185921,819.2111771932529
65400.000000000015,943.2882178646513,124.04034115216277,1067.328559016814,819.2478767124885
65433.333333333336,943.0768356450607,124.41091565957039,1067.487751304631,818.6659199854903
65466.66666666667,942.7283268251614,124.81140985274334,1067.5397366779048,817.916916972418
65500.000000000015,942.756126564274,124.73055970933387,1067.486686273608,818.0255668549402
65533.333333333336,942.8541493330416,124.47442512609938,1067.328574459141,818.3797242069422
65566.66666666666,943.248001222434,123.65419878438098,1066.902200006815,819.593802438053
65600.0,943.249294538744,123.65316306893625,1066.9024576076804,819.5961314698078
65633.33333333336,943.0924351682365,124.13484375789264,1067.2272789261292,818.9575914103439
65666.66666666666,943.0921459937701,124.13772620381019,1067.2298721975803,818.95441978996
65700.0,942.7886226423176,125.05090278230422,1067.8395254246218,817.7377198600134
65733.33333333336,942.7902464481936,125.0490569079126,1067.8393033561063,817.741189540281
65766.66666666666,943.1527068524915,123.96255190098356,1067.115258753475,819.190154951508
65800.0,942.5100069818127,125.26104894939769,1067.7710559312104,817.248958032415
65833.33333333336,942.2658237261786,125.85801250941066,1068.1238362355894,816.407811216768
65866.66666666666,942.2030319454135,126.04292305645083,1068.2459550018643,816.1601088889627
65900.0,942.239851037876,125.93799723249015,1068.1778482703662,816.3018538053858
65933.33333333336,942.2514530018211,125.90963109479088,1068.161084096612,816.3418219070302
65966.66666666666,942.2978506135453,125.77741830222439,1068.0752689157696,816.5204323113209
66000.0,942.0316481369433,126.5712405096452,1068.6028886465886,815.4604076272981
66033.33333333336,942.2711198745922,126.1031483502154,1068.3742682248076,816.1679715243768
66066.66666666666,942.7224090304808,125.13949264027046,1067.8619016707512,817.5829163902104
66100.0,943.0966429255723,124.39151212116151,1067.4881550467337,818.7051308044107
66133.33333333336,943.3142907253642,123.74409372070998,1067.0583844460741,819.5701970046542
66166.66666666666,943.8900614956258,122.8439162904221,1066.733977786048,821.0461452052036
66200.0,944.3686048006873,122.30615138045368,1066.674756181141,822.0624534202336
66233.33333333336,944.6982844429888,121.3508518266678,1066.0491362696566,823.3474326163209
66266.66666666666,945.3485694250246,120.06957086688736,1065.4181402919119,825.2789985581372
66300.0,945.9960483075395,118.79028414002399,1064.7863324475634,827.2057641675154
66333.33333333336,946.2963534282202,117.89522872975282,1064.191582157973,828.4011246984674
66366.66666666666,946.2969456465008,117.8956805080685,1064.1926261545693,828.4012651384323
66400.0,945.70978526259,119.06506510939178,1064.7748503719818,826.6447201531983
66433.33333333336,945.4907589287518,119.6166217102527,1065.1073806390045,825.8741372184991
66466.66666666666,945.3414549660708,119.90121336631027,1065.242668332381,825.4402415997606
66500.0,945.2153176961205,120.26124566312161,1065.4765633592422,824.9540720329989
66533.33333333336,945.0334884357032,120.78348581381584,1065.816974249519,824.2500026218875
66566.66666666666,944.6123603819569,121.62236714085552,1066.2347275228124,822.9899932411014
66600.0,944.4007751006974,121.77353128354085,1066.1743063842382,822.6272438171566
66633.33333333336,944.1028889490443,122.54211295527391,1066.6450019043182,821.5607759937704
66666.66666666666,943.8453772065081,122.77428823844959,1066.6196654449577,821.0710889680586
66700.0,943.5377828397945,123.10574711467059,1066.643529954465,820.4320357251239
66733.33333333336,943.5536109353229,123.05040069911783,1066.6040116344407,820.5032102362051
66766.66666666666,943.4588713241411,123.40103862978293,1066.859909953924,820.0578326943582
66800.0,943.2944212058849,123.8863477050985,1067.1807689109833,819.4080735007864
66833.33333333336,943.3243314008167,123.81910179688816,1067.1434331977048,819.5052296039286
66866.66666666666,943.3252646160512,123.81606407415929,1067.1413286902105,819.5092005418919
66900.0,943.3374946227669,123.78135808439308,1067.11885270716,819.5561365383738
66933.33333333336,943.3538460592351,123.74340586852603,1067.0972519277611,819.6104401907091
66966.66666666666,943.4557016066636,123.5059695959239,1066.9616712025875,819.9497320107397
67000.0,943.7120302189029,123.00608029383537,1066.7181105127383,820.7059499250676
67033.33333333336,943.9938714701187,122.26786848811169,1066.2617399582305,821.726002982007
67066.66666666666,944.3620909705946,121.2765862233624,1065.638677193957,823.0855047472322
67100.0,944.3985975056501,121.17227673320109,1065.570874238851,823.226320772449
67133.33333333336,944.4438374993979,121.05122159684741,1065.4950590962453,823.3926159025505
67166.66666666666,944.4850429457616,120.92475187815663,1065.4097948239182,823.560291067605
67200.0,944.757139128346,120.26442698073346,1065.0215661090795,824.4927121476126
67233.33333333336,944.4590610448292,121.14277624168417,1065.6018372865135,823.3162848031451
67266.66666666666,944.8184925589256,120.44198738189229,1065.260479940818,824.3765051770333
67300.0,944.9449616455796,120.50584932786151,1065.450810973441,824.4391123177181
67333.33333333336,945.0975371431375,120.03918023570209,1065.1367173788396,825.0583569074354
67366.66666666666,945.616187736372,118.99004579901552,1064.6062335353874,826.6261419373565
67400.0,945.6432276739184,118.82746865447038,1064.4706963283888,826.815759019448
67433.33333333336,945.6462616692769,118.53431090201094,1064.180572571288,827.111950767266
67466.66666666666,945.5416047464925,118.78485037045883,1064.3264551169514,826.7567543760337
67500.0,945.3910331253488,119.15590644524768,1064.5469395705966,826.2351266801012
67533.33333333336,945.2136393342928,119.60448242109226,1064.8181217553852,825.6091569132005
67566.66666666666,945.2273510275111,119.48217339214195,1064.709524419653,825.7451776353691
67600.0,945.0324285907627,120.07450533342286,1065.1069339241856,824.9579232573399
67633.33333333336,945.2867764387144,119.7805985867678,1065.067375025482,825.5061778519465
67666.66666666666,945.0126126390171,119.78308720547224,1064.7956998444893,825.2295254335448
67700.0,944.7069362553655,120.61199482258877,1065.3189310779542,824.0949414327767
67733.33333333336,944.4005293418352,121.53448535128938,1065.9350146931245,822.8660439905458
67766.66666666666,944.0669915893734,122.52769414226358,1066.594685731637,821.5392974471098
67800.0,943.711719910412,123.5936981249723,1067.3054180353843,820.1180217854396
67833.33333333336,943.2192336219925,124.74795624343811,1067.9671898654306,818.4712773785544
67866.66666666666,943.2153851862623,124.75752792740691,1067.9729131136692,818.4578572588554
67900.0,943.1985772849387,124.79391383852942,1067.992491123468,818.4046634464092
67933.33333333336,942.9511487239434,125.51791624993702,1068.4690649738804,817.4332324740064
67966.66666666666,942.978385334226,125.47122003575743,1068.4496053699834,817.5071652984686
68000.0,943.2689033762224,124.65408910820614,1067.9229924844285,818.6148142680163
68033.33333333336,943.4127924926435,124.2883875338674,1067.7011800265109,819.124404958776
68066.66666666666,943.427831772336,124.26935788727901,1067.697189659615,819.158473885057
68100.0,943.1641046086434,125.05034186521733,1068.2144464738608,818.113762743426
68133.33333333336,943.1639238491928,125.04540597407905,1068.209329823272,818.1185178751138
68166.66666666666,942.9394082744928,125.66498896695578,1068.6043972414486,817.2744193075371
68200.0,942.5030783987012,126.59137611767645,1069.0944545163777,815.9117022810248
68233.33333333336,942.4803722574829,126.66166363132997,1069.1420358888129,815.818708626153
68266.66666666666,942.1396238904412,127.15018742760905,1069.2898113180502,814.9894364628321
68300.0,941.8353653718733,128.06496131251873,1069.900326684392,813.7704040593546
68333.33333333336,941.8877820780335,127.91707623843354,1069.804858316467,813.9707058396
68366.66666666666,941.8305713246738,128.080996360019,1069.9115676846927,813.7495749646548
68400.0,941.6219874061472,128.696311976977,1070.3182993831242,812.9256754291703
68433.33333333336,941.6164057044324,128.71827826310684,1070.3346839675391,812.8981274413255
68466.66666666666,941.3234105320745,129.58559118653056,1070.909001718605,811.7378193455439
68500.0,941.1566859311517,129.91827337916774,1071.0749593103194,811.238412551984
68533.33333333336,941.1951284045208,129.80274676367785,1070.9978751681986,811.3923816408429
68566.66666666666,941.1137051487069,130.16040763014834,1071.2741127788552,810.9532975185585
68600.0,941.2999640818948,129.8725033980412,1071.1724674799361,811.4274606838536
68633.33333333336,941.4217793526914,129.51317720539961,1070.934956558091,811.9086021472917
68666.66666666666,941.334154627108,129.75613048067282,1071.0902851077808,811.5780241464352
68700.0,941.3629869300252,129.64175534194217,1071.0047422719674,811.721231588083
68733.33333333336,941.2776962232296,129.8720748045018,1071.1497710277313,811.4056214187277
68766.66666666666,941.5548910665285,129.472100523903,1071.0269915904314,812.0827905426255
68800.0,941.793908336461,128.75295877136637,1070.5468671078274,813.0409495650946
68833.33333333336,942.0696831488323,127.93588540657876,1070.005568555411,814.1337977422535
68866.66666666666,942.3701782678168,127.04129282159991,1069.4114710894166,815.3288854462169
68900.0,942.6936542098141,126.06842477656791,1068.762078986382,816.6252294332462
68933.33333333336,942.799254950396,125.74953441876464,1068.5487893691607,817.0497205316314
68966.66666666666,943.177748928077,124.62275270074966,1067.8005016288266,818.5549962273274
69000.0,943.178704093374,124.62276325767093,1067.801467351045,818.555940835703
69033.33333333336,943.4153483193301,123.94394771804264,1067.3592960373726,819.4714006012874
69066.66666666666,943.6285596101093,123.3983863628392,1067.0269459729484,820.23017324727
69100.0,943.4728131185155,123.5054113478138,1066.9782244663293,819.9674017707017
69133.33333333336,943.5167221885091,123.33178356223415,1066.8485057507432,820.184938626275
69166.66666666666,944.1608152934402,122.73676787976544,1066.8975831732057,821.4240474136748
69200.0,944.5963200522558,122.23214692717154,1066.8284669794273,822.3641731250842
69233.33333333336,944.5337366500313,122.51291772463176,1067.0466543746631,822.0208189253996
69266.66666666666,944.5163187443038,122.91640150230108,1067.432720246605,821.5999172420027
69300.0,944.6506934261953,123.18419279738606,1067.8348862235814,821.4665006288092
69333.33333333336,944.5520269402653,123.69487097844024,1068.2468979187056,820.857155961825
69366.66666666666,944.4396090281807,123.99044014969427,1068.430049177875,820.4491688784865
69400.0,944.9718224041214,123.12317685281549,1068.094999256937,821.8486455513059
69433.33333333336,945.8136531971394,121.90032428889519,1067.7139774860345,823.9133289082442
69466.66666666666,946.1735719198125,120.95731529010317,1067.1308872099157,825.2162566297093
69500.0,946.3305248613935,120.56972050635244,1066.900245367746,825.760804355041
69533.33333333336,946.905222048798,119.55464055060366,1066.4598625994017,827.3505814981943
69566.66666666666,947.0213793863037,119.26482703171862,1066.2862064180224,827.7565523545851
69600.0,947.2140010274187,118.68308841524404,1065.8970894426627,828.5309126121747
69633.33333333336,947.2481374530639,118.57665515263601,1065.8247926057,828.6714823004279
69666.66666666666,947.2488886457555,118.57228550542132,1065.8211741511768,828.6766031403342
69700.0,947.2976592049987,118.44163059305762,1065.7392897980562,828.856028611941
69733.33333333336,947.2863068576228,118.18112484865915,1065.467431706282,829.1051820089637
69766.66666666666,947.3120157941031,118.25650110598572,1065.5685169000888,829.0555146881173
69800.0,947.4449499371033,117.9992863394876,1065.4442362765908,829.4456635976156
69833.33333333336,947.3875538128874,118.3553370807311,1065.7428908936186,829.0322167321563
69866.66666666666,948.0480661592482,117.24482280501867,1065.292888964267,830.8032433542295
69900.0,948.1589707105991,117.2276886421254,1065.3866593527246,830.9312820684737
69933.33333333336,948.3531260953446,117.03677789821346,1065.389903993558,831.3163481971311
69966.66666666666,948.8948822792934,115.95454524497988,1064.8494275242733,832.9403370343135
70000.0,949.8176837687631,114.71716897000574,1064.534852738769,835.1005147987573
70033.33333333336,949.8696672683926,114.87300813188618,1064.7426754002788,834.9966591365064
70066.66666666666,949.9984336319047,114.50659352037366,1064.5050271522784,835.491840111531
70100.0,950.0745664254163,114.31799316972099,1064.3925595951373,835.7565732556952
70133.33333333336,950.4882726421235,113.12375793363691,1063.6120305757604,837.3645147084867
70166.66666666666,950.4863055712383,113.12385349118018,1063.6101590624185,837.3624520800581
70200.0,950.7034665460988,112.48565200879176,1063.1891185548905,838.217814537307
70233.33333333336,950.7092213136383,112.48030384491754,1063.1895251585559,838.2289174687207
70266.66666666666,950.7200361368778,112.4602194232513,1063.1802555601291,838.2598167136265
70300.0,950.7336697920435,112.43310526801328,1063.1667750600568,838.3005645240303
70333.33333333336,950.748072545326,112.40397347071253,1063.1520460160384,838.3440990746134
70366.66666666666,950.409498629916,113.39172456207412,1063.8012231919902,837.0177740678419
70400.0,950.4222461421163,113.36272828276925,1063.7849744248856,837.059517859347
70433.33333333336,950.3912985766393,113.41157864048373,1063.802877217123,836.9797199361556
70466.66666666666,950.0108909088235,114.16381226831491,1064.1747031771383,835.8470786405086
70500.0,949.5266358809218,114.9543227985305,1064.4809586794524,834.5723130823914
70533.33333333336,949.1002608552739,115.82777551503723,1064.928036370311,833.2724853402366
70566.66666666666,948.3775642214966,117.0069318740081,1065.3844960955048,831.3706323474885
70600.0,948.2456655616862,117.02990655056499,1065.2755721122512,831.2157590111212
70633.33333333336,948.191296807455,117.20734331326814,1065.3986401207233,830.983953494187
70666.66666666666,948.2022046085405,117.18145036224222,1065.3836549707826,831.0207542462982
70700.0,948.2194694039009,117.14352640698979,1065.3629958108907,831.0759429969112
70733.33333333336,948.2349930153075,117.09868787448555,1065.333680889793,831.136305140822
70766.66666666666,948.2547708202452,117.04676797963606,1065.3015387998812,831.2080028406092
70800.0,947.9102997314902,117.66370207347629,1065.5740018049664,830.2465976580139
70833.33333333336,947.9139718484282,117.72859202780074,1065.642563876229,830.1853798206275
70866.66666666666,948.0409297907166,117.43546612425381,1065.4763959149705,830.6054636664628
70900.0,947.6849472305423,118.50126101956062,1066.186208250103,829.1836862109817
70933.33333333336,947.6332712609126,118.65308348537617,1066.2863547462887,828.9801877755364
70966.66666666666,947.3443407337977,119.52164014505595,1066.8659808788536,827.8227005887418
71000.0,947.3447770157015,119.51629114574284,1066.8610681614443,827.8284858699587
71033.33333333336,947.4015478218691,119.37798260414549,1066.7795304260146,828.0235652177237
71066.66666666666,947.5155347376204,119.0526708360507,1066.568205573671,828.4628639015698
71100.0,947.696209550303,118.5402337555406,1066.2364433058435,829.1559757947624
71133.33333333336,947.949503758474,117.8401590296806,1065.7896627881546,830.1093447287933
71166.66666666666,948.2577354848191,116.95165904315435,1065.2093945279735,831.3060764416648
71200.0,948.8810181406571,115.68717038077038,1064.5681885214276,833.1938477598868
71233.33333333336,948.3792021814847,116.53167527300886,1064.9108774544936,831.8475269084759
71266.66666666666,948.2194479321686,117.02042539303473,1065.2398733252032,831.1990225391338
71300.0,947.9308103035698,117.88507129060537,1065.8158815941752,830.0457390129645
71333.33333333336,947.7518482677267,118.42094498550176,1066.1727932532285,829.3309032822249
71366.66666666666,947.7826125193681,118.37609200622396,1066.158704525592,829.4065205131441
71400.0,947.5639598487696,119.01170232778797,1066.5756621765577,828.5522575209817
71433.33333333336,947.3949996307381,119.48254076585488,1066.8775403965928,827.9124588648832
71466.66666666666,947.4123934388145,119.44166261519204,1066.8540560540066,827.9707308236225
71500.0,947.4291241382267,119.40098440522837,1066.830108543455,828.0281397329984
71533.33333333336,947.1835019424403,120.07588645942297,1067.2593884018634,827.1076154830173
71566.66666666666,946.8981384035523,120.85619321755155,1067.7543316211038,826.0419451860007
71600.0,946.6945822583508,121.44186167579983,1068.1364439341505,825.252720582551
71633.33333333336,946.7472165394452,121.39652276206581,1068.143739301511,825.3506937773793
71666.66666666666,946.8579752700253,121.19127242171022,1068.0492476917357,825.6667028483151
71700.0,946.5138283855405,122.17628605887322,1068.6901144444137,824.3375423266673
71733.33333333336,946.2553371051694,122.71822041035996,1068.9735575155294,823.5371166948094
71766.66666666666,946.3125819969033,122.78681906789379,1069.0994010647971,823.5257629290095
71800.0,946.3324908423103,122.85813438163551,1069.1906252239457,823.4743564606748
71833.33333333336,946.4065157084913,122.74071971890322,1069.1472354273944,823.6657959895881
71866.66666666666,946.4786420964568,122.6146435082942,1069.0932856047511,823.8639985881626
71900.0,946.5369575314529,122.51683157961959,1069.0537891110725,824.0201259518333
71933.33333333336,946.5313345113327,122.58721011205621,1069.118544623389,823.9441243992765
71966.66666666666,946.8580451517493,122.18882053001694,1069.0468656817661,824.6692246217323
72000.0,947.2873160286357,121.2815205861312,1068.568836614767,826.0057954425044
72033.33333333336,947.650729939124,120.28578846567333,1067.9365184047972,827.3649414734506
72066.66666666666,947.679288773387,120.22351006131173,1067.9027988346988,827.4557787120754
72100.0,947.3739421331082,121.11584163955871,1068.489783772667,826.2581004935496
72133.33333333336,947.6103382315907,120.53461411155051,1068.1449523431413,827.0757241200403
72166.66666666666,947.6086080197382,120.54189661491738,1068.1505046346556,827.0667114048208
72200.0,947.5526366898928,120.69520697987942,1068.2478436697722,826.8574297100133
72233.33333333336,947.4746962159436,120.92986201029123,1068.4045582262347,826.5448342056524
72266.66666666666,947.6091892819028,120.56164510053297,1068.1708343824357,827.0475441813699
72300.0,947.5430332922771,120.76260875957657,1068.3056420518537,826.7804245327005
72333.33333333336,947.496516191446,120.91707143144968,1068.4135876228956,826.5794447599962
72366.66666666666,947.349539423341,121.04795560991103,1068.397495033252,826.3015838134299
72400.0,947.0266166370415,121.52149101450422,1068.5481076515457,825.5051256225372
72433.33333333336,946.8266086332568,121.7797077804108,1068.6063164136676,825.046900852846
72466.66666666666,946.5465855447685,121.99623007089387,1068.5428156156624,824.5503554738747
72500.0,946.5913777836886,121.90570950241708,1068.4970872861056,824.6856682812715
72533.33333333336,946.9201905345675,121.51655936681517,1068.4367499013827,825.4036311677523
72566.66666666666,947.0157215115668,121.30120051862265,1068.3169220301895,825.7145209929441
72600.0,946.40162845881,122.54175765274269,1068.9433861115526,823.8598708060673
72633.33333333336,945.9570930352181,123.73212614053361,1069.6892191757518,822.2249668946845
72666.66666666666,946.1730085260698,123.03345895217363,1069.2064674782434,823.1395495738961
72700.0,946.0651521435407,123.32941613258348,1069.3945682761241,822.7357360109572
72733.33333333336,945.794904310451,124.1556351490726,1069.9505394595235,821.6392691613784
72766.66666666666,945.8026205621534,124.13645176552754,1069.9390723276808,821.6661687966258
72800.0,946.062768555328,123.39011076850915,1069.4528793238371,822.672657786819
72833.33333333336,946.0753391739491,123.3562726150496,1069.4316117889987,822.7190665588995
72866.66666666666,945.9312671372927,123.66687823705071,1069.5981453743434,822.264388900242
72900.0,945.9391033803311,123.69992829127494,1069.639031671606,822.2391750890561
72933.33333333336,945.698529682377,124.44845009892465,1070.1469797813018,821.2500795834524
72966.66666666666,945.4280099114325,125.2659486270946,1070.693958538527,820.1620612843378
73000.0,945.2383373851925,125.83507534533328,1071.073412730526,819.4032620398592
73033.33333333336,945.1295324257791,126.15585672670268,1071.2853891524817,818.9736756990764
73066.66666666666,944.736041239373,126.67844331675137,1071.4144845561243,818.0575979226217
73100.0,944.8260181144499,126.50635925878339,1071.3323773732332,818.3196588556665
73133.33333333336,945.0686689561892,126.08853046418486,1071.1571994203741,818.9801384920044
73166.66666666666,945.4157350129376,125.71199026249555,1071.1277252754332,819.7037447504421
73200.0,945.6146391465444,125.44533111374685,1071.0599702602913,820.1693080327975
73233.33333333336,945.742170272964,125.51785186121917,1071.2600221341831,820.2243184117449
73266.66666666666,946.6796390976855,124.56146637675816,1071.2411054744437,822.1181727209273
73300.0,947.0355242863445,123.8741166008429,1070.9096408871874,823.1614076855017
73333.33333333336,947.349852177398,123.0059211589595,1070.3557733363575,824.3439310184385
73366.66666666666,947.744432396873,121.91406782808068,1069.6585002249537,825.8303645687923
73400.0,947.9685356131326,121.27650105774987,1069.2450366708824,826.6920345553827
73433.33333333336,948.3588612691001,120.5692007261532,1068.9280619952533,827.7896605429469
73466.66666666666,948.183025812901,120.8989737683809,1069.081999581282,827.2840520445201
73500.0,947.9170068479879,121.36147129948087,1069.2784781474688,826.555535548507
73533.33333333336,947.4137458019076,122.0836004853586,1069.4973462872663,825.330145316549
73566.66666666666,946.7050303198918,122.94070342560589,1069.6457337454976,823.7643268942859
73600.0,945.9655533979874,124.08529422636876,1070.050847624356,821.8802591716186
73633.33333333336,945.04829131992,125.43359089109624,1070.4818822110162,819.6147004288238
73666.66666666666,944.3252741446606,126.68819442848522,1071.013468573146,817.6370797161754
73700.0,944.0614102055487,127.4402092435642,1071.501619449113,816.6212009619844
73733.33333333336,943.7990337550108,128.26174870191923,1072.06078245693,815.5372850530915
73766.66666666666,943.4997672225456,129.15746940785027,1072.6572366303958,814.3422978146954
73800.0,942.9465400398637,130.24402843983643,1073.1905684797002,812.7025116000273
73833.33333333336,942.8377948892412,130.66446129599274,1073.5022561852338,812.1733335932485
73866.66666666666,942.9287402501569,130.49273778277282,1073.4214780329298,812.4360024673841
73900.0,943.5366688920634,129.61824807756844,1073.1549169696318,813.918420814495
73933.33333333336,943.5260059961314,129.65629227022762,1073.182298266359,813.8697137259038
73966.66666666666,943.4739776705756,129.76116257222895,1073.2351402428044,813.7128150983466
74000.0,943.4535107070699,129.82813545114126,1073.281646158211,813.6253752559286
74033.33333333336,943.1918703336901,130.51702487264544,1073.7088952063355,812.6748454610447
74066.66666666666,943.1585721359319,130.60295264758216,1073.761524783514,812.5556194883497
74100.0,943.1164387847589,130.70025199492676,1073.8166907796856,812.4161867898322
74133.33333333336,943.1055153185457,130.72841282097477,1073.8339281395206,812.377102497571
74166.66666666666,942.8795542748761,131.4031445071399,1074.282698782016,811.4764097677362
74200.0,942.8832977931719,131.39429842929124,1074.2775962224632,811.4889993638807
74233.33333333336,942.8958167589212,131.37691553643302,1074.2727322953542,811.5189012224882
74266.66666666666,943.0315539300703,130.9964900066064,1074.0280439366768,812.0350639234639
74300.0,943.0440324793958,130.97022036097013,1074.014252840366,812.0738121184256
74333.33333333336,943.0523132977239,130.9512726828324,1074.0035859805564,812.1010406148915
74366.66666666666,943.0648300003027,130.92614317109982,1073.9909731714024,812.1386868292028
74400.0,943.2075326543425,130.56349687895545,1073.771029533298,812.644035775387
74433.33333333336,943.2318131020206,130.51446284856354,1073.7462759505843,812.7173502534571
74466.66666666666,943.2645467203184,130.4519888373001,1073.7165355576185,812.8125578830184
74500.0,942.9323316588324,131.47752947472202,1074.4098611335544,811.4548021841103
74533.33333333336,942.6636364683607,132.30789716582865,1074.9715336341892,810.355739302532
74566.66666666666,942.698635213878,132.21598708928997,1074.914622303168,810.482648124588
74600.0,942.8033954195189,131.89484928541282,1074.6982447049318,810.908546134106
74633.33333333336,942.7607337104301,132.01161514314407,1074.7723488535742,810.7491185672861
74666.66666666666,943.1071275958984,131.3133886184111,1074.4205162143096,811.7937389774874
74700.0,943.0038137890176,131.62548973977448,1074.6293035287922,811.3783240492431
74733.33333333336,943.1698106664822,131.13723488163268,1074.307045548115,812.0325757848495
74766.66666666666,943.5954758492198,130.45612798171166,1074.0516038309315,813.1393478675081
74800.0,943.0269787067353,131.6453213703712,1074.6723000771065,811.3816573363641
74833.33333333336,942.7930901889475,132.34078301478942,1075.133873203737,810.4523071741581
74866.66666666666,942.6773652647795,132.68300129706998,1075.3603665618496,809.9943639677095
74900.0,942.543801587945,133.08018172775385,1075.623983315699,809.4636198601912
74933.33333333336,942.205122915803,134.06455132509396,1076.269674240897,808.1405715907091
74966.66666666666,941.9934993671419,134.65718539961583,1076.6506847667576,807.336313967526
75000.0,941.5800359769362,135.8299436189136,1077.4099795958498,805.7500923580226
75033.33333333336,940.5874302288139,137.39470672444813,1077.982136953262,803.1927235043657
75066.66666666666,940.5671663302518,137.44999670151955,1078.0171630317714,803.1171696287322
75100.0,940.6728463199523,137.15949301273656,1077.832339332689,803.5133533072158
75133.33333333336,940.6718351964115,137.19204798513064,1077.8638831815422,803.4797872112808
75166.66666666666,940.5856079382892,137.3551132126597,1077.9407211509488,803.2304947256295
75200.0,940.2952406070373,138.12554224283923,1078.4207828498766,802.169698364198
75233.33333333336,940.6711491355699,137.4454473639988,1078.1165964995687,803.225701771571
75266.66666666666,940.6789214399168,137.42997907769782,1078.1089005176148,803.248942362219
75300.0,940.9459292304746,136.71832268362604,1077.6642519141005,804.2276065468485
75333.33333333336,940.9493327866182,136.6996329327812,1077.6489657193995,804.249699853837
75366.66666666666,940.6910904697783,137.37898489720814,1078.0700753669864,803.3121055725701
75400.0,940.6722577264974,137.37173564979526,1078.0439933762927,803.3005220767021
75433.33333333336,940.7309035629241,137.3443962811647,1078.075299844089,803.3865072817595
75466.66666666666,941.239875614372,136.46176309874025,1077.7016387131123,804.7781125156317
75500.0,941.0283422200525,137.0984104986543,1078.126752718707,803.9299317213982
75533.33333333336,941.208012760355,136.55797009623595,1077.7659828565909,804.650042664119
75566.66666666666,940.9685899045478,137.26731038769077,1078.2359002922385,803.7012795168571
75600.0,940.9706311188111,137.2667078237304,1078.2373389425416,803.7039232950807
75633.33333333336,941.3322137422406,136.19362458953339,1077.525838331774,805.1385891527073
75666.66666666666,941.3326729358041,136.18982923320178,1077.522502169006,805.1428437026024
75700.0,941.6359746422307,135.27919406526573,1076.9151687074964,806.356780576965
75733.33333333336,941.4779366046128,135.74271685037587,1077.2206534549887,805.7352197542368
75766.66666666666,941.3005298545673,136.26936787040015,1077.5698977249674,805.0311619841672
75800.0,941.9420350102087,134.97529515951487,1076.9173301697235,806.9667398506938
75833.33333333336,942.1875949106454,134.37912738775384,1076.5667222983993,807.8084675228915
75866.66666666666,942.2479457973636,134.19889840905074,1076.4468442064144,808.0490473883128
75900.0,942.5366324834324,133.33502905883321,1075.8716615422657,809.2016034245992
75933.33333333336,942.5309162332783,133.35863498899698,1075.8895512222753,809.1722812442813
75966.66666666666,942.5181841308838,133.39121389770045,1075.9093980285843,809.1269702331833
76000.0,942.849732842393,132.40387028825265,1075.2536031306456,810.4458625541404
76033.33333333336,942.8529057869818,132.3926806136547,1075.2455864006365,810.460225173327
76066.66666666666,942.8509260397392,132.3958542433526,1075.2467802830918,810.4550717963866
76100.0,942.8508878542334,132.3961579173279,1075.2470457715613,810.4547299369056
76133.33333333336,942.8504885484595,132.39682908132758,1075.247317629787,810.4536594671318
76166.66666666666,942.8513227622917,132.3939886726945,1075.2453114349862,810.4573340895972
76200.0,943.0548791317245,131.87080700955292,1074.9256861412775,811.1840721221716
76233.33333333336,943.0547248099186,131.86874080396916,1074.9234656138879,811.1859840059494
76266.66666666666,943.0516475532793,131.8758778056387,1074.927525358918,811.1757697476405
76300.0,942.9335534385008,132.17596464062925,1075.10951807913,810.7575887978716
76333.33333333336,942.7089582269111,132.80918369246132,1075.5181419193725,809.8997745344498
76366.66666666666,942.362965739412,133.76997587992904,1076.132941619341,808.5929898594829
76400.0,942.63447259732,133.3787682290961,1076.0132408264162,809.255704368224
76433.33333333336,942.7619395151454,133.09895686247523,1075.8608963776205,809.6629826526702
76466.66666666666,942.7825598050856,133.1937790773635,1075.976338882449,809.5887807277221
76500.0,942.7450038605654,133.3211209530885,1076.066124813654,809.4238829074768
76533.33333333336,942.5834770823886,133.50188748267954,1076.0853645650682,809.0815895997091
76566.66666666666,942.5298551850169,133.46380612156267,1075.9936613065795,809.0660490634542
76600.0,942.3893947586167,133.7653799488032,1076.1547747074198,808.6240148098135
76633.33333333336,942.346937144751,133.79593734811596,1076.142874492867,808.5509997966351
76666.66666666666,942.6008230082957,133.61334633797253,1076.2141693462681,808.9874766703232
76700.0,942.5770036502537,133.61545716353976,1076.1924608137933,808.9615464867139
76733.33333333336,942.2399927858406,134.53315488639856,1076.7731476722392,807.706837899442
76766.66666666666,942.0304037497948,134.81641632492688,1076.8468200747216,807.2139874248679
76800.0,942.1678641795771,134.38874236089887,1076.556606540476,807.7791218186783
76833.33333333336,941.8845918952185,135.23777488831695,1077.1223667835354,806.6468170069015
76866.66666666666,941.5308810903659,136.06258331023685,1077.593464400603,805.4682977801291
76900.0,941.5338819005859,136.05811885488774,1077.5920007554737,805.4757630456982
76933.33333333336,941.53558507423,136.04826233986506,1077.583847414095,805.4873227343649
76966.66666666666,941.5428572975933,136.03014688547657,1077.5730041830698,805.5127104121167
77000.0,941.4430669748541,136.32201823038898,1077.7650852052432,805.1210487444652
77033.33333333336,941.4559974927107,136.28818595972146,1077.7441834524323,805.1678115329893
77066.66666666666,941.4694714883306,136.2436518282894,1077.7131233166199,805.2258196600412
77100.0,941.4719774449078,136.23863216628126,1077.710609611189,805.2333452786265
77133.33333333336,941.1923231910016,137.07146853453776,1078.2637917255392,804.1208546564638
77166.66666666666,941.1734409302293,137.13484661303798,1078.3082875432672,804.0385943171913
77200.0,941.1525086298857,137.20186399924694,1078.3543726291327,803.9506446306387
77233.33333333336,941.0648298950753,137.25102035232916,1078.3158502474043,803.8138095427461
77266.66666666666,940.9546906233348,137.54444620530543,1078.4991368286403,803.4102444180294
77300.0,941.168897995887,136.86666686381307,1078.0355648597001,804.302231132074
77333.33333333336,941.0020270462052,137.3120534918421,1078.3140805380472,803.6899735543631
77366.66666666666,940.8552806250977,137.79935847131588,1078.6546390964136,803.0559221537819
77400.0,940.7164929360315,138.29016432845586,1079.0066572644873,802.4263286075757
77433.33333333336,940.8052561804692,138.31151474905198,1079.1167709295212,802.4937414314172
77466.66666666666,940.662194392978,138.79985965145838,1079.4620540444364,801.8623347415196
77500.0,940.5226986751338,139.2884947296081,1079.811193404742,801.2342039455257
77533.33333333336,940.138908339428,139.97046877772533,1080.1093771171534,800.1684395617026
77566.66666666666,940.0078391291381,140.45992732968202,1080.46776645882,799.5479117994561
77600.0,939.8450417035414,140.94723578013873,1080.7922774836802,798.8978059234026
77633.33333333336,939.6841443323087,141.43488186035293,1081.1190261926617,798.2492624719558
77666.66666666666,940.3308836126613,140.37000631756825,1080.7008899302296,799.960877295093
77700.0,940.3760589006481,140.31914748621173,1080.6952063868598,800.0569114144364
77733.33333333336,940.6850918450634,139.392831688886,1080.0779235339494,801.2922601561775
77766.66666666666,941.0227401360614,138.38714967951694,1079.4098898155785,802.6355904565445
77800.0,941.3854027568909,137.2991188133804,1078.6845215702713,804.0862839435106
77833.33333333336,941.5171262981154,137.22432955070184,1078.7414558488172,804.2927967474136
77866.66666666666,941.3038603784541,137.86161199775157,1079.1654723762058,803.4422483807026
77900.0,941.3234666804342,137.8245221666956,1079.14798884713,803.4989445137386
77933.33333333336,941.5747444504116,137.09413198795679,1078.6688764383684,804.4806124624548
77966.66666666666,941.5795721424056,137.0821887299777,1078.6617608723832,804.4973834124279
78000.0,941.5836465049417,137.0702015869078,1078.6538480918496,804.5134449180339
78033.33333333336,941.5864570053417,137.05860902703688,1078.6450660323785,804.5278479783049
78066.66666666666,941.5926769892407,137.03668816053298,1078.6293651497735,804.5559888287077
78100.0,941.882527610836,136.21106316827104,1078.093590779107,805.6714644425649
78133.33333333336,941.8801209937976,136.19567905739,1078.0758000511876,805.6844419364077
78166.66666666666,942.0205636327214,135.81215271163748,1077.832716344359,806.2084109210839
78200.0,941.996206365313,135.80839800218467,1077.8046043674976,806.1878083631284
78233.33333333336,941.601474070618,136.61895548937486,1078.220429559993,804.9825185812431
78266.66666666666,941.5283317883586,137.25258812824467,1078.7809199166034,804.2757436601139
78300.0,941.8155735444544,136.39950399563648,1078.215077540091,805.416069548818
78333.33333333336,941.4725693209541,137.2806316247113,1078.7532009456654,804.1919376962428
78366.66666666666,940.9653135021433,138.10364798525148,1079.0689614873947,802.8616655168919
78400.0,940.9550655997339,137.92642102454656,1078.8814866242803,803.0286445751873
78433.33333333336,940.8321920407178,138.2838221510476,1079.1160141917653,802.5483698896702
78466.66666666666,940.9664955700988,137.86896391944697,1078.8354594895459,803.0975316506518
78500.0,940.9511114588256,138.02963901490872,1078.9807504737344,802.9214724439169
78533.33333333336,940.7133793132226,138.6398717221231,1079.3532510353457,802.0735075910995
78566.66666666666,940.6458410544756,138.72989112156696,1079.3757321760424,801.9159499329086
78600.0,940.4633325181818,138.97314007444274,1079.4364725926246,801.490192443739
78633.33333333336,939.7992696119322,140.24124249629259,1080.040512108225,799.5580271156397
78666.66666666666,939.6784093344788,140.5125501973991,1080.190959531878,799.1658591370797
78700.0,939.4417475419438,141.14726955170255,1080.5890170936464,798.2944779902411
78733.33333333336,939.3151609156441,141.4416691348386,1080.7568300504827,797.8734917808056
78766.66666666666,939.0728659983736,142.08536049816183,1081.1582264965355,796.9875055002117
78800.0,938.8158830141845,142.73126863062527,1081.5471516448097,796.0846143835593
78833.33333333336,938.771514080246,142.86148548069133,1081.6329995609374,795.9100285995546
78866.66666666666,938.7235774601662,143.0026019501012,1081.7261794102674,795.720975510065
78900.0,938.6789682750075,143.13614005182959,1081.8151083268372,795.5428282231779
78933.33333333336,938.7171806714483,143.01364377544454,1081.730824446893,795.7035368960038
78966.66666666666,938.7075435181251,143.03055299392776,1081.7380965120528,795.6769905241974
79000.0,938.7083292726105,143.03015406483252,1081.738483337443,795.6781752077779
79033.33333333336,938.5447698987307,143.5215638988417,1082.0663337975725,795.023205999889
79066.66666666666,938.3622774130581,144.0802659174764,1082.4425433305346,794.2820114955817
79100.0,938.5300418127781,144.07394231126534,1082.6039841240436,794.4560995015128
79133.33333333336,938.5074114819437,144.41778864160293,1082.9252001235466,794.0896228403408
79166.66666666666,938.5870630442015,144.1197617534249,1082.7068247976265,794.4673012907766
79200.0,938.6216171538885,143.99117033865048,1082.612787492539,794.630446815238
79233.33333333336,938.957872050583,143.23490262176296,1082.1927746723459,795.7229694288201
79266.66666666666,939.5755841352261,142.0064363409105,1081.5820204761367,797.5691477943155
79300.0,939.897108322822,141.04011309589714,1080.9372214187192,798.8569952269248
79333.33333333336,940.6175045575317,139.60015095211097,1080.2176555096426,801.0173536054207
79366.66666666666,941.3238317496445,138.18867043545424,1079.5125021850986,803.1351613141902
79400.0,941.494235939081,137.72589981998357,1079.2201357590645,803.7683361190975
79433.33333333336,941.5130551834277,137.69341317788883,1079.2064683613166,803.8196420055389
79466.66666666666,941.5338853789214,137.65248398425038,1079.1863693631717,803.881401394671
79500.0,941.7872519301161,136.9901041749626,1078.7773561050788,804.7971477551534
79533.33333333336,941.800940106215,136.95218134169397,1078.753121447909,804.848758764521
79566.66666666666,941.7995134222018,136.94327977148131,1078.7427931936832,804.8562336507205
79600.0,941.5602884054556,137.62265891406645,1079.182947319522,803.9376294913891
79633.33333333336,941.5341676216759,137.65909215726984,1079.1932597789457,803.8750754644061
79666.66666666666,941.5170689089831,137.71132794201696,1079.228396851,803.8057409669661
79700.0,941.5221455011729,137.6862773132307,1079.2084228144035,803.8358681879422
79733.33333333336,941.8585634557584,136.97724085041438,1078.8358043061728,804.8813226053439
79766.66666666666,941.7913529775531,136.92629909314428,1078.7176520706973,804.8650538844088
79800.0,941.2430989563014,138.03673292601604,1079.2798318823175,803.2063660302854
79833.33333333336,941.1416140290244,138.0280308038425,1079.1696448328669,803.1135832251819
79866.66666666666,940.3235477522895,139.2855766406877,1079.6091243929773,801.0379711116018
79900.0,940.4761350074947,138.8984526189704,1079.3745876264652,801.5776823885243
79933.33333333336,940.588365415101,138.63627510562057,1079.2246405207216,801.9520903094804
79966.66666666666,940.2529373799052,139.323630148993,1079.5765675288983,800.9293072309122
80000.0,940.2872957477707,139.22688205517488,1079.5141778029456,801.0604136925958
80033.33333333336,940.4131438271659,138.86288350142704,1079.2760273285928,801.5502603257388
80066.66666666666,940.6294531922847,138.2353569120584,1078.8648101043432,802.3940962802263
80100.0,940.9333199712111,137.33325580806547,1078.2665757792765,803.6000641631456
80133.33333333336,940.9343045346499,137.33464489760757,1078.2689494322574,803.5996596370424
80166.66666666666,940.9373558360719,137.33336028927278,1078.2707161253447,803.6039955467991
80200.0,940.9371247213344,137.33365286573667,1078.270777587071,803.6034718555977
80233.33333333336,940.5905144542945,138.36477014948193,1078.9552846037764,802.2257443048126
80266.66666666666,940.4282841630834,138.84550492979832,1079.2737890928818,801.582779233285
80300.0,940.4270544098124,138.8454186546691,1079.2724730644816,801.5816357551433
80333.33333333336,940.4305661347641,138.83690794421685,1079.267474078981,801.5936581905473
80366.66666666666,940.7841826910814,137.8118814917215,1078.5960641828028,802.9723011993599
80400.0,940.7849484422906,137.80236068211906,1078.5873091244096,802.9825877601716
80433.33333333336,940.8290766855959,137.71099790690153,1078.5400745924974,803.1180787786943
80466.66666666666,941.1980537784301,136.97725730290395,1078.175311081334,804.2207964755262
80500.0,941.458629496672,136.78724637882297,1078.245875875495,804.671383117849
80533.33333333336,941.858679969137,135.9747191334705,1077.8333991026075,805.8839608356666
80566.66666666666,942.5449750637996,134.87082866585163,1077.4158037296513,807.674146397948
80600.0,942.4956937994629,134.86822646579313,1077.363920265256,807.6274673336698
80633.33333333336,942.4964973916832,134.7896370311385,1077.2861344228218,807.7068603605446
80666.66666666666,942.4788125757453,134.81974509400612,1077.2985576697515,807.6590674817392
80700.0,942.4756665909528,134.823617039747,1077.2992836306998,807.6520495512058
80733.33333333336,942.1203707944256,135.8838965697533,1078.004267364179,806.2364742246723
80766.66666666666,942.1218675593187,135.87908371561232,1078.0009512749311,806.2427838437064
80800.0,942.6081211397652,134.8370830935944,1077.4452042333596,807.7710380461708
80833.33333333336,942.9407900438964,133.8393718177456,1076.780161861642,809.1014182261508
80866.66666666666,943.1896318781463,133.09780055975642,1076.2874324379027,810.09183131839
80900.0,943.537546876985,132.0459041892754,1075.5834510662603,811.4916426877096
80933.33333333336,943.5838770631282,131.90809551112295,1075.4919725742511,811.6757815520052
80966.66666666666,943.8784868047171,131.03362259172732,1074.9121093964445,812.8448642129898
81000.0,943.8797578732706,131.02568188465443,1074.905439757925,812.8540759886162
81033.33333333336,943.7565756130365,131.27983146660907,1075.0364070796456,812.4767441464274
81066.66666666666,943.5843357211361,131.66579438005505,1075.2501301011912,811.918541341081
81100.0,943.5359509274118,131.803398253971,1075.3393491813829,811.7325526734408
81133.33333333336,943.4884396649801,131.9229917316268,1075.411431396607,811.5654479333533
81166.66666666666,943.1945255339798,132.77329299427632,1075.9678185282562,810.4212325397035
81200.0,943.1875123479375,132.79949800424478,1075.9870103521823,810.3880143436927
81233.33333333336,943.8484683517045,131.4829329453322,1075.3314012970368,812.3655354063723
81266.66666666666,944.0327274401509,130.92969878553168,1074.9624262256825,813.1030286546193
81300.0,944.3228821279616,130.05906590135083,1074.3819480293125,814.2638162266107
81333.33333333336,944.3726356197318,129.88305230642789,1074.2556879261597,814.4895833133039
81366.66666666666,944.1854371653253,130.05382660927867,1074.239263774604,814.1316105560467
81400.0,944.2610500226652,129.8483960265519,1074.1094460492172,814.4126539961134
81433.33333333336,944.3855866314938,129.4622037810384,1073.847790412532,814.9233828504554
81466.66666666666,944.0849069879401,130.3852787565022,1074.4701857444425,813.6996282314379
81500.0,944.112820179705,130.33927486562303,1074.452095045328,813.773545314082
81533.33333333336,944.4089555429638,129.56998751576475,1073.9789430587284,814.838968027199
81566.66666666666,944.7422251188409,128.69795880096132,1073.4401839198022,816.0442663178796
81600.0,944.6551583966555,128.74756946486082,1073.4027278615163,815.9075889317946
81633.33333333336,944.4059849723195,129.4998745542081,1073.9058595265276,814.9061104181114
81666.66666666666,944.0626812936958,129.78609212536543,1073.8487734190612,814.2765891683305
81700.0,944.3953686193654,128.92061141918543,1073.3159800385508,815.47475720018
81733.33333333336,944.5442689427026,128.80640168615997,1073.3506706288626,815.7378672565426
81766.66666666666,944.6469773764899,128.48250437347556,1073.1294817499654,816.1644730030143
81800.0,944.5108701639051,128.7257230122388,1073.236593176144,815.7851471516663
81833.33333333336,944.0206283037098,129.6137324726945,1073.6343607764043,814.4068958310154
81866.66666666666,943.9131036612251,129.86887368147794,1073.7819773427032,814.0442299797472
81900.0,943.2193712874404,130.95198593995937,1074.1713572273998,812.267385347481
81933.33333333336,943.2118480106625,130.9434866040038,1074.1553346146663,812.2683614066586
81966.66666666666,943.0323642476503,131.0246392028086,1074.057003450459,812.0077250448417
82000.0,942.4867907740468,131.79380450213415,1074.280595276181,810.6929862719126
82033.33333333336,942.264893252106,132.4382280088367,1074.7031212609427,809.8266652432694
82066.66666666666,942.01735521246,133.15113035527756,1075.1684855677374,808.8662248571824
82100.0,942.0786782478693,132.97750606305385,1075.056184310923,809.1011721848155
82133.33333333336,941.7801392047026,133.83077621149124,1075.6109154161938,807.9493629932113
82166.66666666666,941.4639187783818,134.7285318393035,1076.1924506176852,806.7353869390782
82200.0,941.1563864602888,135.62662803564356,1076.7830144959323,805.5297584246453
82233.33333333336,940.8548329269405,136.52500098872392,1077.3798339156644,804.3298319382166
82266.66666666666,940.9686685500565,136.217194175306,1077.1858627253625,804.7514743747505
82300.0,941.096245876511,135.8333489079878,1076.929594784499,805.2628969685233
82333.33333333336,940.9796918900715,136.18019396528575,1077.1598858553573,804.7994979247858
82366.66666666666,940.4398801606227,136.61599186801817,1077.0558720286408,803.8238882926046
82400.0,940.8894637565751,135.77079104475223,1076.6602548013273,805.1186727118229
82433.33333333336,941.3728253252111,134.82031083832072,1076.1931361635318,806.5525144868905
82466.66666666666,942.0055783843368,133.8764417738838,1075.8820201582207,808.129136610453
82500.0,942.1721412644797,133.5910658284856,1075.7632070929653,808.5810754359941
82533.33333333336,942.4774205415151,132.71430094828287,1075.191721489798,809.7631195932322
82566.66666666666,942.9560905407893,131.8761566934186,1074.832247234208,811.0799338473707
82600.0,943.5446903638755,130.70863154691045,1074.2533219107859,812.8360588169651
82633.33333333336,943.9660746741291,129.6014339139515,1073.5675085880807,814.3646407601776
82666.66666666666,944.0075114784228,129.5507830010223,1073.558294479445,814.4567284774005
82700.0,944.2994221686222,128.73183170527065,1073.0312538738929,815.5675904633515
82733.33333333336,944.5887164527978,127.8758569542555,1072.4645734070534,816.7128594985423
82766.66666666666,944.5912245809226,127.87424009048766,1072.4654646714102,816.7169844904349
82800.0,944.4360776590627,128.33506595818304,1072.7711436172458,816.1010117008797
82833.33333333336,944.3606332981249,128.55215373754663,1072.9127870356715,815.8084795605782
82866.66666666666,944.5714634293084,128.088764487748,1072.6602279170565,816.4826989415604
82900.0,944.6641401733215,127.81610076665491,1072.4802409399763,816.8480394066665
82933.33333333336,944.8818306395484,127.16185999604929,1072.0436906355976,817.7199706434991
82966.66666666666,945.2517319711442,126.05372868361805,1071.3054606547623,819.1980032875261
83000.0,945.1059397917571,126.02065470773142,1071.1265944994886,819.0852850840257
83033.33333333336,945.4212207483597,125.08832798038307,1070.5095487287429,820.3328927679767
83066.66666666666,946.0746432036443,123.79535951967239,1069.8700027233167,822.2792836839719
83100.0,946.2149209502602,123.40491203197799,1069.6198329822382,822.8100089182822
83133.33333333336,946.1646408351044,123.57146281540047,1069.736103650505,822.5931780197039
83166.66666666666,946.3607592959108,123.00313084263446,1069.3638901385452,823.3576284532763
83200.0,946.537397676318,122.53154064542312,1069.0689383217411,824.005857030895
83233.33333333336,946.9216498316704,121.77279180630067,1068.694441637971,825.1488580253697
83266.66666666666,947.0000399500357,121.54694858930043,1068.546988539336,825.4530913607352
83300.0,946.6979283881248,122.08283502383415,1068.780763411959,824.6150933642906
83333.33333333336,946.1643191819759,123.05282607110423,1069.2171452530802,823.1114931108716
83366.66666666666,946.0655896049062,123.34002310847471,1069.4056127133808,822.7255664964315
83400.0,945.9940590136044,123.6117156163807,1069.6057746299853,822.3823433972237
83433.33333333336,945.970492544027,123.82180315785419,1069.7922957018811,822.1486893861728
83466.66666666666,945.9864767127374,123.95990721754939,1069.9463839302869,822.026569495188
83500.0,946.059373434268,124.03143901608475,1070.0908124503528,822.0279344181832
83533.33333333336,946.3099532317538,123.90712604477663,1070.2170792765303,822.4028271869771
83566.66666666666,946.6527302437003,123.78574711603503,1070.4384773597353,822.8669831276652
83600.0,947.1206853734936,123.46003447813507,1070.5807198516286,823.6606508953586
83633.33333333336,947.7200448428624,123.03673170096953,1070.7567765438318,824.6833131418929
83666.66666666666,947.6171968201724,123.03077884101012,1070.6479756611825,824.5864179791622
83700.0,947.443274450372,123.33386815059059,1070.7771426009626,824.1094062997814
83733.33333333336,947.5965060092268,122.87822653253073,1070.4747325417575,824.7182794766961
83766.66666666666,947.9322203298182,121.88788599448627,1069.8201063243043,826.0443343353319
83800.0,948.5285272641283,120.69152896716805,1069.2200562312964,827.8369982969602
83833.33333333336,948.6051432540004,120.50958768545536,1069.1147309394557,828.095555568545
83866.66666666666,948.6273554494004,120.47348803911527,1069.1008434885157,828.1538674102851
83900.0,948.6776169516264,120.40339310103809,1069.0810100526646,828.2742238505883
83933.33333333336,948.2832381665012,121.32068094443216,1069.6039191109332,826.962557222069
83966.66666666666,948.3287419956597,121.22714146002704,1069.5558834556869,827.1016005356327
84000.0,948.338766178842,121.18068085821409,1069.5194470370561,827.1580853206278
84033.33333333336,948.3401887183824,121.23843094628006,1069.5786196646625,827.1017577721022
84066.66666666666,948.3754942507933,121.14973993885886,1069.525234189652,827.2257543119345
84100.0,948.4198983915329,121.05106968825105,1069.470968079784,827.3688287032819
84133.33333333336,948.1421638668623,121.89152299770899,1070.0336868645713,826.2506408691534
84166.66666666666,948.3700925435305,121.21910034632603,1069.5891928898566,827.1509921972045
84200.0,948.3649537342967,121.23717549249375,1069.6021292267906,827.127778241803
84233.33333333336,948.3651093430382,121.23722245431459,1069.6023317973527,827.1278868887235
84266.66666666666,948.3651464581906,121.23763351609695,1069.6027799742876,827.1275129420936
84300.0,948.3671964933543,121.23568989302305,1069.6028863863773,827.1315066003312
84333.33333333336,948.3664538556613,121.23775911374901,1069.6042129694104,827.1286947419123
84366.66666666666,948.3607846024695,121.24594905484163,1069.6067336573112,827.1148355476279
84400.0,948.3474932496051,121.26796204181919,1069.6154552914243,827.079531207786
84433.33333333336,948.3366979716551,121.29142474481328,1069.6281227164684,827.0452732268418
84466.66666666666,948.3377861949576,121.29280453919392,1069.6305907341516,827.0449816557636
84500.0,948.6836130459436,120.24471437714102,1068.9283274230847,828.4388986688026
84533.33333333336,948.8521567797702,119.73676029375328,1068.5889170735236,829.115396486017
84566.66666666666,948.8420865850503,119.74727819114386,1068.589364776194,829.0948083939064
84600.0,948.5714964599991,120.51646010822816,1069.0879565682274,828.0550363517709
84633.33333333336,948.2323605624613,121.49256417797693,1069.7249247404382,826.7397963844844
84666.66666666666,948.0846662340339,122.1070446844031,1070.191710918437,825.9776215496307
84700.0,947.8211491375774,122.90111418205021,1070.7222633196277,824.9200349555272
84733.33333333336,947.5863784769672,123.60130173547839,1071.1876802124457,823.9850767414888
84766.66666666666,947.3822888687048,124.20826680900501,1071.5905556777097,823.1740220596998
84800.0,947.5752675667276,124.13153040054081,1071.7067979672684,823.4437371661868
84833.33333333336,947.4306709411202,124.55163148111319,1071.9823024222333,822.879039460007
84866.66666666666,947.3119215566036,124.87709703799882,1072.1890185946024,822.4348245186047
84900.0,947.2214238779679,125.10881045817061,1072.3302343361386,822.1126134197973
84933.33333333336,946.9447113296857,125.36238359944424,1072.30709492913,821.5823277302414
84966.66666666666,946.7105566078193,125.54684596951154,1072.2574025773308,821.1637106383077
85000.0,946.7459176341222,125.50843018036106,1072.2543478144833,821.2374874537611
85033.33333333336,947.3603925254795,125.0822021104446,1072.442594635924,822.2781904150349
85066.66666666666,946.834125642525,126.19941426819611,1073.0335399107212,820.6347113743288
85100.0,946.1197947861331,127.6092514412901,1073.7290462274232,818.510543344843
85133.33333333336,945.9312219022128,128.19059741890163,1074.1218193211143,817.7406244833112
85166.66666666666,945.9723080491482,128.12551259132917,1074.0978206404773,817.846795457819
85200.0,946.1155210522081,127.71117318003266,1073.8266942322407,818.4043478721754
85233.33333333336,945.7358724810283,128.6336565250219,1074.3695290060502,817.1022159560064
85266.66666666666,945.7563378905521,128.5745996119244,1074.3309375024764,817.1817382786277
85300.0,945.7827363142853,128.5064716263269,1074.2892079406122,817.2762646879585
85333.33333333336,945.8079220386799,128.43298178906912,1074.240903827749,817.3749402496107
85366.66666666666,945.7000840383218,128.44418980732513,1074.144273845647,817.2558942309968
85400.0,945.6076644489522,128.7574767947655,1074.3651412437177,816.8501876541867
85433.33333333336,945.4829113026087,129.07617950861967,1074.5590908112283,816.406731793989
85466.66666666666,945.4605082823609,129.09081041657137,1074.5513186989324,816.3696978657896
85500.0,945.4553764964865,129.0558821383037,1074.5112586347902,816.3994943581828
85533.33333333336,945.4333954293397,129.11224699549498,1074.5456424248348,816.3211484338448
85566.66666666666,945.6497751837021,128.43883065553757,1074.0886058392398,817.2109445281645
85600.0,945.4864337241254,128.90695985376118,1074.3933935778866,816.5794738703642
85633.33333333336,945.3085034883234,129.40704390414732,1074.7155473924706,815.9014595841761
85666.66666666666,945.307309055021,129.41638422575178,1074.7236932807727,815.8909248292692
85700.0,945.0826530804742,130.09001334455598,1075.1726664250302,814.9926397359181
85733.33333333336,945.0781472928347,130.1100851321035,1075.1882324249382,814.9680621607313
85766.66666666666,945.2554374041764,129.58329237110163,1074.8387297752781,815.6721450330748
85800.0,945.2573023733852,129.57935932201798,1074.836661695403,815.6779430513673
85833.33333333336,945.2577700357351,129.57852316210688,1074.836293197842,815.6792468736282
85866.66666666666,944.9303181881796,130.5624750493136,1075.4927932374933,814.367843138866
85900.0,944.8666735850665,130.75499501486286,1075.6216685999293,814.1116785702036
85933.33333333336,944.8732083984114,130.7319762610413,1075.6051846594528,814.1412321373701
85966.66666666666,944.8880060711972,130.69795937374323,1075.5859654449405,814.1900466974539
86000.0,944.8028946869974,130.95627704642146,1075.759171733419,813.8466176405759
86033.33333333336,944.7939949870557,130.98662866639734,1075.780623653453,813.8073663206584
86066.66666666666,944.4303916345061,132.07252091392675,1076.502912548433,812.3578707205794
86100.0,944.4277173024597,132.0791231972087,1076.5068404996684,812.348594105251
86133.33333333336,944.4284633363899,132.07783033875916,1076.506293675149,812.3506329976308
86166.66666666666,944.1072649901655,133.03707133420127,1077.1443363243668,811.0701936559642
86200.0,944.1100206761478,133.03254922407896,1077.1425699002268,811.0774714520688
86233.33333333336,944.0096306533025,133.3322305591356,1077.341861212438,810.6774000941668
86266.66666666666,943.9355622713523,133.55284988434076,1077.4884121556931,810.3827123870116
86300.0,943.9857608746961,133.46615886800245,1077.4519197426985,810.5196020066936
86333.33333333336,944.0046241185071,133.44241890027035,1077.4470430187775,810.5622052182367
86366.66666666666,944.3502089519149,132.48460173377035,1076.8348106856852,811.8656072181445
86400.0,944.6649295320555,131.7134290356832,1076.3783585677386,812.9515004963723
86433.33333333336,944.7192848200863,131.52233153677525,1076.2416163568614,813.196953283311
86466.66666666666,944.6947410769951,131.53667816701872,1076.2314192440138,813.1580629099764
86500.0,944.8371178213202,131.06385203942818,1075.9009698607483,813.7732657818921
86533.33333333336,945.1498902983783,130.40853590179142,1075.5584262001698,814.7413543965869
86566.66666666666,945.5992687642093,129.66243379115105,1075.2617025553604,815.9368349730582
86600.0,946.0631164228023,128.8464843675584,1074.9096007903606,817.216632055244
86633.33333333336,946.0879335145505,128.97302552742562,1075.060959041976,817.1149079871249
86666.66666666666,946.1816860035603,128.71764474149782,1074.8993307450583,817.4640412620626
86700.0,946.8827168104908,127.33278774905244,1074.2155045595432,819.5499290614384
86733.33333333336,947.2242698223808,126.4133444202258,1073.6376142426066,820.810925402155
86766.66666666666,947.657366632671,125.47021668118845,1073.1275833138595,822.1871499514825
86800.0,947.7146333438212,125.33521916478574,1073.049852508607,822.3794141790355
86833.33333333336,948.0030889776257,124.47143325208545,1072.474522229711,823.5316557255402
86866.66666666666,948.3641934252486,123.62497990250048,1071.989173327749,824.7392135227481
86900.0,948.3633529654838,123.62484976255456,1071.9882027280385,824.7385032029292
86933.33333333336,948.0584507986079,124.53776375910604,1072.596214557714,823.5206870395018
86966.66666666666,948.0548609242743,124.54901148582115,1072.6038724100954,823.5058494384532
87000.0,948.0198568026624,124.6387386081438,1072.6585954108061,823.3811181945186
87033.33333333336,947.9068384097562,124.91453303288809,1072.8213714426442,822.9923053768681
87066.66666666666,947.566719338305,125.87021519444217,1073.4369345327473,821.6965041438629
87100.0,947.4304603153456,126.20121922606468,1073.6316795414102,821.2292410892809
87133.33333333336,947.4846207133465,125.9362965801907,1073.4209172935373,821.5483241331558
87166.66666666666,947.4751527376742,125.92955534751391,1073.404708085188,821.5455973901603
87200.0,947.4932009162854,125.85474685242293,1073.3479477687083,821.6384540638625
87233.33333333336,947.5706328284997,125.49037506018792,1073.0610078886875,822.0802577683118
87266.66666666666,947.6674188618947,125.22933684928968,1072.8967557111844,822.438082012605
87300.0,947.8080262912193,124.85229716761532,1072.6603234588347,822.955729123604
87333.33333333336,947.5163624241757,125.35912402241082,1072.8754864465866,822.1572384017649
87366.66666666666,947.6996348559867,124.82126259859253,1072.5208974545792,822.8783722573942
87400.0,947.904592523569,124.21188903825502,1072.116481561824,823.692703485314
87433.33333333336,948.0147414178781,123.87151347940475,1071.886254897283,824.1432279384734
87466.66666666666,947.9138300422729,124.18150743628746,1072.0953374785604,823.7323226059855
87500.0,948.2029803587371,123.32769164443803,1071.5306720031751,824.8752887142991
87533.33333333336,948.4658588767852,123.09007986170944,1071.5559387384947,825.3757790150758
87566.66666666666,948.8059648753049,122.0741907907062,1070.880155666011,826.7317740845987
87600.0,949.1707430010484,120.98189181825218,1070.1526348193006,828.1888511827963
87633.33333333336,949.5580456855515,119.81474804226998,1069.3727937278215,829.7432976432815
87666.66666666666,949.5464502883807,119.8294595997792,1069.3759098881599,829.7169906886015
87700.0,949.5868670603593,119.69305270287168,1069.279919763231,829.8938143574876
87733.33333333336,949.5822028879218,119.71280657950531,1069.295009467427,829.8693963084164
87766.66666666666,949.4134771208596,120.22671726914695,1069.6401943900066,829.1867598517126
87800.0,949.4134135625482,120.22693250631846,1069.6403460688666,829.1864810562297
87833.33333333336,949.7839573709005,119.12818758451883,1068.9121449554193,830.6557697863816
87866.66666666666,950.0013316721557,118.48198127694859,1068.4833129491044,831.5193503952072
87900.0,949.9985026219899,118.48691637579283,1068.4854189977827,831.5115862461971
87933.33333333336,949.7163644783815,119.33111976153451,1069.047484239916,830.385244716847
87966.66666666666,949.7163825818957,119.3311032046423,1069.047485786538,830.3852793772534
88000.0,949.7192217389612,119.32845700373237,1069.0476787426935,830.3907647352288
88033.33333333336,949.7242217593757,119.32335119928965,1069.0475729586653,830.4008705600861
88066.66666666666,949.4023866574562,120.26830952333998,1069.670696180796,829.1340771341162
88100.0,948.8679871989998,121.37970196531904,1070.247689164319,827.4882852336807
88133.33333333336,948.5343327690327,122.35224370927658,1070.8865764783093,826.1820890597562
88166.66666666666,948.2959554497636,123.08169173586315,1071.3776471856268,825.2142637139004
88200.0,948.7509880639102,122.16662681004667,1070.9176148739568,826.5843612538636
88233.33333333336,949.1553611743832,121.30572925246742,1070.4610904268507,827.8496319219157
88266.66666666666,949.5500561842812,120.21703951135167,1069.7670956956329,829.3330166729295
88300.0,949.5361465244904,120.19963193966571,1069.735778464156,829.3365145848247
88333.33333333336,949.5432987079223,120.22317411555629,1069.7664728234786,829.320124592366
88366.66666666666,950.0753115476618,119.29623161030678,1069.3715431579685,830.779079937355
88400.0,950.0112958211406,119.64480558430054,1069.6561014054412,830.36649023684
88433.33333333336,950.1247856347248,119.3216412290773,1069.4464268638021,830.8031444056476
88466.66666666666,950.266416297118,118.92799339221078,1069.1944096893287,831.3384229049072
88500.0,950.4401770024347,118.46532613083228,1068.9055031332668,831.9748508716024
88533.33333333336,950.6661975087926,117.89295126308055,1068.5591487718732,832.773246245712
88566.66666666666,950.9318450643692,117.20780859685837,1068.1396536612276,833.7240364675108
88600.0,951.2842145234248,116.44267172145605,1067.726886244881,834.8415428019688
88633.33333333336,951.93390879893,115.20084229366816,1067.1347510925982,836.7330665052618
88666.66666666666,952.0720053975127,114.82497434194745,1066.8969797394602,837.2470310555652
88700.0,952.1961738720731,114.46501444665722,1066.6611883187304,837.7311594254159
88733.33333333336,952.5942009066702,113.38259183991875,1065.976792746589,839.2116090667514
88766.66666666666,953.0363840847407,112.18840468157454,1065.2247887663152,840.8479794031662
88800.0,953.3050005714618,111.51833215428346,1064.8233327257453,841.7866684171784
88833.33333333336,953.3486907288403,111.39165821800056,1064.7403489468409,841.9570325108398
88866.66666666666,953.1457299238904,111.97822843855342,1065.1239583624438,841.167501485337
88900.0,953.182407923042,111.87035775086919,1065.0527656739112,841.3120501721728
88933.33333333336,953.3770203161233,111.2989032480829,1064.6759235642062,842.0781170680405
88966.66666666666,953.3702322940516,111.33046325188813,1064.7006955459397,842.0397690421635
89000.0,953.3489796795922,111.38899167937811,1064.7379713589703,841.959988000214
89033.33333333336,953.4902771902468,110.9415249545365,1064.4318021447834,842.5487522357104
89066.66666666666,953.658486143228,110.35935861937786,1064.0178447626058,843.2991275238501
89100.0,954.0078219403244,109.34701703672074,1063.3548389770451,844.6608049036037
89133.33333333336,954.1345097907838,108.98232114483922,1063.116830935623,845.1521886459445
89166.66666666666,954.2104536938015,108.79324142934925,1063.0036951231507,845.4172122644522
89200.0,954.1224522372642,109.06196796852478,1063.184420205789,845.0604842687394
89233.33333333336,954.1079202964006,109.08986162759416,1063.1977819239949,845.0180586688065
89266.66666666666,953.8528979039044,109.84159957874643,1063.6944974826508,844.0112983251579
89300.0,953.8600086053987,109.8284913492494,1063.688499954648,844.0315172561493
89333.33333333336,953.8578647710387,109.83917313488493,1063.6970379059237,844.0186916361538
89366.66666666666,953.8524983778464,109.85538406435434,1063.7078824422008,843.997114313492
89400.0,953.8570029334634,109.84653738890526,1063.7035403223686,844.0104655445581
89433.33333333336,953.781080051624,110.07156816878579,1063.8526482204097,843.7095118828382
89466.66666666666,953.133329331627,111.36937103475431,1064.5027003663813,841.7639582968727
89500.0,953.1400330279142,111.3557922065197,1064.4958252344338,841.7842408213945
89533.33333333336,953.1485310067901,111.34310988605317,1064.4916408928432,841.8054211207369
89566.66666666666,953.0801454140542,111.52715688015752,1064.6073022942116,841.5529885338967
89600.0,953.0959282654072,111.46704881272278,1064.56297707813,841.6288794526845
89633.33333333336,953.2479716061541,111.05337260681446,1064.3013442129686,842.1945989993396
89666.66666666666,953.1555216739265,111.26822102941472,1064.4237427033413,841.8873006445118
89700.0,953.0042279803557,111.65141458893616,1064.6556425692918,841.3528133914195
89733.33333333336,953.0024179360163,111.65706917784948,1064.6594871138657,841.3453487581668
89766.66666666666,953.0982622283798,111.52651931399602,1064.6247815423758,841.5717429143838
89800.0,953.2393156433469,111.47610568584152,1064.7154213291885,841.7632099575054
89833.33333333336,953.5707807597457,110.79465422955147,1064.3654349892972,842.7761265301942
89866.66666666666,954.0714403038374,110.28058163778051,1064.352021941618,843.7908586660569
89900.0,954.1332823029962,110.02522016450395,1064.1585024675003,844.1080621384923
89933.33333333336,954.2318896886807,109.65757520573821,1063.8894648944188,844.5743144829424
89966.66666666666,954.5035359058165,109.06749564361677,1063.5710315494332,845.4360402621998
90000.0,954.4584928318756,109.17212455313319,1063.6306173850087,845.2863682787424
90033.33333333336,954.6450314795715,108.58227924876978,1063.2273107283413,846.0627522308017
90066.66666666666,954.6324014575315,108.60502019964771,1063.2374216571793,846.0273812578838
90100.0,954.6203465447086,108.63629117731095,1063.2566377220196,845.9840553673977
90133.33333333336,954.2829305567438,109.59463739531795,1063.8775679520618,844.6882931614259
90166.66666666666,953.6655402412264,110.8018321489537,1064.4673723901801,842.8637080922726
90200.0,953.4033310364276,111.51419172610903,1064.9175227625367,841.8891393103186
90233.33333333336,953.7188186728822,110.5282913052658,1064.247109978148,843.1905273676164
90266.66666666666,953.8388798825772,110.11021694903454,1063.9490968316118,843.7286629335426
90300.0,953.791719242402,110.183178121629,1063.974897364031,843.608541120773
90333.33333333336,953.7166578480723,110.28062834733917,1063.9972861954113,843.4360295007331
90366.66666666666,953.6869633601002,110.34008970837864,1064.0270530684788,843.3468736517216
90400.0,953.5850663449759,110.61059226324808,1064.195658608224,842.9744740817277
90433.33333333336,953.5996825912815,110.57738438403737,1064.177066975319,843.0222982072441
90466.66666666666,953.6089954416979,110.55723480178024,1064.1662302434781,843.0517606399176
90500.0,953.7946800248362,110.05354278394438,1063.8482228087805,843.7411372408918
90533.33333333336,953.7544037100735,110.16675313112651,1063.9211568412,843.587650578947
90566.66666666666,953.6457056949259,110.38625626747107,1064.031961962397,843.2594494274549
90600.0,954.0043159446329,109.84995032889111,1063.854266273524,844.1543656157419
90633.33333333336,953.927815947144,110.14942400314114,1064.0772399502853,843.7783919440029
90666.66666666666,953.7806144820893,110.61039240444791,1064.391006886537,843.1702220776414
90700.0,953.5921054626531,111.17783957425019,1064.7699450369032,842.414265888403
90733.33333333336,953.7170660956637,110.75963754462518,1064.4767036402889,842.9574285510384
90766.66666666666,953.4304496454951,111.48053928304415,1064.9109889285392,841.949910362451
90800.0,953.0893821113441,112.28474322734147,1065.3741253386856,840.8046388840027
90833.33333333336,952.6946336078217,113.17741604319757,1065.8720496510193,839.5172175646242
90866.66666666666,952.2422997572755,114.15345903641867,1066.3957587936943,838.0888407208569
90900.0,951.7420546326701,115.21682662586058,1066.9588812585307,836.5252280068096
90933.33333333336,951.1861113881818,116.37342106359624,1067.559532451778,834.8126903245856
90966.66666666666,950.8111223328941,117.07887232283647,1067.8899946557306,833.7322500100577
91000.0,950.5816141457143,117.7411250911495,1068.3227392368638,832.8404890545648
91033.33333333336,950.4490225817227,118.22756172190228,1068.676584303625,832.2214608598205
91066.66666666666,950.3361876765814,118.6566266797996,1068.992814356381,831.6795609967818
91100.0,950.0772946012784,119.41236225436639,1069.4896568556449,830.664932346912
91133.33333333336,949.6600371869804,120.29435494727659,1069.954392134257,829.3656822397038
91166.66666666666,949.5884686935567,120.49076496380668,1070.0792336573634,829.09770372975
91200.0,948.8304838782387,121.94180133668051,1070.7722852149193,826.8886825415582
91233.33333333336,948.7985904665355,122.00490935743736,1070.803499823973,826.7936811090982
91266.66666666666,948.7569534413351,122.07977471857937,1070.8367281599144,826.6771787227557
91300.0,948.7069710951725,122.15739538549732,1070.8643664806698,826.5495757096752
91333.33333333336,948.7842881645676,121.87187675926916,1070.6561649238367,826.9124114052984
91366.66666666666,949.1370910313918,121.2003428283892,1070.337433859781,827.9367482030026
91400.0,949.2930240327604,120.73744926365974,1070.03047329642,828.5555747691006
91433.33333333336,949.1365139070143,121.2258522529346,1070.362366159949,827.9106616540797
91466.66666666666,949.4400974305081,120.30777409910235,1069.7478715296104,829.1323233314058
91500.0,949.4178374823226,120.35535902556363,1069.7731965078863,829.062478456759
91533.33333333336,949.4070419319754,120.40576266814317,1069.8128046001186,829.0012792638322
91566.66666666666,949.4027631545875,120.44742532047502,1069.8501884750626,828.9553378341125
91600.0,949.739817897249,119.7560194288253,1069.4958373260743,829.9837984684237
91633.33333333336,949.9980438903871,118.99178083728386,1068.989824727671,831.0062630531032
91666.66666666666,950.6063849638412,118.0706568601633,1068.6770418240044,832.5357281036779
91700.0,950.6788650219602,117.85865158859559,1068.5375166105557,832.8202134333646
91733.33333333336,950.846449131695,117.33395635410574,1068.1804054858007,833.5124927775892
91766.66666666666,951.057261594608,116.72070857201724,1067.7779701666252,834.3365530225908
91800.0,951.0999104523221,116.6740587221039,1067.773969174426,834.4258517302183
91833.33333333336,951.4327577613118,116.19831522758963,1067.6310729889015,835.2344425337221
91866.66666666666,951.3937284765977,116.31132091574815,1067.705049392346,835.0824075608496
91900.0,952.062259572694,115.30289096910097,1067.365150541795,836.759368603593
91933.33333333336,951.8766439111056,115.81629585772092,1067.6929397688266,836.0603480533847
91966.66666666666,952.2891027418444,115.06254955641649,1067.351652298261,837.226553185428
92000.0,952.3254591581705,115.41505193451222,1067.7405110926827,836.9104072236582
92033.33333333336,952.5520545262513,114.75465376701526,1067.3067082932664,837.797400759236
92066.66666666666,952.8043494198521,114.02058627095109,1066.8249356908032,838.783763148901
92100.0,953.0910832409608,113.20463634782166,1066.2957195887825,839.8864468931391
92133.33333333336,953.4055562357811,112.31180072257881,1065.71735695836,841.0937555132023
92166.66666666666,953.4869880767376,111.86797703291109,1065.3549651096487,841.6190110438265
92200.0,953.3450888286286,111.68742291819949,1065.032511746828,841.6576659104292
92233.33333333336,953.724271563165,110.55509641828196,1064.279367981447,843.169175144883
92266.66666666666,953.5706650345993,111.00132939355848,1064.5719944281577,842.5693356410409
92300.0,953.5668907295615,111.00668299352527,1064.5735737230868,842.5602077360362
92333.33333333336,953.5192595949185,111.08040567129069,1064.5996652662093,842.4388539236278
92366.66666666666,954.3296366023404,110.10185274763163,1064.431489349972,844.2277838547088
92400.0,954.0776577692558,110.81064221678419,1064.88829998604,843.2670155524715
92433.33333333336,954.0599779918314,110.84428841510433,1064.9042664069357,843.2156895767271
92466.66666666666,953.9797088065708,111.11143415487712,1065.091142961448,842.8682746516937
92500.0,954.1344753803791,110.75309923696699,1064.887574617346,843.3813761434121
92533.33333333336,954.133915873364,110.79840286689374,1064.9323187402576,843.3355130064703
92566.66666666666,953.9485322860111,111.42609314070147,1065.3746254267126,842.5224391453096
92600.0,953.9713726071423,111.36424521526192,1065.3356178224042,842.6071273918803
92633.33333333336,953.729162151587,112.08705118192114,1065.8162133335081,841.642110969666
92666.66666666666,953.7640851299841,111.98665613223584,1065.75074126222,841.7774289977483
92700.0,953.804542498305,111.87498059606912,1065.679523094374,841.9295619022358
92733.33333333336,953.8023862436944,111.87854310262843,1065.6809293463227,841.923843141066
92766.66666666666,953.6255526021245,112.36136015240399,1065.9869127545285,841.2641924497204
92800.0,953.7209057429404,112.07689799000606,1065.7978037329465,841.6440077529344
92833.33333333336,953.6877733483711,112.18033428167244,1065.8681076300436,841.5074390666987
92866.66666666666,953.3175756122625,112.91669863859788,1066.2342742508604,840.4008769736647
92900.0,953.1876408843698,113.2850071903039,1066.4726480746738,839.9026336940659
92933.33333333336,952.9982493253077,113.82365893173714,1066.821908257045,839.1745903935706
92966.66666666666,952.6802531036064,114.73447828966208,1067.4147313932685,837.9457748139444
93000.0,952.7943438709532,114.8040687137507,1067.598412584704,837.9902751572025
93033.33333333336,952.1567803466413,116.12147621317722,1068.2782565598186,836.0353041334641
93066.66666666666,952.1450932049795,116.14542538551622,1068.2905185904958,835.9996678194633
93100.0,952.0438303503556,116.39752935339004,1068.4413597037455,835.6463009969656
93133.33333333336,952.3142151486715,115.58583886645344,1067.9000540151249,836.728376282218
93166.66666666666,952.3100363764208,115.59423489569342,1067.9042712721143,836.7158014807275
93200.0,952.314599658603,115.58121682712482,1067.895816485728,836.7333828314781
93233.33333333336,952.4295311631848,115.2457768336809,1067.6753079968657,837.1837543295039
93266.66666666666,952.4452868385019,115.17962191436187,1067.6249087528638,837.2656649241401
93300.0,952.8004220382453,114.45220007937942,1067.2526221176247,838.3482219588659
93333.33333333336,953.3555317671512,113.38276051487642,1066.7382922820277,839.9727712522748
93366.66666666666,953.0928580343078,114.04994239732657,1067.1428004316344,839.0429156369812
93400.0,953.1762433828196,113.70962120315953,1066.885864585979,839.4666221796601
93433.33333333336,953.1906619056191,113.55629712245916,1066.7469590280782,839.63436478316
93466.66666666666,953.3487020941247,113.06981227503907,1066.4185143691639,840.2788898190856
93500.0,953.5090682192279,112.57768532867885,1066.0867535479067,840.931382890549
93533.33333333336,953.5280628023177,112.61284255107029,1066.140905353388,840.9152202512473
93566.66666666666,953.5729669052794,112.78663386340793,1066.3596007686874,840.7863330418714
93600.0,953.5493125644643,112.90932057840395,1066.4586331428684,840.6399919860604
93633.33333333336,953.8934684288398,111.93585028335202,1065.829318712192,841.9576181454878
93666.66666666666,954.7525413135943,110.62251102500719,1065.3750523386016,844.1300302885871
93700.0,955.0266413127504,110.0910859722631,1065.1177272850134,844.9355553404873
93733.33333333336,955.006133806724,110.14697361703983,1065.153107423764,844.8591601896842
93766.66666666666,954.9995606591817,110.15830721413184,1065.1578678733135,844.8412534450499
93800.0,954.9154465987097,110.37357606447335,1065.289022663183,844.5418705342363
93833.33333333336,955.2296373410157,109.42484630913731,1064.654483650153,845.8047910318785
93866.66666666666,955.2192743548057,109.44829587554794,1064.6675702303537,845.7709784792578
93900.0,955.2024107769347,109.48366478176986,1064.6860755587045,845.7187459951648
93933.33333333336,955.5912702676127,108.56251684538583,1064.1537871129985,847.0287534222268
93966.66666666666,955.2994805122496,109.418584825952,1064.7180653382015,845.8808956862977
94000.0,955.3138340735113,109.3941349253056,1064.7079689988168,845.9196991482057
94033.33333333336,955.5755950587405,108.64611087269681,1064.2217059314373,846.9294841860437
94066.66666666666,955.3887077157482,109.13954735594962,1064.528255071698,846.2491603597986
94100.0,955.0653620737473,110.10606843617927,1065.1714305099267,844.9592936375681
94133.33333333336,955.3577633863698,109.23428983440762,1064.5920532207774,846.1234735519622
94166.66666666666,955.3625235943339,109.22452245324801,1064.587046047582,846.1380011410859
94200.0,955.2986207931376,109.41546663271028,1064.714087425848,845.8831541604274
94233.33333333336,954.5745138117492,110.72168497086064,1065.2961987826097,843.8528288408885
94266.66666666666,954.1993436023328,111.50177313504483,1065.7011167373776,842.697570467288
94300.0,954.198243935402,111.50357461627759,1065.7018185516797,842.6946693191245
94333.33333333336,954.2006734902429,111.50118174104975,1065.7018552312927,842.6994917491932
94366.66666666666,954.0610998401191,111.91241966717635,1065.9735195072956,842.1486801729428
94400.0,954.0644722976324,111.90969626202532,1065.9741685596578,842.154776035607
94433.33333333336,954.0650722285912,111.90845744839915,1065.9735296769904,842.1566147801921
94466.66666666666,954.0536467355089,111.9350644003436,1065.9887111358526,842.1185823351652
94500.0,954.0597814707563,111.91939958646829,1065.9791810572247,842.140381884288
94533.33333333336,954.1814137612672,111.55451699017517,1065.7359307514423,842.626896771092
94566.66666666666,954.1848817674113,111.55199461079498,1065.7368763782063,842.6328871566163
94600.0,954.4577822210639,110.77713997758406,1065.2349221986478,843.6806422434798
94633.33333333336,954.8275383373215,109.71160847716786,1064.5391468144894,845.1159298601536
94666.66666666666,955.1860852595543,108.65312054597491,1063.8392058055292,846.5329647135793
94700.0,955.5322558798911,107.5965396391269,1063.128795519018,847.9357162407641
94733.33333333336,955.8937031958642,106.52411150949716,1062.4178147053613,849.369591686367
94766.66666666666,956.0155063526087,106.1605593873106,1062.1760657399193,849.854946965298
94800.0,955.9082533395563,106.00959452290485,1061.917847862461,849.8986588166514
94833.33333333336,955.9108277178665,105.96231819190167,1061.8731459097683,849.9485095259648
94866.66666666666,955.9184013966185,105.81345145376493,1061.7318528503833,850.1049499428535
94900.0,956.2201288746769,104.95109929152945,1061.1712281662064,851.2690295831475
94933.33333333336,956.7059780569069,104.08341974898588,1060.7893978058928,852.622558307921
94966.66666666666,957.1463153019082,103.30098716959867,1060.4473024715069,853.8453281323095
95000.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95033.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95066.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95100.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95133.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95166.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95200.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95233.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95266.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95300.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95333.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95366.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95400.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95433.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95466.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95500.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95533.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95566.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95600.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95633.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95666.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95700.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95733.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95766.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95800.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95833.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95866.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95900.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95933.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
95966.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96000.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96033.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96066.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96100.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96133.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96166.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96200.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96233.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96266.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96300.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96333.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96366.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96400.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96433.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96466.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96500.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96533.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96566.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96600.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96633.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96666.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96700.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96733.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96766.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96800.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96833.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96866.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96900.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96933.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
96966.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97000.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97033.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97066.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97100.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97133.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97166.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97200.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97233.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97266.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97300.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97333.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97366.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97400.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97433.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97466.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97500.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97533.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97566.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97600.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97633.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97666.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97700.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97733.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97766.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97800.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97833.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97866.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97900.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97933.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
97966.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98000.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98033.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98066.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98100.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98133.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98166.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98200.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98233.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98266.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98300.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98333.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98366.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98400.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98433.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98466.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98500.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98533.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98566.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98600.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98633.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98666.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98700.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98733.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98766.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98800.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98833.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98866.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98900.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98933.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
98966.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99000.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99033.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99066.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99100.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99133.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99166.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99200.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99233.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99266.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99300.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99333.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99366.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99400.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99433.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99466.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99500.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99533.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99566.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99600.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99633.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99666.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99700.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99733.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99766.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99800.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99833.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99866.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99900.0,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99933.33333333336,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101
99966.66666666666,957.1463153019089,103.30098716959874,1060.4473024715076,853.8453281323101


==> anc/td_fully_accurate_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
33.33333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
66.66666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
100.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
133.33333333333331,10.881228096513297,19.819305161259308,30.700533257772605,0.0
166.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
200.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
233.33333333333334,10.881228096513297,19.819305161259308,30.700533257772605,0.0
266.66666666666663,10.881228096513297,19.819305161259308,30.700533257772605,0.0
300.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
333.3333333333334,10.881228096513297,19.819305161259308,30.700533257772605,0.0
366.66666666666663,10.881228096513297,19.819305161259308,30.700533257772605,0.0
400.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
433.33333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
466.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
500.0000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
533.3333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
566.6666666666669,10.881228096513297,19.819305161259308,30.700533257772605,0.0
600.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
633.3333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
666.6666666666669,10.881228096513297,19.819305161259308,30.700533257772605,0.0
700.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
733.3333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
766.6666666666669,10.881228096513297,19.819305161259308,30.700533257772605,0.0
800.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
833.3333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
866.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
900.0000000000002,10.881228096513297,19.819305161259308,30.700533257772605,0.0
933.3333333333334,10.881228096513297,19.819305161259308,30.700533257772605,0.0
966.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1000.0000000000002,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1033.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1066.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1100.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1133.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1166.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1200.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1233.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1266.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1300.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1333.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1366.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1400.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1433.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1466.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1500.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1533.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1566.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1600.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1633.3333333333337,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1666.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1700.0000000000005,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1733.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1766.6666666666665,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1800.0000000000005,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1833.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1866.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1900.0000000000005,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1933.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
1966.6666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2000.0000000000005,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2033.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2066.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2100.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2133.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2166.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2200.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2233.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2266.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2300.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2333.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2366.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2400.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2433.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2466.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2500.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2533.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2566.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2600.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2633.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2666.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2700.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2733.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2766.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2800.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2833.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2866.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2900.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2933.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
2966.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3000.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3033.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3066.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3100.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3133.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3166.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3200.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3233.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3266.6666666666674,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3300.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3333.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3366.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3400.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3433.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3466.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3500.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3533.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3566.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3600.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3633.333333333333,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3666.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3700.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3733.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3766.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3800.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3833.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3866.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3900.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3933.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
3966.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4000.000000000001,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4033.3333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4066.666666666667,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4100.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4133.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4166.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4200.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4233.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4266.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4300.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4333.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4366.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4400.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4433.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4466.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4500.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4533.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4566.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4600.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4633.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4666.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4700.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4733.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4766.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4800.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4833.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4866.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4900.0,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4933.333333333335,10.881228096513297,19.819305161259308,30.700533257772605,0.0
4966.666666666666,10.881228096513297,19.819305161259308,30.700533257772605,0.0
5000.0,10.866428096513289,19.75651662902573,30.62294472553902,0.0
5033.333333333335,10.847183652068844,19.68488461654775,30.532068268616598,0.0
5066.666666666666,10.825218499494886,19.604283308096964,30.42950180759185,0.0
5100.0,10.799478524837696,19.519700596798835,30.31917912163653,0.0
5133.333333333335,10.77011690603401,19.439255529230753,30.209372435264765,0.0
5166.666666666666,10.74307665603543,19.366953224127112,30.110029880162543,0.0
5200.0,10.719468885953072,19.304069432103645,30.02353831805672,0.0
5233.333333333335,10.69929359578693,19.250838666766406,29.950132262553332,0.0
5266.666666666666,10.684398637708833,19.206461628483147,29.890860266191982,0.0
5300.0,10.675335967562312,19.1710280055788,29.846363973141116,0.0
5333.333333333335,10.672105585347367,19.14462181283717,29.816727398184533,0.0
5366.666666666666,10.674707491064002,19.1271744069334,29.8018818979974,0.0
5400.0,10.683141684712211,19.11854248277345,29.80168416748566,0.0
5433.333333333335,10.697408166291998,19.11854893131328,29.815957097605278,0.0
5466.666666666666,10.716314025101251,19.124601622884676,29.840915647985923,0.0
5500.0,10.738043855550327,19.133163263470625,29.871207119020955,0.0
5533.333333333335,10.7417010775829,19.12042678656278,29.862127864145684,0.0
5566.666666666666,10.74307421747816,19.11378699724853,29.85686121472669,0.0
5600.0,10.762490078420182,19.122733831715934,29.885223910136116,0.0
5633.333333333335,10.799593104853408,19.149129341116698,29.948722445970105,0.0
5666.666666666666,10.85438329677784,19.194894327512237,30.049277624290077,0.0
5700.0,10.926860654193476,19.2602342012537,30.18709485544717,0.0
5733.333333333335,10.98053426107948,19.317463262216503,30.297997523295983,0.0
5766.666666666666,11.042959277728912,19.393473512477307,30.43643279020622,0.0
5800.0,11.097206525151927,19.46023640142997,30.557442926581896,0.0
5833.333333333335,11.138501106710365,19.530047752796918,30.668548859507283,0.0
5866.666666666666,11.17545666226592,19.60404370396066,30.779500366226582,0.0
5900.0,11.210189995599253,19.67665498456772,30.886844980166973,0.0
5933.333333333335,11.242701106710363,19.74805162663318,30.990752733343545,0.0
5966.666666666666,11.272989995599252,19.818456667798767,31.09144666339802,0.0
6000.0,11.300656662265919,19.886967980733203,31.187624642999122,0.0
6033.333333333335,11.32387888448814,19.94852371679391,31.27240260128205,0.0
6066.666666666666,11.342656662265917,20.003682052295527,31.346338714561444,0.0
6100.0,11.358856662265916,20.052282052295524,31.411138714561442,0.0
6133.333333333335,11.372834440043693,20.094215385628857,31.46704982567255,0.0
6166.666666666666,11.38458999559925,20.129482052295526,31.514072047894775,0.0
6200.0,11.394123328932581,20.158082052295523,31.552205381228106,0.0
6233.333333333335,11.401434440043694,20.180015385628856,31.581449825672554,0.0
6266.666666666666,11.40652332893258,20.195282052295525,31.601805381228104,0.0
6300.0,11.409389995599248,20.203882052295523,31.613272047894775,0.0
6333.333333333335,11.4058882067991,20.191454029770277,31.597342236569375,0.0
6366.666666666666,11.397328491754331,20.166852905541326,31.56418139729566,0.0
6400.0,11.381711206971184,20.13022306362408,31.511934270595265,0.0
6433.333333333335,11.359036352449657,20.081009214275575,31.44004556672523,0.0
6466.666666666666,11.33455977428718,20.034136985197097,31.368696759484276,0.0
6500.000000000001,11.32114923361884,20.023370413858533,31.344519647477377,0.0
6533.333333333335,11.31880473044464,20.03707389407027,31.35587862451491,0.0
6566.666666666666,11.324665978735975,20.054657638944278,31.379323617680257,0.0
6600.000000000002,11.330592164411438,20.072436195970667,31.403028360382102,0.0
6633.333333333334,11.33658328747103,20.090409565149432,31.42699285262046,0.0
6666.666666666666,11.342639347914744,20.108577746480584,31.45121709439533,0.0
6700.000000000002,11.34593703062419,20.118470794608925,31.464407825233113,0.0
6733.333333333334,11.346263828009812,20.119451186765787,31.465715014775597,0.0
6766.666666666666,11.363922558168543,20.172427377241974,31.536349935410517,0.0
6800.000000000002,11.397255891501876,20.272427377241975,31.669683268743853,0.0
6833.333333333334,11.430589224835211,20.372427377241976,31.803016602077182,0.0
6866.666666666666,11.463922558168544,20.472427377241974,31.93634993541052,0.0
6900.000000000002,11.49762219186818,20.57231124760754,32.069933439475726,0.0
6933.333333333334,11.535157825824866,20.66523125666926,32.20038908249413,0.0
6966.666666666666,11.576459284600011,20.75429037669159,32.330749661291605,0.0
7000.000000000002,11.621526568193609,20.842514782162183,32.46404135035579,0.0
7033.333333333334,11.671743477989468,20.93184394413097,32.60358742212044,0.0
7066.666666666666,11.729796216673785,21.02383757189164,32.75363378856543,0.0
7100.000000000002,11.790688447250226,21.110995338910694,32.901683786160916,0.0
7133.333333333334,11.8510892783879,21.18834684482721,33.039436123215104,0.0
7166.666666666666,11.910998710086805,21.257532064799683,33.16853077488649,0.0
7200.000000000002,11.970416742346943,21.320235961495335,33.29065270384228,0.0
7233.333333333334,12.029343375168313,21.378122298646623,33.40746567381493,0.0
7266.666666666666,12.087778608550913,21.43277144599266,33.52055005454358,0.0
7300.000000000002,12.110711941884247,21.455080513234254,33.565792455118505,0.0
7333.333333333334,12.126861649486587,21.46188764499632,33.58874929448291,0.0
7366.666666666667,12.135737535279501,21.45334558765484,33.58908312293434,0.0
7400.000000000002,12.133849517850308,21.44175980744693,33.575609325297236,0.0
7433.333333333334,12.12991841158064,21.41328887975304,33.54320729133368,0.0
7466.666666666667,12.139499772026053,21.398103866602796,33.53760363862885,0.0
7500.000000000002,12.157655327581608,21.394628159732946,33.552283487314554,0.0
7533.333333333334,12.174428455171322,21.40600981900363,33.58043827417495,0.0
7566.666666666667,12.188832664264647,21.42817530303819,33.61700796730284,0.0
7600.000000000002,12.19483919669165,21.434758646173584,33.62959784286523,0.0
7633.333333333334,12.193030187528581,21.419862096397164,33.612892283925746,0.0
7666.666666666667,12.191595228848092,21.402949302199932,33.59454453104802,0.0
7700.000000000002,12.193879365299578,21.394092687200246,33.58797205249982,0.0
7733.333333333334,12.199882596883036,21.39511211359386,33.5949947104769,0.0
7766.666666666667,12.209604923598464,21.40795154931748,33.61755647291594,0.0
7800.000000000002,12.224113012112534,21.433946383226385,33.65805939533892,0.0
7833.333333333334,12.244562417980799,21.473886257769557,33.71844867575036,0.0
7866.666666666667,12.27095314120326,21.528912655531624,33.799865796734885,0.0
7900.000000000002,12.303285181779913,21.599874796034086,33.903159977814,0.0
7933.333333333334,12.345554466583927,21.67291048853374,34.018464955117665,0.0
7966.666666666667,12.348312276567826,21.661040248806312,34.00935252537414,0.0
8000.000000000002,12.353978943234493,21.663899027820435,34.01787797105493,0.0
8033.333333333334,12.357423387678935,21.666798729812722,34.02422211749166,0.0
8066.666666666667,12.358645609901158,21.67016952928595,34.02881513918711,0.0
8100.000000000002,12.365839549295096,21.673747113013196,34.03958666230829,0.0
8133.333333333334,12.382093186793679,21.681988804995704,34.06408199178938,0.0
8166.666666666667,12.417144350112258,21.707724012613184,34.124868362725444,0.0
8200.0,12.470993039250835,21.76664716124438,34.237640200495214,0.0
8233.333333333332,12.536772837230634,21.851901249897463,34.388674087128095,0.0
8266.66666666667,12.603061726119524,21.94353706894926,34.54659879506878,0.0
8300.0,12.66712839278619,22.036934158017303,34.70406255080349,0.0
8333.333333333332,12.72847346145036,22.132670560199177,34.86114402164954,0.0
8366.66666666667,12.766271899572917,22.1952901178277,34.96156201740062,0.0
8400.0,12.78148926486864,22.24193919102654,35.02342845589518,0.0
8433.333333333332,12.78561896630109,22.272965174278422,35.05858414057951,0.0
8466.66666666667,12.775750408727019,22.285350217625286,35.06110062635231,0.0
8500.0,12.74406477332761,22.27316899526785,35.01723376859546,0.0
8533.333333333332,12.693718395385515,22.228999385565533,34.922717780951054,0.0
8566.66666666667,12.624961901467147,22.152453369132587,34.77741527059973,0.0
8600.0,12.548804300581521,22.068125300930497,34.61692960151201,0.0
8633.333333333332,12.466468815951849,21.97997098986262,34.446439805814464,0.0
8666.66666666667,12.37795544757814,21.889187854036365,34.2671433016145,0.0
8700.0,12.285828989467884,21.80045732193074,34.086286311398624,0.0
8733.333333333332,12.192867968462524,21.71778101958875,33.91064898805127,0.0
8766.66666666667,12.106583043135139,21.648708297566916,33.75529134070205,0.0
8800.0,12.030508641049522,21.594831690247148,33.62534033129666,0.0
8833.333333333332,11.96724689595535,21.558521786867257,33.52576868282261,0.0
8866.66666666667,11.916797807852628,21.537748984270504,33.45454679212313,0.0
8900.0,11.879161376741349,21.53007481868554,33.40923619542689,0.0
8933.333333333332,11.84431578422554,21.524987072610795,33.369302856836335,0.0
8966.66666666667,11.808883924074074,21.518548098940286,33.32743202301436,0.0
9000.0,11.76917762362286,21.50556340910133,33.27474103272419,0.0
9033.333333333332,11.719603013140098,21.47847100668248,33.19807401982258,0.0
9066.66666666667,11.668404682313515,21.43790900899638,33.10631369130989,0.0
9100.0,11.621358375514932,21.409544115467323,33.03090249098226,0.0
9133.333333333332,11.577833373790105,21.397086585377732,32.974919959167835,0.0
9166.66666666667,11.509661567113241,21.334154183333737,32.84381575044698,0.0
9200.0,11.439873011356463,21.26766438864752,32.707537400003986,0.0
9233.333333333332,11.378738169911113,21.202157717145283,32.58089588705639,0.0
9266.66666666667,11.332300180032098,21.153491124342676,32.48579130437478,0.0
9300.0,11.298471467573597,21.121463132818867,32.419934600392466,0.0
9333.333333333332,11.266127802358938,21.110974482278255,32.377102284637196,0.0
9366.66666666667,11.23023945879002,21.1187962211406,32.349035679930616,0.0
9400.0,11.183273103533507,21.11777777649885,32.301050880032356,0.0
9433.333333333332,11.127317625478286,21.102698619225745,32.23001624470403,0.0
9466.66666666667,11.06440378860333,21.073893157129845,32.138296945733174,0.0
9500.0,10.999177026558305,21.037727037882313,32.03690406444062,0.0
9533.333333333332,10.931637339343213,20.990005426397,31.921642765740216,0.0
9566.66666666667,10.860940282513608,20.927688639493063,31.788628922006673,0.0
9600.0,10.791834719218354,20.860256698788092,31.652091418006446,0.0
9633.333333333332,10.727453880647824,20.788013104874825,31.51546698552265,0.0
9666.66666666667,10.667797766802018,20.710602541319123,31.37840030812114,0.0
9700.0,10.6157653467531,20.634845955886647,31.250611302639747,0.0
9733.333333333332,10.572854673192944,20.568014763286342,31.140869436479285,0.0
9766.66666666667,10.53753241278821,20.51336178383891,31.05089419662712,0.0
9800.0,10.5097985655389,20.472646427000665,30.982444992539566,0.0
9833.333333333332,10.48965313144501,20.446803290751888,30.9364564221969,0.0
9866.66666666667,10.478208202305344,20.436681055317095,30.914889257622434,0.0
9900.0,10.478583514459604,20.444281179785765,30.922864694245366,0.0
9933.333333333332,10.49077906790779,20.4715461421104,30.96232521001819,0.0
9966.66666666667,10.51583328424907,20.51919781240128,31.03503109665035,0.0
10000.0,10.55789984988012,20.587319906442563,31.145219756322685,0.0
10033.333333333332,10.616978764800946,20.677687040936473,31.294665805737417,0.0
10066.66666666667,10.694677899768894,20.76896154286253,31.463639442631425,0.0
10100.0,10.777493965190493,20.867690602990884,31.645184568181378,0.0
10133.333333333332,10.85046832362605,20.976922447253116,31.827390770879166,0.0
10166.66666666667,10.916713281568654,21.089965641577624,32.00667892314628,0.0
10200.0,10.971485065801021,21.20269201175167,32.17417707755269,0.0
10233.333333333332,11.020624208262984,21.30689014072672,32.32751434898971,0.0
10266.66666666667,11.062930708954546,21.400465098522716,32.463395807477255,0.0
10300.0,11.098404567875708,21.48464235307714,32.58304692095285,0.0
10333.333333333332,11.127045785026468,21.561100593020907,32.68814637804738,0.0
10366.66666666667,11.15046800724869,21.631367259687572,32.78183526693626,0.0
10400.0,11.17166800724869,21.694967259687573,32.866635266936264,0.0
10433.333333333332,11.190645785026469,21.751900593020906,32.942546378047375,0.0
10466.66666666667,11.207401340582022,21.802167259687575,33.009568600269596,0.0
10500.0,11.221934673915356,21.84576725968757,33.067701933602926,0.0
10533.333333333332,11.234245785026467,21.882700593020903,33.11694637804737,0.0
10566.66666666667,11.244334673915358,21.912967259687573,33.15730193360293,0.0
10600.0,11.248888711182438,21.92662937148881,33.17551808267125,0.0
10633.333333333332,11.24431921497816,21.912920882875973,33.157240097854135,0.0
10666.66666666667,11.23062618530252,21.871841793849057,33.10246797915158,0.0
10700.0,11.207809622155523,21.80339210440807,33.01120172656359,0.0
10733.333333333332,11.17689174775939,21.710638481219664,32.88753022897905,0.0
10766.66666666667,11.136950042146042,21.61519566941284,32.75214571155888,0.0
10800.0,11.083014591195667,21.506919774472838,32.589934365668505,0.0
10833.333333333332,11.045896616577695,21.424684723043807,32.4705813396215,0.0
10866.66666666667,11.023011172291472,21.356028390185138,32.379039562476606,0.0
10900.0,11.007412602859072,21.308026857216422,32.315439460075496,0.0
10933.333333333332,11.001839781607607,21.28157047893762,32.283410260545224,0.0
10966.66666666667,11.006292708537073,21.277542513825175,32.28383522236225,0.0
11000.0,11.020771383647473,21.296173607041894,32.316944990689365,0.0
11033.333333333332,11.045275806938804,21.337555635631624,32.38283144257043,0.0
11066.66666666667,11.079805978411066,21.401734196006885,32.48154017441796,0.0
11100.0,11.124361898064263,21.488735169810713,32.613097067874975,0.0
11133.333333333332,11.143362070005612,21.545735685634757,32.68909775564037,0.0
11166.66666666667,11.168064600590496,21.619843277389407,32.787907877979904,0.0
11200.0,11.196449287798712,21.70499733901406,32.90144662681277,0.0
11233.333333333332,11.219118324972182,21.773004450534465,32.99212277550665,0.0
11266.66666666667,11.225242518460693,21.798560511849356,33.02380303031005,0.0
11300.0,11.217149835533863,21.789708347321472,33.00685818285534,0.0
11333.333333333332,11.204124903284542,21.77355131013769,32.977676213422235,0.0
11366.66666666667,11.178722131792911,21.75019181217218,32.928913943965085,0.0
11400.0,11.136932357255988,21.710657509619615,32.8475898668756,0.0
11433.333333333332,11.078755579673777,21.646125537317353,32.72488111699113,0.0
11466.66666666667,11.04600165013448,21.59453705402179,32.64053870415627,0.0
11500.0,11.008315471272692,21.53271919452496,32.54103466579765,0.0
11533.333333333332,10.96569704308841,21.46021240144856,32.42590944453697,0.0
11566.66666666667,10.918146365581634,21.376602985341595,32.29474935092323,0.0
11600.0,10.865663438752366,21.281521052753835,32.147184491506195,0.0
11633.333333333332,10.808248262600605,21.17463747045617,31.982885733056776,0.0
11666.66666666667,10.74851492926727,21.06089988500073,31.809414814268,0.0
11700.0,10.68878159593394,20.944738359116712,31.633519955050648,0.0
11733.333333333332,10.629048262600605,20.82593724861416,31.454985511214762,0.0
11766.66666666667,10.575177731199638,20.72184741008191,31.297025141281548,0.0
11800.0,10.535606716706885,20.657518038084284,31.193124754791167,0.0
11833.333333333332,10.510335219122345,20.632663553783196,31.14299877290554,0.0
11866.66666666667,10.490068552455678,20.619088883815646,31.109157436271325,0.0
11900.0,10.473038131743705,20.609939361569605,31.082977493313308,0.0
11933.333333333332,10.460747859518309,20.61106197394686,31.07180983346517,0.0
11966.66666666667,10.450411358070514,20.622624566929343,31.073035924999857,0.0
12000.0,10.44202862740032,20.641565716917007,31.083594344317326,0.0
12033.333333333332,10.435599667507727,20.661651567447734,31.097251234955458,0.0
12066.66666666667,10.42822866473205,20.673863632293006,31.102092297025052,0.0
12100.0,10.417398437021463,20.668812335129406,31.086210772150867,0.0
12133.333333333332,10.399980613286433,20.644845650739718,31.04482626402615,0.0
12166.66666666667,10.374797415749178,20.60135738376644,30.97615479951562,0.0
12200.0,10.34080439996526,20.538545185211106,30.879349585176367,0.0
12233.333333333332,10.298001565934674,20.45627697870091,30.754278544635582,0.0
12266.66666666667,10.249220011008644,20.36144174740622,30.610661758414864,0.0
12300.0,10.197290832538387,20.259999795483044,30.457290628021433,0.0
12333.333333333332,10.139156610687964,20.151780101012264,30.29093671170023,0.0
12366.66666666667,10.085898135033187,20.064620303626683,30.15051843865987,0.0
12400.0,10.051754233863647,20.02738622375169,30.07914045761534,0.0
12433.333333333332,10.03727759449415,20.03486509621684,30.07214269071099,0.0
12466.66666666667,10.031479175828807,20.052675756429196,30.084154932258002,0.0
12500.0,10.036596632188601,20.075324594124442,30.111921226313044,0.0
12533.333333333332,10.054706321946979,20.096538225141362,30.15124454708834,0.0
12566.66666666667,10.083145691828088,20.115714119017376,30.19885981084547,0.0
12600.0,10.106322406219599,20.105264862292525,30.211587268512126,0.0
12633.333333333332,10.125091462545232,20.10105305077022,30.22614451331545,0.0
12666.66666666667,10.136322749666823,20.111561977713947,30.247884727380768,0.0
12700.0,10.155883636930005,20.112649865946537,30.268533502876544,0.0
12733.333333333332,10.221391362003562,20.202505759360104,30.423897121363662,0.0
12766.66666666667,10.29944533560198,20.309966475670166,30.609411811272146,0.0
12800.0,10.372978973568951,20.408583453998457,30.781562427567405,0.0
12833.333333333332,10.445480068629937,20.509576628428896,30.95505669705883,0.0
12866.66666666667,10.52247815011385,20.624456661334907,31.146934811448755,0.0
12900.000000000002,10.580675002424988,20.726676349721547,31.307351352146533,0.0
12933.333333333332,10.615559888563725,20.796587317424095,31.412147205987818,0.0
12966.66666666667,10.661634660381916,20.888752583633703,31.550387244015614,0.0
13000.000000000002,10.718899317879558,21.003286587217556,31.72218590509711,0.0
13033.333333333332,10.791295745050956,21.13054353780049,31.92183928285145,0.0
13066.66666666667,10.863422930448113,21.242609936362573,32.106032866810686,0.0
13100.000000000002,10.93528087407103,21.357866104882326,32.29314697895336,0.0
13133.333333333332,10.987471359502315,21.445635826272966,32.43310718577528,0.0
13166.666666666668,11.016571172080083,21.502813116666555,32.519384288746636,0.0
13200.000000000004,11.02970674858594,21.536146180784733,32.56585292937068,0.0
13233.333333333332,11.036435389577528,21.556332103759498,32.59276749333703,0.0
13266.666666666668,11.03998773966272,21.563815724051107,32.603803463713824,0.0
13300.000000000004,11.044810890788122,21.578285177427315,32.62309606821543,0.0
13333.333333333332,11.053206746450858,21.603472744415527,32.65667949086638,0.0
13366.666666666668,11.065175306650929,21.63937842501574,32.70455373166667,0.0
13400.000000000004,11.080716571388336,21.68600221922796,32.766718790616295,0.0
13433.333333333332,11.099830540663078,21.743344127052183,32.84317466771526,0.0
13466.666666666668,11.118326181336752,21.798831049073204,32.917157230409956,0.0
13500.000000000004,11.135521232200782,21.850416201665297,32.98593743386608,0.0
13533.333333333332,11.151415693255169,21.898099584828458,33.04951527808363,0.0
13566.666666666668,11.174026558794953,21.941399155135382,33.115425713930335,0.0
13600.000000000004,11.197125516413307,21.96394542892799,33.1610709453413,0.0
13633.333333333332,11.213563896313675,21.978658055887426,33.1922219522011,0.0
13666.666666666668,11.212760604132603,21.9689564700872,33.181717074219804,0.0
13700.000000000004,11.209693937465936,21.9597564700872,33.169450407553136,0.0
13733.333333333332,11.206627270799272,21.9505564700872,33.15718374088647,0.0
13766.666666666668,11.203560604132603,21.941356470087197,33.144917074219805,0.0
13800.000000000004,11.194019117322053,21.931738683920816,33.12575780124287,0.0
13833.333333333332,11.176484025395593,21.913779604824235,33.09026363021983,0.0
13866.666666666668,11.150955328353229,21.879426165250894,33.030381493604125,0.0
13900.000000000004,11.117433026194954,21.822937401069638,32.94037042726459,0.0
13933.333333333332,11.091048675647224,21.780675419376017,32.87172409502324,0.0
13966.666666666668,11.080313777368666,21.767584086318468,32.84789786368713,0.0
14000.000000000004,11.077247110701999,21.75838408631847,32.83563119702046,0.0
14033.333333333332,11.074180444035333,21.749184086318472,32.82336453035381,0.0
14066.666666666668,11.071113777368666,21.73998408631847,32.81109786368713,0.0
14100.000000000004,11.068047110701999,21.730784086318472,32.798831197020476,0.0
14133.333333333332,11.065163865552087,21.72414398842531,32.7893078539774,0.0
14166.666666666668,11.059998258704523,21.708816309272592,32.76881456797711,0.0
14200.000000000004,11.033169178448569,21.65964896352033,32.69281814196889,0.0
14233.333333333332,11.013687077373966,21.626221293381022,32.63990837075499,0.0
14266.666666666668,10.987724310457462,21.594855627875127,32.58257993833259,0.0
14300.000000000004,10.950548135697796,21.565386574367512,32.51593471006531,0.0
14333.333333333332,10.914642947601836,21.538704357209546,32.45334730481139,0.0
14366.666666666668,10.916305042465877,21.549894681608787,32.46619972407466,0.0
14400.000000000004,10.926064702377785,21.580868780260033,32.50693348263782,0.0
14433.333333333332,10.898285291894627,21.583170044326398,32.48145533622102,0.0
14466.666666666668,10.826258095663587,21.551707482180824,32.37796557784441,0.0
14500.000000000004,10.737809281489866,21.49391629366199,32.231725575151856,0.0
14533.333333333332,10.649065371401104,21.4451988034222,32.09426417482331,0.0
14566.666666666668,10.562891426559382,21.41350875440688,31.976400180966262,0.0
14600.000000000004,10.477040553643535,21.374376111157282,31.851416664800812,0.0
14633.333333333334,10.421402879963264,21.347353980749812,31.768756860713076,0.0
14666.666666666668,10.38407871420549,21.32435499416354,31.70843370836903,0.0
14700.000000000004,10.364695862184298,21.315471972871432,31.680167835055734,0.0
14733.333333333334,10.37401726832601,21.326010082129883,31.700027350455894,0.0
14766.666666666668,10.409022533753866,21.360702222498926,31.769724756252792,0.0
14800.000000000004,10.448352465310982,21.40182907419574,31.85018153950672,0.0
14833.333333333334,10.487032318790837,21.45212896269086,31.9391612814817,0.0
14866.666666666668,10.535370291928809,21.517216207515258,32.05258649944407,0.0
14900.000000000004,10.589660519708692,21.584918611530206,32.1745791312389,0.0
14933.333333333334,10.638065802293283,21.645244181765648,32.28330998405893,0.0
14966.666666666668,10.680586139682587,21.710319286806804,32.39090542648939,0.0
15000.000000000004,10.727433026129473,21.78329357962825,32.510726605757725,0.0
15033.333333333334,10.778944137240586,21.86456188419608,32.643506021436664,0.0
15066.666666666668,10.83339573670099,21.955241653728176,32.788637390429166,0.0
15100.000000000004,10.890182187427065,22.051755046772392,32.94193723419946,0.0
15133.333333333334,10.948504852745325,22.146681841731933,33.095186694477256,0.0
15166.666666666668,11.002420719704167,22.236422317661074,33.23884303736524,0.0
15200.000000000004,11.050818677192481,22.320039061658097,33.37085773885058,0.0
15233.333333333334,11.0859738574854,22.382457710874988,33.46843156836039,0.0
15266.666666666668,11.103181265553953,22.426160142594316,33.52934140814827,0.0
15300.000000000004,11.090642753248876,22.419766422085132,33.51040917533401,0.0
15333.333333333334,11.053757929589038,22.35597500274521,33.409732932334244,0.0
15366.666666666668,11.010377401678777,22.287859273771986,33.29823667545077,0.0
15400.000000000004,10.965310456416931,22.22063733859922,33.185947795016155,0.0
15433.333333333334,10.918557093803502,22.15431614726641,33.072873241069914,0.0
15466.666666666668,10.871310224540604,22.091255708224487,32.96256593276509,0.0
15500.000000000004,10.825785254217871,22.035617467645118,32.86140272186299,0.0
15533.333333333334,10.804700985113861,22.01455175705251,32.81925274216637,0.0
15566.666666666668,10.794567591895866,22.004837791455564,32.799405383351434,0.0
15600.000000000004,10.781600727919836,22.010438041365223,32.79203876928506,0.0
15633.333333333334,10.7420689246543,21.984121571505607,32.72619049615991,0.0
15666.666666666668,10.69114474102182,21.95666390671874,32.64780864774056,0.0
15700.000000000004,10.657005786450002,21.95892340055287,32.61592918700288,0.0
15733.333333333334,10.651675256019386,21.97632695726791,32.6280022132873,0.0
15766.666666666668,10.639853537743566,21.97502734856511,32.614880886308676,0.0
15800.000000000004,10.634766106908684,21.976139266446697,32.61090537335538,0.0
15833.333333333334,10.638393838060631,21.96326852169137,32.601662359752005,0.0
15866.666666666668,10.642123091337718,21.939118715210267,32.581241806547986,0.0
15900.000000000004,10.643837062959276,21.915479646764137,32.55931670972341,0.0
15933.333333333334,10.643535752925313,21.90048671493204,32.54402246785735,0.0
15966.666666666668,10.645605938363833,21.899753113162284,32.54535905152611,0.0
16000.000000000004,10.655630790165018,21.914631330362287,32.5702621205273,0.0
16033.333333333334,10.673610308328872,21.947418709793997,32.62102901812287,0.0
16066.666666666668,10.695864276582839,21.976401553458548,32.67226583004138,0.0
16100.000000000004,10.712263482932045,21.98228245495667,32.69454593788871,0.0
16133.333333333334,10.726310396512293,22.000491841684923,32.726802238197216,0.0
16166.666666666668,10.749579091397656,22.038553517145616,32.78813260854327,0.0
16200.000000000004,10.782069567588131,22.09672289963138,32.87879246721951,0.0
16233.333333333334,10.824895208405696,22.174663385238034,32.99955859364373,0.0
16266.666666666668,10.87921484138954,22.272234864219673,33.15144970560922,0.0
16300.000000000004,10.939195133206336,22.3767267029151,33.31592183612144,0.0
16333.333333333334,11.000962374080732,22.48166244811141,33.48262482219214,0.0
16366.666666666668,11.061860623919628,22.578313368169372,33.640173992089004,0.0
16400.0,11.116300817467295,22.656876622262217,33.773177439729515,0.0
16433.33333333334,11.164282954723731,22.718687766055464,33.88297072077919,0.0
16466.666666666664,11.205807035688935,22.765417910906958,33.97122494659589,0.0
16500.0,11.250396869886721,22.79796909997271,34.04836596985943,0.0
16533.33333333334,11.308634467899093,22.84606931846103,34.15470378636012,0.0
16566.666666666664,11.351154750360978,22.87072599935955,34.221880749720526,0.0
16600.0,11.378791050605708,22.87963972647966,34.258430777085366,0.0
16633.33333333334,11.395618674928167,22.880116507568395,34.27573518249656,0.0
16666.666666666664,11.411833370406235,22.875505312128812,34.28733868253505,0.0
16700.0,11.43211030401016,22.876052685579534,34.3081629895897,0.0
16733.33333333334,11.421465437090008,22.823085988095094,34.24455142518511,0.0
16766.666666666664,11.412823105024103,22.779265797770275,34.19208890279438,0.0
16800.0,11.411412065982377,22.746458343414204,34.15787040939658,0.0
16833.33333333334,11.422896807982262,22.73478384694958,34.157680654931845,0.0
16866.666666666664,11.447588442134867,22.7511770005968,34.19876544273167,0.0
16900.0,11.475292317207163,22.774662768769826,34.24995508597699,0.0
16933.33333333334,11.484306390852813,22.77897573363341,34.263282124486224,0.0
16966.666666666664,11.473297329738488,22.76628433073014,34.23958166046863,0.0
17000.0,11.449282677723836,22.74121781999639,34.19050049772023,0.0
17033.33333333334,11.423637804078966,22.702460692729957,34.12609849680893,0.0
17066.666666666664,11.420499286149843,22.685626097990667,34.10612538414051,0.0
17100.0,11.422906579660854,22.661298659009667,34.08420523867052,0.0
17133.33333333334,11.434190575942893,22.645013052092533,34.07920362803543,0.0
17166.666666666664,11.45435127499596,22.644363076641643,34.0987143516376,0.0
17200.0,11.477627354252236,22.65442726403711,34.132054618289345,0.0
17233.33333333334,11.489110657161282,22.651220438430155,34.140331095591435,0.0
17266.666666666664,11.488801183723094,22.634734945524762,34.12353612924785,0.0
17300.0,11.511709434548179,22.63606354466602,34.147772979214196,0.0
17333.33333333334,11.529117135318254,22.6407959444605,34.16991307977875,0.0
17366.666666666664,11.54058855618583,22.651846629197628,34.19243518538346,0.0
17400.0,11.541772869911318,22.67220821667285,34.21398108658417,0.0
17433.33333333334,11.539856644331834,22.696164363915745,34.23602100824758,0.0
17466.666666666664,11.538359005130435,22.718777684587028,34.25713668971746,0.0
17500.0,11.537279952307118,22.73687567371391,34.27415562602103,0.0
17533.33333333334,11.53438251437713,22.74904857962124,34.28343109399837,0.0
17566.666666666664,11.54142076104439,22.75273839924775,34.29415916029214,0.0
17600.0,11.575348748928139,22.787813100126066,34.3631618490542,0.0
17633.33333333334,11.619349104722207,22.814345879542653,34.43369498426486,0.0
17666.666666666664,11.668888937326537,22.852989269331125,34.52187820665766,0.0
17700.0,11.68228776028453,22.876352061867724,34.55863982215225,0.0
17733.33333333334,11.696867969975253,22.90393838026647,34.60080635024172,0.0
17766.666666666664,11.720389257120441,22.934065498618576,34.65445475573902,0.0
17800.0,11.746229399497867,22.964022732250676,34.71025213174854,0.0
17833.33333333334,11.744981314692195,22.973560502418522,34.71854181711072,0.0
17866.666666666664,11.733146603447507,22.963126370845345,34.69627297429285,0.0
17900.0,11.712471297509834,22.932047041136432,34.64451833864627,0.0
17933.33333333334,11.673338036247323,22.876765280451718,34.550103316699044,0.0
17966.666666666664,11.646558884129215,22.816571493776504,34.46313037790572,0.0
18000.0,11.613592547495552,22.73181370486139,34.345406252356945,0.0
18033.33333333334,11.58177032527333,22.643780669535772,34.2255509948091,0.0
18066.666666666664,11.554392547495553,22.561943203395884,34.11633575089144,0.0
18100.0,11.52786778522853,22.500373151049388,34.02824093627792,0.0
18133.33333333334,11.499154547543988,22.454752658509,33.95390720605299,0.0
18166.666666666664,11.468066663646649,22.41845255318793,33.88651921683458,0.0
18200.0,11.434799065310392,22.383443432272436,33.81824249758283,0.0
18233.33333333334,11.406218169513995,22.358357323057767,33.764575492571765,0.0
18266.666666666664,11.388287904520968,22.351229854567826,33.73951775908879,0.0
18300.0,11.379451084437285,22.357705754923657,33.73715683936094,0.0
18333.33333333334,11.375206639992841,22.36892267134111,33.74412931133395,0.0
18366.666666666664,11.395386043961606,22.412181809465253,33.80756785342685,0.0
18400.0,11.437126448002012,22.465347962666698,33.90247441066871,0.0
18433.33333333334,11.48529782847339,22.522977751292697,34.00827557976609,0.0
18466.666666666664,11.53990018537575,22.58636535585835,34.126265541234105,0.0
18500.0,11.599333518709082,22.657389157055498,34.256722675764586,0.0
18533.33333333334,11.660441493190742,22.73820000120707,34.39864149439781,0.0
18566.666666666664,11.689640148920976,22.79754810916513,34.48718825808611,0.0
18600.0,11.720136556606855,22.866854752772877,34.586991309379734,0.0
18633.33333333334,11.74784822466589,22.932425436675175,34.68027366134107,0.0
18666.666666666664,11.772775153098083,22.991629892487918,34.764405045586,0.0
18700.0,11.828053436577985,23.073553385277386,34.901606821855374,0.0
18733.33333333334,11.873972358471807,23.135121844974424,35.00909420344623,0.0
18766.666666666664,11.908843029890656,23.17808727797069,35.086930307861344,0.0
18800.0,11.929909895278977,23.20001626433545,35.12992615961443,0.0
18833.33333333334,11.93786184352566,23.203522515631285,35.141384359156945,0.0
18866.666666666664,11.967445909378407,23.203636942613464,35.171082851991876,0.0
18900.0,11.999532805933955,23.202920021653764,35.20245282758771,0.0
18933.33333333334,12.079169041211378,23.233242629111096,35.312411670322476,0.0
18966.666666666664,12.181158023429672,23.279499366015276,35.46065738944495,0.0
19000.0,12.27004513524259,23.317710742232578,35.58775587747517,0.0
19033.33333333334,12.331595939396617,23.35262181237619,35.684217751772806,0.0
19066.666666666664,12.388221137934815,23.385977555166413,35.774198693101226,0.0
19100.0,12.447192601143756,23.41005905660894,35.8572516577527,0.0
19133.33333333334,12.505065945097027,23.42376232072943,35.92882826582645,0.0
19166.666666666664,12.56179366313765,23.48836803138134,36.05016169451899,0.0
19200.0,12.588714498935008,23.51384753721435,36.10256203614936,0.0
19233.33333333334,12.599685535139752,23.53132274940015,36.1310082845399,0.0
19266.666666666664,12.600147707424394,23.53098893575167,36.13113664317606,0.0
19300.0,12.592145460233379,23.506979975133135,36.09912543536652,0.0
19333.33333333334,12.583507076394998,23.461254777125884,36.04476185352088,0.0
19366.666666666664,12.592587884475806,23.460950726261082,36.053538610736894,0.0
19400.0,12.601921217809139,23.46739701060071,36.069318228409855,0.0
19433.33333333334,12.609787884475809,23.480856999943462,36.09064488441927,0.0
19466.666666666664,12.617654551142476,23.501312517739805,36.11896706888228,0.0
19500.0,12.640727278415204,23.53272918660247,36.17345646501767,0.0
19533.33333333334,12.685133081670685,23.59956452431234,36.28469760598303,0.0
19566.666666666664,12.724683966313288,23.660047095907345,36.38473106222063,0.0
19600.0,12.760823421286501,23.716153677853168,36.47697709913967,0.0
19633.33333333334,12.783811145627592,23.728289282562002,36.51210042818959,0.0
19666.666666666664,12.795337294565323,23.738833282680936,36.53417057724626,0.0
19700.0,12.82178207067885,23.779189471159818,36.60097154183867,0.0
19733.33333333334,12.882203397643933,23.866236618791003,36.748440016434934,0.0
19766.666666666664,12.932318072952445,23.939089474748606,36.871407547701054,0.0
19800.0,12.985763984414147,24.01375334476878,36.99951732918293,0.0
19833.33333333334,13.05483427623707,24.09779502730636,37.152629303543435,0.0
19866.666666666664,13.119725939087138,24.170660089814227,37.290386028901366,0.0
19900.0,13.157927353808638,24.20620828250774,37.36413563631638,0.0
19933.33333333334,13.169438520401572,24.212029804065654,37.38146832446723,0.0
19966.666666666664,13.192645968533823,24.217508523666165,37.410154492199986,0.0
20000.0,13.177148448455887,24.172787078450526,37.34993552690641,0.0
20033.33333333334,13.155849751533108,24.121898450129617,37.277748201662725,0.0
20066.666666666664,13.163220245009427,24.138565400711006,37.30178564572043,0.0
20100.0,13.167007662922781,24.155265381206448,37.322273044129226,0.0
20133.33333333334,13.18356211720621,24.169145533219044,37.35270765042525,0.0
20166.666666666664,13.215012391513383,24.186947608891554,37.40196000040494,0.0
20200.0,13.262586211555117,24.2042062799568,37.46679249151191,0.0
20233.33333333334,13.307829219356815,24.222457532792138,37.53028675214895,0.0
20266.666666666664,13.363052526029598,24.265911509115153,37.628964035144755,0.0
20300.0,13.437159366427503,24.31997995881327,37.75713932524077,0.0
20333.33333333334,13.528390199186301,24.37839417741518,37.90678437660148,0.0
20366.666666666664,13.63686363420276,24.43815990148358,38.075023535686334,0.0
20400.0,13.743793754585196,24.49067902881544,38.23447278340063,0.0
20433.33333333334,13.84428904806384,24.567469185684423,38.41175823374826,0.0
20466.666666666664,13.966287334795213,24.65170514999175,38.61799248478696,0.0
20500.0,14.100048575800992,24.7390517125096,38.83910028831059,0.0
20533.33333333334,14.232235490026401,24.84438367742212,39.07661916744852,0.0
20566.666666666664,14.354920056314723,24.963114003194896,39.31803405950962,0.0
20600.0,14.45551850041552,25.07621595547406,39.53173445588958,0.0
20633.33333333334,14.524153517250532,25.178619571371126,39.702773088621655,0.0
20666.666666666664,14.575953517250534,25.281723323473425,39.85767684072396,0.0
20700.0,14.627643868127727,25.388162046144462,40.01580591427219,0.0
20733.33333333334,14.67465702602246,25.486018765666284,40.160675791688746,0.0
20766.666666666664,14.715792990934743,25.571693811546798,40.287486802481546,0.0
20800.0,14.751051762864567,25.64518767714278,40.39623944000734,0.0
20833.33333333334,14.784591487687877,25.70577321789204,40.49036470557992,0.0
20866.666666666664,14.818076272518626,25.75740047608522,40.57547674860385,0.0
20900.0,14.847803624686604,25.80142819883926,40.64923182352587,0.0
20933.33333333334,14.871034670864699,25.84585393601599,40.71688860688069,0.0
20966.666666666664,14.887769411052915,25.894710359295438,40.78247977034835,0.0
21000.0,14.860099869791124,25.836506667624544,40.69660653741567,0.0
21033.33333333334,14.82466563556998,25.762335206245375,40.58700084181536,0.0
21066.666666666664,14.781795655757909,25.673137220850688,40.454932876608595,0.0
21100.0,14.738215076553743,25.589062268393942,40.32727734494769,0.0
21133.33333333334,14.73252683634538,25.57199754776885,40.304524384114224,0.0
21166.666666666664,14.740317273221887,25.5752332107095,40.31555048393138,0.0
21200.0,14.769605954620374,25.593358289447536,40.36296424406791,0.0
21233.33333333334,14.81407740048267,25.613546664566673,40.427624065049336,0.0
21266.666666666664,14.87560714131549,25.64795325482667,40.52356039614216,0.0
21300.0,14.942071895570603,25.68403069439027,40.62610258996087,0.0
21333.33333333334,15.01382552028977,25.728583513802718,40.74240903409249,0.0
21366.666666666664,15.09112266981395,25.78138094772821,40.87250361754216,0.0
21400.0,15.166789751333726,25.836603975879957,41.003393727213684,0.0
21433.33333333334,15.242329070367472,25.899928601590506,41.14225767195798,0.0
21466.666666666664,15.353795959356054,25.983991988548244,41.337787947904296,0.0
21500.0,15.466718460627515,26.074342987009448,41.54106144763696,0.0
21533.33333333334,15.572288108573396,26.164712565931907,41.7370006745053,0.0
21566.666666666664,15.670327125415914,26.26210379389376,41.932430919309674,0.0
21600.0,15.730381975801535,26.346644781491797,42.07702675729333,0.0
21633.33333333334,15.800866804985095,26.44735549607608,42.248222301061176,0.0
21666.666666666664,15.852259997782634,26.54348785832184,42.39574785610447,0.0
21700.0,15.904659997782634,26.6459716817057,42.55063167948833,0.0
21733.33333333334,15.95483777556041,26.74633706704162,42.70117484260203,0.0
21766.666666666664,15.9969305291836,26.82701481099371,42.82394534017731,0.0
21800.0,16.022501543676352,26.86271978958117,42.88522133325752,0.0
21833.33333333334,16.046144517214454,26.858469045127542,42.904613562342,0.0
21866.666666666664,16.079144185539494,26.869880862104257,42.94902504764375,0.0
21900.0,16.110144185539497,26.884493817107213,42.99463800264671,0.0
21933.33333333334,16.13669974109505,26.896775179993547,43.0334749210886,0.0
21966.666666666664,16.158810852206162,26.90699008553213,43.06580093773829,0.0
22000.0,16.17647751887283,26.91549334711224,43.09197086598507,0.0
22033.33333333334,16.18969974109505,26.9227680167245,43.11246775781955,0.0
22066.666666666664,16.202695700691013,26.928792075466678,43.1314877761577,0.0
22100.0,16.26015367170551,26.990266387536906,43.25042005924241,0.0
22133.33333333334,16.324492223894065,27.06522614965845,43.38971837355252,0.0
22166.666666666664,16.40106467394693,27.142947842240474,43.5440125161874,0.0
22200.0,16.460144618020305,27.214582137692076,43.674726755712385,0.0
22233.33333333334,16.51152582715797,27.29137639304457,43.80290222020255,0.0
22266.666666666664,16.56909719024881,27.376648215739497,43.94574540598831,0.0
22300.0,16.63285870729283,27.472538040339934,44.10539674763277,0.0
22333.33333333334,16.706656734809144,27.578922240743598,44.28557897555274,0.0
22366.666666666664,16.788029089346484,27.665631761233993,44.45366085058048,0.0
22400.0,16.868121272419934,27.714504813709844,44.58262608612978,0.0
22433.33333333334,16.953676054196922,27.748353533087894,44.70202958728482,0.0
22466.666666666664,17.05568247577334,27.799858647204772,44.85554112297812,0.0
22500.0,17.12791546043471,27.852438299908638,44.98035376034335,0.0
22533.33333333334,17.16570628164802,27.880645718130786,45.04635199977881,0.0
22566.666666666664,17.16255401094663,27.90379180453832,45.06634581548495,0.0
22600.0,17.163158057181516,27.947696332821163,45.11085439000268,0.0
22633.33333333334,17.170781505935274,28.006233314518692,45.17701482045396,0.0
22666.666666666664,17.1848204924736,28.058217358780357,45.24303785125396,0.0
22700.0,17.18940764745087,28.101973044034516,45.29138069148539,0.0
22733.33333333334,17.18388640521051,28.13363138712039,45.3175177923309,0.0
22766.666666666664,17.172499098278763,28.159504004143653,45.33200310242241,0.0
22800.0,17.16563212697846,28.194220359148698,45.35985248612715,0.0
22833.33333333334,17.159797698584143,28.226560518051592,45.386358216635735,0.0
22866.666666666664,17.1494662837669,28.24501381847892,45.394480102245815,0.0
22900.0,17.157936098122427,28.276127463425617,45.434063561548044,0.0
22933.33333333334,17.189717878650352,28.339549829056406,45.52926770770676,0.0
22966.666666666664,17.21030977349883,28.380717896180123,45.59102766967896,0.0
23000.0,17.218052657479323,28.396251895110648,45.61430455258997,0.0
23033.33333333334,17.205212031489232,28.38892692603803,45.594138957527264,0.0
23066.666666666664,17.183372113083422,28.378662842037862,45.562034955121284,0.0
23100.0,17.152532902261903,28.347294564120002,45.4998274663819,0.0
23133.33333333334,17.132092615442062,28.325888093157687,45.45798070859975,0.0
23166.666666666664,17.125474467285787,28.318353724751976,45.44382819203776,0.0
23200.0,17.12555202101147,28.3199233006182,45.44547532162967,0.0
23233.33333333334,17.126287332522004,28.322129235149795,45.4484165676718,0.0
23266.666666666664,17.125958052835458,28.324314826054113,45.45027287888958,0.0
23300.0,17.12469045726561,28.32051203934458,45.44520249661019,0.0
23333.33333333334,17.145717802931664,28.35193555371166,45.497653356643326,0.0
23366.666666666664,17.20883817642335,28.445664000962296,45.654502177385645,0.0
23400.0,17.223813264732538,28.460076799002398,45.683890063734935,0.0
23433.33333333334,17.23936433028019,28.474395599341594,45.71375992962179,0.0
23466.666666666664,17.277370607483643,28.52845422351405,45.80582483099769,0.0
23500.0,17.317777895800894,28.583009421799137,45.900787317600034,0.0
23533.33333333334,17.32127914624748,28.593513173138902,45.914792319386386,0.0
23566.666666666664,17.31319069786169,28.593780854293964,45.90697155215565,0.0
23600.0,17.29974086305035,28.60018194892242,45.89992281197277,0.0
23633.33333333334,17.288078311610022,28.599796807343097,45.88787511895312,0.0
23666.666666666664,17.31922217294015,28.63085737510091,45.95007954804106,0.0
23700.0,17.34673698889647,28.640280617926038,45.98701760682251,0.0
23733.33333333334,17.40124421708715,28.67470523215002,46.07594944923717,0.0
23766.666666666664,17.449410524178848,28.718287702830224,46.167698227009076,0.0
23800.0,17.50431304981121,28.776075900054188,46.2803889498654,0.0
23833.33333333334,17.573908880936454,28.856236046574562,46.430144927511016,0.0
23866.666666666664,17.656575547603122,28.957647332628543,46.614222880231665,0.0
23900.0,17.739242214269787,29.062485798385513,46.801728012655296,0.0
23933.33333333334,17.82226896324098,29.170753406808082,46.99302237004906,0.0
23966.666666666664,17.910439745133985,29.280514804253855,47.19095454938784,0.0
24000.0,18.011000936760396,29.390139728028135,47.401140664788535,0.0
24033.33333333334,18.124757691099276,29.505134106066354,47.629891797165634,0.0
24066.666666666664,18.251710008150628,29.631760291735365,47.88347029988599,0.0
24100.0,18.391857887914455,29.775651239972834,48.167509127887286,0.0
24133.33333333334,18.50485994552762,29.922231492735353,48.42709143826297,0.0
24166.666666666664,18.552347294262496,30.024863372967932,48.577210667230425,0.0
24200.0,18.603112970830153,30.125508684660517,48.72862165549067,0.0
24233.33333333334,18.654086065124506,30.21831578709459,48.87240185221909,0.0
24266.666666666664,18.70002999999457,30.298602796912387,48.99863279690696,0.0
24300.0,18.763583664329232,30.377168009911493,49.140751674240725,0.0
24333.33333333334,18.795169026096957,30.420682794150018,49.21585182024697,0.0
24366.666666666664,18.778990952199017,30.41502512668498,49.194016078884,0.0
24400.0,18.705153153086552,30.32819078758867,49.03334394067522,0.0
24433.33333333334,18.6548125555096,30.254784470649867,48.90959702615947,0.0
24466.666666666664,18.661932671870897,30.27095735704644,48.932890028917335,0.0
24500.0,18.682058017369744,30.303316135538445,48.98537415290819,0.0
24533.33333333334,18.716747334285593,30.341803859712936,49.058551193998525,0.0
24566.666666666664,18.733923082686353,30.345107685173613,49.07903076785997,0.0
24600.0,18.728798859971015,30.342049410511645,49.07084827048266,0.0
24633.33333333334,18.711718936494275,30.302300520739074,49.014019457233346,0.0
24666.666666666664,18.689789436613317,30.282825835282097,48.972615271895414,0.0
24700.0,18.67205715040531,30.278378826952146,48.95043597735745,0.0
24733.33333333334,18.64652039268013,30.26586692047758,48.912387313157716,0.0
24766.666666666664,18.544279097592685,30.141902632299093,48.68618172989178,0.0
24800.0,18.454662917299476,30.037411035327082,48.492073952626555,0.0
24833.33333333334,18.382646596007017,29.949427032784275,48.33207362879129,0.0
24866.666666666664,18.31792193597993,29.87188854325377,48.1898104792337,0.0
24900.0,18.262861468901097,29.817241382368643,48.080102851269736,0.0
24933.33333333334,18.22841350571882,29.795734815810743,48.024148321529566,0.0
24966.666666666664,18.2145780464331,29.794845591503627,48.00942363793673,0.0
25000.0,18.207821857660633,29.80327908731242,48.01110094497305,0.0
25033.33333333334,18.207323726076456,29.816576237440845,48.0238999635173,0.0
25066.666666666664,18.226929805526723,29.84078288268212,48.06771268820884,0.0
25100.0,18.266864485633892,29.875555397008362,48.14241988264226,0.0
25133.33333333334,18.323147652135255,29.912786677384968,48.23593432952023,0.0
25166.666666666664,18.351815072541985,29.923918852481616,48.2757339250236,0.0
25200.0,18.337284696845817,29.91199369720051,48.24927839404632,0.0
25233.33333333334,18.360803213580027,29.933637950582366,48.29444116416239,0.0
25266.666666666664,18.41031112482305,29.964638198081754,48.374949322904804,0.0
25300.0,18.50905110211848,30.04620948121188,48.55526058333036,0.0
25333.33333333334,18.590349848966863,30.1596444154059,48.749994264372766,0.0
25366.666666666664,18.645792607379104,30.247267021228012,48.89305962860712,0.0
25400.0,18.68998504995492,30.335817890719564,49.02580294067448,0.0
25433.33333333334,18.720947512064416,30.392281217147005,49.11322872921142,0.0
25466.666666666664,18.742782557810163,30.430063818934055,49.17284637674422,0.0
25500.0,18.772345065563893,30.46463024700243,49.23697531256632,0.0
25533.33333333334,18.827514499127158,30.518266274821038,49.3457807739482,0.0
25566.666666666664,18.881219457610204,30.5393266786637,49.4205461362739,0.0
25600.0,18.92065355864337,30.552749085692877,49.47340264433625,0.0
25633.33333333334,18.95842045961195,30.584126974011326,49.54254743362328,0.0
25666.666666666664,19.018017477688005,30.608194969211155,49.62621244689916,0.0
25700.000000000004,19.088215287192114,30.62070643782991,49.70892172502202,0.0
25733.33333333334,19.11410894656297,30.613365706677413,49.727474653240385,0.0
25766.666666666664,19.12463773308324,30.615358634168384,49.73999636725162,0.0
25800.000000000004,19.1397311000157,30.63439667706505,49.77412777708076,0.0
25833.33333333334,19.162183069452634,30.67560646322353,49.83778953267617,0.0
25866.666666666664,19.16218714950888,30.700592762562895,49.86277991207177,0.0
25900.000000000004,19.154351438756883,30.71420134584435,49.868552784601235,0.0
25933.33333333334,19.142701702091973,30.702722111735042,49.84542381382702,0.0
25966.666666666664,19.122851162386144,30.660333990160645,49.783185152546785,0.0
26000.000000000004,19.08921664874921,30.585531511820452,49.674748160569656,0.0
26033.33333333334,19.05757046391869,30.5198550629947,49.57742552691339,0.0
26066.666666666664,19.050108610360063,30.530600398545303,49.580709008905366,0.0
26100.000000000004,19.05596008731448,30.57278859752335,49.62874868483783,0.0
26133.33333333334,19.066138505483096,30.592015337161282,49.65815384264438,0.0
26166.666666666664,19.09425497597702,30.617696276797524,49.71195125277455,0.0
26200.000000000004,19.089939128425875,30.622929462036485,49.712868590462364,0.0
26233.333333333336,19.10356814226297,30.65061189955822,49.75418004182119,0.0
26266.666666666664,19.116293476259113,30.658430788976176,49.77472426523529,0.0
26300.000000000007,19.14742933660955,30.667749718818605,49.81517905542815,0.0
26333.333333333336,19.195704547790925,30.696882457430203,49.89258700522113,0.0
26366.666666666664,19.246576151785735,30.72992278236,49.97649893414573,0.0
26400.000000000007,19.3011453141936,30.764738431862153,50.06588374605576,0.0
26433.333333333336,19.359412035014525,30.80290247891971,50.162314513934234,0.0
26466.666666666664,19.388578248117103,30.827037114119143,50.21561536223624,0.0
26500.000000000007,19.421885608856513,30.84078095924624,50.26266656810275,0.0
26533.333333333336,19.448522416838827,30.849324690325673,50.29784710716451,0.0
26566.666666666664,19.482132675807414,30.88094065359808,50.363073329405495,0.0
26600.000000000007,19.54067053274029,30.914406971376035,50.45507750411633,0.0
26633.333333333336,19.636395824932606,30.96156772814234,50.597963553074955,0.0
26666.666666666664,19.731844168383123,31.000679476082272,50.73252364446539,0.0
26700.000000000007,19.823740541778964,31.03175892656831,50.855499468347276,0.0
26733.333333333336,19.958882827121613,31.112500082099366,51.07138290922097,0.0
26766.666666666664,20.074145812168055,31.17802488431559,51.252170696483645,0.0
26800.000000000007,20.156095680702133,31.234066403116096,51.390162083818225,0.0
26833.333333333336,20.222471655156404,31.286352251046573,51.50882390620297,0.0
26866.666666666664,20.285610687958613,31.311256068418462,51.59686675637708,0.0
26900.000000000007,20.357543902350525,31.333271949296215,51.69081585164675,0.0
26933.333333333336,20.44925588569873,31.37835475914243,51.82761064484116,0.0
26966.666666666664,20.563284416538345,31.441678342260637,52.00496275879898,0.0
27000.000000000007,20.64113915084094,31.48710057788751,52.12823972872845,0.0
27033.333333333336,20.676121524013233,31.513090070291955,52.189211594305185,0.0
27066.666666666664,20.67171178632608,31.5044214151057,52.176133201431774,0.0
27100.000000000007,20.661187573768405,31.504948454598956,52.16613602836736,0.0
27133.333333333336,20.665621824934526,31.527099616932546,52.19272144186707,0.0
27166.666666666664,20.659527143426484,31.52394804667053,52.18347519009702,0.0
27200.000000000007,20.674372514965135,31.52197542261454,52.19634793757968,0.0
27233.333333333336,20.65913101209966,31.52520224954817,52.18433326164783,0.0
27266.666666666664,20.645060195715693,31.533174106945395,52.17823430266109,0.0
27300.000000000007,20.635698415718846,31.5344237713282,52.17012218704704,0.0
27333.333333333336,20.63104567210911,31.541732706308593,52.1727783784177,0.0
27366.666666666664,20.654827704355938,31.563631689832494,52.21845939418843,0.0
27400.000000000007,20.707990591811722,31.605235717807574,52.313226309619296,0.0
27433.333333333336,20.69163823217078,31.56594500363025,52.25758323580103,0.0
27466.666666666664,20.671598301096854,31.504438241132753,52.17603654222961,0.0
27500.000000000007,20.66661908869188,31.47916394110661,52.14578302979849,0.0
27533.333333333336,20.700052704905538,31.48675330265183,52.186806007557365,0.0
27566.666666666664,20.71496087813288,31.501480025894224,52.21644090402711,0.0
27600.000000000007,20.70372518823148,31.4877764147934,52.19150160302488,0.0
27633.333333333336,20.699445952796342,31.510272064411865,52.2097180172082,0.0
27666.666666666664,20.661553723746238,31.504230702312185,52.16578442605842,0.0
27700.000000000007,20.669491673823366,31.519471416126326,52.188963089949695,0.0
27733.333333333336,20.69160048908594,31.535102785057788,52.22670327414372,0.0
27766.666666666664,20.70853289360939,31.532019028980073,52.24055192258946,0.0
27800.000000000007,20.723451047739015,31.531333369175286,52.254784416914305,0.0
27833.333333333336,20.783067685743227,31.55439746435964,52.33746515010287,0.0
27866.666666666664,20.874600203293703,31.598588982669607,52.47318918596331,0.0
27900.000000000007,20.9981798933215,31.66549164099538,52.66367153431688,0.0
27933.333333333336,21.132754039736206,31.734881634795194,52.8676356745314,0.0
27966.666666666664,21.240025088346293,31.839338571515274,53.07936365986157,0.0
28000.000000000007,21.328857889644205,31.95709144453235,53.28594933417655,0.0
28033.333333333336,21.40739222873055,32.07733884108151,53.484731069812064,0.0
28066.666666666664,21.488945227789845,32.188150807199904,53.677096034989745,0.0
28100.000000000007,21.581634428765,32.29660413177521,53.87823856054021,0.0
28133.333333333336,21.682272301061882,32.38208325803985,54.06435555910173,0.0
28166.666666666664,21.769974261299847,32.45772156228571,54.22769582358556,0.0
28200.000000000007,21.795067609642558,32.4798855222599,54.27495313190246,0.0
28233.333333333336,21.790868707459158,32.47930770432274,54.270176411781904,0.0
28266.666666666664,21.78377881741343,32.458453804567164,54.242232621980605,0.0
28300.000000000007,21.799326748608223,32.456593968617106,54.25592071722532,0.0
28333.333333333336,21.83653632073743,32.467020836687006,54.30355715742443,0.0
28366.666666666664,21.83553820718178,32.46166285774771,54.2972010649295,0.0
28400.000000000007,21.81606237040113,32.43192346327183,54.24798583367296,0.0
28433.333333333336,21.777725668633018,32.37631956492782,54.15404523356083,0.0
28466.666666666664,21.721372546321884,32.29610229445085,54.01747484077273,0.0
28500.000000000007,21.68893807835454,32.24788952388513,53.93682760223967,0.0
28533.333333333336,21.662690264930006,32.23014985931422,53.89284012424422,0.0
28566.666666666664,21.649683867623608,32.23356286210376,53.88324672972736,0.0
28600.000000000007,21.619093930516687,32.181521467935745,53.800615398452436,0.0
28633.333333333336,21.61031573476608,32.16660866571168,53.77692440047775,0.0
28666.666666666664,21.61188645787014,32.167649423251326,53.77953588112147,0.0
28700.000000000007,21.620550363195584,32.1672955622446,53.78784592544018,0.0
28733.333333333336,21.6371222238136,32.182042536577626,53.819164760391224,0.0
28766.666666666664,21.650918706390854,32.20485404948109,53.855772755871946,0.0
28800.000000000007,21.67533742997496,32.21801952984664,53.8933569598216,0.0
28833.333333333336,21.689147955723723,32.23545781594012,53.92460577166385,0.0
28866.666666666664,21.637399000523423,32.168848720915285,53.806247721438716,0.0
28900.000000000007,21.57492363278993,32.07840022834116,53.653323861131085,0.0
28933.333333333336,21.492575716600822,32.03164482945955,53.52422054606038,0.0
28966.666666666664,21.40382343138939,31.97829825872191,53.3821216901113,0.0
29000.000000000007,21.340867808323917,31.93687612715176,53.27774393547568,0.0
29033.333333333336,21.313542910451652,31.922469756898614,53.236012667350266,0.0
29066.666666666664,21.303187896430202,31.90836365078107,53.211551547211265,0.0
29100.000000000007,21.32648682064422,31.93225840502682,53.25874522567104,0.0
29133.333333333336,21.300737900474623,31.920285998904724,53.22102389937935,0.0
29166.666666666668,21.298983129935646,31.928153033239475,53.227136163175125,0.0
29200.000000000007,21.29728607763849,31.95448071827872,53.25176679591721,0.0
29233.333333333336,21.300773932935645,31.983449236027912,53.28422316896355,0.0
29266.666666666668,21.27935532828448,31.94324800158052,53.222603329865,0.0
29300.000000000007,21.259021994951148,31.90170311287231,53.16072510782346,0.0
29333.333333333336,21.235304823233975,31.86449021407698,53.09979503731095,0.0
29366.666666666668,21.201890681819833,31.79939602552967,53.00128670734951,0.0
29400.000000000007,21.19058960655102,31.78749010615717,52.97807971270818,0.0
29433.333333333336,21.18741182877324,31.78809678348108,52.975508612254316,0.0
29466.666666666668,21.186456273217686,31.788374599018066,52.974830872235756,0.0
29500.000000000007,21.172516879278287,31.784357930155405,52.9568748094337,0.0
29533.333333333336,21.13946663157836,31.7515892591122,52.891055890690566,0.0
29566.666666666668,21.113493524713533,31.731840020850534,52.84533354556407,0.0
29600.000000000007,21.09270361928987,31.723266398253664,52.815970017543535,0.0
29633.333333333336,21.118541163931496,31.776279719060817,52.89482088299231,0.0
29666.666666666668,21.17056918707629,31.852461111512078,53.02303029858837,0.0
29700.000000000007,21.162571057102962,31.86123867417293,53.0238097312759,0.0
29733.333333333336,21.105580920650425,31.8033748321623,52.90895575281272,0.0
29766.666666666668,21.054714585647538,31.73758855228775,52.79230313793528,0.0
29800.000000000007,21.018788387704202,31.68171603623274,52.70050442393695,0.0
29833.333333333336,20.976880748782705,31.623876085199214,52.60075683398192,0.0
29866.666666666668,20.96304488956468,31.57443423261374,52.53747912217842,0.0
29900.000000000007,20.942709292750123,31.538962799976538,52.48167209272666,0.0
29933.333333333336,20.947073235229038,31.56054315170674,52.50761638693577,0.0
29966.666666666668,20.912908722123966,31.545832087235016,52.458740809358986,0.0
30000.000000000007,20.945686125390097,31.604228465516755,52.54991459090685,0.0
30033.333333333336,20.939277509333795,31.62911353001196,52.568391039345755,0.0
30066.666666666668,20.901991295129008,31.61115343772685,52.51314473285586,0.0
30100.000000000007,20.856963166536406,31.575814701184473,52.43277786772088,0.0
30133.333333333336,20.80750684078366,31.515727924070763,52.32323476485442,0.0
30166.666666666668,20.766344686276238,31.460166736425442,52.226511422701684,0.0
30200.000000000007,20.709540871375445,31.39604362974906,52.105584501124504,0.0
30233.333333333336,20.6444184801961,31.345172963445517,51.989591443641615,0.0
30266.666666666668,20.577233052298947,31.29917716772807,51.87641022002701,0.0
30300.000000000007,20.48280386813139,31.20638600893007,51.68918987706146,0.0
30333.333333333336,20.36454851428298,31.076363638567813,51.44091215285079,0.0
30366.666666666668,20.257411020691354,31.006959904144537,51.26437092483589,0.0
30400.000000000007,20.170109824471172,30.990870516798385,51.16098034126956,0.0
30433.333333333336,20.0945287327226,30.953734200903,51.0482629336256,0.0
30466.666666666668,20.002903621434246,30.9114982920645,50.91440191349874,0.0
30500.000000000007,19.904974529584425,30.870411583626428,50.77538611321085,0.0
30533.333333333336,19.814078738227913,30.817667335002653,50.631746073230566,0.0
30566.666666666668,19.738144268521438,30.759943684039325,50.498087952560766,0.0
30600.000000000007,19.697506832699922,30.71616445825708,50.413671290957,0.0
30633.333333333336,19.73165770499048,30.718681368032147,50.45033907302263,0.0
30666.666666666668,19.80493758466401,30.742294928080216,50.54723251274422,0.0
30700.000000000007,19.88175887056274,30.771359986190085,50.65311885675282,0.0
30733.333333333336,19.94922234635178,30.79786459745642,50.747086943808206,0.0
30766.666666666668,20.007545025920017,30.83008222270521,50.837627248625225,0.0
30800.000000000007,20.044659696965873,30.849492537611983,50.89415223457785,0.0
30833.333333333336,20.06388837234356,30.883173438867335,50.947061811210894,0.0
30866.666666666668,20.0829237076051,30.929449666154873,51.01237337375997,0.0
30900.000000000007,20.10681951176554,30.975744524463828,51.08256403622937,0.0
30933.333333333336,20.15852146383722,31.019294492632977,51.1778159564702,0.0
30966.666666666668,20.199112103502678,31.048649416968278,51.24776152047096,0.0
31000.000000000007,20.285134326856973,31.18198908124978,51.46712340810675,0.0
31033.333333333336,20.386403372367333,31.31609993018397,51.70250330255131,0.0
31066.666666666668,20.5005520605297,31.4629732886422,51.9635253491719,0.0
31100.000000000007,20.557360592471284,31.562018406981178,52.11937899945246,0.0
31133.333333333336,20.6185220463228,31.63485753450338,52.25337958082618,0.0
31166.666666666668,20.6334898485444,31.660515255631044,52.29400510417545,0.0
31200.000000000007,20.617968155422705,31.657794451312448,52.27576260673516,0.0
31233.333333333336,20.578272447015884,31.642522189601806,52.22079463661768,0.0
31266.666666666668,20.48432048396084,31.510848932675138,51.995169416635974,0.0
31300.000000000007,20.387655729705724,31.38417149311154,51.771827222817265,0.0
31333.333333333336,20.321257660542113,31.355685340365763,51.67694300090788,0.0
31366.666666666668,20.242649399906814,31.28203923688271,51.52468863678952,0.0
31400.000000000007,20.19567120727593,31.260926272864577,51.45659748014051,0.0
31433.333333333336,20.16548744379774,31.267001647154025,51.43248909095176,0.0
31466.666666666668,20.08907308006168,31.237517830189752,51.32659091025143,0.0
31500.000000000007,19.990659203498844,31.188690226189465,51.179349429688315,0.0
31533.333333333336,19.889004329667735,31.110064969611308,50.99906929927904,0.0
31566.666666666668,19.7848922969522,30.99445469403041,50.77934699098261,0.0
31600.000000000007,19.71463744656658,30.87931370643237,50.59395115299895,0.0
31633.333333333336,19.642949907355924,30.774994861766793,50.41794476912271,0.0
31666.666666666668,19.61824560344727,30.758929166187677,50.37717476963495,0.0
31700.000000000007,19.56542338122505,30.655178676137158,50.22060205736221,0.0
31733.333333333336,19.531860418262088,30.604657735245684,50.13651815350777,0.0
31766.666666666668,19.531383875052217,30.611413213811968,50.14279708886418,0.0
31800.000000000007,19.53976426720908,30.632446589172318,50.1722108563814,0.0
31833.333333333336,19.53456844926647,30.65201524328592,50.18658369255239,0.0
31866.666666666668,19.523200445573085,30.65499982165969,50.178200267232775,0.0
31900.000000000007,19.506978223350867,30.6532218821002,50.16020010545107,0.0
31933.333333333336,19.528560233932883,30.678313888773033,50.20687412270591,0.0
31966.666666666668,19.55704557641822,30.722131834945284,50.2791774113635,0.0
32000.000000000007,19.60018029355294,30.766848356000164,50.367028649553106,0.0
32033.333333333336,19.665990360029674,30.82641048244719,50.49240084247686,0.0
32066.666666666668,19.71006915998216,30.88921637154114,50.5992855315233,0.0
32100.000000000007,19.7436332978112,30.919749794258607,50.6633830920698,0.0
32133.333333333336,19.77629474562265,30.951527897303716,50.72782264292637,0.0
32166.666666666668,19.797242602083195,30.97656937977836,50.77381198186156,0.0
32200.000000000007,19.802102442956055,30.991530152255493,50.79363259521155,0.0
32233.333333333336,19.79458933417681,30.983423248144604,50.778012582321416,0.0
32266.666666666668,19.796854790896905,30.97563645941882,50.772491250315724,0.0
32300.000000000007,19.835921556681168,30.98625342937974,50.82217498606091,0.0
32333.333333333336,19.869699105637785,31.01235036085243,50.88204946649022,0.0
32366.666666666668,19.84631883174097,30.999869940753232,50.8461887724942,0.0
32400.000000000007,19.815885737328266,30.995568518692156,50.811454256020426,0.0
32433.333333333336,19.729684564442795,30.940946063640297,50.67063062808309,0.0
32466.666666666668,19.6241929763148,30.863378185517636,50.487571161832435,0.0
32500.000000000007,19.574167626107002,30.814405250732367,50.38857287683937,0.0
32533.333333333336,19.52066242044051,30.754741928505513,50.27540434894602,0.0
32566.666666666668,19.51036757350473,30.701456800925804,50.211824374430535,0.0
32600.000000000007,19.518323505110583,30.68346063931119,50.201784144421765,0.0
32633.333333333336,19.496480469639067,30.647893499922997,50.14437396956206,0.0
32666.666666666668,19.51632187904927,30.630900189214437,50.14722206826371,0.0
32700.000000000007,19.515619621903113,30.59245412326655,50.108073745169655,0.0
32733.333333333336,19.5322932877077,30.570406910508012,50.10270019821571,0.0
32766.666666666668,19.550295130613414,30.552526468356895,50.1028215989703,0.0
32800.0,19.578827739309066,30.54846434528256,50.12729208459162,0.0
32833.33333333333,19.65356869606646,30.56396201485661,50.21753071092307,0.0
32866.66666666668,19.708274567489713,30.575251092402684,50.283525659892405,0.0
32900.0,19.76561514719986,30.58099800382845,50.34661315102831,0.0
32933.33333333333,19.845675905282352,30.59595008352177,50.44162598880413,0.0
32966.66666666668,19.894981058261422,30.600241623751185,50.49522268201261,0.0
33000.0,19.97037206750793,30.60251168058208,50.572883748090014,0.0
33033.33333333333,20.055714717147406,30.599919439504415,50.65563415665182,0.0
33066.66666666668,20.133298874924073,30.620677644430554,50.75397651935462,0.0
33100.0,20.236350317561268,30.668996741526673,50.90534705908794,0.0
33133.33333333333,20.332822341172044,30.747184050410752,51.0800063915828,0.0
33166.66666666668,20.434118454528328,30.84196864879892,51.27608710332725,0.0
33200.0,20.473571990963457,30.908190794214658,51.38176278517812,0.0
33233.33333333333,20.52794137179467,30.987133869078725,51.5150752408734,0.0
33266.66666666668,20.60182941250714,31.107239581747915,51.709068994255055,0.0
33300.0,20.688648856951588,31.22844570337233,51.91709456032392,0.0
33333.33333333333,20.735361310112896,31.2924536412227,52.02781495133559,0.0
33366.66666666668,20.707992679017746,31.26406915077931,51.972061829797056,0.0
33400.0,20.731967030344027,31.312291019285233,52.044258049629256,0.0
33433.33333333333,20.78757977329941,31.380798034727285,52.1683778080267,0.0
33466.66666666668,20.78795045001417,31.381447612828765,52.16939806284293,0.0
33500.0,20.772850734914456,31.356634364991613,52.12948509990607,0.0
33533.33333333333,20.781587676984735,31.357155728919732,52.138743405904464,0.0
33566.66666666668,20.775117570514627,31.325349776362383,52.10046734687701,0.0
33600.0,20.779097670017116,31.32473403448013,52.10383170449724,0.0
33633.33333333333,20.796852833298892,31.307143244771602,52.103996078070494,0.0
33666.66666666668,20.787881150091152,31.29677274665147,52.084653896742616,0.0
33700.0,20.785962511363152,31.30045028801693,52.08641279938008,0.0
33733.33333333333,20.738030818016252,31.25392727616313,51.99195809417938,0.0
33766.66666666668,20.707494708482468,31.209967247177257,51.917461955659725,0.0
33800.0,20.717858581779158,31.22167575435241,51.939534336131565,0.0
33833.33333333333,20.688410898802065,31.203852603546128,51.89226350234819,0.0
33866.66666666668,20.678326332547737,31.17798350970461,51.856309842252344,0.0
33900.0,20.675356928360937,31.16324631214395,51.83860324050489,0.0
33933.33333333333,20.67124045865297,31.141211291210364,51.81245174986333,0.0
33966.66666666668,20.659135585011917,31.11874521961553,51.77788080462744,0.0
34000.0,20.60229853131654,31.093830652311606,51.696129183628145,0.0
34033.33333333333,20.517675960341347,31.061088013807094,51.578763974148444,0.0
34066.66666666668,20.425115871583866,31.02321351162713,51.448329383211004,0.0
34100.0,20.333114997070233,30.975172543660246,51.30828754073048,0.0
34133.33333333333,20.294415593123265,30.954698952232828,51.2491145453561,0.0
34166.66666666668,20.317761274139453,30.968816935723954,51.28657820986341,0.0
34200.0,20.3297533389197,30.97580637867548,51.30555971759519,0.0
34233.33333333333,20.359782468467596,31.002716720315952,51.36249918878355,0.0
34266.66666666668,20.413673361382028,31.03673969894711,51.45041306032914,0.0
34300.0,20.435882355232227,31.04983516554316,51.48571752077539,0.0
34333.33333333333,20.454583004358092,31.073372615420404,51.527955619778496,0.0
34366.66666666668,20.53882008856387,31.111764459712106,51.65058454827598,0.0
34400.0,20.616579946690287,31.185826358921886,51.802406305612166,0.0
34433.33333333333,20.64788345112424,31.25285795286286,51.900741403987105,0.0
34466.66666666668,20.678225207115243,31.272001994356252,51.9502272014715,0.0
34500.0,20.695176203623763,31.282605846349078,51.977782049972845,0.0
34533.33333333333,20.651498686024674,31.25011942907009,51.90161811509476,0.0
34566.66666666668,20.689500363865246,31.27579996451395,51.96530032837919,0.0
34600.0,20.7388598271211,31.293032056436875,52.03189188355798,0.0
34633.33333333333,20.768811952986717,31.343198243090253,52.11201019607697,0.0
34666.66666666668,20.81559510178092,31.389989114482415,52.20558421626333,0.0
34700.0,20.845885255703788,31.41488069149138,52.260765947195175,0.0
34733.33333333333,20.857896464161076,31.438843730640965,52.29674019480204,0.0
34766.66666666668,20.929634062170045,31.553189687717975,52.48282374988802,0.0
34800.0,20.987020310906143,31.649724567943636,52.63674487884978,0.0
34833.33333333333,21.021951728213697,31.710379759478624,52.73233148769232,0.0
34866.66666666668,21.048641878306274,31.76227105636521,52.810912934671485,0.0
34900.0,21.07093552752864,31.79409524667084,52.86503077419948,0.0
34933.33333333333,21.088736938285056,31.828149335339432,52.916886273624485,0.0
34966.66666666668,21.08914038884627,31.830375736144802,52.91951612499107,0.0
35000.0,21.075334285009387,31.813841853192848,52.88917613820223,0.0
35033.33333333333,21.045059680832583,31.788442166443236,52.83350184727582,0.0
35066.66666666668,20.959633821162537,31.654157060120642,52.61379088128317,0.0
35100.0,20.881729756054398,31.592094601309405,52.47382435736381,0.0
35133.33333333333,20.766766921589646,31.463736722052655,52.2305036436423,0.0
35166.66666666668,20.69607542568908,31.387513604862292,52.083589030551366,0.0
35200.0,20.69710816356513,31.384960827648168,52.082068991213305,0.0
35233.33333333333,20.647540842653303,31.351877374914285,51.99941821756758,0.0
35266.66666666668,20.56351396588114,31.26111776043261,51.824631726313754,0.0
35300.0,20.466122256593515,31.20160347034579,51.66772572693931,0.0
35333.33333333333,20.412213042901158,31.140164745060183,51.55237778796135,0.0
35366.66666666668,20.442180701998787,31.163809717778612,51.605990419777406,0.0
35400.0,20.426080436553985,31.13531586071926,51.56139629727324,0.0
35433.33333333333,20.45538053840338,31.13864340269433,51.59402394109771,0.0
35466.66666666668,20.50896189665901,31.169883013067118,51.67884490972613,0.0
35500.0,20.50590996948763,31.155094573701504,51.66100454318914,0.0
35533.33333333333,20.471703233572068,31.115305877147037,51.58700911071911,0.0
35566.66666666668,20.41886459316323,31.076288814883707,51.49515340804693,0.0
35600.0,20.366808165362638,31.01809446539585,51.38490263075849,0.0
35633.33333333333,20.340510686225663,30.976339077299958,51.31684976352562,0.0
35666.66666666668,20.3121267648739,30.975553260712474,51.28768002558637,0.0
35700.0,20.265117475933376,30.95305312718255,51.21817060311593,0.0
35733.33333333333,20.257602160064128,30.959132640398952,51.21673480046308,0.0
35766.66666666668,20.265794984393196,30.952783343422137,51.21857832781534,0.0
35800.0,20.273028675983003,30.95591192832619,51.228940604309194,0.0
35833.33333333333,20.254271349752635,30.925976769224313,51.18024811897695,0.0
35866.66666666668,20.26082986541115,30.924817400386427,51.18564726579757,0.0
35900.0,20.257107193052832,30.885976363038225,51.14308355609105,0.0
35933.33333333333,20.29037876699788,30.922139598293214,51.212518365291096,0.0
35966.66666666668,20.35607587206015,31.006153213928055,51.36222908598821,0.0
36000.0,20.41407042238424,31.076316969388145,51.49038739177239,0.0
36033.33333333333,20.4585191932468,31.154358028465,51.612877221711805,0.0
36066.66666666668,20.478903254727634,31.171060858721862,51.6499641134495,0.0
36100.0,20.496909027880466,31.189589709031125,51.68649873691159,0.0
36133.33333333333,20.516375988423896,31.226449996396155,51.74282598482005,0.0
36166.66666666668,20.513459072850615,31.242463949447497,51.75592302229811,0.0
36200.0,20.539457245831347,31.26553220849258,51.80498945432392,0.0
36233.33333333333,20.542879944610814,31.254839422646715,51.79771936725752,0.0
36266.66666666668,20.539114580576708,31.249116749838795,51.7882313304155,0.0
36300.0,20.54573008066692,31.258665524848745,51.804395605515666,0.0
36333.33333333333,20.509161438068617,31.22798482246494,51.73714626053355,0.0
36366.66666666668,20.470408643473014,31.1940268565933,51.66443550006632,0.0
36400.0,20.44737536615198,31.177939431392566,51.62531479754454,0.0
36433.33333333333,20.43626892453506,31.18378023164538,51.620049156180436,0.0
36466.66666666668,20.46895311715272,31.209649573415337,51.678602690568056,0.0
36500.0,20.449359816402218,31.219758835487994,51.66911865189021,0.0
36533.33333333333,20.401823371570543,31.198467163443162,51.600290535013706,0.0
36566.66666666668,20.369553082638955,31.1751551371557,51.54470821979466,0.0
36600.0,20.282601242718023,31.101162599950694,51.38376384266871,0.0
36633.33333333333,20.225243381550925,31.084040820904434,51.309284202455366,0.0
36666.66666666668,20.165146233670537,31.08171684998449,51.24686308365503,0.0
36700.0,20.1110631227492,31.091079211243528,51.202142333992725,0.0
36733.33333333333,20.032816497977496,31.09185473569204,51.12467123366953,0.0
36766.66666666668,19.95435140055252,31.09367170386152,51.04802310441404,0.0
36800.0,19.933209956681083,31.1108547906409,51.04406474732198,0.0
36833.33333333333,19.91239368467137,31.110515487022834,51.022909171694195,0.0
36866.66666666668,19.879385239938777,31.10730741383299,50.98669265377177,0.0
36900.0,19.826849574975988,31.067791100173753,50.89464067514974,0.0
36933.33333333333,19.712709288546858,30.96898888926755,50.681698177814404,0.0
36966.66666666668,19.645252100204896,30.929468903521467,50.57472100372637,0.0
37000.0,19.612170526075463,30.89668820167012,50.508858727745576,0.0
37033.33333333333,19.619495083964935,30.877934317313503,50.49742940127844,0.0
37066.66666666668,19.664223306806342,30.89967038574545,50.56389369255179,0.0
37100.0,19.675177809058333,30.915089247705435,50.59026705676377,0.0
37133.33333333333,19.67324351206145,30.910152317171185,50.583395829232636,0.0
37166.66666666668,19.602271190688274,30.83231699433578,50.434588185024054,0.0
37200.0,19.512450550194156,30.755495157177965,50.26794570737212,0.0
37233.33333333333,19.499560127168625,30.728216575219193,50.227776702387814,0.0
37266.66666666668,19.494409245216076,30.71031324373999,50.204722488956065,0.0
37300.0,19.50194664984289,30.709283479474692,50.211230129317585,0.0
37333.33333333333,19.476036137126993,30.69941746907808,50.17545360620508,0.0
37366.66666666668,19.472535244637402,30.68734361580284,50.159878860440244,0.0
37400.0,19.47750721303832,30.68020905223854,50.157716265276854,0.0
37433.33333333333,19.56100191579179,30.74733557377465,50.30833748956643,0.0
37466.66666666668,19.648756130705376,30.819277614180677,50.46803374488606,0.0
37500.0,19.725775321430895,30.86052705325337,50.586302374684266,0.0
37533.33333333333,19.784514093825397,30.889618350902925,50.67413244472833,0.0
37566.66666666668,19.816118094603116,30.880640650074714,50.69675874467783,0.0
37600.0,19.801650739879577,30.855293595880866,50.65694433576044,0.0
37633.33333333333,19.77277519842169,30.799938726415572,50.57271392483727,0.0
37666.66666666668,19.81413818397399,30.815817646983774,50.62995583095776,0.0
37700.0,19.82185649899098,30.819697370391008,50.64155386938198,0.0
37733.33333333333,19.825736310265096,30.831441892711975,50.65717820297707,0.0
37766.66666666668,19.840531603064797,30.87274439913817,50.71327600220297,0.0
37800.0,19.826853260386144,30.8936006345495,50.720453894935645,0.0
37833.33333333333,19.81470214101778,30.906771083215816,50.72147322423359,0.0
37866.66666666668,19.794145865272682,30.916821076753,50.71096694202568,0.0
37900.0,19.739938388595256,30.900469718590795,50.640408107186055,0.0
37933.33333333333,19.6952939673764,30.9117554817194,50.6070494490958,0.0
37966.66666666668,19.678738347970054,30.885341922348363,50.56408027031842,0.0
38000.0,19.66993137260877,30.869553423384392,50.53948479599316,0.0
38033.33333333333,19.675652566073605,30.862586700615317,50.53823926668892,0.0
38066.66666666668,19.65490444394093,30.82770316511563,50.482607609056565,0.0
38100.0,19.604596583437196,30.780932499295492,50.385529082732695,0.0
38133.33333333333,19.539721877003764,30.74732132208161,50.28704319908537,0.0
38166.66666666668,19.471613251101168,30.71086861571391,50.182481866815074,0.0
38200.0,19.47131710124287,30.72183505607763,50.1931521573205,0.0
38233.33333333333,19.451885794002973,30.667500130149662,50.11938592415264,0.0
38266.66666666668,19.404282105455657,30.581903073841847,49.98618517929751,0.0
38300.0,19.361992635650306,30.540523580502445,49.90251621615275,0.0
38333.33333333333,19.318318876587387,30.50336810699057,49.821686983577955,0.0
38366.66666666668,19.35779165809452,30.51688806413415,49.87467972222867,0.0
38400.0,19.38213367166453,30.54457769380443,49.926711365468954,0.0
38433.33333333333,19.42185262682222,30.604021109556694,50.02587373637891,0.0
38466.66666666668,19.49337056527375,30.682675916413316,50.17604648168707,0.0
38500.0,19.583834083999626,30.751896990050852,50.335731074050486,0.0
38533.33333333333,19.640807610257383,30.767967150763642,50.40877476102102,0.0
38566.66666666668,19.698848756375877,30.795529014491624,50.4943777708675,0.0
38600.0,19.786878034481255,30.879297225481274,50.66617525996253,0.0
38633.33333333333,19.872500906584083,30.94312682104721,50.81562772763129,0.0
38666.66666666668,19.944549872555697,30.983589235266685,50.92813910782238,0.0
38700.0,19.979754706036392,31.00002778439524,50.97978249043164,0.0
38733.33333333333,20.006749224509704,31.011956152216907,51.018705376726615,0.0
38766.66666666668,20.00603332659247,31.00267939370865,51.00871272030112,0.0
38800.0,20.05578129617451,31.04169051243258,51.09747180860709,0.0
38833.33333333333,20.105558131982576,31.068728630468183,51.17428676245076,0.0
38866.66666666668,20.209503508068117,31.185639973984163,51.395143482052276,0.0
38900.0,20.310961584260873,31.312481983326773,51.62344356758764,0.0
38933.33333333333,20.3566977763307,31.331566062224415,51.688263838555116,0.0
38966.66666666668,20.36514196709545,31.32274058404042,51.687882551135864,0.0
39000.0,20.393025830451435,31.343374718835438,51.73640054928688,0.0
39033.33333333333,20.38671928887826,31.35013546691204,51.7368547557903,0.0
39066.66666666668,20.335153264514688,31.296384500010436,51.63153776452513,0.0
39100.0,20.244652012710585,31.236381098594045,51.48103311130463,0.0
39133.33333333333,20.223945005842445,31.23410112250154,51.45804612834398,0.0
39166.66666666668,20.227248013975586,31.23981150977146,51.46705952374705,0.0
39200.0,20.307705732829422,31.297741333978674,51.6054470668081,0.0
39233.33333333333,20.36498964114541,31.333048676574286,51.6980383177197,0.0
39266.66666666668,20.465565364235303,31.43291257690614,51.898477941141444,0.0
39300.0,20.570939689627085,31.5596314213628,52.13057111098989,0.0
39333.33333333333,20.62228138586378,31.642855782007633,52.26513716787141,0.0
39366.66666666668,20.65584730342309,31.681757413465828,52.33760471688892,0.0
39400.0,20.673804604818724,31.671488058472136,52.34529266329086,0.0
39433.33333333333,20.71678262026733,31.69532985077936,52.41211247104669,0.0
39466.66666666668,20.762360720106297,31.72659742681813,52.488958146924425,0.0
39500.0,20.826462706150313,31.742445175253742,52.568907881404044,0.0
39533.33333333333,20.88488945492488,31.75762943996418,52.642518894889065,0.0
39566.66666666668,20.940327515656417,31.76690553040245,52.70723304605887,0.0
39600.0,20.928977274110522,31.705526476173063,52.63450375028358,0.0
39633.33333333333,20.873905370257635,31.625163510536087,52.49906888079372,0.0
39666.66666666668,20.81293975143426,31.56100891150932,52.37394866294358,0.0
39700.0,20.80769462446029,31.569746669584063,52.37744129404436,0.0
39733.33333333333,20.806740000978692,31.56555767649194,52.372297677470634,0.0
39766.66666666668,20.80287674403822,31.547124344152365,52.35000108819059,0.0
39800.0,20.83895074392941,31.604220033083365,52.44317077701277,0.0
39833.33333333333,20.83215662546923,31.581119777028544,52.41327640249778,0.0
39866.66666666668,20.830882449709865,31.611941193942194,52.44282364365206,0.0
39900.0,20.880633810825504,31.668814767552504,52.54944857837801,0.0
39933.33333333333,20.949926321846906,31.712263372336697,52.6621896941836,0.0
39966.66666666668,21.01604208652736,31.736334844920002,52.752376931447365,0.0
40000.0,21.032104992121813,31.734013403470733,52.76611839559256,0.0
40033.33333333333,21.083959993887998,31.767507362495767,52.851467356383765,0.0
40066.66666666668,21.08097135707053,31.742663527759913,52.82363488483044,0.0
40100.0,21.080102006773764,31.72066167068518,52.80076367745894,0.0
40133.33333333333,21.1140703861784,31.77817365533634,52.892244041514736,0.0
40166.66666666668,21.112049446851838,31.804448326199587,52.91649777305143,0.0
40200.0,21.15288235334229,31.875135643868234,53.02801799721053,0.0
40233.33333333333,21.19877466238449,31.923432678646478,53.12220734103097,0.0
40266.66666666668,21.264137501084377,31.976676646269542,53.24081414735392,0.0
40300.0,21.36100889053895,32.07739528850917,53.43840417904813,0.0
40333.33333333333,21.47509064927973,32.18838419071618,53.66347483999591,0.0
40366.66666666668,21.571784499486625,32.25990577085627,53.83169027034289,0.0
40400.0,21.580703474484032,32.25980650439017,53.84050997887421,0.0
40433.33333333333,21.57054165370634,32.26309406265913,53.83363571636547,0.0
40466.66666666668,21.567063716358557,32.27216943049021,53.83923314684878,0.0
40500.0,21.570269662440698,32.293381706760876,53.86365136920157,0.0
40533.33333333333,21.588706500499764,32.32934964792986,53.91805614842963,0.0
40566.66666666668,21.58710100939296,32.351463002071526,53.938564011464486,0.0
40600.0,21.558403769229624,32.35811930969811,53.91652307892774,0.0
40633.33333333333,21.48330676899294,32.33626545069263,53.81957221968556,0.0
40666.66666666668,21.388138000430512,32.29928147187559,53.6874194723061,0.0
40700.0,21.294638484866706,32.25958929798715,53.55422778285386,0.0
40733.33333333333,21.251980033001118,32.26139617431994,53.51337620732106,0.0
40766.66666666668,21.224290572901726,32.26235279102336,53.48664336392509,0.0
40800.0,21.220444945394163,32.28175203137337,53.502196976767536,0.0
40833.33333333333,21.24685188063717,32.30100124783004,53.5478531284672,0.0
40866.66666666668,21.28467538788629,32.338917769982025,53.62359315786832,0.0
40900.0,21.291876131215602,32.36575799246917,53.65763412368477,0.0
40933.33333333333,21.26041335773969,32.36355130056774,53.62396465830743,0.0
40966.66666666668,21.276930434748635,32.37490473040292,53.65183516515155,0.0
41000.0,21.28600120113991,32.3689940656519,53.65499526679181,0.0
41033.33333333333,21.231457689110048,32.338427148842634,53.569884837952685,0.0
41066.66666666668,21.156676182698973,32.291180139205295,53.44785632190426,0.0
41100.0,21.126475837891885,32.27195958226982,53.398435420161704,0.0
41133.33333333333,21.082175982480916,32.249705250069255,53.331881232550174,0.0
41166.66666666668,21.073326698777834,32.24458364431178,53.317910343089615,0.0
41200.0,21.066395650618713,32.21446718984133,53.28086284046004,0.0
41233.33333333333,21.060204386825113,32.20253466865113,53.262739055476246,0.0
41266.66666666668,21.077202048939057,32.25295605319459,53.33015810213364,0.0
41300.0,21.119320911988154,32.353499416030864,53.47282032801902,0.0
41333.33333333333,21.106235375646808,32.305445303891275,53.41168067953808,0.0
41366.66666666668,21.1391420211116,32.36434631323603,53.50348833434763,0.0
41400.0,21.135520448719536,32.363069649932555,53.49859009865209,0.0
41433.33333333333,21.09355348175257,32.30383541569831,53.39738889745088,0.0
41466.66666666668,21.05660425980335,32.24356575561475,53.300170015418104,0.0
41500.0,21.068246986446077,32.25242994658557,53.32067693303164,0.0
41533.33333333333,21.051864945064036,32.20328382243945,53.25514876750348,0.0
41566.66666666668,21.084166532365632,32.273276642510474,53.35744317487611,0.0
41600.0,21.107499865698966,32.343276642510475,53.450776508209444,0.0
41633.33333333333,21.13405813128162,32.42295143925843,53.55700957054006,0.0
41666.66666666668,21.14996203518553,32.430632652927486,53.58059468811302,0.0
41700.0,21.213517590741088,32.55463265292748,53.768150243668565,0.0
41733.33333333333,21.24053525949981,32.600818871584366,53.84135413108419,0.0
41766.66666666668,21.23281007910242,32.598058902498686,53.83086898160111,0.0
41800.0,21.22375027789662,32.59068848289742,53.81443876079403,0.0
41833.33333333333,21.22119530317283,32.59026230776054,53.81145761093337,0.0
41866.66666666668,21.215751080831108,32.58495294422806,53.80070402505916,0.0
41900.0,21.189127504346036,32.536580532662704,53.725708037008744,0.0
41933.33333333333,21.142808776156876,32.48176519168292,53.624573967839794,0.0
41966.66666666668,21.14460328092376,32.45533647144033,53.59993975236409,0.0
42000.0,21.172450212958406,32.475560215537975,53.648010428496384,0.0
42033.33333333333,21.161915521804303,32.48140039868156,53.643315920485854,0.0
42066.66666666668,21.156098377832024,32.464196685940216,53.62029506377224,0.0
42100.0,21.097591420503637,32.42295035613813,53.520541776641764,0.0
42133.33333333333,21.07221521502987,32.3990555782821,53.47127079331197,0.0
42166.66666666668,21.03401511703519,32.35515006654665,53.389165183581845,0.0
42200.0,21.01668557365931,32.319842250079795,53.3365278237391,0.0
42233.33333333333,21.004277134368284,32.305744374959986,53.310021509328266,0.0
42266.66666666668,20.984597633604174,32.307705186168675,53.29230281977285,0.0
42300.0,20.934328031505846,32.305826395481446,53.24015442698729,0.0
42333.33333333333,20.8613785699356,32.2558613236164,53.117239893552004,0.0
42366.66666666668,20.85533139135886,32.26798298347696,53.123314374835815,0.0
42400.0,20.83911364152326,32.26078699817354,53.099900639696806,0.0
42433.33333333333,20.85452545242977,32.28746522976228,53.14199068219205,0.0
42466.66666666668,20.893021178392004,32.33554765822541,53.22856883661742,0.0
42500.0,20.904952870105262,32.35421891579022,53.259171785895475,0.0
42533.33333333333,20.937277244892396,32.41130766652746,53.34858491141986,0.0
42566.66666666668,20.96261030082723,32.44036477849786,53.40297507932509,0.0
42600.0,20.982261858134567,32.45611189590366,53.438373754038224,0.0
42633.33333333333,21.016487342058443,32.46998725457298,53.486474596631425,0.0
42666.66666666668,21.02944147789082,32.47973260555232,53.509174083443135,0.0
42700.0,21.068293362010756,32.5191069277171,53.587400289727846,0.0
42733.33333333333,21.109475228020038,32.56130235943234,53.67077758745238,0.0
42766.66666666668,21.093197322552548,32.57211678510344,53.66531410765598,0.0
42800.0,21.05843403976908,32.55978791115775,53.618221950926824,0.0
42833.33333333333,20.991949441647982,32.52165188229346,53.51360132394145,0.0
42866.66666666668,20.954588566736387,32.47058787603085,53.42517644276723,0.0
42900.0,20.88832401203084,32.42142976053713,53.30975377256797,0.0
42933.33333333333,20.780912077787647,32.3471446029437,53.12805668073135,0.0
42966.66666666668,20.68807237294069,32.270096914728775,52.95816928766946,0.0
43000.0,20.59950823780047,32.24181260722228,52.84132084502276,0.0
43033.33333333333,20.49616281728272,32.212889643660596,52.70905246094332,0.0
43066.66666666668,20.409632481980797,32.18518443178054,52.59481691376134,0.0
43100.0,20.28434008431998,32.100774468629616,52.385114552949595,0.0
43133.33333333333,20.164897011617647,31.982561357876882,52.14745836949453,0.0
43166.66666666668,20.06361580448459,31.905623549434992,51.96923935391958,0.0
43200.0,20.05023485210364,31.90410826234799,51.95434311445163,0.0
43233.33333333333,20.04752850289729,31.922223047732807,51.96975155063009,0.0
43266.66666666668,20.02801973096747,31.909422172615407,51.93744190358287,0.0
43300.0,19.986711843192474,31.877573460001845,51.864285303194315,0.0
43333.33333333333,19.958812520272037,31.86186088002722,51.820673400299256,0.0
43366.66666666668,19.969195109426124,31.876253676828508,51.845448786254636,0.0
43400.0,19.980256666209286,31.87811113135055,51.858367797559836,0.0
43433.33333333333,19.94451440755719,31.814258417692415,51.75877282524961,0.0
43466.66666666668,19.944399302833165,31.8062313953887,51.75063069822187,0.0
43500.0,19.908621824950426,31.73141196377376,51.64003378872418,0.0
43533.33333333333,19.86655154954682,31.630890599845635,51.49744214939245,0.0
43566.66666666668,19.845243878239152,31.579363219069677,51.42460709730883,0.0
43600.0,19.86565474724528,31.595443637336864,51.46109838458215,0.0
43633.33333333333,19.848241943129395,31.580458583739517,51.42870052686892,0.0
43666.66666666668,19.840297249667007,31.562640343820252,51.402937593487266,0.0
43700.0,19.827961225329272,31.54070655917697,51.368667784506236,0.0
43733.33333333333,19.848842822725235,31.5706615811562,51.41950440388143,0.0
43766.66666666668,19.842118997378037,31.55312159619817,51.395240593576204,0.0
43800.0,19.802299429376273,31.490993061854315,51.29329249123059,0.0
43833.33333333333,19.821964395120904,31.48605901688855,51.308023412009454,0.0
43866.66666666668,19.797728629588356,31.436366482343185,51.234095111931545,0.0
43900.0,19.788050997607897,31.408442081636835,51.19649307924473,0.0
43933.33333333333,19.790793352345133,31.412042594595945,51.202835946941086,0.0
43966.66666666668,19.80436419810675,31.42121019149747,51.22557438960422,0.0
44000.0,19.83017492910489,31.427814309610408,51.2579892387153,0.0
44033.33333333333,19.856164739299974,31.45071300341698,51.306877742716964,0.0
44066.66666666668,19.88233933870337,31.47966554959894,51.362004888302316,0.0
44100.0,19.90609132335217,31.502017963579434,51.408109286931605,0.0
44133.33333333333,19.90318346874034,31.50762522424563,51.41080869298597,0.0
44166.66666666668,19.915565569012923,31.525173464574596,51.440739033587526,0.0
44200.0,19.947843288657925,31.563272605408965,51.5111158940669,0.0
44233.33333333333,19.95604522956741,31.566678083645535,51.522723313212936,0.0
44266.66666666668,19.93062810980349,31.562119995634845,51.49274810543834,0.0
44300.0,19.88465264832714,31.54921299977432,51.43386564810146,0.0
44333.33333333333,19.818333315493824,31.5049523518529,51.32328566734672,0.0
44366.66666666668,19.764395664450944,31.48547732415792,51.24987298860886,0.0
44400.0,19.711430841339062,31.457329248344994,51.16876008968405,0.0
44433.33333333333,19.70963342526173,31.454247160369263,51.16388058563099,0.0
44466.66666666668,19.723537305125728,31.451914684994552,51.17545199012028,0.0
44500.0,19.725910113969125,31.46146083804663,51.187370952015755,0.0
44533.33333333333,19.77850158599149,31.494004346196675,51.27250593218816,0.0
44566.66666666668,19.75726617905322,31.489948961309228,51.24721514036244,0.0
44600.0,19.726565672302492,31.49067281769232,51.21723848999481,0.0
44633.33333333333,19.747086248955878,31.49661216785944,51.24369841681532,0.0
44666.66666666668,19.747258848121927,31.492739317882997,51.239998166004916,0.0
44700.0,19.756489485792898,31.48120023542903,51.237689721221926,0.0
44733.33333333333,19.76579808917201,31.481864493980865,51.247662583152874,0.0
44766.66666666668,19.742147932295072,31.459786627846764,51.20193456014184,0.0
44800.0,19.727188065772705,31.43872675093144,51.16591481670414,0.0
44833.33333333333,19.766813605316013,31.4663458845111,51.233159489827116,0.0
44866.66666666668,19.766759342449237,31.45323444036059,51.21999378280982,0.0
44900.0,19.714995654748048,31.362393721468102,51.07738937621615,0.0
44933.33333333333,19.655471845224245,31.247116098458523,50.90258794368276,0.0
44966.66666666668,19.634650183226114,31.235251163490474,50.86990134671658,0.0
45000.0,19.6323106110336,31.20976946426201,50.842080075295605,0.0
45033.33333333333,19.648349147660383,31.215238623492127,50.86358777115251,0.0
45066.66666666668,19.67073731504854,31.263812226055602,50.93454954110415,0.0
45100.0,19.642667139609948,31.179601699739816,50.822268839349775,0.0
45133.33333333333,19.66436911668082,31.222593981494377,50.8869630981752,0.0
45166.66666666668,19.678713503381502,31.241591836794875,50.92030534017638,0.0
45200.0,19.683125228255417,31.25011443460603,50.93323966286145,0.0
45233.33333333333,19.68569959205859,31.2227027199583,50.9084023120169,0.0
45266.66666666668,19.672932868075957,31.184402548010393,50.85733541608634,0.0
45300.0,19.66678763381478,31.148483140802846,50.81527077461763,0.0
45333.33333333333,19.662963130722407,31.152999973251884,50.81596310397429,0.0
45366.66666666668,19.61797225722281,31.121304123797948,50.73927638102076,0.0
45400.0,19.656225757918676,31.15687765467159,50.813103412590266,0.0
45433.33333333333,19.61455266942093,31.12814056095828,50.74269323037921,0.0
45466.66666666668,19.57959560689106,31.120228469459242,50.69982407635031,0.0
45500.0,19.5605355376075,31.120478777714023,50.68101431532153,0.0
45533.33333333333,19.49466129781961,31.015739618609278,50.510400916428885,0.0
45566.66666666668,19.467880385924982,31.005942887191022,50.473823273116004,0.0
45600.0,19.436523655796524,30.968730395580614,50.405254051377135,0.0
45633.33333333333,19.429086890682896,30.98275980815719,50.411846698840094,0.0
45666.66666666668,19.42097168332015,30.97368280840596,50.39465449172611,0.0
45700.0,19.389222256235918,30.949864371505576,50.339086627741494,0.0
45733.33333333333,19.35772547982823,30.90391152567078,50.26163700549902,0.0
45766.66666666668,19.332666633695258,30.879200407515945,50.2118670412112,0.0
45800.0,19.333579281687534,30.863255476881925,50.196834758569466,0.0
45833.33333333333,19.33975208615735,30.8787365105186,50.21848859667595,0.0
45866.66666666668,19.329933989199272,30.875151752945275,50.20508574214455,0.0
45900.0,19.371437130846754,30.949450283746817,50.32088741459357,0.0
45933.33333333333,19.36921863334117,30.96310994334236,50.33232857668353,0.0
45966.66666666668,19.35647323462117,30.964830587845647,50.321303822466824,0.0
46000.0,19.35625577708596,30.980703855541343,50.3369596326273,0.0
46033.33333333333,19.330860837710958,30.931617389979838,50.2624782276908,0.0
46066.66666666668,19.298494990570227,30.868054640323777,50.166549630893996,0.0
46100.0,19.242038534113775,30.752856689538344,49.994895223652115,0.0
46133.33333333333,19.218779238454477,30.728181924477983,49.94696116293246,0.0
46166.66666666668,19.195370007407472,30.68987456780124,49.88524457520871,0.0
46200.0,19.186792077582282,30.68569191316563,49.87248399074791,0.0
46233.33333333333,19.204705292966313,30.70103236290695,49.90573765587326,0.0
46266.66666666668,19.221810492934345,30.715425793871464,49.937236286805806,0.0
46300.0,19.213123495500867,30.71557271283252,49.92869620833339,0.0
46333.33333333333,19.233841177297947,30.73375097828918,49.96759215558713,0.0
46366.66666666668,19.209907851569806,30.733505459856648,49.943413311426454,0.0
46400.0,19.162136887963484,30.712793869471632,49.87493075743512,0.0
46433.33333333333,19.13660704723207,30.690556540469423,49.82716358770149,0.0
46466.66666666668,19.10649772938293,30.67712816963079,49.783625899013714,0.0
46500.0,19.159835456325517,30.703720152894736,49.863555609220256,0.0
46533.33333333333,19.202657915432617,30.742589645313974,49.94524756074659,0.0
46566.66666666668,19.218876693410607,30.76950098057652,49.98837767398713,0.0
46600.0,19.303560485019382,30.85928133007274,50.16284181509212,0.0
46633.33333333333,19.350480325164543,30.87913296552161,50.22961329068616,0.0
46666.66666666668,19.38923348660695,30.887647111133308,50.27688059774026,0.0
46700.0,19.404881690882025,30.88259344004978,50.28747513093181,0.0
46733.33333333333,19.391664985183354,30.855718200427063,50.24738318561042,0.0
46766.66666666668,19.369308994361788,30.788300512702904,50.15760950706469,0.0
46800.0,19.32431048284662,30.71111169119139,50.035422174038004,0.0
46833.33333333333,19.292718502478273,30.65198022885997,49.94469873133824,0.0
46866.66666666668,19.30468615072762,30.648042593000447,49.952728743728066,0.0
46900.0,19.318918617430775,30.671657186139484,49.99057580357026,0.0
46933.33333333333,19.354967542949016,30.722048144073195,50.07701568702221,0.0
46966.66666666668,19.31766683605677,30.706782641604015,50.02444947766078,0.0
47000.0,19.30505761030984,30.724699997218295,50.02975760752813,0.0
47033.33333333333,19.27658493660864,30.72653476005677,50.00311969666541,0.0
47066.66666666668,19.199517246413087,30.66400346731763,49.86352071373072,0.0
47100.0,19.16664105382462,30.64082742011096,49.80746847393558,0.0
47133.33333333333,19.13258664989281,30.61270612388257,49.74529277377538,0.0
47166.66666666668,19.1915762006798,30.675028858942287,49.86660505962209,0.0
47200.0,19.273945400107824,30.75776977255537,50.03171517266319,0.0
47233.33333333333,19.257429653690114,30.75594640094067,50.01337605463079,0.0
47266.66666666668,19.247456900953217,30.75854082298915,50.005997723942365,0.0
47300.0,19.229520143083107,30.73562702250391,49.96514716558701,0.0
47333.33333333333,19.255085394645356,30.735235570578766,49.99032096522412,0.0
47366.66666666668,19.19658906503022,30.659082076393872,49.8556711414241,0.0
47400.0,19.10165079037009,30.54753568890617,49.64918647927626,0.0
47433.33333333333,18.99695438626087,30.435117203788785,49.43207159004966,0.0
47466.66666666668,18.887416273548205,30.332461730179116,49.219878003727324,0.0
47500.0,18.778608434470733,30.242790234801475,49.02139866927221,0.0
47533.33333333333,18.672938778103017,30.203813337373813,48.876752115476826,0.0
47566.66666666668,18.603141999611157,30.191457309874608,48.79459930948576,0.0
47600.0,18.590735743794053,30.202882693905742,48.79361843769979,0.0
47633.33333333333,18.589778161627823,30.2123114484599,48.80208961008773,0.0
47666.66666666668,18.58920685398772,30.220602976164283,48.809809830152005,0.0
47700.0,18.57781637132942,30.222846792690213,48.80066316401963,0.0
47733.33333333333,18.554168371787448,30.209659695167495,48.76382806695494,0.0
47766.66666666668,18.515096455296174,30.1785614087148,48.69365786401097,0.0
47800.0,18.521613903300587,30.165662692696937,48.68727659599752,0.0
47833.33333333333,18.520031238125988,30.151426758403797,48.67145799652979,0.0
47866.66666666668,18.466011985143354,30.10069401334719,48.56670599849055,0.0
47900.0,18.432426440941686,30.08736116137281,48.5197876023145,0.0
47933.33333333333,18.342395827278605,29.9933764791047,48.335772306383305,0.0
47966.66666666668,18.300574909302945,29.9944528955924,48.29502780489535,0.0
48000.0,18.28380522887855,29.99590668443075,48.2797119133093,0.0
48033.33333333333,18.255373352151018,29.983602995849928,48.23897634800095,0.0
48066.66666666668,18.257953529620696,30.0159211169215,48.2738746465422,0.0
48100.0,18.30427306746026,30.065551908772857,48.36982497623312,0.0
48133.33333333333,18.362997378194873,30.127209909730574,48.49020728792544,0.0
48166.66666666668,18.415774273670625,30.18595972542523,48.601733999095856,0.0
48200.0,18.455711665127165,30.21648672307844,48.6721983882056,0.0
48233.33333333333,18.52750467145292,30.281117594195685,48.8086222656486,0.0
48266.66666666668,18.629661506840613,30.40091286312108,49.03057436996169,0.0
48300.0,18.730850248793075,30.442149979537582,49.17300022833066,0.0
48333.33333333333,18.788914566383422,30.475363426201696,49.264277992585114,0.0
48366.66666666668,18.78449256038705,30.47201926752982,49.256511827916874,0.0
48400.0,18.824069287288975,30.489411448232172,49.313480735521146,0.0
48433.33333333333,18.81903684167687,30.463632760309032,49.28266960198591,0.0
48466.66666666668,18.81950031942223,30.461294533470507,49.28079485289273,0.0
48500.0,18.771693561174953,30.43850650588422,49.210200067059176,0.0
48533.33333333333,18.75843018879801,30.419509573370725,49.177939762168734,0.0
48566.66666666668,18.79257276076032,30.424864570817633,49.217437331577955,0.0
48600.0,18.79693070012597,30.40981898789138,49.20674968801735,0.0
48633.33333333333,18.757513059761184,30.364991860034717,49.1225049197959,0.0
48666.66666666668,18.750436742847857,30.33339116916951,49.08382791201736,0.0
48700.0,18.759782649881775,30.29759991816214,49.05738256804391,0.0
48733.33333333333,18.79694797506171,30.261327728406112,49.05827570346782,0.0
48766.66666666668,18.87476773521849,30.275636860219603,49.15040459543809,0.0
48800.0,18.909773721251714,30.252909387907522,49.16268310915923,0.0
48833.33333333333,18.981130746707553,30.24430724834431,49.22543799505186,0.0
48866.66666666668,18.946633497159542,30.185547124872215,49.132180622031754,0.0
48900.0,18.9043737274725,30.11794727385769,49.02232100133019,0.0
48933.33333333333,18.888955669850375,30.11142470741035,49.00038037726072,0.0
48966.66666666668,18.870873112803867,30.088060015564388,48.95893312836825,0.0
49000.0,18.81051125586496,30.02462280399605,48.835134059861005,0.0
49033.33333333333,18.799897819918918,30.005152180812207,48.80505000073112,0.0
49066.66666666668,18.845475634806483,30.076674658102437,48.92215029290892,0.0
49100.0,18.864018335601283,30.085364927065434,48.94938326266672,0.0
49133.33333333333,18.83796122623487,30.04354713331384,48.88150835954871,0.0
49166.66666666668,18.81870503745768,30.032448769827287,48.851153807284966,0.0
49200.0,18.758307019457884,30.00601609773309,48.764323117190976,0.0
49233.33333333333,18.7482339416273,30.016141622400422,48.76437556402772,0.0
49266.66666666668,18.700907232545298,30.021629022552375,48.72253625509767,0.0
49300.0,18.662097361768303,30.00478051033666,48.66687787210496,0.0
49333.33333333333,18.648478692906814,29.988497706925877,48.63697639983269,0.0
49366.66666666668,18.618257582110772,29.943674922774516,48.561932504885284,0.0
49400.0,18.614065641698264,29.949656739862146,48.56372238156041,0.0
49433.33333333333,18.62363317062628,29.943467028328076,48.56710019895436,0.0
49466.66666666668,18.64590555992529,29.94144573249626,48.587351292421545,0.0
49500.0,18.68244473868756,29.95694528917151,48.63939002785907,0.0
49533.33333333333,18.723491798070494,29.960939383336783,48.68443118140727,0.0
49566.66666666668,18.69813900612248,29.95464025083054,48.652779256953025,0.0
49600.0,18.73481119135249,30.018733443003224,48.75354463435572,0.0
49633.33333333333,18.77696006249913,30.098145536574318,48.87510559907344,0.0
49666.66666666668,18.805150926859852,30.135865113674427,48.94101604053428,0.0
49700.0,18.81335373075536,30.121788565770775,48.93514229652614,0.0
49733.33333333333,18.825664469454175,30.120526612557697,48.94619108201187,0.0
49766.66666666668,18.843574359913493,30.134888701223588,48.97846306113708,0.0
49800.0,18.82723131709695,30.1115530179618,48.93878433505875,0.0
49833.33333333333,18.83891741763972,30.158319968869908,48.99723738650963,0.0
49866.66666666668,18.792981532097873,30.100288765332085,48.89327029742996,0.0
49900.0,18.741103878912984,30.051889716622327,48.792993595535314,0.0
49933.33333333333,18.704085749450865,30.02158061457164,48.72566636402251,0.0
49966.66666666668,18.703253593381046,30.04726242921671,48.75051602259776,0.0
50000.0,18.699423659373565,30.04829337665208,48.74771703602565,0.0
50033.33333333333,18.712167413882757,30.059586783929724,48.77175419781248,0.0
50066.66666666668,18.73525166298521,30.096691710965228,48.83194337395044,0.0
50100.0,18.78136408721091,30.1459414790544,48.92730556626531,0.0
50133.33333333333,18.786352001590167,30.12537512534469,48.911727126934856,0.0
50166.66666666668,18.795939663060178,30.120472412438275,48.91641207549846,0.0
50200.0,18.75533897849587,30.076523673802825,48.831862652298696,0.0
50233.33333333333,18.703964688147128,30.027981256851067,48.73194594499819,0.0
50266.66666666668,18.655251234231546,29.960683136851717,48.61593437108326,0.0
50300.0,18.604397020583612,29.91948807881651,48.52388509940012,0.0
50333.33333333333,18.52751731935515,29.866346028946182,48.39386334830134,0.0
50366.66666666668,18.42814373687375,29.78159018248751,48.20973391936126,0.0
50400.0,18.391062504380752,29.7196597089679,48.11072221334866,0.0
50433.33333333333,18.36930935714485,29.650944292989443,48.02025365013429,0.0
50466.66666666668,18.368645164533152,29.62750422603935,47.9961493905725,0.0
50500.0,18.366884947810686,29.588855012377994,47.95573996018868,0.0
50533.33333333333,18.36099121843267,29.564271577979063,47.92526279641173,0.0
50566.66666666668,18.379940108133468,29.570869825725875,47.95080993385935,0.0
50600.0,18.341801736842932,29.474266982078568,47.8160687189215,0.0
50633.33333333333,18.369081278289134,29.485540595872273,47.85462187416141,0.0
50666.66666666668,18.34586536757322,29.40876136731002,47.754626734883246,0.0
50700.0,18.325807550015405,29.344057866027036,47.66986541604244,0.0
50733.33333333333,18.278794931973376,29.263829431904178,47.54262436387755,0.0
50766.66666666668,18.25550072690056,29.22222367098697,47.477724397887535,0.0
50800.0,18.221237858197394,29.18042041747258,47.40165827566998,0.0
50833.33333333333,18.18236435055523,29.14945922119069,47.331823571745915,0.0
50866.66666666668,18.170698385792257,29.13661573862377,47.30731412441603,0.0
50900.0,18.161706697255426,29.10826921195487,47.269975909210295,0.0
50933.33333333333,18.18386812741772,29.0871727973413,47.27104092475902,0.0
50966.66666666668,18.175406037413033,29.064219787184285,47.23962582459732,0.0
51000.0,18.15755713472216,29.04144289948254,47.199000034204694,0.0
51033.33333333333,18.22773857611388,29.05484749285221,47.28258606896609,0.0
51066.66666666668,18.33209486007008,29.07992508967048,47.41201994974056,0.0
51100.0,18.450761110226857,29.10884998420923,47.559611094436086,0.0
51133.33333333333,18.57577120156899,29.143839619505467,47.71961082107446,0.0
51166.66666666668,18.64957014531478,29.172779075627936,47.82234922094272,0.0
51200.0,18.71036828171209,29.229344516521905,47.93971279823399,0.0
51233.33333333333,18.776595984770637,29.26423804002965,48.04083402480029,0.0
51266.66666666668,18.859777646506608,29.336745666115483,48.196523312622084,0.0
51300.00000000001,18.883325583943627,29.345591995318042,48.22891757926167,0.0
51333.33333333333,18.903787699453137,29.368887684875233,48.272675384328366,0.0
51366.66666666668,18.91548495718898,29.34930488909746,48.26478984628644,0.0
51400.00000000001,18.919387657803156,29.331251598082204,48.25063925588536,0.0
51433.33333333333,18.939817387184796,29.326886381644357,48.26670376882915,0.0
51466.66666666668,18.964915850103246,29.349640841139944,48.31455669124319,0.0
51500.00000000001,18.988581211885244,29.361803195935554,48.3503844078208,0.0
51533.33333333333,19.022731863454243,29.442482096226712,48.46521395968095,0.0
51566.66666666668,19.04031622873217,29.458652552261423,48.49896878099359,0.0
51600.00000000001,19.037741159970984,29.42020941161529,48.457950571586274,0.0
51633.33333333333,19.038078919863676,29.392917730071495,48.43099664993517,0.0
51666.66666666668,19.030537428159057,29.37069411061718,48.40123153877624,0.0
51700.00000000001,18.988988132384414,29.312712889959908,48.301701022344325,0.0
51733.33333333333,19.007462909097992,29.32725851522128,48.33472142431927,0.0
51766.66666666668,19.03640350927585,29.332301652624032,48.36870516189988,0.0
51800.00000000001,19.059120144242485,29.34070123175374,48.39982137599622,0.0
51833.33333333333,19.050387115276305,29.33789841076249,48.3882855260388,0.0
51866.66666666668,19.054008314961678,29.341822740982725,48.395831055944406,0.0
51900.00000000001,19.10267096348582,29.421327800752593,48.52399876423842,0.0
51933.33333333333,19.150082487767776,29.47973361592155,48.62981610368933,0.0
51966.66666666668,19.153901887868514,29.502515937781332,48.65641782564985,0.0
52000.00000000001,19.13041103575363,29.471194793718336,48.601605829471964,0.0
52033.33333333333,19.139422838457264,29.44083538251053,48.5802582209678,0.0
52066.66666666668,19.19281740470363,29.480409606641473,48.6732270113451,0.0
52100.00000000001,19.23994962101857,29.507124751794773,48.747074372813344,0.0
52133.33333333333,19.22118308208625,29.472096345034444,48.69327942712069,0.0
52166.66666666668,19.233661781853442,29.49265543866147,48.726317220514915,0.0
52200.00000000001,19.24575462906428,29.503663086058694,48.74941771512298,0.0
52233.33333333333,19.230291291445354,29.477745939821055,48.70803723126641,0.0
52266.66666666668,19.208627709051772,29.447897822068953,48.65652553112073,0.0
52300.00000000001,19.186367175166772,29.41680535778117,48.603172532947944,0.0
52333.33333333333,19.200232619850883,29.43771045899735,48.63794307884823,0.0
52366.66666666668,19.18683719804299,29.426723699968534,48.61356089801152,0.0
52400.00000000001,19.179277967564364,29.410822581886393,48.59010054945075,0.0
52433.33333333333,19.176717303179426,29.420351772216023,48.59706907539545,0.0
52466.66666666667,19.131981348970122,29.37456898178901,48.50655033075913,0.0
52500.000000000015,19.09379535608414,29.332069518887426,48.425864874971566,0.0
52533.33333333333,19.092382964771467,29.32022416860893,48.412607133380405,0.0
52566.66666666667,19.072064371574154,29.29669346024038,48.368757831814534,0.0
52600.000000000015,19.033502066469598,29.23360160919489,48.26710367566449,0.0
52633.33333333333,19.040613993456372,29.245484921439708,48.28609891489608,0.0
52666.66666666667,19.033550438839388,29.260750044779687,48.29430048361908,0.0
52700.000000000015,19.001632156194574,29.23328560070404,48.23491775689862,0.0
52733.33333333333,18.91518676787679,29.145599262741946,48.060786030618736,0.0
52766.66666666667,18.87776538336857,29.081993315703937,47.95975869907251,0.0
52800.000000000015,18.849583454808492,29.043613302552934,47.89319675736142,0.0
52833.33333333333,18.855178541324456,29.057493562151215,47.91267210347567,0.0
52866.66666666667,18.794270934583515,29.033247326846585,47.8275182614301,0.0
52900.000000000015,18.75636951275348,28.98754942525023,47.74391893800371,0.0
52933.33333333333,18.727943616603778,28.93532859252625,47.66327220913003,0.0
52966.66666666667,18.71912261291611,28.917684740511778,47.63680735342789,0.0
53000.000000000015,18.699081868345754,28.883542717818994,47.58262458616475,0.0
53033.33333333333,18.722925223084122,28.903289473032313,47.626214696116435,0.0
53066.66666666667,18.739734338371193,28.914669232972045,47.65440357134324,0.0
53100.000000000015,18.771131674462797,28.96820654524122,47.73933821970402,0.0
53133.33333333333,18.782200578124282,28.98312983228621,47.76533041041049,0.0
53166.66666666667,18.762647977090197,28.92447202918395,47.68712000627415,0.0
53200.000000000015,18.723362262804493,28.824862530870842,47.54822479367533,0.0
53233.33333333333,18.682959558512895,28.75889848755575,47.44185804606864,0.0
53266.66666666667,18.64675639628635,28.706121969672232,47.35287836595858,0.0
53300.000000000015,18.605096691468738,28.628320116216887,47.23341680768562,0.0
53333.33333333333,18.59035574494804,28.601527423797485,47.19188316874553,0.0
53366.66666666667,18.55774135691984,28.549227036899204,47.106968393819045,0.0
53400.000000000015,18.546053064852057,28.53677912811549,47.08283219296755,0.0
53433.33333333333,18.54683483652138,28.549590324866532,47.09642516138791,0.0
53466.66666666667,18.538176761858193,28.544259096580088,47.08243585843828,0.0
53500.000000000015,18.59878180009482,28.631604296046483,47.2303860961413,0.0
53533.33333333333,18.692493795672487,28.775135578506333,47.46762937417882,0.0
53566.66666666667,18.776533418984496,28.887011556139264,47.66354497512376,0.0
53600.000000000015,18.785115806484946,28.881357605523565,47.666473412008514,0.0
53633.33333333333,18.817485100324387,28.940540898506086,47.75802599883047,0.0
53666.66666666667,18.86114481271091,28.963338398327448,47.82448321103836,0.0
53700.000000000015,18.86045980367954,28.965270128711467,47.825729932391006,0.0
53733.33333333333,18.853359718072884,28.96747806167118,47.82083777974406,0.0
53766.66666666667,18.830008901417724,28.948062271601565,47.778071173019285,0.0
53800.000000000015,18.789357287231844,28.895079751770496,47.68443703900234,0.0
53833.33333333333,18.71157905126632,28.783781434803927,47.49536048607025,0.0
53866.66666666667,18.67967716083098,28.807265110470166,47.486942271301146,0.0
53900.000000000015,18.642183249391124,28.80138186577258,47.44356511516371,0.0
53933.33333333333,18.62282758798088,28.80484073373612,47.427668321717,0.0
53966.66666666667,18.58691090790943,28.777759356577846,47.36467026448728,0.0
54000.000000000015,18.549663090807588,28.7187328811522,47.268395971959784,0.0
54033.33333333333,18.526447919114155,28.66706213870246,47.19351005781661,0.0
54066.66666666667,18.527399248017446,28.630358183215932,47.15775743123338,0.0
54100.000000000015,18.530771267972717,28.614912287633587,47.145683555606304,0.0
54133.33333333333,18.551168122858332,28.59601340204871,47.14718152490705,0.0
54166.66666666667,18.554820964485266,28.577400834120514,47.13222179860578,0.0
54200.000000000015,18.590434874359136,28.569370085984524,47.15980496034366,0.0
54233.33333333333,18.64645547533323,28.583906049741735,47.23036152507497,0.0
54266.66666666667,18.687466343754387,28.581121137758046,47.268587481512434,0.0
54300.000000000015,18.748880321290187,28.577404880150688,47.326285201440875,0.0
54333.33333333333,18.819448578038994,28.574375248066648,47.39382382610564,0.0
54366.66666666667,18.77207037509705,28.505804240506,47.27787461560305,0.0
54400.000000000015,18.746604267278002,28.460764731203135,47.20736899848114,0.0
54433.33333333333,18.726905415846,28.424807359572895,47.1517127754189,0.0
54466.66666666667,18.66427316221817,28.379402766233248,47.043675928451414,0.0
54500.000000000015,18.63714559862002,28.367033112690017,47.00417871131003,0.0
54533.33333333333,18.60825139529492,28.365561622702955,46.97381301799788,0.0
54566.66666666667,18.56979026152129,28.3181165670583,46.88790682857959,0.0
54600.000000000015,18.52561751284191,28.252207556189397,46.77782506903131,0.0
54633.33333333333,18.45528309581683,28.165836796421956,46.62111989223879,0.0
54666.66666666667,18.45839613037307,28.15965494671483,46.6180510770879,0.0
54700.000000000015,18.437702547336997,28.157010302963503,46.5947128503005,0.0
54733.33333333333,18.434266939923248,28.155395771658053,46.589662711581305,0.0
54766.66666666667,18.454859426751387,28.171604312453486,46.62646373920487,0.0
54800.000000000015,18.4686907742359,28.19162683374149,46.66031760797738,0.0
54833.33333333333,18.461925808394227,28.198652887615882,46.66057869601011,0.0
54866.66666666667,18.508308571527863,28.251006701370347,46.759315272898206,0.0
54900.000000000015,18.602679290705932,28.36809221420269,46.970771504908626,0.0
54933.33333333333,18.694977267453428,28.503481369652235,47.19845863710566,0.0
54966.66666666667,18.74449715771406,28.537561986498655,47.28205914421272,0.0
55000.000000000015,18.77115460520484,28.593258838945303,47.36441344415014,0.0
55033.33333333333,18.818784174709403,28.64076023658478,47.45954441129418,0.0
55066.66666666667,18.885774568574803,28.72782061477649,47.61359518335129,0.0
55100.000000000015,18.991506240789846,28.853136105427158,47.844642346217,0.0
55133.33333333333,19.06371198546957,28.89854115184363,47.962253137313205,0.0
55166.66666666667,19.111817096598088,28.953654693272203,48.06547178987029,0.0
55200.000000000015,19.10964977765936,28.942597172169965,48.052246949829325,0.0
55233.33333333333,19.150908497706588,28.983774867572464,48.13468336527905,0.0
55266.66666666667,19.218450959071927,29.081717353472914,48.30016831254484,0.0
55300.000000000015,19.247612020254127,29.118019970146225,48.365631990400345,0.0
55333.33333333333,19.251728208678724,29.105137064194412,48.35686527287314,0.0
55366.66666666667,19.279714392647566,29.111253582825903,48.39096797547347,0.0
55400.000000000015,19.3086422107888,29.10934940922138,48.417991620010184,0.0
55433.33333333333,19.337018467512003,29.128774630342825,48.46579309785483,0.0
55466.66666666667,19.35701717275034,29.126715266515497,48.483732439265836,0.0
55500.000000000015,19.39435871487,29.1429478037808,48.5373065186508,0.0
55533.33333333333,19.485860704601652,29.268262792871454,48.7541234974731,0.0
55566.66666666667,19.570740295095465,29.33082124475529,48.90156153985076,0.0
55600.000000000015,19.631597698679776,29.413185766010574,49.04478346469035,0.0
55633.33333333333,19.651950831576098,29.420758996638806,49.072709828214904,0.0
55666.66666666667,19.629930334235542,29.39258577551663,49.02251610975217,0.0
55700.000000000015,19.64378410302118,29.40919642167185,49.05298052469303,0.0
55733.33333333333,19.670802109575384,29.461198964550476,49.13200107412587,0.0
55766.66666666667,19.6545482216388,29.428377854662212,49.082926076301014,0.0
55800.000000000015,19.59594665323842,29.3845909400458,48.980537593284225,0.0
55833.33333333333,19.558256048147303,29.31476556843471,48.873021616582015,0.0
55866.66666666667,19.549803738608652,29.294678429855253,48.84448216846391,0.0
55900.000000000015,19.505566061081502,29.263103298854283,48.768669359935785,0.0
55933.33333333333,19.475569851446735,29.23320672153047,48.70877657297721,0.0
55966.66666666667,19.452901221003994,29.199025586264238,48.65192680726823,0.0
56000.000000000015,19.437589905158788,29.20777635055912,48.6453662557179,0.0
56033.33333333333,19.463496905006156,29.262521865945185,48.72601877095134,0.0
56066.66666666667,19.48327183679431,29.305527966448842,48.78879980324315,0.0
56100.000000000015,19.515265300846586,29.400424035919702,48.91568933676629,0.0
56133.33333333333,19.49338175955128,29.3340192452075,48.827401004758784,0.0
56166.66666666667,19.496327533820608,29.345753910083094,48.84208144390371,0.0
56200.000000000015,19.49012405987521,29.338740545865644,48.828864605740854,0.0
56233.33333333333,19.459851719089,29.308703428525007,48.76855514761401,0.0
56266.66666666667,19.414254908271147,29.26610740207482,48.68036231034597,0.0
56300.000000000015,19.376280355286372,29.245202942718795,48.62148329800517,0.0
56333.33333333333,19.324712773105627,29.211918417310557,48.53663119041618,0.0
56366.66666666667,19.269830618223473,29.0990353925104,48.368866010733875,0.0
56400.000000000015,19.222791259115144,28.995952772260715,48.21874403137586,0.0
56433.33333333333,19.147468918442236,28.893695879504005,48.041164797946244,0.0
56466.66666666667,19.08454921504492,28.81059045272596,47.89513966777088,0.0
56500.000000000015,18.998027713094636,28.759908327968382,47.75793604106302,0.0
56533.33333333333,18.978965769447218,28.74631471395465,47.72528048340187,0.0
56566.66666666667,18.977124093601127,28.74044432884381,47.71756842244494,0.0
56600.000000000015,18.880179793418808,28.639358762116323,47.519538555535135,0.0
56633.33333333333,18.76233218747772,28.524064929908192,47.28639711738592,0.0
56666.66666666667,18.710631876865254,28.51428883861847,47.22492071548372,0.0
56700.000000000015,18.708189299188664,28.519705018453728,47.227894317642395,0.0
56733.33333333333,18.689428715510044,28.52234724144328,47.211775956953325,0.0
56766.66666666667,18.702176159323063,28.57514448086336,47.277320640186424,0.0
56800.000000000015,18.72101446470451,28.62581218019635,47.34682664490086,0.0
56833.33333333333,18.689322684389094,28.625953645962042,47.31527633035114,0.0
56866.66666666667,18.644178113062832,28.603119092608807,47.24729720567164,0.0
56900.000000000015,18.56766310667713,28.52919084926821,47.09685395594534,0.0
56933.33333333333,18.545488839780088,28.5201752808183,47.06566412059839,0.0
56966.66666666667,18.52679315538816,28.491223973696034,47.018017129084186,0.0
57000.000000000015,18.49191079297245,28.42723461631767,46.91914540929012,0.0
57033.33333333333,18.49469855257035,28.44126033148044,46.93595888405079,0.0
57066.66666666667,18.498930947829383,28.480140061182436,46.97907100901182,0.0
57100.000000000015,18.502597262840204,28.485363028459776,46.98796029129998,0.0
57133.33333333333,18.495338773965532,28.47899590893373,46.97433468289926,0.0
57166.66666666667,18.479294703718914,28.493474433636344,46.972769137355264,0.0
57200.000000000015,18.408023056164303,28.452572950224614,46.86059600638892,0.0
57233.33333333333,18.40878042515697,28.460349786752587,46.86913021190956,0.0
57266.66666666667,18.39902956741378,28.454642136896847,46.85367170431063,0.0
57300.000000000015,18.388826159682917,28.46764138672249,46.85646754640541,0.0
57333.33333333333,18.380733221346766,28.462581732726168,46.84331495407294,0.0
57366.66666666667,18.404029953797256,28.50107470523881,46.90510465903607,0.0
57400.000000000015,18.442619254070713,28.551136358425644,46.99375561249636,0.0
57433.33333333333,18.491476967577768,28.621939334825235,47.113416302403,0.0
57466.66666666667,18.552324534068035,28.71983654519462,47.27216107926265,0.0
57500.000000000015,18.620826065817447,28.80317280758526,47.42399887340271,0.0
57533.33333333333,18.685394313146027,28.832236769620646,47.51763108276667,0.0
57566.66666666667,18.74690263181756,28.85679342118987,47.603696053007425,0.0
57600.000000000015,18.78158984351412,28.878694486115673,47.660284329629796,0.0
57633.33333333333,18.781774491591694,28.86658078187751,47.6483552734692,0.0
57666.66666666667,18.736192373179218,28.808150122018095,47.54434249519731,0.0
57700.000000000015,18.722144520305996,28.76807068219909,47.49021520250509,0.0
57733.33333333333,18.743369866877615,28.753334611635694,47.49670447851331,0.0
57766.66666666667,18.78599857617286,28.749939192620978,47.53593776879384,0.0
57800.000000000015,18.78466573975249,28.730234206406802,47.5148999461593,0.0
57833.33333333333,18.773852939538166,28.701527322685287,47.47538026222345,0.0
57866.66666666667,18.843503804368606,28.73227593421373,47.575779738582334,0.0
57900.000000000015,18.85497044417715,28.716715570243956,47.57168601442111,0.0
57933.33333333333,18.880660864755487,28.756511653494183,47.63717251824967,0.0
57966.66666666667,18.876209880331075,28.732760975201483,47.608970855532554,0.0
58000.000000000015,18.92140592454391,28.73254854589597,47.653954470439885,0.0
58033.33333333333,18.986818011075766,28.769873790463084,47.75669180153885,0.0
58066.66666666667,19.027092673983347,28.78835426014926,47.8154469341326,0.0
58100.000000000015,19.02268979882278,28.779698709645622,47.802388508468404,0.0
58133.33333333333,18.997705524246822,28.755514221959682,47.753219746206504,0.0
58166.66666666667,19.012075448812634,28.72836203322179,47.74043748203442,0.0
58200.000000000015,19.035216101255976,28.721315672583593,47.75653177383957,0.0
58233.33333333333,19.053960045674508,28.728791029993978,47.782751075668486,0.0
58266.66666666667,19.03723199307942,28.71184317823201,47.749075171311425,0.0
58300.000000000015,18.980994347420587,28.698754210194473,47.679748557615056,0.0
58333.333333333336,18.95940375860417,28.680550466054193,47.63995422465837,0.0
58366.66666666667,18.940970241126017,28.669660878971303,47.610631120097324,0.0
58400.000000000015,18.93623740495621,28.651744725115318,47.587982130071524,0.0
58433.333333333336,19.01197485194618,28.695051053252218,47.7070259051984,0.0
58466.66666666667,19.073677885300373,28.72666519560089,47.800343080901264,0.0
58500.000000000015,19.107448315336224,28.755666469592818,47.86311478492904,0.0
58533.333333333336,19.082005866723495,28.75555683650049,47.83756270322399,0.0
58566.66666666667,19.107495589375223,28.760219233664543,47.86771482303976,0.0
58600.000000000015,19.07983402563069,28.744783696063703,47.824617721694395,0.0
58633.333333333336,19.096944692794672,28.76620556256555,47.86315025536022,0.0
58666.66666666667,19.053974824905826,28.77977750039723,47.83375232530306,0.0
58700.000000000015,18.961347161314297,28.767905330990068,47.72925249230436,0.0
58733.333333333336,18.87136680484054,28.773856876635474,47.64522368147601,0.0
58766.66666666667,18.763216646304677,28.71393932675567,47.47715597306035,0.0
58800.000000000015,18.618831738308455,28.620125123387925,47.23895686169638,0.0
58833.333333333336,18.451738301672105,28.50815330339524,46.95989160506734,0.0
58866.66666666667,18.38161916046005,28.44798903932778,46.82960819978783,0.0
58900.000000000015,18.331334618465124,28.415488174532033,46.74682279299716,0.0
58933.333333333336,18.30721008864386,28.39541321128139,46.70262329992525,0.0
58966.66666666667,18.32648343067989,28.44243579044833,46.76891922112822,0.0
59000.000000000015,18.37412088048767,28.500482539682366,46.87460342017003,0.0
59033.333333333336,18.394815072917645,28.50994571759122,46.90476079050886,0.0
59066.66666666667,18.444117342868218,28.536694901131604,46.98081224399983,0.0
59100.000000000015,18.538669891893456,28.607251159501768,47.14592105139522,0.0
59133.333333333336,18.580333041134452,28.668275459771092,47.24860850090554,0.0
59166.66666666667,18.56043549649907,28.65303025652441,47.213465753023485,0.0
59200.000000000015,18.556019213856946,28.645636311474686,47.20165552533163,0.0
59233.333333333336,18.52493522405379,28.617416219751014,47.142351443804806,0.0
59266.66666666667,18.552383285681422,28.635077991456725,47.18746127713815,0.0
59300.000000000015,18.55233813551699,28.63565156938489,47.18798970490188,0.0
59333.333333333336,18.602802036953715,28.680802456450667,47.28360449340438,0.0
59366.66666666667,18.63357098680419,28.75040635229581,47.3839773391,0.0
59400.000000000015,18.62309660007978,28.764566812978003,47.38766341305779,0.0
59433.333333333336,18.537217722369828,28.64691473220485,47.18413245457468,0.0
59466.66666666667,18.436033899898522,28.517668451997896,46.95370235189642,0.0
59500.000000000015,18.3020594017589,28.386321146887035,46.68838054864594,0.0
59533.333333333336,18.169252260268063,28.267142788011313,46.43639504827938,0.0
59566.66666666667,18.10583365815121,28.16416583007928,46.26999948823048,0.0
59600.000000000015,18.057128629889984,28.091302438404657,46.14843106829464,0.0
59633.333333333336,18.029718548454923,28.06083195475464,46.090550503209556,0.0
59666.66666666667,18.030045876833395,28.059585181790396,46.089631058623795,0.0
59700.000000000015,18.01259839071093,28.029217076718503,46.04181546742944,0.0
59733.333333333336,18.010505194735995,28.018289264868656,46.02879445960465,0.0
59766.66666666667,18.038148830048538,28.081516123607003,46.11966495365554,0.0
59800.000000000015,18.037106216583464,28.095008766522295,46.13211498310575,0.0
59833.333333333336,18.039865359499004,28.102144989992432,46.142010349491436,0.0
59866.66666666667,18.047229725161905,28.11548358156545,46.162713306727355,0.0
59900.000000000015,18.004309948898356,28.04696991755158,46.05127986644993,0.0
59933.333333333336,17.918209349263485,27.925150462371324,45.84335981163481,0.0
59966.66666666667,17.817517478173286,27.791363421639804,45.60888089981309,0.0
60000.000000000015,17.73181624030194,27.679604792961747,45.411421033263686,0.0
60033.333333333336,17.641294823403054,27.580750682191567,45.22204550559462,0.0
60066.66666666667,17.598435496980176,27.532241141166853,45.13067663814703,0.0
60100.000000000015,17.51697822316455,27.440986390637924,44.95796461380247,0.0
60133.333333333336,17.448449121621177,27.372514578155645,44.82096369977682,0.0
60166.66666666667,17.399987525293263,27.322773148520778,44.722760673814044,0.0
60200.000000000015,17.37372357523617,27.28870281865171,44.66242639388788,0.0
60233.333333333336,17.372372160829634,27.284648575432108,44.65702073626174,0.0
60266.66666666667,17.350721062078293,27.283697585907273,44.63441864798556,0.0
60300.000000000015,17.318464933520435,27.263300944242392,44.58176587776283,0.0
60333.333333333336,17.33326153685089,27.309599155266124,44.64286069211701,0.0
60366.66666666667,17.35616010862526,27.35545513790219,44.71161524652745,0.0
60400.000000000015,17.350900849366,27.339677360124405,44.690578209490404,0.0
60433.333333333336,17.338923837871747,27.30851804352697,44.64744188139871,0.0
60466.66666666667,17.29593723683265,27.2306160205105,44.526553257343146,0.0
60500.000000000015,17.26419015691223,27.20285155340213,44.46704171031436,0.0
60533.333333333336,17.246444060955497,27.2070099845918,44.453454045547296,0.0
60566.66666666667,17.233780823155687,27.203031147478768,44.43681197063445,0.0
60600.000000000015,17.280450562880972,27.30297835050074,44.58342891338171,0.0
60633.333333333336,17.238630555042448,27.248083337530073,44.48671389257252,0.0
60666.66666666667,17.254956099608737,27.289081571711904,44.54403767132064,0.0
60700.000000000015,17.26636949305484,27.318317057328024,44.58468655038286,0.0
60733.333333333336,17.262421825276764,27.323215377356806,44.58563720263357,0.0
60766.66666666667,17.298437911733497,27.36013001550836,44.658567927241855,0.0
60800.000000000015,17.319271702149663,27.38973335527669,44.70900505742635,0.0
60833.333333333336,17.361796950088724,27.43443453531234,44.796231485401066,0.0
60866.66666666667,17.316980874994865,27.378320834615426,44.69530170961029,0.0
60900.000000000015,17.271679634238765,27.31030329350012,44.581982927738885,0.0
60933.333333333336,17.200927762382612,27.234430931083804,44.43535869346641,0.0
60966.66666666667,17.122699102686898,27.146661031178382,44.26936013386528,0.0
61000.000000000015,17.058597570854452,27.081436585016405,44.14003415587086,0.0
61033.333333333336,16.99490607906668,27.04598064836371,44.04088672743039,0.0
61066.66666666667,16.922161698482697,27.032186839745982,43.95434853822868,0.0
61100.000000000015,16.818514837643868,27.004327610263555,43.822842447907426,0.0
61133.333333333336,16.66904401549452,26.890780561195847,43.55982457669037,0.0
61166.66666666667,16.57578889553998,26.8005034290261,43.37629232456608,0.0
61200.000000000015,16.566546991320916,26.810376336819917,43.37692332814084,0.0
61233.333333333336,16.53695760121646,26.812136675471297,43.34909427668776,0.0
61266.66666666667,16.536778277366547,26.841960188007207,43.37873846537376,0.0
61300.000000000015,16.537778143547094,26.865903829301708,43.4036819728488,0.0
61333.333333333336,16.560804790185387,26.9056571427636,43.46646193294899,0.0
61366.66666666667,16.558423109206977,26.94325426542083,43.5016773746278,0.0
61400.000000000015,16.57258642542931,26.99120748893929,43.563793914368595,0.0
61433.333333333336,16.617979872164977,27.061898028392882,43.67987790055786,0.0
61466.66666666667,16.66064307456633,27.116917773979242,43.77756084854557,0.0
61500.000000000015,16.7233714594722,27.162627669834492,43.8859991293067,0.0
61533.333333333336,16.780571597468278,27.206703891563176,43.987275489031454,0.0
61566.66666666667,16.799124574132758,27.222754354357185,44.02187892848994,0.0
61600.000000000015,16.825820369938402,27.269356981085796,44.0951773510242,0.0
61633.333333333336,16.82218474535895,27.254161330689147,44.076346076048104,0.0
61666.66666666667,16.85296491280225,27.287495077972444,44.140459990774694,0.0
61700.000000000015,16.90006976413245,27.34372873510002,44.24379849923247,0.0
61733.333333333336,16.899758954599555,27.345767866667263,44.24552682126682,0.0
61766.66666666667,16.887511181136865,27.350979060931106,44.238490242067975,0.0
61800.000000000015,16.887159669504882,27.370806201569998,44.25796587107488,0.0
61833.333333333336,16.88992557643745,27.370959174524273,44.26088475096172,0.0
61866.66666666667,16.871561378906584,27.362281145819374,44.23384252472595,0.0
61900.000000000015,16.838411195756397,27.329313482171386,44.16772467792779,0.0
61933.333333333336,16.795069722414922,27.306016305089713,44.101086027504635,0.0
61966.66666666667,16.746970475061957,27.279963185095014,44.02693366015697,0.0
62000.000000000015,16.699090789118586,27.268696021692147,43.967786810810736,0.0
62033.333333333336,16.641176281899757,27.25550369731597,43.896679979215726,0.0
62066.66666666667,16.544354557864214,27.161454932477376,43.705809490341586,0.0
62100.000000000015,16.45780872260117,27.059012751262852,43.51682147386402,0.0
62133.333333333336,16.422521051743498,27.0179456794959,43.4404667312394,0.0
62166.66666666667,16.389443609821903,27.00175728987828,43.39120089970018,0.0
62200.000000000015,16.374730316959077,27.01828367606317,43.393013993022244,0.0
62233.333333333336,16.394544042916667,27.0603210588801,43.45486510179677,0.0
62266.66666666667,16.39275597219426,27.06084032924686,43.453596301441124,0.0
62300.000000000015,16.375037462783247,27.02178112637361,43.39681858915686,0.0
62333.333333333336,16.37333690909158,27.006510141084995,43.37984705017657,0.0
62366.66666666667,16.333298284916406,26.932065020782275,43.26536330569868,0.0
62400.000000000015,16.303246176842524,26.91802875679688,43.2212749336394,0.0
62433.333333333336,16.25538464524606,26.82896536007674,43.084350005322804,0.0
62466.66666666667,16.251626727122055,26.83378832167136,43.085415048793415,0.0
62500.000000000015,16.225127643592323,26.819353238773076,43.0444808823654,0.0
62533.333333333336,16.195046984110487,26.80362257553799,42.99866955964847,0.0
62566.66666666667,16.195272313253692,26.833319316399635,43.02859162965332,0.0
62600.000000000015,16.2090842723022,26.89750212102734,43.106586393329536,0.0
62633.333333333336,16.183838375412808,26.891100189832084,43.07493856524489,0.0
62666.66666666667,16.17308451032158,26.86807527352822,43.0411597838498,0.0
62700.000000000015,16.155073080560296,26.864536058856952,43.01960913941725,0.0
62733.333333333336,16.18067054802046,26.912545774950647,43.09321632297111,0.0
62766.66666666667,16.236053600648226,26.985346277278527,43.22139987792675,0.0
62800.000000000015,16.277341364836573,27.026317670871308,43.30365903570788,0.0
62833.333333333336,16.234000658733855,26.985651820823296,43.219652479557155,0.0
62866.66666666667,16.225834873901405,26.961154466325947,43.186989340227356,0.0
62900.000000000015,16.213714401780972,26.933379844258138,43.14709424603911,0.0
62933.333333333336,16.225947930547825,26.98096979091823,43.206917721466056,0.0
62966.66666666667,16.214703477116842,26.94545381538144,43.16015729249828,0.0
63000.000000000015,16.22274130842805,26.966245938853106,43.188987247281155,0.0
63033.333333333336,16.17801625443204,26.893866425304463,43.071882679736504,0.0
63066.66666666667,16.162391244006827,26.85390979498185,43.01630103898868,0.0
63100.000000000015,16.209369237284335,26.839277819987682,43.048647057272014,0.0
63133.333333333336,16.322203968022915,26.935662984874742,43.25786695289766,0.0
63166.66666666667,16.458687496293265,27.069835814324218,43.52852331061749,0.0
63200.000000000015,16.51091948611078,27.14821435358629,43.65913383969707,0.0
63233.333333333336,16.537116312066622,27.172236616952,43.70935292901862,0.0
63266.66666666667,16.56754087247179,27.211901066627874,43.77944193909966,0.0
63300.000000000015,16.60599430316522,27.286953807719723,43.892948110884944,0.0
63333.333333333336,16.605444332358424,27.307676303634615,43.91312063599304,0.0
63366.66666666667,16.59612844408259,27.29081236675309,43.88694081083568,0.0
63400.000000000015,16.575027632889082,27.260628375933177,43.835656008822255,0.0
63433.333333333336,16.568644715063545,27.26944323507807,43.83808795014162,0.0
63466.66666666667,16.538576488942677,27.226699928624715,43.76527641756739,0.0
63500.000000000015,16.463848643688507,27.11065407527709,43.574502718965604,0.0
63533.333333333336,16.397377969663502,27.013737997876362,43.411115967539864,0.0
63566.66666666667,16.32561183858272,26.92139753792021,43.24700937650293,0.0
63600.000000000015,16.29945962290169,26.893092115455975,43.192551738357665,0.0
63633.333333333336,16.27459678838842,26.849955000751002,43.12455178913942,0.0
63666.66666666667,16.214496782391894,26.824938953618236,43.039435736010134,0.0
63700.000000000015,16.207254971866007,26.8478402236869,43.05509519555291,0.0
63733.333333333336,16.172558055951868,26.784756058534615,42.957314114486486,0.0
63766.66666666667,16.16144694484076,26.75142272520128,42.91286967004204,0.0
63800.000000000015,16.15531839476602,26.733037074977066,42.88835546974309,0.0
63833.333333333336,16.154172405727657,26.729599107861972,42.88377151358963,0.0
63866.66666666667,16.146982863244,26.708030480411004,42.855013343655,0.0
63900.000000000015,16.10686118458848,26.628948978830746,42.73581016341923,0.0
63933.333333333336,16.032773362325077,26.50028446139951,42.53305782372458,0.0
63966.66666666667,16.016046752435248,26.499192220838637,42.51523897327388,0.0
64000.000000000015,16.0752690801173,26.581123682968638,42.65639276308594,0.0
64033.333333333336,16.08790927785978,26.617390548457898,42.70529982631768,0.0
64066.66666666667,16.084593631503097,26.645986015559558,42.730579647062655,0.0
64100.000000000015,16.029522884210003,26.575354023166724,42.60487690737673,0.0
64133.333333333336,15.965971971010761,26.54726120897256,42.513233179983324,0.0
64166.66666666667,15.951259213785146,26.552048038459773,42.50330725224492,0.0
64200.000000000015,15.874676352475847,26.519753578471278,42.394429930947126,0.0
64233.333333333336,15.75563717194523,26.434676671815332,42.19031384376056,0.0
64266.66666666667,15.693869072465352,26.40438075268683,42.09824982515218,0.0
64300.000000000015,15.61097474317247,26.373307109967335,41.984281853139805,0.0
64333.333333333336,15.508988861902578,26.282083868488137,41.79107273039072,0.0
64366.66666666667,15.47710367019273,26.2517896505287,41.728893320721426,0.0
64400.000000000015,15.47864679747843,26.256419032385807,41.73506582986424,0.0
64433.333333333336,15.523577685038536,26.312215840743008,41.83579352578155,0.0
64466.66666666667,15.511509986133953,26.27627694601844,41.78778693215239,0.0
64500.000000000015,15.498183894084457,26.256961145204354,41.75514503928881,0.0
64533.333333333336,15.52624857646358,26.269733171708825,41.79598174817241,0.0
64566.66666666667,15.553095139861881,26.311463889578402,41.86455902944029,0.0
64600.000000000015,15.611152815528811,26.38167170496622,41.992824520495034,0.0
64633.333333333336,15.666931117465275,26.475982466018717,42.14291358348399,0.0
64666.66666666667,15.639115015365842,26.459710382858663,42.098825398224506,0.0
64700.000000000015,15.6236531913427,26.458008270994178,42.081661462336875,0.0
64733.333333333336,15.615878941132388,26.4432266461935,42.05910558732589,0.0
64766.66666666667,15.603979990391675,26.424921598960815,42.02890158935249,0.0
64800.000000000015,15.588121329942354,26.41372807219152,42.00184940213387,0.0
64833.333333333336,15.532154695634654,26.37481097585721,41.90696567149186,0.0
64866.66666666667,15.483860105901709,26.335618050534944,41.81947815643665,0.0
64900.000000000015,15.424066933019928,26.300374002552516,41.724440935572446,0.0
64933.333333333336,15.418019564613273,26.27085080577134,41.68887037038461,0.0
64966.66666666667,15.421893073139358,26.27058901426325,41.69248208740261,0.0
65000.000000000015,15.460342833631044,26.277323245982576,41.737666079613625,0.0
65033.333333333336,15.398418517073113,26.22612077305293,41.62453929012604,0.0
65066.66666666667,15.373266207387577,26.217721041427456,41.59098724881503,0.0
65100.000000000015,15.275923122675044,26.115049778554557,41.3909729012296,0.0
65133.333333333336,15.20167324301876,26.05099934316074,41.2526725861795,0.0
65166.66666666667,15.193947677142013,26.031495886051836,41.225443563193856,0.0
65200.000000000015,15.19539955223469,26.022051323907935,41.21745087614263,0.0
65233.333333333336,15.15030208646274,25.973576675564264,41.123878762027,0.0
65266.66666666667,15.113631781611733,25.942291567972443,41.05592334958418,0.0
65300.000000000015,15.118028835551867,25.968212048070782,41.08624088362265,0.0
65333.333333333336,15.110991118473601,26.001753374295067,41.11274449276867,0.0
65366.66666666667,15.029929250124724,25.890738623381626,40.92066787350635,0.0
65400.000000000015,14.93937804586415,25.826888563620543,40.76626660948469,0.0
65433.333333333336,14.908026473406233,25.825196317705686,40.73322279111192,0.0
65466.66666666667,14.847087233302464,25.76487989344509,40.61196712674756,0.0
65500.000000000015,14.81903726946611,25.73685890635448,40.55589617582059,0.0
65533.333333333336,14.776797059319566,25.70728639480177,40.48408345412133,0.0
65566.66666666666,14.68738898038179,25.610324214019155,40.29771319440094,0.0
65600.0,14.630168195212837,25.54504819403957,40.17521638925241,0.0
65633.33333333336,14.609786365147631,25.527533735078446,40.13732010022608,0.0
65666.66666666666,14.639770369666346,25.56406463197025,40.2038350016366,0.0
65700.0,14.577189259356308,25.472807950113957,40.04999720947027,0.0
65733.33333333336,14.49756883147501,25.34125351999504,39.83882235147005,0.0
65766.66666666666,14.459339372371002,25.29777962411415,39.757118996485154,0.0
65800.0,14.481388572140247,25.334110638546676,39.81549921068692,0.0
65833.33333333336,14.539682524095795,25.417332523384616,39.95701504748042,0.0
65866.66666666666,14.569073237346172,25.47510422879926,40.044177466145435,0.0
65900.0,14.581688000750406,25.48514108801749,40.066829088767896,0.0
65933.33333333336,14.593331604060678,25.482804671781267,40.07613627584195,0.0
65966.66666666666,14.599328950261864,25.492342102994463,40.09167105325633,0.0
66000.0,14.61194595343352,25.508438291183477,40.120384244617,0.0
66033.33333333336,14.58344523796313,25.450315448945897,40.03376068690903,0.0
66066.66666666666,14.621362296155462,25.48405195587921,40.10541425203468,0.0
66100.0,14.639208917391034,25.491272750540915,40.13048166793195,0.0
66133.33333333336,14.742962830719872,25.61028057813533,40.3532434088552,0.0
66166.66666666666,14.790729211417105,25.641462340898535,40.43219155231564,0.0
66200.0,14.775137813567632,25.637587532981787,40.412725346549415,0.0
66233.33333333336,14.774805828921941,25.64776087142065,40.422566700342585,0.0
66266.66666666666,14.79805100136811,25.674544937588696,40.4725959389568,0.0
66300.0,14.787086120412459,25.664306023064327,40.45139214347678,0.0
66333.33333333336,14.78887577795536,25.67105442953804,40.4599302074934,0.0
66366.66666666666,14.863012536592562,25.791686539010634,40.6546990756032,0.0
66400.0,14.903731681393339,25.89167936109368,40.79541104248702,0.0
66433.33333333336,14.968514042328533,25.99511611686356,40.963630159192086,0.0
66466.66666666666,15.003171443017473,26.05017460259271,41.05334604561018,0.0
66500.0,15.0755740815177,26.095251378023647,41.17082545954135,0.0
66533.33333333336,15.05469394263453,26.05373531523108,41.10842925786561,0.0
66566.66666666666,15.023637112787611,26.018518800267028,41.042155913054636,0.0
66600.0,15.08089202807189,26.09381089464612,41.17470292271801,0.0
66633.33333333336,15.135868960680865,26.184210087098513,41.32007904777938,0.0
66666.66666666666,15.115331567050246,26.16197187915142,41.277303446201664,0.0
66700.0,15.020940506278095,26.04223445990253,41.063174966180625,0.0
66733.33333333336,15.031062230566484,26.038514235764314,41.0695764663308,0.0
66766.66666666666,15.009042999797243,26.019196437340792,41.02823943713803,0.0
66800.0,14.96726415364338,25.95506068431408,40.92232483795746,0.0
66833.33333333336,14.972461803216044,25.959543146699986,40.932004949916035,0.0
66866.66666666666,14.989010948515189,25.967750035529193,40.95676098404438,0.0
66900.0,15.030378050911706,26.027025548888194,41.057403599799905,0.0
66933.33333333336,15.071913393443731,26.06170856889467,41.1336219623384,0.0
66966.66666666666,15.065798126795201,26.05001031067224,41.115808437467436,0.0
67000.0,15.067029048139272,26.051719092232872,41.11874814037214,0.0
67033.33333333336,15.074759011521738,26.039699207831173,41.11445821935291,0.0
67066.66666666666,15.067246590802228,26.019779295361484,41.08702588616371,0.0
67100.0,15.041994065549726,25.98675837865438,41.02875244420411,0.0
67133.33333333336,15.022475012856958,25.956534046712715,40.97900905956967,0.0
67166.66666666666,15.025345333328746,25.941884116840715,40.96722945016946,0.0
67200.0,15.053403625611178,25.960014878724657,41.01341850433584,0.0
67233.33333333336,15.07331494236461,25.9669483861073,41.040263328471916,0.0
67266.66666666666,15.063003587053245,25.96451198721973,41.027515574272975,0.0
67300.0,15.070912258151562,25.97535433130919,41.04626658946076,0.0
67333.33333333336,15.077812704782081,25.99794395416743,41.075756658949516,0.0
67366.66666666666,15.102742728051965,26.047907355142414,41.15065008319438,0.0
67400.0,15.116385759365675,26.08285810890348,41.19924386826915,0.0
67433.33333333336,15.09699939755219,26.09668752896173,41.19368692651392,0.0
67466.66666666666,15.090051177434397,26.094673836066224,41.184725013500625,0.0
67500.0,15.085466592935257,26.097638440481745,41.183105033417,0.0
67533.33333333336,15.026008949857058,26.028192409400525,41.05420135925758,0.0
67566.66666666666,14.959163499181724,25.96798100613535,40.927144505317074,0.0
67600.0,14.917498820507696,25.92220085597152,40.83969967647922,0.0
67633.33333333336,14.923987043958792,25.938542105589978,40.86252914954877,0.0
67666.66666666666,14.983298948906507,25.974112465236022,40.95741141414253,0.0
67700.0,15.034954351360962,26.031400713641695,41.06635506500266,0.0
67733.33333333336,15.04623904688574,26.0538409714911,41.100080018376836,0.0
67766.66666666666,15.055485825619233,26.072581040874145,41.12806686649337,0.0
67800.0,15.062799124204265,26.078928857603934,41.141727981808195,0.0
67833.33333333336,15.084698192675914,26.11208650964979,41.19678470232571,0.0
67866.66666666666,15.054768503074955,26.123798938271914,41.17856744134687,0.0
67900.0,15.09192437852559,26.17811347116394,41.27003784968953,0.0
67933.33333333336,15.17319163589461,26.247367224794534,41.42055886068914,0.0
67966.66666666666,15.185456332731523,26.275699952504688,41.461156285236214,0.0
68000.0,15.132041323416223,26.27330407918053,41.40534540259676,0.0
68033.33333333336,15.057941260297127,26.233184466989012,41.291125727286136,0.0
68066.66666666666,15.020763185132788,26.234447528410204,41.255210713542986,0.0
68100.0,14.982921568765223,26.208817720913206,41.19173928967843,0.0
68133.33333333336,14.936668632370104,26.154546792784384,41.09121542515449,0.0
68166.66666666666,14.87263111047171,26.10789913973523,40.98053025020694,0.0
68200.0,14.804783568493892,26.08121283948368,40.88599640797758,0.0
68233.33333333336,14.741058903075743,26.069172413263175,40.81023131633892,0.0
68266.66666666666,14.70559962986609,26.040375887997776,40.74597551786386,0.0
68300.0,14.679674598589518,26.035927518883778,40.715602117473296,0.0
68333.33333333336,14.657302285662757,26.031413158736612,40.68871544439937,0.0
68366.66666666666,14.608671104563415,25.982900057091207,40.59157116165462,0.0
68400.0,14.500735784516689,25.8680629162167,40.368798700733386,0.0
68433.33333333336,14.356921593722314,25.727295866528483,40.08421746025079,0.0
68466.66666666666,14.205876798468895,25.58090442066861,39.7867812191375,0.0
68500.0,14.086184075921787,25.433859069994018,39.52004314591581,0.0
68533.33333333336,14.030635358184895,25.374323220102134,39.40495857828703,0.0
68566.66666666666,13.933003733461941,25.34618318654059,39.27918692000253,0.0
68600.0,13.863849835024181,25.270186951846828,39.13403678687101,0.0
68633.33333333336,13.79054445742447,25.198351533374197,38.98889599079867,0.0
68666.66666666666,13.772484676202385,25.172443463148607,38.94492813935099,0.0
68700.0,13.820495565810283,25.20094198226029,39.02143754807057,0.0
68733.33333333336,13.795683630923723,25.147701865388427,38.943385496312146,0.0
68766.66666666666,13.767809943803785,25.106051607802822,38.8738615516066,0.0
68800.0,13.760625864201801,25.08449936899686,38.845125233198665,0.0
68833.33333333336,13.757226195876756,25.074300364021738,38.8315265598985,0.0
68866.66666666666,13.749680590569957,25.051663548101338,38.8013441386713,0.0
68900.0,13.737989048281399,25.016588921235666,38.754577969517065,0.0
68933.33333333336,13.725484902344427,25.013468496793646,38.73895339913807,0.0
68966.66666666666,13.716601760049238,25.01643713771055,38.73303889775978,0.0
69000.0,13.648710815076928,24.92400422060269,38.572715035679614,0.0
69033.33333333336,13.606839986813712,24.89513409669852,38.50197408351224,0.0
69066.66666666666,13.554246591495591,24.896484807261228,38.45073139875682,0.0
69100.0,13.47211597511989,24.86319300002885,38.33530897514874,0.0
69133.33333333336,13.489449017966685,24.87584732499018,38.36529634295686,0.0
69166.66666666666,13.569294769600674,24.927448836118664,38.49674360571934,0.0
69200.0,13.62048524579118,24.960499866052423,38.5809851118436,0.0
69233.33333333336,13.636270549811776,24.98929023678906,38.625560786600836,0.0
69266.66666666666,13.66294775499206,24.991541608097886,38.65448936308995,0.0
69300.0,13.711489760155251,25.003426912359423,38.714916672514676,0.0
69333.33333333336,13.689969498009996,25.024667801392937,38.71463729940293,0.0
69366.66666666666,13.733633519174015,25.06642945820534,38.800062977379355,0.0
69400.0,13.762045216660864,25.080684697419205,38.84272991408007,0.0
69433.33333333336,13.807774182621046,25.183429477654123,38.99120366027517,0.0
69466.66666666666,13.859925756159905,25.292665854987227,39.15259161114714,0.0
69500.0,13.934690413467917,25.413138575094823,39.34782898856274,0.0
69533.33333333336,14.017532320009238,25.545269404184552,39.56280172419378,0.0
69566.66666666666,14.046851316425006,25.63322639343186,39.68007770985687,0.0
69600.0,14.084051605303191,25.69789173032219,39.78194333562538,0.0
69633.33333333336,14.07227746525076,25.663307291183763,39.73558475643452,0.0
69666.66666666666,14.047662217201978,25.617747695047427,39.6654099122494,0.0
69700.0,14.025525916928402,25.568049400521385,39.59357531744979,0.0
69733.33333333336,13.99372690226867,25.51681987242409,39.510546774692756,0.0
69766.66666666666,13.933403107946466,25.409160402579005,39.34256351052547,0.0
69800.0,13.877529585353063,25.296410129693747,39.173939715046814,0.0
69833.33333333336,13.822770061707757,25.185835320215507,39.00860538192326,0.0
69866.66666666666,13.78836043840925,25.115236921671496,38.903597360080745,0.0
69900.0,13.78866908038456,25.116162847597433,38.904831927981995,0.0
69933.33333333336,13.803701760123102,25.161260886813064,38.964962646936165,0.0
69966.66666666666,13.832220278641627,25.246816442368637,39.07903672101026,0.0
70000.0,13.857116122080775,25.28518278816927,39.14229891025005,0.0
70033.33333333336,13.873927498222862,25.324195799693346,39.19812329791621,0.0
70066.66666666666,13.840930020343492,25.247690054044213,39.088620074387705,0.0
70100.0,13.85129021725436,25.26032958693542,39.11161980418978,0.0
70133.33333333336,13.881290787036074,25.304637783531447,39.18592857056752,0.0
70166.66666666666,13.906252583478175,25.34266128403572,39.2489138675139,0.0
70200.0,13.886742522235828,25.28413110030869,39.17087362254452,0.0
70233.33333333336,13.86908669026555,25.231163604397857,39.10025029466341,0.0
70266.66666666666,13.872217021173189,25.21410828353079,39.086325304703976,0.0
70300.0,13.895094313845357,25.232865078494367,39.127959392339726,0.0
70333.33333333336,13.906747072883471,25.23134285021056,39.138089923094036,0.0
70366.66666666666,13.940516446548138,25.25955779270798,39.200074239256125,0.0
70400.0,14.032036575372617,25.373675632376514,39.40571220774913,0.0
70433.33333333336,14.116856681192708,25.505116882116436,39.62197356330914,0.0
70466.66666666666,14.17241292687939,25.61709212779239,39.78950505467178,0.0
70500.0,14.20913347403987,25.68057597392539,39.88970944796526,0.0
70533.33333333336,14.213679113706053,25.668384783191105,39.88206389689716,0.0
70566.66666666666,14.19953808740893,25.6207836926859,39.82032178009483,0.0
70600.0,14.208097359978867,25.591664950040098,39.79976231001896,0.0
70633.33333333336,14.257264236997589,25.630036009116946,39.887300246114535,0.0
70666.66666666666,14.2739726843745,25.63254639836791,39.906519082742406,0.0
70700.0,14.320341335381798,25.67360688984609,39.99394822522789,0.0
70733.33333333336,14.356898881644845,25.7268038165526,40.08370269819744,0.0
70766.66666666666,14.341429941358145,25.73845054460453,40.07988048596267,0.0
70800.0,14.317902179468122,25.71393371965014,40.03183589911826,0.0
70833.33333333336,14.259060641144734,25.636359728776526,39.89542036992126,0.0
70866.66666666666,14.240604773610466,25.60287843863031,39.84348321224078,0.0
70900.0,14.260093104562358,25.630003811875145,39.8900969164375,0.0
70933.33333333336,14.292149279136494,25.692879967340502,39.985029246477,0.0
70966.66666666666,14.315965016682464,25.72921465765137,40.04517967433383,0.0
71000.0,14.381325452663022,25.79526449557743,40.17658994824045,0.0
71033.33333333336,14.396828528107864,25.80108692449854,40.1979154526064,0.0
71066.66666666666,14.42137253523192,25.81132461495606,40.23269715018798,0.0
71100.0,14.472183784461755,25.839349369922292,40.31153315438405,0.0
71133.33333333336,14.58100995743462,25.949065505023842,40.53007546245846,0.0
71166.66666666666,14.56932578276618,25.93493721631378,40.50426299907996,0.0
71200.0,14.48879892326205,25.81680698605235,40.3056059093144,0.0
71233.33333333336,14.442546929641626,25.754081910661565,40.19662884030319,0.0
71266.66666666666,14.342546929641625,25.601329387496374,39.943876317138,0.0
71300.0,14.275880262974958,25.467996054163045,39.743876317138,0.0
71333.33333333336,14.241508783200274,25.44109640137887,39.682605184579145,0.0
71366.66666666666,14.184012000703492,25.32612917528328,39.51014117598677,0.0
71400.0,14.129250095941586,25.228510127664233,39.35776022360582,0.0
71433.33333333336,14.051259132656499,25.11354460157319,39.16480373422969,0.0
71466.66666666666,14.01801190185114,25.067056029194077,39.08506793104522,0.0
71500.0,13.932656081201204,24.996922605548743,38.92957868674994,0.0
71533.33333333336,13.898946074276914,24.986020310642573,38.88496638491949,0.0
71566.66666666666,13.857819140869493,24.957554240603457,38.81537338147295,0.0
71600.0,13.828377996537409,24.916411788652233,38.74478978518964,0.0
71633.33333333336,13.813962188725897,24.894564167261006,38.708526355986905,0.0
71666.66666666666,13.77116182396308,24.836584026593194,38.60774585055628,0.0
71700.0,13.740893259554221,24.78891091861067,38.529804178164895,0.0
71733.33333333336,13.7329063539914,24.78305832352954,38.51596467752094,0.0
71766.66666666666,13.735113672255686,24.788848139916688,38.52396181217237,0.0
71800.0,13.696105735747748,24.717343561057998,38.413449296805744,0.0
71833.33333333336,13.666426248568268,24.645838389547713,38.31226463811598,0.0
71866.66666666666,13.662391857033876,24.633427008003416,38.29581886503729,0.0
71900.0,13.636953260542647,24.55711121852973,38.194064479072374,0.0
71933.33333333336,13.603619927209316,24.45711121852973,38.06073114573905,0.0
71966.66666666666,13.585301608891001,24.40215626357479,37.98745787246579,0.0
72000.0,13.545023831113223,24.30230104430802,37.847324875421236,0.0
72033.33333333336,13.504651160305789,24.210842467355803,37.71549362766159,0.0
72066.66666666666,13.47826514696325,24.158024106301998,37.63628925326525,0.0
72100.0,13.479246947729534,24.16523973737761,37.64448668510715,0.0
72133.33333333336,13.475175679491603,24.198987078089193,37.674162757580795,0.0
72166.66666666666,13.449228623901687,24.149907837478686,37.599136461380375,0.0
72200.0,13.399850236182962,24.054920777033622,37.45477101321658,0.0
72233.33333333336,13.388940808304989,24.030587667355363,37.41952847566035,0.0
72266.66666666666,13.40470231409132,24.041131849155132,37.44583416324645,0.0
72300.0,13.440548215807668,24.08109902537989,37.52164724118756,0.0
72333.33333333336,13.470021838572224,24.111404688877403,37.58142652744962,0.0
72366.66666666666,13.514102386872185,24.18837238033015,37.70247476720233,0.0
72400.0,13.571894899095078,24.237985349689296,37.80988024878438,0.0
72433.33333333336,13.582440319269045,24.263647238263083,37.84608755753213,0.0
72466.66666666666,13.569275960324529,24.245506065734478,37.81478202605901,0.0
72500.0,13.567216265633256,24.22137252477684,37.788588790410095,0.0
72533.33333333336,13.579068117485116,24.234441570115653,37.813509687600764,0.0
72566.66666666666,13.589446787514369,24.23603427532977,37.82548106284414,0.0
72600.0,13.557039767234121,24.181933816657562,37.73897358389169,0.0
72633.33333333336,13.513864994887351,24.10906464886727,37.622929643754624,0.0
72666.66666666666,13.43782167192414,24.00754347594054,37.445365147864685,0.0
72700.0,13.382935090689788,23.90428554513722,37.287220635827005,0.0
72733.33333333336,13.31926081306688,23.790480614715563,37.10974142778244,0.0
72766.66666666666,13.235052790355114,23.661451491110395,36.89650428146551,0.0
72800.0,13.183148389048585,23.606830055057056,36.78997844410564,0.0
72833.33333333336,13.178415427776821,23.62025400479702,36.79866943257384,0.0
72866.66666666666,13.193699378394108,23.666105856648873,36.859805235042984,0.0
72900.0,13.213978580673311,23.733656251047655,36.94763483172097,0.0
72933.33333333336,13.231448050142735,23.749092347764986,36.980540397907724,0.0
72966.66666666666,13.263374856514897,23.81672402032011,37.08009887683501,0.0
73000.0,13.257839650485929,23.797120514109903,37.054960164595826,0.0
73033.33333333336,13.25627943055165,23.818669828907588,37.07494925945924,0.0
73066.66666666666,13.230643125112588,23.803058058349148,37.03370118346173,0.0
73100.0,13.173444040954205,23.79971810445544,36.973162145409646,0.0
73133.33333333336,13.069327705835986,23.719793865609347,36.789121571445335,0.0
73166.66666666666,12.943235456997146,23.607837778899405,36.55107323589655,0.0
73200.0,12.906905766030196,23.561264587654655,36.468170353684854,0.0
73233.33333333336,12.880454008897967,23.52380000179313,36.4042540106911,0.0
73266.66666666666,12.849666670005504,23.47228005390085,36.32194672390635,0.0
73300.0,12.827409280180538,23.441489940009834,36.26889922019037,0.0
73333.33333333336,12.821523252911543,23.42383185820286,36.2453551111144,0.0
73366.66666666666,12.869879035030818,23.50642392184937,36.37630295688019,0.0
73400.0,12.84416715918736,23.459093752326556,36.30326091151392,0.0
73433.33333333336,12.832405798390912,23.447528682875095,36.27993448126601,0.0
73466.66666666666,12.86910613509126,23.499972585948058,36.369078721039315,0.0
73500.0,12.928153754138878,23.61712843785125,36.545282191990125,0.0
73533.33333333336,12.948399205072986,23.674721274461678,36.62312047953466,0.0
73566.66666666666,12.958135976117074,23.71817797512332,36.676313951240395,0.0
73600.0,12.931234514503892,23.676431707962905,36.6076662224668,0.0
73633.33333333336,12.890052362678498,23.59296137299123,36.48301373566973,0.0
73666.66666666666,12.859779574920676,23.502143009717773,36.36192258463845,0.0
73700.0,12.826446241587345,23.402143009717776,36.228589251305124,0.0
73733.33333333336,12.815008333090622,23.367829284227607,36.18283761731823,0.0
73766.66666666666,12.815491424878065,23.369278559589933,36.184769984468005,0.0
73800.0,12.840129106037484,23.4431916030682,36.28332070910568,0.0
73833.33333333336,12.873488041009324,23.543183098322018,36.41667113933134,0.0
73866.66666666666,12.883263348981968,23.56418909944377,36.447452448425736,0.0
73900.0,12.914671904584074,23.64245191649721,36.557123821081284,0.0
73933.33333333336,12.955057736336126,23.74059465511985,36.69565239145597,0.0
73966.66666666666,12.94336083235458,23.72018342708182,36.6635442594364,0.0
74000.0,12.856677873736139,23.620443228466996,36.477121102203135,0.0
74033.33333333336,12.821737661091964,23.559523092978136,36.3812607540701,0.0
74066.66666666666,12.777926343884452,23.493100930801074,36.27102727468552,0.0
74100.0,12.77689966043235,23.51849716185236,36.29539682228471,0.0
74133.33333333336,12.771725995984484,23.502976168508745,36.274702164493235,0.0
74166.66666666666,12.756348815353686,23.49672958239919,36.25307839775287,0.0
74200.0,12.74177923359959,23.478867130950608,36.2206463645502,0.0
74233.33333333336,12.743270306142641,23.50931512475299,36.252585430895635,0.0
74266.66666666666,12.711539163512453,23.50622872226526,36.21776788577771,0.0
74300.0,12.679628305285803,23.444614800486946,36.12424310577275,0.0
74333.33333333336,12.686601485362411,23.46553434071677,36.15213582607918,0.0
74366.66666666666,12.726346888474163,23.543025827167245,36.26937271564141,0.0
74400.0,12.747588545973244,23.57731635598781,36.324904901961055,0.0
74433.33333333336,12.73454017007342,23.558703926477904,36.29324409655133,0.0
74466.66666666666,12.726667465120672,23.549358572261266,36.27602603738194,0.0
74500.0,12.677731294907908,23.443760998695957,36.121492293603865,0.0
74533.33333333336,12.584464505660018,23.3005761294383,35.88504063509832,0.0
74566.66666666666,12.50822659287037,23.16983142347816,35.67805801634854,0.0
74600.0,12.425725936545104,23.043752768560783,35.46947870510589,0.0
74633.33333333336,12.353093068882805,22.92616791993038,35.279260988813185,0.0
74666.66666666666,12.304537453270898,22.847861208365856,35.15239866163675,0.0
74700.0,12.270625127445225,22.7804369791789,35.05106210662412,0.0
74733.33333333336,12.226962966609433,22.73091694816106,34.95787991477049,0.0
74766.66666666666,12.205544982155963,22.71507367707231,34.920618659228275,0.0
74800.0,12.230025074634305,22.727100368486255,34.95712544312056,0.0
74833.33333333336,12.218598506109947,22.692820662913178,34.91141916902312,0.0
74866.66666666666,12.23550225644691,22.695398894587925,34.93090115103484,0.0
74900.0,12.25501525080957,22.72084565399755,34.97586090480712,0.0
74933.33333333336,12.234164660403229,22.720129718952723,34.95429437935596,0.0
74966.66666666666,12.186090796838016,22.66956125813828,34.8556520549763,0.0
75000.0,12.111838567210533,22.630526499756055,34.742365066966585,0.0
75033.33333333336,12.141466343807448,22.663626453930792,34.80509279773824,0.0
75066.66666666666,12.136187460660473,22.647366820869692,34.783554281530165,0.0
75100.0,12.201960057368488,22.742364313864883,34.94432437123337,0.0
75133.33333333336,12.247564804482982,22.81239012474083,35.059954929223814,0.0
75166.66666666666,12.215697655102229,22.79528964853603,35.01098730363826,0.0
75200.0,12.173614925610396,22.745008858535222,34.918623784145616,0.0
75233.33333333336,12.143720642001536,22.686241529532904,34.82996217153444,0.0
75266.66666666666,12.116392597974714,22.63021648868683,34.74660908666154,0.0
75300.0,12.068601957070996,22.54277951899503,34.61138147606603,0.0
75333.33333333336,12.058944842474206,22.491168665102368,34.550113507576576,0.0
75366.66666666666,12.108044566866623,22.579216977449214,34.68726154431583,0.0
75400.0,12.137849666928242,22.594926389633436,34.732776056561676,0.0
75433.33333333336,12.163857695728467,22.587721249742582,34.75157894547105,0.0
75466.66666666666,12.210811674162361,22.629163952582683,34.839975626745044,0.0
75500.0,12.25893892647231,22.67187679686811,34.930815723340416,0.0
75533.33333333336,12.257112791536114,22.67497625995191,34.93208905148803,0.0
75566.66666666666,12.273660662851862,22.731518832811606,35.00517949566347,0.0
75600.0,12.27904654134119,22.747676468279586,35.026723009620774,0.0
75633.33333333336,12.23486482267669,22.66779639295039,34.90266121562708,0.0
75666.66666666666,12.166089051831968,22.555773821879953,34.72186287371192,0.0
75700.0,12.191694732700805,22.632590864486467,34.82428559718728,0.0
75733.33333333336,12.193137227827512,22.63691834986659,34.830055577694104,0.0
75766.66666666666,12.193540086826854,22.638126926864615,34.83166701369147,0.0
75800.0,12.153999365103846,22.560405621293167,34.714404986397014,0.0
75833.33333333336,12.081033548300995,22.47059471210647,34.55162826040747,0.0
75866.66666666666,12.031213985148097,22.388466272104946,34.41968025725304,0.0
75900.0,12.0111138416269,22.355973272535827,34.36708711416273,0.0
75933.33333333336,11.99864317064746,22.355828485764533,34.354471656411995,0.0
75966.66666666666,11.976764935172724,22.348186775600695,34.32495171077342,0.0
76000.0,11.950256729173857,22.32661048500888,34.27686721418274,0.0
76033.33333333336,11.960894539465885,22.340465006119135,34.30135954558502,0.0
76066.66666666666,11.931368558707957,22.309933691730784,34.24130225043874,0.0
76100.0,11.903479692932303,22.273670486134804,34.177150179067105,0.0
76133.33333333336,11.818183189667764,22.222466396787702,34.040649586455466,0.0
76166.66666666666,11.765864793719985,22.177351604125427,33.94321639784541,0.0
76200.0,11.762685781374305,22.143198479848756,33.905884261223065,0.0
76233.33333333336,11.715743982432498,22.053525005060052,33.76926898749255,0.0
76266.66666666666,11.682399706779158,22.029342505452664,33.71174221223182,0.0
76300.0,11.645310172170133,21.94602647564773,33.59133664781787,0.0
76333.33333333336,11.633954704056963,21.926957743047453,33.560912447104414,0.0
76366.66666666666,11.55981794541976,21.806325633574858,33.36614357899462,0.0
76400.0,11.519098800618982,21.70633281149182,33.2254316121108,0.0
76433.33333333336,11.448156137839575,21.585964086012936,33.03412022385251,0.0
76466.66666666666,11.392353662408825,21.498306448171128,32.89066011057995,0.0
76500.0,11.294534120061824,21.402872389117107,32.697406509178926,0.0
76533.33333333336,11.28049825326599,21.420779717571907,32.7012779708379,0.0
76566.66666666666,11.251526593084439,21.39662125830772,32.64814785139216,0.0
76600.0,11.211266656393597,21.367365298870524,32.57863195526413,0.0
76633.33333333336,11.198102606944753,21.33819024867936,32.53629285562411,0.0
76666.66666666666,11.235645952666722,21.366591352112895,32.60223730477962,0.0
76700.0,11.292074524095293,21.47831041074759,32.77038493484288,0.0
76733.33333333336,11.297848537623167,21.504915735471116,32.80276427309428,0.0
76766.66666666666,11.325229043895947,21.529568641002324,32.85479768489827,0.0
76800.0,11.368940024793089,21.58583377450748,32.954773799300575,0.0
76833.33333333336,11.453142148335548,21.63232328310229,33.08546543143785,0.0
76866.66666666666,11.429239094619561,21.60822345236998,33.037462546989545,0.0
76900.0,11.376104528556848,21.513645548012406,32.88975007656925,0.0
76933.33333333336,11.315119869495586,21.449713805496927,32.76483367499251,0.0
76966.66666666666,11.316870711246413,21.45496633074941,32.77183704199582,0.0
77000.0,11.290358217891814,21.40268801717734,32.693046235069154,0.0
77033.33333333336,11.266748387419808,21.374565708590797,32.6413140960106,0.0
77066.66666666666,11.337480906935166,21.423567231558163,32.76104813849333,0.0
77100.0,11.367650522389118,21.44209820954234,32.80974873193146,0.0
77133.33333333336,11.363911882155616,21.442034247616213,32.80594612977183,0.0
77166.66666666666,11.356276718336384,21.427287601928885,32.78356432026527,0.0
77200.0,11.375777981205195,21.424797252280094,32.80057523348528,0.0
77233.33333333336,11.393788952866139,21.432213806206192,32.826002759072324,0.0
77266.66666666666,11.390248481886065,21.40066057189599,32.79090905378206,0.0
77300.0,11.374360203497783,21.391314798784563,32.76567500228234,0.0
77333.33333333336,11.347480100708285,21.349056467402743,32.69653656811103,0.0
77366.66666666666,11.359324177365883,21.343897970442402,32.70322214780828,0.0
77400.0,11.299228597915466,21.235295819904767,32.53452441782023,0.0
77433.33333333336,11.264743001207645,21.135620688404185,32.40036368961184,0.0
77466.66666666666,11.21837910130849,21.055207897643687,32.273586998952176,0.0
77500.0,11.173925266999099,21.010395193751133,32.18432046075023,0.0
77533.33333333336,11.164202451184952,21.01316984051654,32.177372291701495,0.0
77566.66666666666,11.166412742573852,21.020411798782327,32.18682454135618,0.0
77600.0,11.169534807816262,21.00715058175377,32.17668538957003,0.0
77633.33333333336,11.123250015882686,20.965840198008394,32.08909021389108,0.0
77666.66666666666,11.039153220317573,20.914001423512715,31.95315464383029,0.0
77700.0,10.972133372269601,20.847502351440585,31.81963572371019,0.0
77733.33333333336,10.933661209765043,20.826963952449827,31.76062516221487,0.0
77766.66666666666,10.856120019566303,20.789395985063102,31.645516004629403,0.0
77800.0,10.805502992765065,20.74793674427922,31.553439737044286,0.0
77833.33333333336,10.71121964756067,20.63392825636004,31.34514790392071,0.0
77866.66666666666,10.664903535586665,20.59162717540354,31.25653071099021,0.0
77900.0,10.590995401283797,20.54715770860713,31.138153109890926,0.0
77933.33333333336,10.469837181660651,20.408512506636963,30.87834968829761,0.0
77966.66666666666,10.404328077932064,20.298408023118743,30.70273610105081,0.0
78000.0,10.359185011933734,20.22728050609128,30.586465518025012,0.0
78033.33333333336,10.337316124913219,20.18183629145969,30.519152416372908,0.0
78066.66666666666,10.304167816107014,20.15384620866206,30.458014024769074,0.0
78100.0,10.30612623168084,20.164561129663934,30.47068736134478,0.0
78133.33333333336,10.425809702505086,20.247146061494583,30.672955763999667,0.0
78166.66666666666,10.421770212903892,20.27565046841802,30.697420681321912,0.0
78200.0,10.412310586960388,20.272071944051454,30.684382531011845,0.0
78233.33333333336,10.451098308730582,20.28839214981671,30.73949045854729,0.0
78266.66666666666,10.474334527974953,20.323034871080868,30.797369399055817,0.0
78300.0,10.481451608391573,20.326042816948963,30.807494425340536,0.0
78333.33333333336,10.458558036072125,20.31237480055715,30.770932836629278,0.0
78366.66666666666,10.46270643398419,20.335851419350874,30.798557853335062,0.0
78400.0,10.461191282469038,20.33130596480542,30.792497247274454,0.0
78433.33333333336,10.487940253662442,20.411552878385628,30.89949313204807,0.0
78466.66666666666,10.488971789176734,20.414647484928512,30.90361927410525,0.0
78500.0,10.492950569017584,20.426583824451058,30.919534393468638,0.0
78533.33333333336,10.485718887091792,20.404888778673687,30.89060766576548,0.0
78566.66666666666,10.442217006242846,20.32506935937817,30.767286365621015,0.0
78600.0,10.44185570088154,20.33340985339166,30.7752655542732,0.0
78633.33333333336,10.437915728868164,20.32687271924655,30.76478844811471,0.0
78666.66666666666,10.4243605020672,20.299433367091602,30.7237938691588,0.0
78700.0,10.406324345230496,20.273256516440256,30.67958086167075,0.0
78733.33333333336,10.470102243078518,20.313690574535947,30.783792817614465,0.0
78766.66666666666,10.510997129116225,20.380431224114908,30.89142835323113,0.0
78800.0,10.553277529840397,20.46170545371857,31.014982983558966,0.0
78833.33333333336,10.601417977980836,20.563740648356426,31.16515862633726,0.0
78866.66666666666,10.64031296024473,20.64256133570133,31.282874295946062,0.0
78900.0,10.698539557448962,20.750683364333423,31.449222921782383,0.0
78933.33333333336,10.68434005443156,20.708084855281207,31.39242490971277,0.0
78966.66666666666,10.680822124622795,20.697341205619228,31.378163330242025,0.0
79000.0,10.69594459533632,20.742708617759806,31.438653213096124,0.0
79033.33333333336,10.693909871097116,20.736604445042197,31.430514316139313,0.0
79066.66666666666,10.649465426652672,20.669937778375534,31.319403205028205,0.0
79100.0,10.638019932036649,20.658586439716526,31.296606371753178,0.0
79133.33333333336,10.604861651341384,20.63688663941371,31.241748290755094,0.0
79166.66666666666,10.517798860303776,20.584099036436847,31.10189789674062,0.0
79200.0,10.409465526970443,20.434795095877107,30.844260622847553,0.0
79233.33333333336,10.342798860303775,20.301461762543777,30.644260622847554,0.0
79266.66666666666,10.23206540636136,20.16611979966558,30.39818520602694,0.0
79300.0,10.180640460384172,20.171243560051984,30.35188402043616,0.0
79333.33333333336,10.153009989003687,20.126617210238503,30.279627199242192,0.0
79366.66666666666,10.069908137151842,20.00520058805187,30.07510872520371,0.0
79400.0,10.009173207341767,19.893975651868335,29.903148859210106,0.0
79433.33333333336,9.963444241381584,19.79123087163342,29.754675113015004,0.0
79466.66666666666,9.911292667842726,19.681994494300316,29.59328716214304,0.0
79500.0,9.837699885534718,19.565037399192722,29.402737284727444,0.0
79533.33333333336,9.760370131771175,19.44944302843633,29.20981316020751,0.0
79566.66666666666,9.741121430834712,19.390977863119225,29.13209929395394,0.0
79600.0,9.719274712644745,19.347536375613135,29.066811088257882,0.0
79633.33333333336,9.744829977201292,19.38403556208335,29.128865539284643,0.0
79666.66666666666,9.775565002282123,19.443495342779322,29.219060345061443,0.0
79700.0,9.814133382658467,19.52704708982848,29.341180472486943,0.0
79733.33333333336,9.84568720210291,19.621708548161816,29.46739575026473,0.0
79766.66666666666,9.877198673088051,19.693388983201604,29.570587656289653,0.0
79800.0,9.89431579020517,19.744740334552958,29.639056124758124,0.0
79833.33333333336,9.89431579020517,19.744740334552954,29.639056124758124,0.0
79866.66666666666,9.89431579020517,19.744740334552954,29.639056124758124,0.0
79900.0,9.890612086501466,19.73362922344184,29.62424130994331,0.0
79933.33333333336,9.879225910409426,19.699470695165726,29.578696605575157,0.0
79966.66666666666,9.858643899827413,19.637724663419682,29.4963685632471,0.0
80000.0,9.84322971941323,19.629847193574356,29.47307691298759,0.0
80033.33333333336,9.825063696247204,19.600400736195684,29.425464432442887,0.0
80066.66666666666,9.882439909609065,19.69053376538358,29.572973674992646,0.0
80100.0,9.917745162255734,19.736974834057996,29.654719996313727,0.0
80133.33333333336,9.972644906147805,19.77879904462243,29.751443950770234,0.0
80166.66666666666,9.986977732655122,19.797112545570528,29.78409027822565,0.0
80200.0,10.035731234055683,19.883377379370753,29.919108613426438,0.0
80233.33333333336,10.088850626740326,19.970697600320555,30.059548227060883,0.0
80266.66666666666,10.083631598586514,19.981486829449093,30.06511842803561,0.0
80300.0,10.111377807939819,20.001414718537013,30.112792526476834,0.0
80333.33333333336,10.076946498953985,19.960863214696705,30.037809713650688,0.0
80366.66666666666,10.05209633309542,19.93791081175073,29.99000714484615,0.0
80400.0,9.976702631450001,19.837839185182702,29.8145418166327,0.0
80433.33333333336,9.945364668487068,19.814078615008516,29.759443283495585,0.0
80466.66666666666,9.901644171592656,19.737610615709354,29.639254787302004,0.0
80500.0,9.84485949250363,19.62946831999563,29.474327812499258,0.0
80533.33333333336,9.808765742370266,19.584420698957604,29.393186441327874,0.0
80566.66666666666,9.78141657530168,19.565438601925862,29.346855177227543,0.0
80600.0,9.731440430576834,19.51036874426085,29.241809174837684,0.0
80633.33333333336,9.67242905103992,19.44246417762942,29.11489322866934,0.0
80666.66666666666,9.64092943426248,19.410690176108417,29.051619610370892,0.0
80700.0,9.600729916091693,19.35924971804296,28.95997963413465,0.0
80733.33333333336,9.60218121914255,19.35178314036629,28.953964359508838,0.0
80766.66666666666,9.609476747084052,19.327440493555752,28.936917240639804,0.0
80800.0,9.622482414128728,19.33992391781428,28.962406331943,0.0
80833.33333333336,9.674855141707798,19.400823959073815,29.075679100781613,0.0
80866.66666666666,9.749000322782141,19.479202159333457,29.228202482115595,0.0
80900.0,9.747865600913782,19.507137613339225,29.255003214253005,0.0
80933.33333333336,9.747634617030117,19.525406738706852,29.273041355736968,0.0
80966.66666666666,9.73690215008037,19.528321860184665,29.265224010265033,0.0
81000.0,9.678070211509139,19.481857514486578,29.159927725995715,0.0
81033.33333333336,9.614052507680713,19.40864506082615,29.02269756850686,0.0
81066.66666666666,9.550770631007707,19.365837170814565,28.91660780182227,0.0
81100.0,9.480178087698015,19.322461036506287,28.802639124204298,0.0
81133.33333333336,9.362479312199032,19.191302315176202,28.553781627375237,0.0
81166.66666666666,9.357167421360831,19.175366642661597,28.53253406402243,0.0
81200.0,9.373139643583054,19.223283309328266,28.596422952911315,0.0
81233.33333333336,9.379300253954222,19.24109402963484,28.62039428358906,0.0
81266.66666666666,9.433037627691599,19.35238937734991,28.78542700504151,0.0
81300.0,9.500620802206399,19.463749460804713,28.964370263011112,0.0
81333.33333333336,9.538845175057794,19.485158191667644,29.024003366725438,0.0
81366.66666666666,9.59091776488901,19.587445814125605,29.17836357901461,0.0
81400.0,9.608378082349327,19.63982676650656,29.248204848855885,0.0
81433.33333333336,9.628707913548697,19.703675360139812,29.332383273688507,0.0
81466.66666666666,9.577001286842062,19.620813150860414,29.197814437702473,0.0
81500.0,9.539962886645766,19.55313937000211,29.093102256647878,0.0
81533.33333333336,9.516564679914218,19.519403738000666,29.03596841791488,0.0
81566.66666666666,9.515144967773384,19.52333292022728,29.038477888000664,0.0
81600.0,9.522950934193961,19.56377253349487,29.08672346768883,0.0
81633.33333333336,9.562057354242963,19.611859495275958,29.17391684951892,0.0
81666.66666666666,9.598224814902578,19.662609654773096,29.26083446967567,0.0
81700.0,9.591615034553849,19.649670819671538,29.241285854225385,0.0
81733.33333333336,9.557610962497849,19.58603251175752,29.14364347425537,0.0
81766.66666666666,9.533393423478582,19.527984506564255,29.061377930042838,0.0
81800.0,9.555295200944315,19.540341779174963,29.095636980119277,0.0
81833.33333333336,9.61103465371414,19.61513872500975,29.226173378723892,0.0
81866.66666666666,9.639698019645301,19.62951861308837,29.26921663273367,0.0
81900.0,9.673191760391028,19.689202474816227,29.362394235207255,0.0
81933.33333333336,9.720016989847165,19.773708343757974,29.49372533360514,0.0
81966.66666666666,9.768619297004687,19.853023204414583,29.62164250141927,0.0
82000.0,9.82777535708954,19.972457349735787,29.800232706825327,0.0
82033.33333333336,9.861108690422872,20.072457349735785,29.933566040158656,0.0
82066.66666666666,9.894442023756206,20.172457349735783,30.06689937349199,0.0
82100.0,9.897517420581604,20.181683540211974,30.079200960793578,0.0
82133.33333333336,9.885921064867615,20.14689447307001,30.032815537937623,0.0
82166.66666666666,9.861257765204314,20.097078679683214,29.95833644488753,0.0
82200.0,9.856979690338003,20.084244455084285,29.941224145422286,0.0
82233.33333333336,9.832908856043957,20.04035721376358,29.873266069807535,0.0
82266.66666666666,9.815314024752327,20.024313055447927,29.839627080200255,0.0
82300.0,9.820045803461483,20.05448693258832,29.874532736049797,0.0
82333.33333333336,9.819712686959111,20.05177661457048,29.871489301529586,0.0
82366.66666666666,9.807123255526607,20.003074747557314,29.810198003083922,0.0
82400.0,9.769641380620401,19.964331122133867,29.73397250275427,0.0
82433.33333333336,9.782383887796854,19.989818752897516,29.772202640694374,0.0
82466.66666666666,9.800253532188814,20.000025172152444,29.80027870434126,0.0
82500.0,9.813368634280211,20.01826008075057,29.831628715030778,0.0
82533.33333333336,9.799829638553701,19.98983970486426,29.789669343417962,0.0
82566.66666666666,9.78449040262638,19.986390482372016,29.770880884998398,0.0
82600.0,9.758643454652661,19.935144851826696,29.69378830647936,0.0
82633.33333333336,9.762807843687767,19.93991686832157,29.702724712009342,0.0
82666.66666666666,9.78609526333882,20.009779127274733,29.79587439061355,0.0
82700.0,9.800130351058119,20.051884390432622,29.85201474149074,0.0
82733.33333333336,9.82296985723095,20.120402908951114,29.943372766182065,0.0
82766.66666666666,9.823056754527737,20.12066360084148,29.94372035536922,0.0
82800.0,9.838668323611087,20.147386212505886,29.986054536116974,0.0
82833.33333333336,9.826807222641566,20.091400529504007,29.918207752145577,0.0
82866.66666666666,9.871640888167875,20.121756797701256,29.993397685869127,0.0
82900.0,9.91085454278635,20.145341523464385,30.056196066250735,0.0
82933.33333333336,9.92304900954232,20.166434179402522,30.089483188944843,0.0
82966.66666666666,9.94308267623523,20.20164131695107,30.144723993186297,0.0
83000.0,9.963836379938934,20.241894113741285,30.205730493680218,0.0
83033.33333333336,9.987851868154433,20.270814003363547,30.258665871517977,0.0
83066.66666666666,10.026627704953798,20.305412316177794,30.33204002113159,0.0
83100.0,10.017155431588217,20.27892815097828,30.296083582566496,0.0
83133.33333333336,10.012230252627727,20.270467624322688,30.282697876950415,0.0
83166.66666666666,10.046632334475,20.319312872005547,30.36594520648055,0.0
83200.0,10.073004330815142,20.371133861772282,30.444138192587424,0.0
83233.33333333336,10.14515758555257,20.435676607912708,30.58083419346528,0.0
83266.66666666666,10.159078235606527,20.441940862400763,30.60101909800729,0.0
83300.0,10.162237750293627,20.444020730535886,30.606258480829514,0.0
83333.33333333336,10.165891943567361,20.449851302918137,30.6157432464855,0.0
83366.66666666666,10.11988206451994,20.37633668439821,30.496218748918153,0.0
83400.0,10.134336158812744,20.419698967276624,30.554035126089367,0.0
83433.33333333336,10.097163146639723,20.33332297088482,30.43048611752454,0.0
83466.66666666666,10.047594976352379,20.233013184679212,30.280608161031587,0.0
83500.0,10.014030614534592,20.165688574831332,30.179719189365922,0.0
83533.33333333336,9.998925444245215,20.122103774651737,30.12102921889695,0.0
83566.66666666666,10.025485251591602,20.13499175092525,30.16047700251685,0.0
83600.0,10.057599960286222,20.18801936756572,30.24561932785194,0.0
83633.33333333336,10.092237095134147,20.245956556463458,30.338193651597607,0.0
83666.66666666666,10.138679739504653,20.321044935471637,30.459724674976286,0.0
83700.0,10.196927893397717,20.413638204937218,30.610566098334935,0.0
83733.33333333336,10.24475933459113,20.512854443066388,30.75761377765752,0.0
83766.66666666666,10.314603037518006,20.612939564504416,30.927542602022424,0.0
83800.0,10.35793104566108,20.637345504254014,30.995276549915097,0.0
83833.33333333336,10.42034816957578,20.66335512148938,31.083703291065156,0.0
83866.66666666666,10.46238118899299,20.671047521446138,31.133428710439127,0.0
83900.0,10.446344170544604,20.63889931585384,31.085243486398443,0.0
83933.33333333336,10.443329842827492,20.624694675494055,31.068024518321547,0.0
83966.66666666666,10.470495640539353,20.671556388610085,31.142052029149436,0.0
84000.0,10.496659118638314,20.7128280390482,31.209487157686517,0.0
84033.33333333336,10.515173243116728,20.761195476758473,31.2763687198752,0.0
84066.66666666666,10.536530469454714,20.80157298487737,31.338103454332085,0.0
84100.0,10.521449913601465,20.756331317317624,31.27778123091909,0.0
84133.33333333336,10.498382837308583,20.687130088438973,31.185512925747556,0.0
84166.66666666666,10.44247285906998,20.575508475603513,31.017981334673493,0.0
84200.0,10.421205097933269,20.54264973969811,30.963854837631377,0.0
84233.33333333336,10.423790863422258,20.55040703616508,30.97419789958734,0.0
84266.66666666666,10.418798543913805,20.53543007763972,30.954228621553526,0.0
84300.0,10.411375676400194,20.513161475098883,30.924537151499077,0.0
84333.33333333336,10.418571980209117,20.519044386485337,30.937616366694453,0.0
84366.66666666666,10.412076358972106,20.48390955054589,30.895985909517993,0.0
84400.0,10.39366600859174,20.43665283919085,30.83031884778259,0.0
84433.33333333336,10.34766896093952,20.384382058024332,30.73205101896386,0.0
84466.66666666666,10.351748091442303,20.41480074089034,30.766548832332642,0.0
84500.0,10.384677652302898,20.493484114874697,30.87816176717759,0.0
84533.33333333336,10.466365567650438,20.620635573160254,31.08700114081069,0.0
84566.66666666666,10.49499804628291,20.706533009057672,31.20153105534058,0.0
84600.0,10.49746718208538,20.71394041646508,31.211407598550455,0.0
84633.33333333336,10.5161532248672,20.7726203164502,31.288773541317404,0.0
84666.66666666666,10.510142217414534,20.766156693402774,31.276298910817307,0.0
84700.0,10.513957969251173,20.797748887755997,31.31170685700717,0.0
84733.33333333336,10.510685145140314,20.8119215473523,31.322606692492617,0.0
84766.66666666666,10.50948971234718,20.81089656518424,31.32038627753142,0.0
84800.0,10.456877751736968,20.764570095979302,31.221447847716266,0.0
84833.33333333336,10.444812256769259,20.728373611076176,31.173185867845433,0.0
84866.66666666666,10.373615577139363,20.613739877225935,30.9873554543653,0.0
84900.0,10.32051564105557,20.51629928853881,30.836814929594382,0.0
84933.33333333336,10.282084188324939,20.492054960526858,30.7741391488518,0.0
84966.66666666666,10.273075332715086,20.494097286464367,30.76717261917945,0.0
85000.0,10.274093279169925,20.46779472735443,30.741888006524356,0.0
85033.33333333336,10.246952995391934,20.413916326762735,30.66086932215467,0.0
85066.66666666666,10.231771440445433,20.400300194688402,30.632071635133833,0.0
85100.0,10.184048071622646,20.336514966250114,30.520563037872762,0.0
85133.33333333336,10.117511858337851,20.233879195919137,30.351391054256986,0.0
85166.66666666666,10.080331708923403,20.167449930645517,30.24778163956892,0.0
85200.0,10.12189424845106,20.214143451989635,30.336037700440695,0.0
85233.33333333336,10.207280290290365,20.32303265202899,30.530312942319355,0.0
85266.66666666666,10.271669933829987,20.421187597412903,30.69285753124289,0.0
85300.0,10.282247309072165,20.45291972313944,30.735167032211606,0.0
85333.33333333336,10.281823455254651,20.47428767178919,30.756111127043845,0.0
85366.66666666666,10.26798607654125,20.462955712362977,30.730941788904225,0.0
85400.0,10.274178905125686,20.499371805101674,30.77355071022736,0.0
85433.33333333336,10.246483544589553,20.49773905653378,30.744222601123333,0.0
85466.66666666666,10.20869986228996,20.49166598074848,30.700365843038433,0.0
85500.0,10.126655199174063,20.42687256276647,30.55352776194053,0.0
85533.33333333336,10.110083752056003,20.420623214737297,30.530706966793304,0.0
85566.66666666666,10.07878918001655,20.340658803273378,30.419447983289928,0.0
85600.0,10.055932037159407,20.272087374701947,30.32801941186135,0.0
85633.33333333336,10.090279960840657,20.340284569847572,30.43056453068823,0.0
85666.66666666666,10.128443821671189,20.416745256360695,30.545189078031886,0.0
85700.0,10.163122032349401,20.44901839507556,30.61214042742496,0.0
85733.33333333336,10.166540648333795,20.45927424302874,30.625814891362534,0.0
85766.66666666666,10.202108608638587,20.527835879908096,30.729944488546685,0.0
85800.0,10.203979953667828,20.533449914995817,30.737429868663646,0.0
85833.33333333336,10.190841552108372,20.49403471031745,30.68487626242582,0.0
85866.66666666666,10.173804515071334,20.442923599206335,30.61672811427767,0.0
85900.0,10.152868842556714,20.380116581662474,30.532985424219188,0.0
85933.33333333336,10.12803453456451,20.305613657685864,30.433648192250374,0.0
85966.66666666666,10.099301591094726,20.219414827276506,30.318716418371228,0.0
86000.0,10.066670012147357,20.121520090434405,30.188190102581764,0.0
86033.33333333336,10.050651451070161,20.115326397898432,30.165977848968595,0.0
86066.66666666666,10.00089733503438,20.021088509532266,30.021985844566647,0.0
86100.0,10.009053642403906,20.04555743164084,30.054611074044747,0.0
86133.33333333336,9.978068999224138,19.95260350210154,29.930672501325677,0.0
86166.66666666666,9.956934739964867,19.920308211209008,29.877242951173873,0.0
86200.0,9.959117817351196,19.932249074866913,29.89136689221811,0.0
86233.33333333336,10.00988113150119,20.019012344103857,30.028893475605045,0.0
86266.66666666666,10.033646758781629,20.02993757208568,30.06358433086731,0.0
86300.0,10.0508711930881,20.06542274738066,30.116293940468758,0.0
86333.33333333336,10.045893738650562,20.05278367208407,30.09867741073463,0.0
86366.66666666666,10.113260887643184,20.16436198530447,30.277622872947656,0.0
86400.0,10.17520256616381,20.27054233240887,30.44574489857268,0.0
86433.33333333336,10.195658899690269,20.318629045634403,30.514287945324668,0.0
86466.66666666666,10.215351418295832,20.37770660145109,30.59305801974692,0.0
86500.0,10.229012797065904,20.435843512609196,30.6648563096751,0.0
86533.33333333336,10.200438649796109,20.391649062040216,30.592087711836324,0.0
86566.66666666666,10.190361130416264,20.361416503900692,30.551777634316956,0.0
86600.0,10.184996188452859,20.354073614436473,30.53906980288933,0.0
86633.33333333336,10.128831012705147,20.26752090101826,30.396351913723407,0.0
86666.66666666666,10.040085492991878,20.131080892398113,30.17116638538999,0.0
86700.0,9.973418826325211,19.99774755906478,29.971166385389992,0.0
86733.33333333336,9.919175510161377,19.89832327039532,29.8174987805567,0.0
86766.66666666666,9.882722423243443,19.846452622928638,29.72917504617208,0.0
86800.0,9.82324755345741,19.767510546738244,29.590758100195654,0.0
86833.33333333336,9.7434435780631,19.731227934331635,29.474671512394735,0.0
86866.66666666666,9.723428281610733,19.718632450446492,29.442060732057225,0.0
86900.0,9.716677226758412,19.69837928588953,29.41505651264794,0.0
86933.33333333336,9.695861474297086,19.635932028505547,29.331793502802633,0.0
86966.66666666666,9.6763843501141,19.57750065595659,29.25388500607069,0.0
87000.0,9.70733673106648,19.670357798813736,29.377694529880216,0.0
87033.33333333336,9.67273599533897,19.60897222192775,29.281708217266722,0.0
87066.66666666666,9.60509008446408,19.53966691173428,29.14475699619836,0.0
87100.0,9.585904248959427,19.529246786132255,29.115151035091678,0.0
87133.33333333336,9.578151744368435,19.521328438751382,29.09948018311982,0.0
87166.66666666666,9.548777379348063,19.521803603254163,29.07058098260223,0.0
87200.0,9.471295516831987,19.437032399148922,28.90832791598091,0.0
87233.33333333336,9.404320489042298,19.37850179552489,28.78282228456719,0.0
87266.66666666666,9.373331045492458,19.3103900200309,28.68372106552336,0.0
87300.0,9.339285461446874,19.21650598876766,28.555791450214535,0.0
87333.33333333336,9.3188298414168,19.17273691432385,28.49156675574065,0.0
87366.66666666666,9.243022603737206,19.055493345952335,28.29851594968954,0.0
87400.0,9.243022603737206,19.055493345952335,28.29851594968954,0.0
87433.33333333336,9.243022603737206,19.055493345952335,28.29851594968954,0.0
87466.66666666666,9.250892974530176,19.086240071037814,28.33713304556799,0.0
87500.0,9.229037886280643,19.037575982198256,28.266613868478895,0.0
87533.33333333336,9.22200988620418,19.040262769557987,28.262272655762168,0.0
87566.66666666666,9.215130683479705,19.05010243642762,28.265233119907325,0.0
87600.0,9.191594957823638,19.04107987253507,28.232674830358707,0.0
87633.33333333336,9.177256404001543,18.998218895435247,28.17547529943679,0.0
87666.66666666666,9.185794395891191,18.99572607169935,28.18152046759054,0.0
87700.0,9.240055536892104,19.042970382478032,28.283025919370136,0.0
87733.33333333336,9.22359138997455,19.0006725143684,28.22426390434295,0.0
87766.66666666666,9.255905092585643,19.020367978276674,28.276273070862313,0.0
87800.0,9.264257583007097,19.05210340879094,28.31636099179804,0.0
87833.33333333336,9.333185600285244,19.160655085944146,28.493840686229387,0.0
87866.66666666666,9.329467776007231,19.16914718708629,28.498614963093516,0.0
87900.0,9.344342630063577,19.16378672669867,28.508129356762247,0.0
87933.33333333336,9.415745743085948,19.274435702055467,28.690181445141416,0.0
87966.66666666666,9.43772483377401,19.340372974119653,28.778097807893666,0.0
88000.0,9.444078164676027,19.359432966825707,28.803511131501736,0.0
88033.33333333336,9.440043058802454,19.358156184573275,28.798199243375727,0.0
88066.66666666666,9.42787635161385,19.304292988725756,28.73216934033961,0.0
88100.0,9.412668423674136,19.284000538368964,28.6966689620431,0.0
88133.33333333336,9.286046431018542,19.191401968328762,28.477448399347306,0.0
88166.66666666666,9.272578357116878,19.156004873229016,28.428583230345893,0.0
88200.0,9.244725245361218,19.101459516225685,28.3461847615869,0.0
88233.33333333336,9.153040669015605,18.982270643112464,28.13531131212807,0.0
88266.66666666666,9.073444925276915,18.857344726626135,27.930789651903048,0.0
88300.0,9.040356329013667,18.838631912787243,27.87898824180091,0.0
88333.33333333336,8.99827686995053,18.762494571865332,27.760771441815862,0.0
88366.66666666666,8.983910949503384,18.73674024058221,27.720651190085597,0.0
88400.0,9.011042732449122,18.81813558941942,27.829178321868543,0.0
88433.33333333336,9.005193232155198,18.800587088537647,27.80578032069284,0.0
88466.66666666666,9.051754289233466,18.892685773190117,27.94444006242358,0.0
88500.0,9.056223785254687,18.897998569853698,27.95422235510839,0.0
88533.33333333336,9.086682949771472,18.956984485756557,28.04366743552803,0.0
88566.66666666666,9.104511355554532,19.01046970310574,28.11498105866027,0.0
88600.0,9.09169084273402,18.9720081646442,28.06369900737822,0.0
88633.33333333336,9.068420711417907,18.921932433748452,27.99035314516636,0.0
88666.66666666666,9.061595548500781,18.93706801327667,27.998663561777448,0.0
88700.0,8.99636440547317,18.83522208196821,27.831586487441385,0.0
88733.33333333336,8.914303529294857,18.7673618802539,27.68166540954876,0.0
88766.66666666666,8.892754913349679,18.72762855062055,27.62038346397023,0.0
88800.0,8.87772785629676,18.72811435203065,27.605842208327413,0.0
88833.33333333336,8.853623689335457,18.6981880009302,27.55181169026566,0.0
88866.66666666666,8.84353823088109,18.67748948836229,27.521027719243385,0.0
88900.0,8.786672177894545,18.573449092383264,27.360121270277805,0.0
88933.33333333336,8.778649458689715,18.549380934768774,27.32803039345849,0.0
88966.66666666666,8.766784263437936,18.54522958442655,27.312013847864485,0.0
89000.0,8.75943957050219,18.51561489104015,27.275054461542343,0.0
89033.33333333336,8.769903026503458,18.547005259043956,27.316908285547413,0.0
89066.66666666666,8.747680804281236,18.480338592377286,27.228019396658524,0.0
89100.0,8.695867039638,18.37670931001746,27.072576349655463,0.0
89133.33333333336,8.633702154029683,18.259686152495572,26.893388306525257,0.0
89166.66666666666,8.616904839023649,18.198375193336542,26.81528003236019,0.0
89200.0,8.65249061604589,18.277730440379834,26.93022105642573,0.0
89233.33333333336,8.694177967581899,18.36378001383747,27.057957981419367,0.0
89266.66666666666,8.732225105629041,18.441207182841758,27.1734322884708,0.0
89300.0,8.696949699635404,18.398837080952887,27.095786780588295,0.0
89333.33333333336,8.691246837682556,18.410130097433036,27.10137693511559,0.0
89366.66666666666,8.718793133978856,18.492768986321938,27.21156212030079,0.0
89400.0,8.718793133978856,18.492768986321938,27.211562120300798,0.0
89433.33333333336,8.73313005154159,18.53577973901014,27.26890979055173,0.0
89466.66666666666,8.733130051541591,18.53577973901014,27.26890979055173,0.0
89500.0,8.731958176541593,18.53226411401014,27.264222290551732,0.0
89533.33333333336,8.750652372970173,18.588346703295887,27.338999076266056,0.0
89566.66666666666,8.745583085758666,18.570493906351153,27.316076992109817,0.0
89600.0,8.770244435244908,18.619356940176132,27.38960137542104,0.0
89633.33333333336,8.746625816115142,18.5684184033456,27.315044219460738,0.0
89666.66666666666,8.714049393184856,18.52423005517298,27.238279448357833,0.0
89700.0,8.705843603456174,18.531766080066806,27.23760968352298,0.0
89733.33333333336,8.731186919522067,18.5448980085437,27.27608492806577,0.0
89766.66666666666,8.746339983825333,18.534930530806108,27.28127051463144,0.0
89800.0,8.77784685808438,18.583771928539665,27.36161878662405,0.0
89833.33333333336,8.808286086323012,18.64511696710805,27.453403053431057,0.0
89866.66666666666,8.825225418293018,18.695934963018072,27.521160381311088,0.0
89900.0,8.878884613395737,18.78010870627249,27.658993319668223,0.0
89933.33333333336,8.954397827201765,18.89075092934113,27.84514875654289,0.0
89966.66666666666,8.995228728165257,18.957762453553062,27.952991181718318,0.0
90000.0,9.026494550995496,19.012888686470703,28.039383237466197,0.0
90033.33333333336,9.092017781736121,19.07687874873337,28.16889653046949,0.0
90066.66666666666,9.072677331410024,19.06282122717501,28.135498558585038,0.0
90100.0,9.085783896530012,19.079035194462424,28.16481909099243,0.0
90133.33333333336,9.069779478445051,19.07227296593852,28.14205244438357,0.0
90166.66666666666,9.061569019403217,19.04677109024509,28.108340109648307,0.0
90200.0,9.03614885133599,19.008398740054325,28.044547591390316,0.0
90233.33333333336,9.015688827820382,18.99550527381595,28.011194101636335,0.0
90266.66666666666,9.009406489581526,18.9647150090363,27.974121498617826,0.0
90300.0,8.979909532586168,18.934254899428996,27.914164432015166,0.0
90333.33333333336,8.985044483340838,18.948878735637372,27.93392321897821,0.0
90366.66666666666,8.97487587095412,18.951753276980586,27.926629147934705,0.0
90400.0,9.003127750653368,19.018653530438296,28.021781281091666,0.0
90433.33333333336,9.029239532289122,19.02884553994464,28.058085072233762,0.0
90466.66666666666,9.059927277139765,19.091915699926222,28.15184297706599,0.0
90500.0,9.081712867460585,19.14651003158117,28.228222899041754,0.0
90533.33333333336,9.110525736443158,19.179567567596923,28.29009330404008,0.0
90566.66666666666,9.143971354460371,19.21990583252314,28.363877186983512,0.0
90600.0,9.149797298259493,19.23738366392051,28.387180962180004,0.0
90633.33333333336,9.162873834001118,19.259442572894788,28.42231640689591,0.0
90666.66666666666,9.210572454390068,19.315495913725098,28.526068368115165,0.0
90700.0,9.28538642795881,19.382774173368972,28.66816060132778,0.0
90733.33333333336,9.286872356166768,19.383057877016135,28.669930233182907,0.0
90766.66666666666,9.25019563323852,19.372027321770542,28.622222955009057,0.0
90800.0,9.259495180797703,19.36066637392355,28.620161554721257,0.0
90833.33333333336,9.206873098943207,19.297702054455794,28.504575153399003,0.0
90866.66666666666,9.193614321485084,19.30858667657286,28.502200998057948,0.0
90900.0,9.204629700582416,19.2830236658284,28.487653366410814,0.0
90933.33333333336,9.247326628407349,19.296329794398922,28.543656422806272,0.0
90966.66666666666,9.31299922688314,19.3434863231042,28.656485549987345,0.0
91000.0,9.347961389766095,19.377727844052806,28.7256892338189,0.0
91033.33333333336,9.405593435021869,19.48857232178471,28.89416575680658,0.0
91066.66666666666,9.398227960989725,19.481684768318438,28.879912729308167,0.0
91100.0,9.379444892206656,19.425335561969227,28.804780454175884,0.0
91133.33333333336,9.398051594146695,19.481155667789345,28.879207261936035,0.0
91166.66666666666,9.422747593404097,19.555243665561548,28.97799125896564,0.0
91200.0,9.446255218676427,19.588455198031312,29.034710416707743,0.0
91233.33333333336,9.473744419106762,19.61098902926532,29.08473344837208,0.0
91266.66666666666,9.473567001651642,19.599215781107716,29.07278278275936,0.0
91300.0,9.479515477125398,19.598729092315768,29.078244569441164,0.0
91333.33333333336,9.442394517649511,19.57674407934265,29.01913859699216,0.0
91366.66666666666,9.417638573799062,19.526716973788886,28.944355547587946,0.0
91400.0,9.442109372296576,19.53371947042336,28.975828842719935,0.0
91433.33333333336,9.45649105519803,19.54840273375469,29.004893788952717,0.0
91466.66666666666,9.47603250059603,19.60247503044545,29.07850753104148,0.0
91500.0,9.494719005927028,19.648227793997368,29.142946799924395,0.0
91533.33333333336,9.507804585227293,19.65060180481983,29.15840639004712,0.0
91566.66666666666,9.56873276709868,19.68134833570905,29.250081102807734,0.0
91600.0,9.584586423979358,19.699503898507565,29.28409032248692,0.0
91633.33333333336,9.542568823245633,19.653877330509165,29.196446153754795,0.0
91666.66666666666,9.51211669997311,19.614680378728394,29.126797078701504,0.0
91700.0,9.52751278022518,19.65125409278154,29.17876687300672,0.0
91733.33333333336,9.573665518604688,19.70959511520157,29.283260633806258,0.0
91766.66666666666,9.682521631034488,19.79641054548207,29.478932176516558,0.0
91800.0,9.716410882510287,19.851158218326944,29.567569100837233,0.0
91833.33333333336,9.753498442600286,19.858689069246296,29.61218751184658,0.0
91866.66666666666,9.765520772897341,19.866629216993697,29.632149989891037,0.0
91900.0,9.788574848990603,19.89088324379365,29.67945809278425,0.0
91933.33333333336,9.791594705154903,19.886417526565303,29.678012231720206,0.0
91966.66666666666,9.750445816792665,19.81185095175477,29.562296768547437,0.0
92000.0,9.754293309476882,19.77638614334921,29.530679452826092,0.0
92033.33333333336,9.784362433116101,19.759107169134214,29.543469602250315,0.0
92066.66666666666,9.774304086099132,19.706411859545543,29.480715945644675,0.0
92100.0,9.806571210545567,19.743025942712762,29.54959715325833,0.0
92133.33333333336,9.814862134271369,19.752420962716844,29.567283096988213,0.0
92166.66666666666,9.839680634545044,19.817237739088263,29.656918373633307,0.0
92200.0,9.865013639471151,19.890393511593096,29.75540715106425,0.0
92233.33333333336,9.883942472926762,19.947180011959926,29.831122484886684,0.0
92266.66666666666,9.893787702287762,19.97671570004293,29.870503402330694,0.0
92300.0,9.870306903311734,19.961127866614948,29.83143476992668,0.0
92333.33333333336,9.833738706851094,19.923370863804013,29.757109570655103,0.0
92366.66666666666,9.874959053471786,19.996003202438082,29.870962255909866,0.0
92400.0,9.892605682844282,20.012179093897846,29.904784776742126,0.0
92433.33333333336,9.921730291106382,20.05762133877906,29.979351629885443,0.0
92466.66666666666,9.973648719533008,20.124660342342647,30.098309061875657,0.0
92500.0,10.015558725666722,20.184281154355386,30.199839880022104,0.0
92533.33333333336,10.029264724760212,20.209140732192797,30.23840545695301,0.0
92566.66666666666,10.060673752306732,20.225766145679287,30.286439897986018,0.0
92600.0,10.110394387227366,20.30567240541071,30.416066792638073,0.0
92633.33333333336,10.185829307862319,20.38743084970214,30.57326015756446,0.0
92666.66666666666,10.226184863417878,20.41648608040528,30.64267094382316,0.0
92700.0,10.285521204270008,20.49967062876751,30.785191833037516,0.0
92733.33333333336,10.337259475874955,20.56262923401614,30.899888709891094,0.0
92766.66666666666,10.40738388462105,20.6875052823394,31.09488916696045,0.0
92800.0,10.396268221970447,20.663509169119855,31.059777391090304,0.0
92833.33333333336,10.377373767384407,20.62598374101062,31.003357508395023,0.0
92866.66666666666,10.302317879635876,20.50496080614671,30.80727868578258,0.0
92900.0,10.235104225017402,20.397376080383573,30.63248030540097,0.0
92933.33333333336,10.200635483987222,20.34643291331375,30.54706839730097,0.0
92966.66666666666,10.14560835324202,20.236176745413523,30.381785098655545,0.0
93000.0,10.11727403951653,20.187851934304728,30.305125973821255,0.0
93033.33333333336,10.103144730162814,20.188590581267814,30.291735311430624,0.0
93066.66666666666,10.049377023444745,20.109016658697453,30.158393682142197,0.0
93100.0,10.023339718266264,20.065471749301896,30.08881146756816,0.0
93133.33333333336,9.999698448425018,20.01621061431187,30.01590906273689,0.0
93166.66666666666,9.9519611175356,19.93631671505757,29.888277832593168,0.0
93200.0,9.909686822344886,19.85269037727348,29.762377199618367,0.0
93233.33333333336,9.81906421894845,19.74810427918872,29.56716849813717,0.0
93266.66666666666,9.784107170427061,19.689497992052864,29.47360516247992,0.0
93300.0,9.774438224558116,19.672215325776776,29.44665355033489,0.0
93333.33333333336,9.764959212212428,19.648910296178663,29.413869508391087,0.0
93366.66666666666,9.746440693693916,19.593354740623127,29.339795434317047,0.0
93400.0,9.72638459271215,19.533186437677827,29.259571030389974,0.0
93433.33333333336,9.730853191745966,19.54659223477928,29.277445426525244,0.0
93466.66666666666,9.728986725816064,19.550255219361226,29.279241945177294,0.0
93500.0,9.712344048296375,19.526945716436344,29.239289764732717,0.0
93533.33333333336,9.693489016147293,19.50690218509133,29.200391201238624,0.0
93566.66666666666,9.671270835718063,19.47005227840048,29.141323114118546,0.0
93600.0,9.70975404665227,19.509510128525427,29.219264175177695,0.0
93633.33333333336,9.741898983731337,19.56529272159335,29.307191705324687,0.0
93666.66666666666,9.721060204095131,19.567015936788078,29.288076140883206,0.0
93700.0,9.69901099618362,19.560773269424786,29.259784265608406,0.0
93733.33333333336,9.715650349895794,19.59052587964436,29.306176229540153,0.0
93766.66666666666,9.673678417725744,19.553598385317567,29.22727680304331,0.0
93800.0,9.668768737343674,19.563596180743254,29.23236491808693,0.0
93833.33333333336,9.583458741248778,19.455592802542483,29.03905154379126,0.0
93866.66666666666,9.557008279997824,19.444137104122937,29.001145384120765,0.0
93900.0,9.597979051050654,19.481453855752317,29.07943290680297,0.0
93933.33333333336,9.582875437588683,19.442773206142704,29.02564864373139,0.0
93966.66666666666,9.556375773312485,19.38392442585755,28.94030019917004,0.0
94000.0,9.594805702813899,19.425771010889335,29.02057671370323,0.0
94033.33333333336,9.702084755025624,19.474398731841923,29.17648348686755,0.0
94066.66666666666,9.758594265702078,19.502975124481797,29.261569390183872,0.0
94100.0,9.823456028102076,19.595196719977245,29.41865274807932,0.0
94133.33333333336,9.839400472546517,19.643030053310575,29.482430525857094,0.0
94166.66666666666,9.848921305879848,19.671592553310564,29.520513859190412,0.0
94200.0,9.839516082875154,19.634653259904805,29.47416934277996,0.0
94233.33333333336,9.817998086005044,19.570099269294484,29.388097355299532,0.0
94266.66666666666,9.809322736416481,19.54407322052879,29.35339595694527,0.0
94300.0,9.833684076873013,19.61715724189839,29.450841318771403,0.0
94333.33333333336,9.87264938922575,19.694940747445404,29.56759013667115,0.0
94366.66666666666,9.842228223545959,19.661069945519223,29.50329816906518,0.0
94400.0,9.81893487022262,19.61264998943983,29.43158485966245,0.0
94433.33333333336,9.800505751448672,19.55736263311799,29.35786838456666,0.0
94466.66666666666,9.778245215050205,19.490581023922584,29.26882623897279,0.0
94500.0,9.745315654189609,19.411897649938222,29.157213304127833,0.0
94533.33333333336,9.663627738842068,19.284746191652665,28.948373930494732,0.0
94566.66666666666,9.652690733460627,19.251935175508343,28.904625908968974,0.0
94600.0,9.676347723784284,19.322906146479315,28.999253870263598,0.0
94633.33333333336,9.673517073057445,19.30512789507853,28.978644968135974,0.0
94666.66666666666,9.680892410812296,19.32725390834308,29.008146319155376,0.0
94700.0,9.691389194749265,19.331180810677335,29.0225700054266,0.0
94733.33333333336,9.697511058548505,19.320972231548843,29.01848329009735,0.0
94766.66666666666,9.686631141138466,19.322917881982036,29.009549023120503,0.0
94800.0,9.660916855424183,19.24577502483918,28.906691880263363,0.0
94833.33333333336,9.651075585582918,19.21625121531538,28.8673268008983,0.0
94866.66666666666,9.670356631334556,19.274094352570298,28.944450983904858,0.0
94900.0,9.691748176458352,19.310019159862367,29.00176733632072,0.0
94933.33333333336,9.685008888150422,19.28980129493858,28.974810183089005,0.0
94966.66666666666,9.65536487520544,19.204508604477184,28.859873479682623,0.0
95000.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95033.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95066.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95100.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95133.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95166.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95200.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95233.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95266.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95300.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95333.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95366.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95400.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95433.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95466.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95500.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95533.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95566.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95600.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95633.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95666.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95700.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95733.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95766.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95800.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95833.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95866.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95900.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95933.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
95966.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96000.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96033.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96066.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96100.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96133.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96166.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96200.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96233.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96266.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96300.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96333.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96366.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96400.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96433.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96466.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96500.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96533.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96566.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96600.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96633.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96666.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96700.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96733.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96766.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96800.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96833.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96866.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96900.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96933.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
96966.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97000.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97033.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97066.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97100.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97133.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97166.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97200.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97233.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97266.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97300.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97333.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97366.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97400.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97433.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97466.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97500.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97533.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97566.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97600.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97633.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97666.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97700.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97733.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97766.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97800.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97833.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97866.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97900.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97933.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
97966.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98000.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98033.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98066.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98100.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98133.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98166.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98200.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98233.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98266.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98300.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98333.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98366.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98400.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98433.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98466.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98500.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98533.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98566.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98600.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98633.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98666.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98700.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98733.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98766.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98800.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98833.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98866.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98900.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98933.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
98966.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99000.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99033.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99066.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99100.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99133.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99166.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99200.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99233.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99266.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99300.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99333.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99366.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99400.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99433.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99466.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99500.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99533.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99566.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99600.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99633.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99666.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99700.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99733.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99766.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99800.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99833.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99866.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99900.0,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99933.33333333336,9.655364875205464,19.204508604477216,28.85987347968268,0.0
99966.66666666666,9.655364875205464,19.204508604477216,28.85987347968268,0.0


==> anc/td_fully_accurate_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
33.33333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
66.66666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
100.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
133.33333333333331,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
166.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
200.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
233.33333333333334,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
266.66666666666663,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
300.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
333.3333333333334,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
366.66666666666663,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
400.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
433.33333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
466.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
500.0000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
533.3333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
566.6666666666669,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
600.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
633.3333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
666.6666666666669,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
700.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
733.3333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
766.6666666666669,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
800.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
833.3333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
866.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
900.0000000000002,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
933.3333333333334,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
966.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1000.0000000000002,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1033.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1066.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1100.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1133.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1166.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1200.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1233.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1266.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1300.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1333.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1366.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1400.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1433.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1466.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1500.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1533.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1566.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1600.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1633.3333333333337,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1666.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1700.0000000000005,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1733.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1766.6666666666665,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1800.0000000000005,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1833.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1866.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1900.0000000000005,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1933.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
1966.6666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2000.0000000000005,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2033.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2066.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2100.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2133.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2166.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2200.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2233.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2266.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2300.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2333.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2366.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2400.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2433.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2466.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2500.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2533.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2566.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2600.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2633.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2666.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2700.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2733.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2766.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2800.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2833.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2866.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2900.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2933.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
2966.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3000.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3033.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3066.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3100.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3133.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3166.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3200.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3233.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3266.6666666666674,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3300.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3333.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3366.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3400.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3433.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3466.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3500.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3533.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3566.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3600.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3633.333333333333,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3666.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3700.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3733.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3766.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3800.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3833.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3866.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3900.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3933.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
3966.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4000.000000000001,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4033.3333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4066.666666666667,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4100.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4133.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4166.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4200.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4233.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4266.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4300.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4333.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4366.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4400.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4433.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4466.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4500.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4533.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4566.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4600.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4633.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4666.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4700.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4733.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4766.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4800.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4833.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4866.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4900.0,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4933.333333333335,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
4966.666666666666,254.779878874499,402.8905098284536,657.6703887029526,-148.11063095395463
5000.0,253.87923913591533,401.7798529941736,655.659092130089,-147.90061385825828
5033.333333333335,253.2516626794149,401.03489229425304,654.286554973668,-147.78322961483815
5066.666666666666,252.6955425514109,400.5284699193479,653.2240124707588,-147.832927367937
5100.0,252.1676330950024,400.16617991049816,652.3338130055006,-147.99854681549576
5133.333333333335,251.67497571755206,399.95970411339374,651.6346798309457,-148.28472839584168
5166.666666666666,251.28001938490192,399.704778230653,650.984797615555,-148.4247588457511
5200.0,251.04570833042,399.472450587312,650.518158917732,-148.42674225689197
5233.333333333335,251.05503604997506,399.34185779120395,650.396893841179,-148.2868217412289
5266.666666666666,251.60177066122355,399.65783300233534,651.2596036635589,-148.05606234111178
5300.0,252.3465318791922,400.2248980353343,652.5714299145266,-147.8783661561421
5333.333333333335,253.21178349134428,400.966268654724,654.1780521460682,-147.7544851633797
5366.666666666666,254.16788259179955,401.8747104612964,656.042593053096,-147.70682786949683
5400.0,255.1838518592737,402.92622124296787,658.1100731022416,-147.74236938369418
5433.333333333335,256.25880168349744,404.13472173453187,660.3935234180293,-147.87592005103443
5466.666666666666,257.40897646747385,405.4935134187844,662.9024898862583,-148.08453695131055
5500.0,258.76430262136245,406.91376506708457,665.6780676884471,-148.14946244572212
5533.333333333335,260.0046654479162,407.0846054901507,667.0892709380669,-147.0799400422345
5566.666666666666,261.41609445662874,407.426269846133,668.8423643027618,-146.01017538950424
5600.0,262.63504032132,407.8226323011985,670.4576726225184,-145.1875919798785
5633.333333333335,263.6607372892906,408.2101334532158,671.8708707425064,-144.54939616392522
5666.666666666666,264.4612324401192,408.4932862090218,672.9545186491409,-144.03205376890259
5700.0,265.02180960431775,408.60192803439907,673.6237376387169,-143.5801184300813
5733.333333333335,265.8170460329792,408.60943512923996,674.4264811622191,-142.79238909626076
5766.666666666666,266.50203681345926,408.63081127125184,675.1328480847111,-142.1287744577926
5800.0,267.2528643663186,408.51406015971435,675.7669245260329,-141.26119579339576
5833.333333333335,268.1482035152226,408.5033012245369,676.6515047397595,-140.35509770931435
5866.666666666666,269.09600264302713,408.6172096816911,677.7132123247183,-139.521207038664
5900.0,270.4171300608518,408.7337441558189,679.1508742166707,-138.31661409496712
5933.333333333335,271.71218710428104,408.9136683373209,680.625855441602,-137.20148123303989
5966.666666666666,272.9811737733148,409.1778545765634,682.1590283498782,-136.19668080324857
6000.0,274.22463338081855,409.5457307153424,683.770364096161,-135.32109733452387
6033.333333333335,274.5607438889168,409.4578335027552,684.018577391672,-134.89708961383838
6066.666666666666,274.65774737597746,409.39180087963047,684.049548255608,-134.734053503653
6100.0,274.54482546114855,409.20744694027184,683.7522724014204,-134.6626214791233
6133.333333333335,274.33427441213274,409.0192115345081,683.3534859466408,-134.68493712237535
6166.666666666666,274.0521832221731,408.83393880324934,682.8861220254224,-134.78175558107625
6200.0,273.7059329532164,408.6525404089322,682.3584733621486,-134.94660745571582
6233.333333333335,273.37442394217834,408.42922227848345,681.8036462206618,-135.0547983363051
6266.666666666666,273.35173388942803,408.07093523956524,681.4226691289932,-134.7192013501372
6300.0,273.7075060356425,407.9146446659955,681.622150701638,-134.20713863035303
6333.333333333335,274.1419825633011,407.7441880252342,681.8861705885354,-133.60220546193312
6366.666666666666,274.693496309119,407.7582703774049,682.4517666865239,-133.06477406828594
6400.0,275.89927246660966,407.85103617418264,683.7503086407924,-131.95176370757298
6433.333333333335,277.2716613736143,408.0424067285538,685.314068102168,-130.7707453549395
6466.666666666666,278.6523347524885,408.3860699830935,687.0384047355819,-129.73373523060496
6500.000000000001,279.88936890765126,408.79720570839663,688.6865746160479,-128.90783680074537
6533.333333333335,280.5643071296465,408.94148578510436,689.5057929147508,-128.37717865545784
6566.666666666666,281.488957965819,408.9686351617268,690.4575931275458,-127.47967719590781
6600.000000000002,282.38539670846893,409.05368371781987,691.4390804262888,-126.66828700935093
6633.333333333334,283.2355491431332,409.1783552104996,692.4139043536328,-125.9428060673664
6666.666666666666,284.06205040091174,409.30442588806494,693.3664762889766,-125.2423754871532
6700.000000000002,284.9162963037077,409.3990287782173,694.315325081925,-124.48273247450959
6733.333333333334,285.7698639302827,409.4323196091102,695.202183539393,-123.66245567882748
6766.666666666666,286.38081798829893,409.4504459877369,695.8312639760359,-123.06962799943796
6800.000000000002,286.79694471576397,409.23407269938537,696.0310174151493,-122.4371279836214
6833.333333333334,287.27110726484216,408.9855299694315,696.2566372342737,-121.71442270458937
6866.666666666666,287.66524390710896,408.7291360586473,696.3943799657563,-121.06389215153837
6900.000000000002,287.9415598081353,408.3422800044284,696.2838398125637,-120.4007201962931
6933.333333333334,288.3624298564499,408.0713452419345,696.4337750983844,-119.7089153854846
6966.666666666666,288.9207561545624,407.9692331397768,696.8899892943392,-119.04847698521439
7000.000000000002,289.5261202347515,407.99532263533933,697.5214428700908,-118.46920240058785
7033.333333333334,289.8817943141441,408.20160982381844,698.0834041379626,-118.31981550967436
7066.666666666666,289.87823342452685,408.3981520381774,698.2763854627042,-118.51991861365053
7100.000000000002,289.5164874090739,408.4390511538191,697.955538562893,-118.92256374474522
7133.333333333334,288.9271769105335,408.2980338918015,697.2252108023349,-119.37085698126799
7166.666666666666,288.2174670988578,408.04207468831373,696.2595417871715,-119.82460758945592
7200.000000000002,287.42442527990784,407.73057363867684,695.1549989185846,-120.30614835876901
7233.333333333334,286.6304161004489,407.3418606749768,693.9722767754256,-120.71144457452789
7266.666666666666,285.83340244038254,406.91038092970626,692.7437833700887,-121.07697848932372
7300.000000000002,285.4242917769673,406.68726565322004,692.1115574301873,-121.26297387625272
7333.333333333334,285.28452562793177,406.4025267694513,691.687052397383,-121.11800114151953
7366.666666666667,285.33202396251204,406.3463172446719,691.678341207184,-121.01429328215988
7400.000000000002,285.42061708805784,406.5550335212678,691.9756506093256,-121.13441643320994
7433.333333333334,285.4418524667743,406.8211036736084,692.2629561403827,-121.37925120683406
7466.666666666667,285.25250937329304,407.1359313707198,692.3884407440128,-121.88342199742675
7500.000000000002,285.1637677605556,407.297145008549,692.4609127691047,-122.13337724799345
7533.333333333334,285.44709474678757,407.6813828606521,693.1284776074397,-122.23428811386452
7566.666666666667,285.5773626685696,408.06564480793685,693.6430074765065,-122.48828213936724
7600.000000000002,285.9975083637311,408.2913715876166,694.2888799513477,-122.29386322388552
7633.333333333334,286.2810699501411,408.4031136130349,694.684183563176,-122.12204366289382
7666.666666666667,286.3827546530259,408.3900173443785,694.7727719974044,-122.0072626913526
7700.000000000002,286.291366549567,408.23435406967894,694.5257206192459,-121.94298752011196
7733.333333333334,286.0069056397644,407.90739089582195,693.9142965355863,-121.90048525605755
7766.666666666667,285.5641610510365,407.4276647964107,692.9918258474472,-121.8635037453742
7800.000000000002,284.57793629292377,406.79073625079036,691.3686725437142,-122.2127999578666
7833.333333333334,283.5393865243419,406.0406128775676,689.5799994019095,-122.50122635322566
7866.666666666667,282.45498833218534,405.2133771681432,687.6683655003285,-122.75838883595787
7900.000000000002,281.35057587557645,404.37528669064466,685.7258625662212,-123.0247108150682
7933.333333333334,280.17191918979523,403.6083015698791,683.7802207596743,-123.43638238008384
7966.666666666667,279.29136261207697,403.4723010661105,682.7636636781874,-124.18093845403354
8000.000000000002,278.40507412585555,403.49066915841934,681.8957432842749,-125.08559503256379
8033.333333333334,277.53455678865214,403.61408047095136,681.1486372596034,-126.07952368229923
8066.666666666667,277.0220876574009,403.7799416593703,680.8020293167713,-126.7578540019694
8100.000000000002,276.9257978944395,404.25335493437547,681.179152828815,-127.32755703993598
8133.333333333334,277.1054804562451,404.8796344103525,681.9851148665975,-127.77415395410736
8166.666666666667,277.4820667205006,405.5780987615206,683.0601654820211,-128.09603204102
8200.0,277.9805429757258,406.2596147312045,684.2401577069304,-128.2790717554787
8233.333333333332,278.60561747664525,406.9115408491839,685.5171583258291,-128.30592337253864
8266.66666666667,279.34615103829134,407.5292842072647,686.875435245556,-128.18313316897337
8300.0,280.12965056353806,408.12579087973313,688.2554414432711,-127.99614031619507
8333.333333333332,280.36071365890064,408.36748063544053,688.7281942943412,-128.0067669765399
8366.66666666667,280.5264131983012,408.53253508430436,689.0589482826056,-128.00612188600314
8400.0,280.411253466366,408.50506212498874,688.9163155913548,-128.09380865862272
8433.333333333332,280.36228503850106,408.5005837033191,688.8628687418202,-128.13829866481802
8466.66666666667,280.3801756446366,408.5442927286921,688.9244683733286,-128.16411708405548
8500.0,280.4432833869402,408.6467949007001,689.0900782876404,-128.2035115137599
8533.333333333332,280.5652352425301,408.7907613303707,689.3559965729007,-128.2255260878406
8566.66666666667,280.71239261340713,408.9323637700346,689.6447563834417,-128.21997115662748
8600.0,280.91212867958205,409.02493783326963,689.9370665128517,-128.11280915368758
8633.333333333332,281.19251860674495,409.06112411526743,690.2536427220124,-127.86860550852248
8666.66666666667,281.81389107824,408.9301432291172,690.7440343073572,-127.11625215087724
8700.0,282.64560573809905,408.8523953082679,691.4980010463669,-126.20678957016884
8733.333333333332,283.45899982008285,408.67520740501294,692.1342072250958,-125.21620758493009
8766.66666666667,284.17916489908316,408.4997048412018,692.6788697402849,-124.32053994211861
8800.0,284.81300525690426,408.44374310690966,693.2567483638139,-123.6307378500054
8833.333333333332,285.3176554261009,408.4785897368989,693.7962451629999,-123.16093431079804
8866.66666666667,285.6580030830578,408.5296886283909,694.1876917114487,-122.8716855453331
8900.0,285.96627843433214,408.4650290930186,694.4313075273508,-122.49875065868645
8933.333333333332,286.24335931311947,408.39082981163085,694.6341891247503,-122.14747049851138
8966.66666666667,286.4822295720814,408.42842682503317,694.9106563971145,-121.94619725295178
9000.0,286.60114934693814,408.5171873058654,695.1183366528035,-121.91603795892723
9033.333333333332,286.670632360209,408.7010638372467,695.3716961974558,-122.03043147703767
9066.66666666667,286.83813941862184,408.89054277828336,695.7286821969052,-122.05240335966153
9100.0,287.1499167540193,409.1375491462159,696.2874659002352,-121.98763239219664
9133.333333333332,287.6128120112565,409.43456312439525,697.0473751356517,-121.82175111313876
9166.66666666667,288.31466309133134,409.7446623218981,698.0593254132294,-121.42999923056675
9200.0,288.99468494891795,410.10759209662547,699.1022770455434,-121.11290714770752
9233.333333333332,289.60038841849484,410.4315147701812,700.0319031886761,-120.83112635168635
9266.66666666667,290.1282514723998,410.6485324596585,700.7767839320584,-120.52028098725867
9300.0,290.6029017144914,410.73826843572056,701.341170150212,-120.13536672122916
9333.333333333332,291.1275498726879,410.8341354735835,701.9616853462715,-119.70658560089561
9366.66666666667,291.7442118884255,410.99593777901214,702.7401496674377,-119.25172589058661
9400.0,292.4871721411111,411.16134279684104,703.6485149379521,-118.67417065572994
9433.333333333332,293.5549898887375,411.30634736762704,704.8613372563645,-117.75135747888953
9466.66666666667,294.901848213107,411.63996413416044,706.5418123472674,-116.73811592105346
9500.0,296.42491406930407,412.22505997117844,708.6499740404824,-115.80014590187437
9533.333333333332,297.9780009309916,412.95073574920144,710.928736680193,-114.97273481820986
9566.66666666667,299.66060897438257,413.444600196693,713.1052091710756,-113.78399122231042
9600.0,301.4526347905276,413.89233568270737,715.344970473235,-112.43970089217976
9633.333333333332,303.1088019879455,414.20011005801473,717.3089120459603,-111.0913080700692
9666.66666666667,304.6319189208067,414.3408849616003,718.972803882407,-109.7089660407936
9700.0,306.0536792297032,414.43820989975296,720.4918891294562,-108.38453067004974
9733.333333333332,307.30370218031817,414.5234433946803,721.8271455749984,-107.21974121436216
9766.66666666667,308.3301094413162,414.6113788082774,722.9414882495936,-106.28126936696117
9800.0,308.99828814935904,414.631858282427,723.630146431786,-105.63357013306796
9833.333333333332,309.4137010580102,414.5025106743269,723.9162117323372,-105.08880961631672
9866.66666666667,309.91900099518955,414.33555644072345,724.2545574359131,-104.4165554455339
9900.0,310.47633971893504,414.35614716942354,724.8324868883585,-103.8798074504885
9933.333333333332,310.89144628809686,414.454173418736,725.3456197068328,-103.56272713063913
9966.66666666667,311.2235672149965,414.59289557437285,725.8164627893693,-103.36932835937637
10000.0,311.5979167231451,414.86871999728044,726.4666367204255,-103.27080327413535
10033.333333333332,311.999152986155,415.3446879992366,727.3438409853916,-103.34553501308159
10066.66666666667,312.3976723187642,415.78346443372686,728.181136752491,-103.38579211496267
10100.0,312.703654819545,416.3375309075699,729.0411857271149,-103.63387608802486
10133.333333333332,313.0622662756601,417.0609019601167,730.1231682357768,-103.99863568445664
10166.66666666667,313.41844939417916,417.70260016573366,731.1210495599128,-104.2841507715545
10200.0,313.77948552780254,418.1988515925997,731.9783371204022,-104.41936606479715
10233.333333333332,314.077529699632,418.5524239932054,732.6299536928375,-104.47489429357341
10266.66666666667,314.2922756644637,418.85453982326317,733.1468154877268,-104.56226415879945
10300.0,314.4312073948302,419.07074249021997,733.5019498850502,-104.63953509538976
10333.333333333332,314.22936092025225,419.29054090204517,733.5199018222975,-105.06117998179292
10366.66666666667,314.1329584440848,419.5490511834591,733.682009627544,-105.41609273937428
10400.0,314.14687438257596,419.8735240183816,734.0203984009576,-105.72664963580564
10433.333333333332,314.2684181955884,420.26228915852096,734.5307073541094,-105.99387096293253
10466.66666666667,314.4816488891669,420.69539608692247,735.1770449760893,-106.2137471977556
10500.0,314.7879636455384,421.1666604711048,735.9546241166432,-106.37869682556641
10533.333333333332,315.2016483377955,421.65289513941303,736.8545434772086,-106.45124680161751
10566.66666666667,315.78137627111545,422.06763162699775,737.8490078981132,-106.2862553558823
10600.0,316.5516977527593,422.5463066798555,739.0980044326147,-105.99460892709618
10633.333333333332,317.5524493609479,423.26145549131104,740.8139048522589,-105.70900613036315
10666.66666666667,318.7413158061173,424.21880688728646,742.9601226934037,-105.47749108116915
10700.0,320.0459928741104,425.3718813343398,745.4178742084503,-105.32588846022935
10733.333333333332,321.43008964601586,426.6710094241226,748.1010990701384,-105.24091977810673
10766.66666666667,322.7623336821802,427.96908528712737,750.7314189693076,-105.20675160494716
10800.0,323.7288466802288,428.4593894806361,752.1882361608649,-104.7305428004073
10833.333333333332,324.209840773091,428.75903780400813,752.9688785770991,-104.54919703091713
10866.66666666667,324.3170064259864,428.71353741798316,753.0305438439696,-104.39653099199677
10900.0,324.8542734770944,428.68380194969336,753.5380754267878,-103.82952847259895
10933.333333333332,325.33041597631103,428.79608207453043,754.1264980508415,-103.4656660982194
10966.66666666667,325.6599499768605,428.9312716927007,754.5912216695613,-103.2713217158402
11000.0,325.88467908585307,429.041747402232,754.9264264880851,-103.15706831637891
11033.333333333332,326.0036582750581,429.13691102064655,755.1405692957046,-103.13325274558844
11066.66666666667,326.0635024719258,429.2385848815939,755.3020873535197,-103.17508240966811
11100.0,326.1217242002274,429.32751504647723,755.4492392467046,-103.20579084624984
11133.333333333332,326.650173556064,429.34036015327564,755.9905337093396,-102.69018659721166
11166.66666666667,327.2319903094427,429.31220001991625,756.544190329359,-102.08020971047353
11200.0,327.85504175177476,429.2497404757932,757.104782227568,-101.39469872401844
11233.333333333332,328.84253609353357,429.03034616151854,757.8728822550521,-100.18781006798497
11266.66666666667,329.9373535573809,428.85721563886636,758.7945691962473,-98.91986208148546
11300.0,331.0873737566358,428.68081084826593,759.7681846049018,-97.59343709163011
11333.333333333332,332.124497155978,428.6258606719365,760.7503578279145,-96.50136351595847
11366.66666666667,333.03608352890205,428.49949558981547,761.5355791187176,-95.46341206091341
11400.0,333.9209168354605,428.49815839936593,762.4190752348264,-94.57724156390543
11433.333333333332,334.749339091173,428.5700648280631,763.319403919236,-93.8207257368901
11466.66666666667,335.1234307606802,428.7101128472678,763.8335436079481,-93.58668208658759
11500.0,335.40894011507,428.82483856973465,764.2337786848046,-93.41589845466467
11533.333333333332,335.5884444684745,428.8441707428672,764.4326152113417,-93.25572627439271
11566.66666666667,335.8113090649951,428.70627319286166,764.5175822578567,-92.89496412786656
11600.0,336.15200965821504,428.5163020849483,764.6683117431633,-92.36429242673324
11633.333333333332,336.63960761290787,428.34408197593865,764.9836895888466,-91.70447436303078
11666.66666666667,337.2870231284867,428.22037033863796,765.5073934671246,-90.93334721015128
11700.0,338.0178956589915,428.10411352036834,766.1220091793598,-90.08621786137684
11733.333333333332,338.83705692113756,428.0072547077755,766.844311628913,-89.17019778663791
11766.66666666667,339.74309021283716,427.9174918496537,767.6605820624909,-88.17440163681653
11800.0,340.7388674367444,427.8176240941959,768.5564915309403,-87.07875665745149
11833.333333333332,341.721238101003,427.8736995013595,769.5949376023625,-86.15246140035651
11866.66666666667,342.6618361428779,428.0347097422899,770.6965458851678,-85.372873599412
11900.0,343.50729355345555,428.22215986815655,771.7294534216121,-84.714866314701
11933.333333333332,344.3239079800303,428.39783093950314,772.7217389195334,-84.07392295947284
11966.66666666667,345.2615552364826,428.6782080387701,773.9397632752527,-83.4166528022875
12000.0,346.2661947080392,428.98775466768336,775.2539493757226,-82.72155995964414
12033.333333333332,347.3792407632626,429.1809067319547,776.5601474952173,-81.80166596869208
12066.66666666667,348.1954760485783,429.0056175217359,777.2010935703142,-80.81014147315761
12100.0,348.87449480192515,428.8705503709496,777.7450451728748,-79.99605556902446
12133.333333333332,349.5111973850284,428.5863929910998,778.0975903761282,-79.07519560607136
12166.66666666667,350.2418006346144,428.42296430408146,778.6647649386958,-78.18116366946708
12200.0,350.9714217526072,428.33772094838287,779.3091427009902,-77.36629919577564
12233.333333333332,351.66162687306473,428.1673161697986,779.8289430428633,-76.50568929673386
12266.66666666667,352.39022873557013,428.01448142327604,780.4047101588462,-75.6242526877059
12300.0,353.17404057769306,427.972489543978,781.146530121671,-74.79844896628492
12333.333333333332,353.9908634086507,428.06170398192415,782.0525673905748,-74.07084057327347
12366.66666666667,354.78885752465925,428.09430054234457,782.8831580670038,-73.30544301768532
12400.0,355.580243234513,428.0892471282386,783.6694903627515,-72.5090038937256
12433.333333333332,356.2207817279162,428.2874721404626,784.5082538683788,-72.06669041254645
12466.66666666667,356.7705317372252,428.43231247476285,785.2028442119881,-71.66178073753764
12500.0,357.54479359098536,428.65857127896277,786.2033648699481,-71.1137776879774
12533.333333333332,358.2333317479717,428.8402604036421,787.0735921516139,-70.6069286556704
12566.66666666667,358.98676438844,428.93045404431956,787.9172184327596,-69.94368965587955
12600.0,359.91244110779695,428.909184755626,788.8216258634229,-68.99674364782902
12633.333333333332,360.95188533559093,428.96224452911844,789.9141298647094,-68.0103591935275
12666.66666666667,362.0126002083487,429.16366053121976,791.1762607395685,-67.15106032287105
12700.0,362.87327523332476,429.3130367010332,792.186311934358,-66.43976146770842
12733.333333333332,363.17864869213923,429.3176213861924,792.4962700783317,-66.13897269405317
12766.66666666667,363.30604534326795,429.3311161917686,792.6371615350365,-66.02507084850066
12800.0,363.2795991258369,429.3381329468423,792.6177320726792,-66.05853382100537
12833.333333333332,363.07932000533873,429.25432943983697,792.3336494451758,-66.17500943449824
12866.66666666667,362.8822203378249,429.31664068117175,792.1988610189967,-66.43442034334686
12900.000000000002,362.99307794491097,429.47691202771443,792.4699899726254,-66.48383408280347
12933.333333333332,363.48999718975784,429.5645622701675,793.0545594599254,-66.07456508040968
12966.66666666667,363.95331863074256,429.71752924779236,793.6708478785349,-65.7642106170498
13000.000000000002,364.3577251600638,429.96380816034116,794.321533320405,-65.60608300027735
13033.333333333332,364.66475633630336,430.21958247174626,794.8843388080496,-65.55482613544291
13066.66666666667,364.9943476862492,430.3589291126194,795.3532767988686,-65.3645814263702
13100.000000000002,365.4261338368366,430.48567615748027,795.9118099943169,-65.05954232064369
13133.333333333332,366.18226350863284,430.5029060354769,796.6851695441097,-64.32064252684404
13166.666666666668,367.3019177130185,430.5128622173168,797.8147799303354,-63.21094450429831
13200.000000000004,368.69277043946056,430.5650671889903,799.257837628451,-61.87229674952977
13233.333333333332,370.24986990463344,430.666551808964,800.9164217135974,-60.416681904330574
13266.666666666668,371.82989780925914,430.8188447835077,802.6487425927669,-58.98894697424856
13300.000000000004,373.42227066926796,430.91153521322025,804.3338058824882,-57.48926454395229
13333.333333333332,374.89033192265686,430.93785496831185,805.8281868909687,-56.047523045655
13366.666666666668,376.0675609542937,430.8651231715406,806.9326841258343,-54.79756221724688
13400.000000000004,376.8779042823468,430.6156481266449,807.4935524089917,-53.73774384429811
13433.333333333332,377.47065529365693,430.2960498050355,807.7667050986925,-52.82539451137859
13466.666666666668,377.946975294116,429.9359753584875,807.8829506526035,-51.98900006437151
13500.000000000004,378.4003587837822,429.6787460963464,808.0791048801286,-51.27838731256418
13533.333333333332,378.8309114788393,429.5503203372921,808.3812318161314,-50.719408858452766
13566.666666666668,379.12915418989144,429.40162958733026,808.5307837772217,-50.272475397438825
13600.000000000004,379.35953904509194,429.0548655939024,808.4144046389943,-49.69532654881044
13633.333333333332,379.5900915731233,428.80421497418587,808.3943065473092,-49.21412340106258
13666.666666666668,379.92181386614425,428.6999140421017,808.6217279082459,-48.778100175957434
13700.000000000004,380.23227224579927,428.62739324896734,808.8596654947667,-48.39512100316807
13733.333333333332,380.5736997518036,428.5586787244554,809.132378476259,-47.98497897265179
13766.666666666668,381.4550656918745,428.6855303716428,810.1405960635173,-47.23046467976832
13800.000000000004,382.5481805373813,428.88640660027363,811.434587137655,-46.33822606289232
13833.333333333332,384.03800955206464,429.2808806349223,813.3188901869869,-45.242871082857675
13866.666666666668,385.5268232140132,429.81318910600675,815.3400123200199,-44.28636589199357
13900.000000000004,386.9104854592785,430.419986975829,817.3304724351075,-43.50950151655047
13933.333333333332,387.9937495859093,431.0258923064069,819.0196418923163,-43.032142720497575
13966.666666666668,388.7239881599279,431.3929978878223,820.1169860477502,-42.66900972789438
14000.000000000004,389.04740176190603,431.6806479758851,820.7280497377911,-42.63324621397908
14033.333333333332,389.04447207313706,431.90048971489125,820.9449617880283,-42.85601764175419
14066.666666666668,388.7866752399517,431.9543529486462,820.741028188598,-43.1676777086945
14100.000000000004,388.46099556792916,431.95339785907606,820.4143934270053,-43.4924022911469
14133.333333333332,388.21873133276495,431.83431525029306,820.053046583058,-43.61558391752811
14166.666666666668,388.24988686228085,431.8301950124989,820.0800818747798,-43.58030815021806
14200.000000000004,388.7200361219987,431.8523843289287,820.5724204509274,-43.132348206929976
14233.333333333332,389.1766083210175,431.8751901504269,821.0517984714444,-42.69858182940936
14266.666666666668,389.21376382381527,431.80752899310386,821.0212928169192,-42.59376516928859
14300.000000000004,389.39401877265794,431.72702214515726,821.1210409178152,-42.33300337249932
14333.333333333332,389.56693050076865,431.558386443297,821.1253169440656,-41.991455942528376
14366.666666666668,389.7374748455247,431.5090831029749,821.2465579484996,-41.771608257450225
14400.000000000004,389.981271829237,431.6707101988422,821.6519820280791,-41.68943836960517
14433.333333333332,390.72835803270164,431.8474596161808,822.5758176488824,-41.119101583479164
14466.666666666668,392.0286196169381,432.2155716775794,824.2441912945176,-40.18695206064132
14500.000000000004,393.54950366358884,432.60219737829925,826.1517010418881,-39.052693714710415
14533.333333333332,395.1140123013032,433.18128370343834,828.2952960047415,-38.067271402135134
14566.666666666668,396.7349440363147,433.96195677143123,830.6969008077459,-37.227012735116546
14600.000000000004,398.6315179894931,434.59721408425213,833.2287320737453,-35.96569609475904
14633.333333333334,400.20878890037335,435.0073272840413,835.2161161844147,-34.79853838366796
14666.666666666668,401.61949904369595,435.1327079613331,836.752207005029,-33.513208917637144
14700.000000000004,403.0032094285843,434.9254131927694,837.9286226213537,-31.9222037641851
14733.333333333334,404.3383853262612,434.6541179874758,838.992503313737,-30.31573266121461
14766.666666666668,405.743380336824,434.67403281217844,840.4174131490024,-28.930652475354464
14800.000000000004,407.36989604241217,434.8203713143388,842.190267356751,-27.45047527192662
14833.333333333334,409.17492973455336,435.09767886351807,844.2726085980714,-25.92274912896471
14866.666666666668,411.0220430676632,435.57318942739937,846.5952324950626,-24.55114635973615
14900.000000000004,412.8764384039697,436.12948792944826,849.005926333418,-23.25304952547856
14933.333333333334,414.86133798779855,436.6619770499389,851.5233150377375,-21.800639062140363
14966.666666666668,416.9646564847243,437.2746048029934,854.2392612877177,-20.309948318269107
15000.000000000004,419.03880776516917,437.9433820734767,856.9821898386458,-18.90457430830753
15033.333333333334,420.7797742916214,438.29160706656154,859.0713813581829,-17.51183277494016
15066.666666666668,422.40211407415995,438.4752306189158,860.8773446930758,-16.073116544755862
15100.000000000004,423.98461280760375,438.6446340979417,862.6292469055454,-14.660021290337966
15133.333333333334,425.52668824331386,438.8074996902802,864.3341879335941,-13.280811446966368
15166.666666666668,426.9633679570984,439.17496158049767,866.1383295375961,-12.211593623399267
15200.000000000004,428.23140404815985,439.6843320477817,867.9157360959416,-11.452927999621863
15233.333333333334,429.34168990801913,440.16220181067547,869.5038917186946,-10.820511902656335
15266.666666666668,430.03518270613654,440.3299454233823,870.3651281295188,-10.29476271724576
15300.000000000004,431.1744711991256,440.22553822486447,871.40000942399,-9.05106702573886
15333.333333333334,432.45621864657824,440.0799087723703,872.5361274189486,-7.623690125792052
15366.666666666668,433.6845909957999,439.9534378212442,873.6380288170442,-6.268846825444314
15400.000000000004,434.8310961173157,439.851579918956,874.6826760362717,-5.020483801640296
15433.333333333334,435.872215260008,439.75256354791037,875.6247788079183,-3.880348287902393
15466.666666666668,436.8973005152576,439.5535948659765,876.4508953812341,-2.6562943507188947
15500.000000000004,437.8464713321607,439.3513630078331,877.1978343399937,-1.5048916756723543
15533.333333333334,438.3089578132086,439.17211501125746,877.4810728244661,-0.8631571980488388
15566.666666666668,438.61889989382155,438.8728082097161,877.4917081035376,-0.25390831589453455
15600.000000000004,438.9936553165452,438.69790206897994,877.6915573855251,0.29575324756524424
15633.333333333334,439.7041747257359,438.36594418322875,878.0701189089647,1.3382305425071763
15666.666666666668,440.4669170787337,438.06996326176653,878.5368803405001,2.396953816967141
15700.000000000004,440.974694894606,437.9528034239886,878.9274983185946,3.0218914706173905
15733.333333333334,441.09837029577596,437.8161380548586,878.9145083506346,3.2822322409173808
15766.666666666668,441.2754793525928,437.59923155319996,878.8747109057928,3.676247799392854
15800.000000000004,441.3574849121294,437.4490583119595,878.806543224089,3.9084266001698893
15833.333333333334,441.3104823222888,437.20503950320875,878.5155218254976,4.105442819080054
15866.666666666668,441.3568710513727,436.85800258895034,878.214873640323,4.498868462422365
15900.000000000004,441.23501149488624,436.6590584777745,877.8940699726608,4.575953017111715
15933.333333333334,441.6611344677786,436.45752633980794,878.1186608075866,5.203608127970654
15966.666666666668,442.37552089510245,436.3270536318764,878.7025745269789,6.04846726322603
16000.000000000004,443.1962244378098,436.2566964273615,879.4529208651713,6.939528010448328
16033.333333333334,444.0936705485246,436.3200395462194,880.4137100947439,7.773631002305194
16066.666666666668,445.08994500193427,436.36361291669965,881.4535579186339,8.726332085234617
16100.000000000004,446.25647128172,436.3603370246535,882.6168083063735,9.896134257066478
16133.333333333334,447.5950715212684,436.4497280043118,884.0447995255802,11.145343516956586
16166.666666666668,449.14971700189824,436.44690276361536,885.5966197655137,12.702814238282883
16200.000000000004,450.8114020568328,436.5797064287027,887.3911084855355,14.231695628130069
16233.333333333334,452.37878010137854,436.83195983999786,889.2107399413765,15.546820261380674
16266.666666666668,453.55446684856696,437.28668233125813,890.8411491798252,16.267784517308826
16300.000000000004,454.33116085044685,437.48191575317065,891.8130766036174,16.849245097276196
16333.333333333334,454.9980917278619,437.6437536096733,892.6418453375352,17.354338118188593
16366.666666666668,455.5636517697409,437.6951678071277,893.2588195768685,17.868483962613197
16400.0,455.55389847103214,437.75713364384114,893.3110321148733,17.796764827190998
16433.33333333334,455.4507704196651,437.8225083866056,893.2732788062707,17.628262033059514
16466.666666666664,455.75624108441116,437.76207685714843,893.5183179415596,17.99416422726273
16500.0,456.07385740841715,437.65807669002356,893.7319340984407,18.41578071839359
16533.33333333334,456.2843075475876,437.6668154671779,893.9511230147655,18.617492080409704
16566.666666666664,456.31627154855227,437.66961274797734,893.9858842965295,18.646658800574926
16600.0,456.55435693678186,437.70033061665225,894.2546875534341,18.854026320129606
16633.33333333334,456.9563097012126,437.7723390552571,894.7286487564697,19.183970645955526
16666.666666666664,457.47503757261825,437.76782185555635,895.2428594281746,19.7072157170619
16700.0,458.0367003646588,437.76568367471594,895.8023840393748,20.271016689942883
16733.33333333334,459.0793572595621,437.6217035632969,896.701060822859,21.457653696265197
16766.666666666664,460.2218167727796,437.59294168701115,897.8147584597907,22.62887508576847
16800.0,461.31298225647504,437.64837146558034,898.9613537220554,23.6646107908947
16833.33333333334,462.21101156392854,437.83628354294126,900.0472951068698,24.374728020987277
16866.666666666664,462.8616933363342,438.208197163759,901.0698905000932,24.653496172575217
16900.0,463.66518184158446,438.2816172294974,901.9467990710818,25.38356461208707
16933.33333333334,464.80314324939434,438.043921779484,902.8470650288783,26.759221469910358
16966.666666666664,466.10396744752296,437.6454374052795,903.7494048528024,28.458530042243467
17000.0,467.46450417672514,437.22366149911767,904.6881656758428,30.240842677607475
17033.33333333334,468.80584626795786,436.8234554209904,905.6293016889483,31.982390846967462
17066.666666666664,469.90921835777016,436.75619586040085,906.665414218171,33.15302249736931
17100.0,470.9820055406032,436.7447069281606,907.7267124687638,34.2372986124426
17133.33333333334,471.98059085604365,436.89045856619686,908.8710494222405,35.09013228984679
17166.666666666664,472.89141330056356,437.2557841694241,910.1471974699876,35.63562913113947
17200.0,473.78544075807145,437.79087035146216,911.5763111095337,35.994570406609284
17233.33333333334,474.74997459229553,438.3463248359583,913.0962994282538,36.403649756337245
17266.666666666664,475.78255142614574,438.89347438450795,914.6760258106538,36.88907704163779
17300.0,476.48740710085127,439.1979444580213,915.6853515588725,37.28946264282996
17333.33333333334,476.9865974219115,439.5665547282248,916.5531521501363,37.420042693686696
17366.666666666664,477.36841173168,439.72453503506335,917.0929467667434,37.643876696616644
17400.0,477.87423514435034,439.8753328672697,917.7495680116201,37.99890227708062
17433.33333333334,478.4908406596949,439.9862180223256,918.4770586820205,38.50462263736932
17466.666666666664,479.2414683082197,440.0525943439117,919.2940626521314,39.18887396430796
17500.0,479.8408417046558,440.2060240453182,920.046865749974,39.634817659337614
17533.33333333334,480.12160136888565,440.1715453642673,920.293146733153,39.950056004618375
17566.666666666664,480.84104935463915,439.999388428078,920.8404377827171,40.84166092656113
17600.0,481.0953018951715,440.09510863815547,921.1904105333269,41.00019325701601
17633.33333333334,481.5224994199003,440.09920385363347,921.6217032735337,41.42329556626686
17666.666666666664,482.16041919018545,440.2160498079505,922.376468998136,41.944369382234925
17700.0,483.47284418006757,440.2513925524814,923.7242367325489,43.22145162758619
17733.33333333334,485.0374777978548,440.33099489302174,925.3684726908766,44.70648290483308
17766.666666666664,486.7286331301435,440.4861640263089,927.2147971564525,46.242469103834594
17800.0,488.5695167463602,440.73600138042065,929.3055181267808,47.83351536593955
17833.33333333334,490.8253879319723,440.92240807113507,931.7477960031074,49.902979860837206
17866.666666666664,493.286396097962,441.01789227027626,934.3042883682383,52.26850382768572
17900.0,495.92551588427904,441.0569541815822,936.9824700658612,54.86856170269681
17933.33333333334,498.6753797592085,441.0335928049963,939.7089725642048,57.64178695421219
17966.666666666664,501.13530863690266,440.4683235510941,941.6036321879967,60.66698508580856
18000.0,503.68631704342533,439.9058492453982,943.5921662888236,63.78046779802713
18033.33333333334,506.26739377106014,439.3788421213323,945.6462358923925,66.88855164972784
18066.666666666664,508.4710058368599,438.86557063146273,947.3365764683226,69.60543520539716
18100.0,510.24228775508055,438.14079438030546,948.3830821353861,72.10149337477509
18133.33333333334,511.7234880815822,437.3892868763479,949.1127749579301,74.33420120523431
18166.666666666664,512.879168332256,436.6476918763515,949.5268602086074,76.2314764559045
18200.0,513.7822888565531,436.06480218841534,949.8470910449685,77.71748666813778
18233.33333333334,514.4281413997492,435.6938515415495,950.1219929412987,78.73428985819965
18266.666666666664,514.9985667631331,435.35000402834015,950.3485707914733,79.64856273479296
18300.0,515.5785078016906,435.0745250543859,950.6530328560766,80.50398274730475
18333.33333333334,516.2068695576647,434.95369399733625,951.160563555001,81.25317556032849
18366.666666666664,516.573165102407,434.8949458290931,951.4681109315001,81.67821927331386
18400.0,516.6788057153661,434.67899778396986,951.357803499336,81.99980793139628
18433.33333333334,516.7191430657041,434.4706467556344,951.1897898213385,82.2484963100697
18466.666666666664,516.6934717263337,434.2720071626708,950.9654788890044,82.42146456366288
18500.0,516.5691908681496,434.14352164991567,950.7127125180652,82.4256692182339
18533.33333333334,516.3907017042742,434.0172787832414,950.4079804875156,82.37342292103278
18566.666666666664,516.6926973816427,433.93795960490377,950.6306569865465,82.75473777673892
18600.0,517.090009463466,433.90473089680654,950.9947403602725,83.18527856665946
18633.33333333334,517.6595159749537,433.891579857194,951.5510958321477,83.76793611775969
18666.666666666664,518.2248546312248,434.0711079364362,952.295962567661,84.15374669478865
18700.0,518.3173260297608,434.2796570604587,952.5969830902195,84.0376689693021
18733.33333333334,518.5216306703999,434.50297577623616,953.024606446636,84.01865489416372
18766.666666666664,518.8008548920243,434.70004946130575,953.50090435333,84.10080543071854
18800.0,519.1447665410236,434.8848465223842,954.0296130634079,84.25992001863943
18833.33333333334,519.5829824501412,435.09737425196283,954.6803567021041,84.4856081981784
18866.666666666664,519.9022288759252,435.2708198195213,955.1730486954465,84.63140905640387
18900.0,520.3073929693008,435.4641844566877,955.7715774259885,84.84320851261316
18933.33333333334,520.3006761352099,435.486751220427,955.7874273556369,84.81392491478289
18966.666666666664,520.119101047696,435.40289701337235,955.5219980610683,84.7162040343236
19000.0,520.1734549119,435.32172432700486,955.4951792389048,84.85173058489511
19033.33333333334,520.580392206891,435.3757750123349,955.9561672192259,85.20461719455614
19066.666666666664,520.8636505724302,435.46305089391245,956.3267014663427,85.40059967851772
19100.0,520.8779866010614,435.4828444065414,956.3608310076028,85.39514219451996
19133.33333333334,520.6675338963321,435.4667798995622,956.1343137958943,85.20075399676989
19166.666666666664,520.4626949457526,435.6094963683815,956.072191314134,84.85319857737107
19200.0,520.5493875202831,435.6604609665956,956.2098484868786,84.88892655368744
19233.33333333334,520.7124722323174,435.78541093168343,956.4978831640008,84.92706130063397
19266.666666666664,520.8549299194708,435.96925827169395,956.8241881911647,84.88567164777686
19300.0,520.956180639252,436.2064276879037,957.1626083271558,84.74975295134828
19333.33333333334,521.0196241797352,436.47191305135783,957.4915372310929,84.54771112837733
19366.666666666664,521.0803450734953,436.7554973029932,957.8358423764885,84.32484777050212
19400.0,521.1401609283809,437.0515338703089,958.1916947986897,84.08862705807195
19433.33333333334,521.0809747622546,437.37453842462986,958.4555131868844,83.70643633762478
19466.666666666664,521.0537386504003,437.5969104340156,958.6506490844159,83.45682821638468
19500.0,520.9201687343718,437.7180988859753,958.638267620347,83.20206984839655
19533.33333333334,520.6128187204422,437.89331682329293,958.5061355437351,82.71950189714926
19566.666666666664,520.3185930472063,438.21539655701804,958.5339896042243,82.10319649018822
19600.0,520.0246633760411,438.4192557040535,958.4439190800946,81.60540767198756
19633.33333333334,520.0279132383866,438.38701454322546,958.414927781612,81.64089869516118
19666.666666666664,520.304296541059,438.4124647435211,958.7167612845801,81.89183179753786
19700.0,520.5406114176467,438.46200609348085,959.0026175111275,82.07860532416584
19733.33333333334,520.5296985820302,438.65879309477936,959.1884916768095,81.87090548725081
19766.666666666664,520.7899077209622,438.82558351173464,959.6154912326969,81.96432420922758
19800.0,521.2841716357486,439.07096657031116,960.3551382060598,82.21320506543748
19833.33333333334,521.8574240215556,439.33738618748026,961.194810209036,82.52003783407537
19866.666666666664,522.470055835504,439.5386728374756,962.0087286729796,82.93138299802843
19900.0,523.2427217795411,439.374559445666,962.6172812252071,83.86816233387503
19933.33333333334,524.3404145964627,439.1125555735712,963.452970170034,85.22785902289144
19966.666666666664,525.2403445903877,438.8472710255649,964.0876156159527,86.39307356482283
20000.0,526.3246721693251,438.33264892011334,964.6573210894385,87.9920232492118
20033.33333333334,527.2950276244999,437.72227158716095,965.0172992116609,89.57275603733893
20066.666666666664,527.7636650252421,437.515822682067,965.279487707309,90.24784234317508
20100.0,528.1463786208857,437.38069714524255,965.5270757661283,90.76568147564313
20133.33333333334,528.2602388479859,437.16492388247195,965.4251627304578,91.09531496551392
20166.666666666664,528.1050704165633,436.9620762166038,965.0671466331671,91.1429941999595
20200.0,528.0872883536405,436.71810536910243,964.8053937227429,91.36918298453804
20233.33333333334,528.0898898322631,436.4864731988211,964.5763630310842,91.60341663344201
20266.666666666664,527.982888905765,436.41267238583856,964.3955612916036,91.57021651992642
20300.0,527.645481603955,436.28411064190607,963.929592245861,91.36137096204891
20333.33333333334,527.0934770857519,436.04319531620047,963.1366724019524,91.05028176955148
20366.666666666664,526.4357496351981,435.7548592405322,962.1906088757303,90.68089039466594
20400.0,525.9980760744713,435.3723699797154,961.3704460541867,90.62570609475591
20433.33333333334,525.8407765906381,435.1173865061863,960.9581630968244,90.72339008445186
20466.666666666664,525.5048147413643,434.79664794173635,960.3014626831007,90.70816679962792
20500.0,525.3445816323083,434.57092166015224,959.9155032924605,90.77365997215605
20533.33333333334,525.3175178132633,434.47654498293826,959.7940627962016,90.84097283032503
20566.666666666664,525.3509525817693,434.62636413258247,959.9773167143518,90.72458844918685
20600.0,525.5984277789343,434.79897324826715,960.3974010272013,90.7994545306671
20633.33333333334,526.1923138307362,434.8827431667539,961.0750569974902,91.3095706639823
20666.666666666664,526.9669499502907,434.96500943835576,961.9319593886464,92.00194051193489
20700.0,527.7581003202849,435.0478992354869,962.8059995557719,92.71020108479803
20733.33333333334,528.6047727423567,435.08951018548737,963.694282927844,93.51526255686929
20766.666666666664,529.5286618399451,435.07325976426864,964.6019216042138,94.45540207567649
20800.0,530.5319350542695,434.967966574431,965.4999016287005,95.56396847983854
20833.33333333334,531.5095546107538,434.8173550341753,966.3269096449291,96.69219957657845
20866.666666666664,532.0351566068664,434.6237846855819,966.6589412924483,97.41137192128451
20900.0,532.0101928736489,434.5531868250964,966.5633796987453,97.45700604855244
20933.33333333334,531.92641472058,434.4992457290901,966.4256604496702,97.42716899148996
20966.666666666664,531.8686491100927,434.5865344635088,966.4551835736015,97.28211464658392
21000.0,532.2414554486725,434.6757062108847,966.9171616595572,97.56574923778777
21033.33333333334,532.8192018013207,434.646694669824,967.4658964711447,98.17250713149667
21066.666666666664,533.5518394327978,434.6060705291426,968.1579099619404,98.94576890365522
21100.0,534.2091254371682,434.56832401930745,968.7774494564756,99.6408014178607
21133.33333333334,534.2838749314174,434.62463422124364,968.908509152661,99.65924071017372
21166.666666666664,534.144050840552,434.7208321894306,968.8648830299826,99.42321865112143
21200.0,533.8150852133273,434.85408221965093,968.6691674329782,98.96100299367635
21233.33333333334,533.0431277263762,435.1191639543883,968.1622916807644,97.92396377198787
21266.666666666664,532.1696101612432,435.3524514098553,967.5220615710984,96.81715875138792
21300.0,531.4285828557415,435.49791737020485,966.9265002259464,95.93066548553668
21333.33333333334,530.8280138282466,435.6619965121376,966.4900103403843,95.16601731610905
21366.666666666664,530.2755334634687,435.81566830912163,966.0912017725904,94.45986515434709
21400.0,529.7264746913895,435.89550927372056,965.6219839651101,93.83096541766895
21433.33333333334,529.1910707352617,435.96451077989116,965.1555815151529,93.22655995537059
21466.666666666664,528.2982110851337,436.0334558219284,964.3316669070621,92.26475526320536
21500.0,527.4324413140912,436.0766652494172,963.5091065635083,91.35577606467399
21533.33333333334,526.7004192997629,436.0770138392333,962.7774331389962,90.62340546052957
21566.666666666664,526.030103379901,436.2198169029329,962.249920282834,89.81028647696809
21600.0,525.7447774624156,436.42711712989694,962.1718945923126,89.3176603325187
21633.33333333334,525.3757559024544,436.601911001892,961.9776669043465,88.77384490056244
21666.666666666664,525.4225595864109,436.62093401214497,962.0434935985559,88.80162557426593
21700.0,525.5258520688975,436.7918607066599,962.3177127755574,88.73399136223759
21733.33333333334,525.612619434627,436.9949845582729,962.6076039929,88.61763487635415
21766.666666666664,525.6811220073239,437.2332858176856,962.9144078250094,88.44783618963828
21800.0,525.7250494102262,437.5116712759585,963.2367206861848,88.21337813426771
21833.33333333334,525.5853369876017,437.7580969136425,963.3434339012442,87.82724007395927
21866.666666666664,525.3168918175708,437.98969325396797,963.3065850715387,87.32719856360279
21900.0,525.1713098959597,438.100408575966,963.2717184719256,87.07090131999365
21933.33333333334,525.1437343109043,438.2023559964311,963.3460903073353,86.94137831447318
21966.666666666664,525.1143248798594,438.3266142156788,963.4409390955382,86.78771066418062
22000.0,525.0768032306001,438.4530144660128,963.529817696613,86.62378876458735
22033.33333333334,524.9897549945642,438.67284150035033,963.6625964949146,86.3169134942139
22066.666666666664,524.8497611722049,439.0266875781412,963.8764487503461,85.82307359406371
22100.0,524.4691648457158,439.3297748371522,963.798939682868,85.13939000856362
22133.33333333334,523.8905982107381,439.6750185980982,963.5656168088362,84.21557961263989
22166.666666666664,523.0532280535299,439.89349105212835,962.9467191056583,83.15973700140154
22200.0,522.5385600448128,440.10613484362955,962.6446948884424,82.43242520118326
22233.33333333334,522.3035200568233,440.51005204236776,962.8135720991911,81.79346801445558
22266.666666666664,521.998706352767,440.8499032749504,962.8486096277175,81.14880307781664
22300.0,521.6404939747639,441.1254658722495,962.7659598470134,80.5150281025144
22333.33333333334,521.2589509694226,441.21357659318215,962.4725275626047,80.04537437624043
22366.666666666664,520.9590657970907,441.25016067722254,962.2092264743133,79.70890511986818
22400.0,520.9532984607373,441.3382942295019,962.2915926902392,79.61500423123539
22433.33333333334,520.8804135207912,441.33436431555674,962.2147778363479,79.54604920523445
22466.666666666664,520.6593671940165,441.48030941195714,962.1396766059736,79.17905778205932
22500.0,520.5405778823128,441.6027032975267,962.1432811798395,78.93787458478613
22533.33333333334,520.8647980913371,441.4943431369298,962.3591412282669,79.37045495440731
22566.666666666664,521.5699105415786,441.5600389338217,963.1299494754003,80.00987160775685
22600.0,522.152103896008,441.76805944698646,963.9201633429946,80.38404444902159
22633.33333333334,522.5748457757223,441.97136991735556,964.5462156930779,80.60347585836678
22666.666666666664,522.9010318131816,442.06404649817193,964.9650783113535,80.83698531500966
22700.0,523.3458032104226,442.1690148616721,965.5148180720946,81.17678834875045
22733.33333333334,523.8964496544988,442.25240064431307,966.1488502988119,81.64404901018577
22766.666666666664,524.5252351431436,442.3528284449712,966.8780635881149,82.17240669817244
22800.0,525.1498958509598,442.56775306759306,967.7176489185529,82.58214278336669
22833.33333333334,525.7939633544197,442.8216682194258,968.6156315738456,82.97229513499389
22866.666666666664,526.4625448358245,442.99285271859287,969.4553975544173,83.4696921172316
22900.0,526.8784648637014,443.12273711322257,970.001201976924,83.75572775047885
22933.33333333334,526.9577070363165,443.3561106343023,970.3138176706188,83.6015964020142
22966.666666666664,527.1514669386829,443.48311004339047,970.6345769820734,83.66835689529245
23000.0,527.5197300387217,443.4215068829597,970.9412369216814,84.09822315576201
23033.33333333334,528.1668917457793,443.25663788654265,971.4235296323219,84.9102538592366
23066.666666666664,529.0170648080922,443.08087810811907,972.0979429162112,85.93618669997312
23100.0,529.9966152841519,442.84855136762906,972.8451666517809,87.1480639165228
23133.33333333334,530.8532832611187,442.6948593764568,973.5481426375754,88.15842388466189
23166.666666666664,531.5001630838251,442.515387585059,974.0155506688841,88.98477549876611
23200.0,532.0401633849326,442.3123505086584,974.3525138935911,89.72781287627419
23233.33333333334,532.9032473550669,441.66828648935643,974.5715338444234,91.23496086571049
23266.666666666664,533.7857676481715,441.010608823209,974.7963764713804,92.77515882496249
23300.0,534.6615572479236,440.51492454809375,975.1764817960174,94.14663269982987
23333.33333333334,535.3459322824236,440.25063200484976,975.5965642872734,95.09530027757387
23366.666666666664,535.6546272403986,440.53818709437,976.1928143347686,95.11644014602854
23400.0,536.5878478512045,440.4347681917925,977.022616042997,96.15307965941201
23433.33333333334,537.6147591882059,440.393755297986,978.0085144861919,97.22100389021989
23466.666666666664,538.5087710615634,440.71223989652884,979.2210109580922,97.79653116503454
23500.0,539.4835298791875,441.04679949808167,980.5303293772691,98.4367303811058
23533.33333333334,540.9114320403282,441.0540594495232,981.9654914898515,99.85737259080503
23566.666666666664,542.5436315299332,441.16014408213607,983.7037756120693,101.38348744779717
23600.0,544.2926507492745,441.50462695902144,985.797277708296,102.78802379025302
23633.33333333334,546.0969298857256,441.76846161670676,987.8653915024323,104.3284682690188
23666.666666666664,547.529258663237,441.9810331622478,989.5102918254847,105.54822550098919
23700.0,549.0551575500333,441.9205990136758,990.9757565637092,107.13455853635747
23733.33333333334,550.6776667028014,441.67669282682084,992.3543595296222,109.00097387598055
23766.666666666664,551.8952901721779,441.3012747688718,993.1965649410497,110.59401540330606
23800.0,552.8631524623747,440.99804222972773,993.8611946921025,111.865110232647
23833.33333333334,553.2868357169937,440.7407434712633,994.0275791882569,112.54609224573039
23866.666666666664,553.5166930615259,440.6049134299953,994.1216064915211,112.91177963153058
23900.0,553.7303868098247,440.4661452152438,994.1965320250686,113.26424159458094
23933.33333333334,553.8578189379995,440.44013855082386,994.2979574888234,113.41768038717561
23966.666666666664,553.7834831902732,440.45702193901644,994.2405051292897,113.32646125125672
24000.0,553.4264858055992,440.32666750500334,993.7531533106026,113.09981830059587
24033.33333333334,552.8927025693656,440.11776750752307,993.0104700768886,112.77493506184254
24066.666666666664,552.2229276847065,439.9113620036753,992.1342896883818,112.3115656810312
24100.0,551.4330334373383,439.78787900430376,991.220912441642,111.64515443303452
24133.33333333334,550.8691470038526,440.0129015481649,990.8820485520175,110.85624545568771
24166.666666666664,550.8104818090156,440.30966570132665,991.1201475103423,110.50081610768899
24200.0,550.5767986610167,440.7086107887806,991.2854094497973,109.86818787223609
24233.33333333334,550.3532540521502,441.00177577472203,991.3550298268722,109.35147827742816
24266.666666666664,550.6545909524018,441.2473951352683,991.9019860876701,109.40719581713353
24300.0,551.0466028373843,441.63716828878717,992.6837711261715,109.40943454859712
24333.33333333334,551.8335713178277,442.0447697457438,993.8783410635715,109.78880157208391
24366.666666666664,552.7873552676634,442.121932014745,994.9092872824085,110.6654232529184
24400.0,554.5477682123047,441.3393301348183,995.887098347123,113.20843807748645
24433.33333333334,556.2104001633336,440.4353765171607,996.6457766804942,115.77502364617288
24466.666666666664,557.2514577825397,440.24001796806635,997.491475750606,117.0114398144733
24500.0,558.1704192629547,440.1658466253819,998.3362658883366,118.00457263757283
24533.33333333334,558.9539048759024,440.1405023411736,999.094407217076,118.81340253472877
24566.666666666664,559.8650570445508,439.8249892628088,999.6900463073596,120.04006778174198
24600.0,560.623553720478,439.64616821607046,1000.2697219365484,120.9773855044075
24633.33333333334,561.3228870744915,439.043919114868,1000.3668061893595,122.27896795962351
24666.666666666664,561.9543156211657,438.6564872109788,1000.6108028321446,123.29782841018692
24700.0,562.333541896163,438.5792731595488,1000.9128150557117,123.75426873661416
24733.33333333334,562.6127385422368,438.51299845279357,1001.1257369950304,124.09974008944323
24766.666666666664,563.552797469863,437.8443882562364,1001.3971857260995,125.70840921362657
24800.0,564.2360973011225,437.24669737928167,1001.4827946804041,126.98939992184086
24833.33333333334,564.7054290691252,436.7426975326766,1001.4481266018017,127.96273153644864
24866.666666666664,565.0824381693698,436.2894922987294,1001.3719304680992,128.79294587064038
24900.0,565.345163356493,436.0364733648282,1001.3816367213212,129.30868999166478
24933.33333333334,565.3873788629312,436.03695657792696,1001.4243354408582,129.35042228500424
24966.666666666664,565.2223756194154,436.16564952378997,1001.3880251432054,129.05672609562544
25000.0,565.0120498840635,436.3543674894834,1001.3664173735469,128.65768239458004
25033.33333333334,564.7644328449828,436.56015637862544,1001.3245892236082,128.20427646635738
25066.666666666664,564.336737969302,436.77276832527247,1001.1095062945744,127.56396964402956
25100.0,563.7313235165632,436.99122543567995,1000.7225489522432,126.74009808088323
25133.33333333334,562.9996556840945,437.1537320495371,1000.1533877336316,125.84592363455738
25166.666666666664,562.771746735654,437.09675303535494,999.8684997710089,125.67499370029907
25200.0,563.3546827600497,437.09268222050366,1000.4473649805534,126.26200053954608
25233.33333333334,563.5908291659878,437.2379548655326,1000.8287840315204,126.3528743004552
25266.666666666664,563.6076370889836,437.32989625522566,1000.9375333442092,126.27774083375789
25300.0,562.7382694329979,437.56685566169284,1000.3051250946908,125.17141377130503
25333.33333333334,562.0459470291536,437.82044639408645,999.86639342324,124.22550063506714
25366.666666666664,561.681448458252,437.92294981663764,999.6043982748897,123.75849864161438
25400.0,561.5210343254895,438.0984771120205,999.61951143751,123.42255721346902
25433.33333333334,561.9230067402876,437.93807430674605,999.8610810470336,123.98493243354159
25466.666666666664,562.3728604767533,437.80903266465145,1000.1818931414048,124.56382781210186
25500.0,562.6215864856567,437.8101587848625,1000.4317452705193,124.81142770079424
25533.33333333334,562.4822643515735,438.0598075568212,1000.5420719083947,124.42245679475224
25566.666666666664,562.293039511071,438.2049630484226,1000.4980025594937,124.08807646264842
25600.0,562.2003270846859,438.41097662195136,1000.6113037066373,123.78935046273455
25633.33333333334,562.0750016272533,438.78327115210476,1000.858272779358,123.29173047514854
25666.666666666664,561.8045064739703,439.0984995355095,1000.9030060094798,122.70600693846075
25700.000000000004,561.5164200349574,439.42261880469096,1000.9390388396483,122.09380123026642
25733.33333333334,561.773244715356,439.6847752534593,1001.4580199688153,122.0884694618967
25766.666666666664,562.2403941133759,440.07388156997587,1002.3142756833518,122.16651254340007
25800.000000000004,562.7007947195785,440.54440852727055,1003.2452032468491,122.15638619230799
25833.33333333334,563.1255611592719,441.0510965378483,1004.1766576971202,122.0744646214236
25866.666666666664,563.7926042657258,441.3431500413895,1005.1357543071153,122.44945422433631
25900.000000000004,564.4254456504374,441.4997114145232,1005.9251570649606,122.9257342359142
25933.33333333334,564.6379676162297,441.61639143780667,1006.2543590540364,123.02157617842306
25966.666666666664,564.6923041331273,441.6740899325383,1006.3663940656656,123.018214200589
26000.000000000004,564.771283047049,441.73590520101595,1006.507188248065,123.03537784603304
26033.33333333334,564.8750460304245,441.485733298156,1006.3607793285805,123.38931273226854
26066.666666666664,564.9315689778467,441.5675585625078,1006.4991275403545,123.3640104153389
26100.000000000004,564.8278317208146,441.80067687926606,1006.6285086000807,123.02715484154857
26133.33333333334,564.6099403567539,441.9283583229156,1006.5382986796694,122.68158203383831
26166.666666666664,563.9407410333904,442.2080109050413,1006.1487519384317,121.73273012834909
26200.000000000004,563.5006205281682,442.5424161633171,1006.0430366914852,120.95820436485104
26233.333333333336,563.1424901447782,442.74745701482607,1005.8899471596043,120.39503312995214
26266.666666666664,563.1203357862696,442.80246028274996,1005.9227960690196,120.31787550351964
26300.000000000007,563.083509955005,442.7695100657225,1005.8530200207274,120.31399988928246
26333.333333333336,563.0402679091704,442.83935221638615,1005.8796201255566,120.20091569278429
26366.666666666664,563.1371027641269,442.87907245232566,1006.0161752164526,120.25803031180124
26400.000000000007,563.2864456571601,442.92158487396756,1006.2080305311276,120.36486078319257
26433.333333333336,563.4491881254797,442.95123622374524,1006.400424349225,120.4979519017345
26466.666666666664,563.6178821577442,442.8995001424089,1006.5173823001531,120.71838201533535
26500.000000000007,563.7395619671759,442.73464507889327,1006.4742070460691,121.0049168882826
26533.333333333336,563.9337996174719,442.62566253608514,1006.559462153557,121.30813708138675
26566.666666666664,564.0547696642669,442.651394760349,1006.706164424616,121.40337490391795
26600.000000000007,563.8994246737435,442.5415965804581,1006.4410212542016,121.35782809328543
26633.333333333336,563.324468945432,442.44445729493196,1005.768926240364,120.88001165050008
26666.666666666664,562.6564043972961,442.3721543197013,1005.0285587169974,120.28425007759483
26700.000000000007,561.9094180879363,442.31084644626185,1004.2202645341981,119.59857164167443
26733.333333333336,560.5408053466451,442.3415697437372,1002.8823750903823,118.19923560290795
26766.666666666664,559.2892771689652,442.2778878047223,1001.5671649736876,117.01138936424292
26800.000000000007,558.3898053785274,442.2603435125499,1000.6501488910774,116.12946186597748
26833.333333333336,557.6602870547187,442.363523743391,1000.0238107981097,115.29676331132765
26866.666666666664,556.9811627342737,442.32187016655786,999.3030329008316,114.6592925677158
26900.000000000007,555.8971646923349,442.5494524921787,998.4466171845136,113.34771220015614
26933.333333333336,554.2478193338609,443.02123456610536,997.2690538999663,111.22658476775553
26966.666666666664,552.2207186586993,443.53165389081823,995.7523725495175,108.68906476788106
27000.000000000007,550.614180942987,443.99330916708305,994.6074901100701,106.62087177590394
27033.333333333336,549.5460180187946,444.40995333105633,993.9559713498509,105.13606468773827
27066.666666666664,548.961585703477,444.55281308212534,993.5143987856023,104.40877262135166
27100.000000000007,548.5268007934901,444.6641704372278,993.1909712307179,103.86263035626229
27133.333333333336,547.9940174686659,444.7169139632541,992.71093143192,103.27710350541179
27166.666666666664,547.6287244092931,444.4373180649791,992.0660424742722,103.19140634431403
27200.000000000007,547.4533831652444,444.03047314829263,991.483856313537,103.42291001695179
27233.333333333336,547.6719797460262,443.79095991940477,991.4629396654309,103.88101982662141
27266.666666666664,547.9465183416683,443.5338388417501,991.4803571834184,104.41267949991817
27300.000000000007,548.2844940115184,443.14964257078054,991.434136582299,105.13485144073786
27333.333333333336,548.6438696977436,442.7769397719729,991.4208094697165,105.86692992577076
27366.666666666664,548.7450586988389,442.43838490883064,991.1834436076695,106.30667379000823
27400.000000000007,548.5559898729131,442.24224348301465,990.7982333559278,106.31374638989843
27433.333333333336,549.123474171277,441.7365375063479,990.8600116776249,107.38693666492918
27466.666666666664,549.6708401564288,441.1869799665198,990.8578201229486,108.48386018990897
27500.000000000007,549.9860658878698,440.79975912591135,990.7858250137812,109.18630676195846
27533.333333333336,549.8146489451017,440.53346587846636,990.348114823568,109.28118306663532
27566.666666666664,549.4132705275347,440.59968988086484,990.0129604083995,108.81358064666983
27600.000000000007,549.2098095786627,440.5739745684246,989.7837841470873,108.63583501023805
27633.333333333336,548.9149105122098,440.7733582716448,989.6882687838545,108.14155224056498
27666.666666666664,549.0624282052045,440.81326204336216,989.8756902485666,108.24916616184231
27700.000000000007,548.7623049490217,441.0673328431741,989.8296377921957,107.69497210584757
27733.333333333336,548.2495385039828,441.38832467133676,989.6378631753196,106.861213832646
27766.666666666664,547.7627665347867,441.58389379774104,989.3466603325278,106.17887273704565
27800.000000000007,547.2891665560935,441.8437414912383,989.1329080473317,105.44542506485521
27833.333333333336,546.3440412685605,442.2915992009672,988.6356404695277,104.05244206759335
27866.666666666664,545.1741586717415,442.93909602700563,988.1132546987471,102.23506264473582
27900.000000000007,543.7606258855922,443.7149753815429,987.4756012671351,100.04565050404926
27933.333333333336,542.34936243259,444.35692561948497,986.706288052075,97.99243681310509
27966.666666666664,541.3181305775393,445.20031876176836,986.5184493393076,96.11781181577089
28000.000000000007,540.5199129169057,445.9767502031729,986.4966631200787,94.54316271373278
28033.333333333336,539.8359840188192,446.6239793897312,986.4599634085504,93.21200462908803
28066.666666666664,539.1402804137452,447.1077022751453,986.2479826888905,92.03257813859994
28100.000000000007,538.3491840380468,447.61205167121415,985.961235709261,90.73713236683267
28133.333333333336,537.5140631647562,447.88825734763225,985.4023205123884,89.62580581712393
28166.666666666664,536.8853093878596,448.1993044437242,985.0846138315837,88.68600494413539
28200.000000000007,537.0042686226745,448.39763042893316,985.4018990516076,88.60663819374139
28233.333333333336,537.5148828087437,448.5826860429432,986.0975688516869,88.93219676580048
28266.666666666664,537.9854302592495,448.7581736737834,986.7436039330329,89.22725658546608
28300.000000000007,538.0900271889064,449.01103116440106,987.1010583533075,89.07899602450539
28333.333333333336,537.8869642373941,449.1082108345629,986.995175071957,88.77875340283117
28366.666666666664,538.2267140351548,449.1221170058259,987.3488310409807,89.10459702932894
28400.000000000007,538.9417779658017,449.0274942577901,987.9692722235918,89.91428370801162
28433.333333333336,539.9822877074955,448.91730176551795,988.8995894730135,91.06498594197757
28466.666666666664,541.6491271257374,448.51662842215273,990.1657555478902,93.1324987035847
28500.000000000007,543.1123453696771,448.25084905427383,991.363194423951,94.86149631540326
28533.333333333336,544.6385845699424,448.07926063606305,992.7178452060054,96.55932393387934
28566.666666666664,545.9922933634067,447.7512161712651,993.7435095346718,98.24107719214157
28600.000000000007,547.4926608434927,446.8680962456139,994.3607570891065,100.62456459787876
28633.333333333336,548.6044566723256,446.3690583804586,994.9735150527843,102.23539829186694
28666.666666666664,549.325586813909,445.96915201131776,995.2947388252268,103.35643480259125
28700.000000000007,549.8809991385908,445.6761929614056,995.5571920999964,104.20480617718522
28733.333333333336,550.3249175687697,445.4434316909797,995.7683492597494,104.88148587779
28766.666666666664,550.8081317274649,445.23376115970007,996.041892887165,105.57437056776484
28800.000000000007,551.2090043896799,444.7351604248227,995.9441648145025,106.47384396485717
28833.333333333336,551.7454275586116,444.2258543888265,995.9712819474381,107.51957316978508
28866.666666666664,552.8654123262427,443.47062558640516,996.3360379126478,109.39478673983751
28900.000000000007,553.8328269421099,442.87005757079436,996.7028845129043,110.96276937131557
28933.333333333336,554.7582459983477,442.62420391732144,997.3824499156691,112.13404208102622
28966.666666666664,555.5733063988155,442.35231103220184,997.9256174310174,113.22099536661364
29000.000000000007,556.0404012263053,442.04331199406823,998.0837132203735,113.9970892322371
29033.333333333336,556.0503880092252,441.72270840261683,997.7730964118421,114.3276796066084
29066.666666666664,556.4660979852576,441.2639027113179,997.7300006965755,115.20219527393976
29100.000000000007,556.7273707160435,440.87499692242653,997.60236763847,115.852373793617
29133.333333333336,557.5449098722801,440.42586418298873,997.9707740552687,117.11904568929134
29166.666666666668,558.1111082338329,440.03569297863766,998.1468012124706,118.0754152551952
29200.000000000007,558.6955435029884,439.67871056753137,998.3742540705198,119.01683293545699
29233.333333333336,559.245266453404,439.33589522872774,998.5811616821318,119.9093712246763
29266.666666666668,560.1337295425282,438.89736223372694,999.0310917762552,121.23636730880122
29300.000000000007,561.0106968504762,438.51697387812465,999.5276707286008,122.49372297235152
29333.333333333336,561.8095001724963,438.1690857398228,999.9785859123191,123.64041443267354
29366.666666666668,562.4131155417492,437.78666895737473,1000.199784499124,124.62644658437449
29400.000000000007,562.7137673358467,437.5290087735642,1000.2427761094109,125.18475856228247
29433.333333333336,562.8215528653141,437.38898112895896,1000.210533994273,125.4325717363551
29466.666666666668,562.6486365799399,437.3298265737629,999.9784631537027,125.31881000617699
29500.000000000007,562.3827344586847,437.28605734212346,999.6687918008081,125.09667711656124
29533.333333333336,562.3003851376374,437.084030680513,999.3844158181504,125.21635445712434
29566.666666666668,562.1182990331267,436.93924503880766,999.0575440719344,125.17905399431908
29600.000000000007,561.8240699063658,436.9049397442129,998.7290096505787,124.9191301621529
29633.333333333336,560.983544649101,436.87671975111766,997.8602644002186,124.1068248979833
29666.666666666668,559.838136740708,436.84639812381374,996.6845348645218,122.99173861689428
29700.000000000007,559.3591748618537,437.0168507393671,996.3760256012208,122.34232412248662
29733.333333333336,559.4182544920009,437.1672916481869,996.5855461401877,122.25096284381397
29766.666666666668,559.355583858574,437.3828420142912,996.7384258728653,121.97274184428284
29800.000000000007,559.1131278456304,437.3402681864418,996.4533960320722,121.77285965918861
29833.333333333336,559.0656586713355,437.10908664264184,996.1747453139774,121.9565720286937
29866.666666666668,558.8959195607354,436.88462752612037,995.7805470868557,122.011292034615
29900.000000000007,559.0295056828462,436.9775108954259,996.0070165782721,122.05199478742031
29933.333333333336,559.0159444229622,437.3919047975426,996.4078492205049,121.62403962541958
29966.666666666668,559.4886973374552,437.66921724099166,997.1579145784468,121.81948009646351
30000.000000000007,559.2968423077855,438.1434373149949,997.4402796227804,121.15340499279057
30033.333333333336,559.5714385044297,438.4626854992436,998.0341240036732,121.10875300518609
30066.666666666668,560.2058598121645,438.56437429984,998.7702341120045,121.6414855123245
30100.000000000007,560.9535202176257,438.5206446251703,999.474164842796,122.43287559245545
30133.333333333336,561.7786716922631,438.2788015860735,1000.0574732783366,123.49987010618958
30166.666666666668,562.5387890590642,437.9902231400302,1000.5290121990945,124.54856591903405
30200.000000000007,563.1234197449339,437.72694620336034,1000.8503659482942,125.39647354157358
30233.333333333336,563.7852435980251,437.64753996408695,1001.432783562112,126.13770363393814
30266.666666666668,564.4688993631571,437.5790793586302,1002.0479787217873,126.88982000452688
30300.000000000007,565.4640688401679,437.4070376221188,1002.8711064622867,128.05703121804908
30333.333333333336,566.7461278377524,437.3585163325536,1004.1046441703061,129.38761150519878
30366.666666666668,568.080003641099,437.34999953382,1005.430003174919,130.730004107279
30400.000000000007,569.1755946708982,437.44764983487005,1006.6232445057683,131.7279448360282
30433.333333333336,570.0130145513197,437.44428381101307,1007.4572983623327,132.5687307403066
30466.666666666668,570.9995618431133,437.52534735330227,1008.5249091964156,133.474214489811
30500.000000000007,571.7768035149894,437.5385291792305,1009.3153326942199,134.2382743357589
30533.333333333336,572.3756542595157,437.4754948177699,1009.8511490772856,134.9001594417458
30566.666666666668,572.8108119758485,437.3061451634088,1010.1169571392574,135.50466681243972
30600.000000000007,572.8509455968585,437.1356341105491,1009.9865797074076,135.71531148630942
30633.333333333336,572.0391391106862,437.04244852951365,1009.0815876401998,134.99669058117252
30666.666666666668,570.8162618112365,436.94011690509154,1007.7563787163281,133.87614490614493
30700.000000000007,569.6038655721053,436.84013295429935,1006.4439985264046,132.76373261780594
30733.333333333336,568.5638892085864,436.6828941194557,1005.246783328042,131.8809950891307
30766.666666666668,567.7138243440618,436.6528180788187,1004.3666424228804,131.06100626524307
30800.000000000007,567.2134560048634,436.70469283055655,1003.91814883542,130.5087631743068
30833.333333333336,567.2127797306097,436.8501428739393,1004.0629226045489,130.36263685667035
30866.666666666668,567.458450841912,437.1261092004219,1004.584560042334,130.33234164149013
30900.000000000007,567.7456653777764,437.37125779383354,1005.1169231716099,130.37440758394285
30933.333333333336,567.8369661310734,437.5058020693207,1005.3427682003941,130.3311640617527
30966.666666666668,568.1648762863547,437.58081076770384,1005.7456870540585,130.58406551865085
31000.000000000007,568.0736896031821,437.7417630436846,1005.8154526468667,130.33192655949745
31033.333333333336,567.7160405306823,437.9260270611262,1005.6420675918085,129.79001346955613
31066.666666666668,567.1151102363377,438.1458414744058,1005.2609517107435,128.96926876193191
31100.000000000007,567.1825266440437,438.1391908576805,1005.3217175017242,129.04333578636323
31133.333333333336,567.2456804187079,438.0707262009197,1005.3164066196276,129.17495421778824
31166.666666666668,567.8382710627913,437.88712587255674,1005.725396935348,129.9511451902345
31200.000000000007,568.7038695976445,437.6514345686593,1006.3553041663038,131.0524350289852
31233.333333333336,569.7679713183442,437.426052191578,1007.1940235099221,132.3419191267662
31266.666666666668,571.3249146862136,436.7779966129287,1008.1029112991423,134.54691807328487
31300.000000000007,572.7162486120993,436.23352772823176,1008.949776340331,136.48272088386756
31333.333333333336,573.5667529725857,436.03126450743025,1009.598017480016,137.53548846515548
31366.666666666668,574.430244160358,435.5416987284309,1009.9719428887889,138.88854543192713
31400.000000000007,574.9491382117816,435.3634013694164,1010.312539581198,139.58573684236518
31433.333333333336,575.4259978674246,435.2548822024724,1010.6808800698971,140.1711156649522
31466.666666666668,576.6196688464606,434.90039510572865,1011.5200639521893,141.71927374073198
31500.000000000007,578.0663802513689,434.4224649233698,1012.4888451747386,143.64391532799908
31533.333333333336,579.535120302589,433.71970803170336,1013.2548283342924,145.81541227088564
31566.666666666668,581.0147060358065,432.8668703627452,1013.8815763985517,148.1478356730613
31600.000000000007,582.1177973087638,432.067738197331,1014.1855355060948,150.0500591114328
31633.333333333336,583.1656856705548,431.3420147910182,1014.507700461573,151.82367087953662
31666.666666666668,583.4498700286965,431.20240464527126,1014.6522746739678,152.24746538342526
31700.000000000007,583.9933789241123,430.6759249415436,1014.6693038656559,153.31745398256874
31733.333333333336,584.3756063569307,430.29600886561184,1014.6716152225425,154.07959749131885
31766.666666666668,584.6160498206849,430.18157949080194,1014.7976293114868,154.43447032988297
31800.000000000007,585.051634893781,429.8223132500659,1014.873948143847,155.22932164371514
31833.333333333336,585.7143121379091,429.46803478738985,1015.182346925299,156.24627735051928
31866.666666666668,586.460038016399,429.1819683354437,1015.6420063518427,157.27806968095535
31900.000000000007,587.2205049981427,428.94852297237,1016.1690279705126,158.27198202577273
31933.333333333336,587.541899234756,428.82691379736707,1016.3688130321231,158.71498543738892
31966.666666666668,587.8525424384321,428.8170899238889,1016.669632362321,159.03545251454324
32000.000000000007,588.2418072013818,428.7858072902125,1017.0276144915942,159.45599991116927
32033.333333333336,588.6384076374462,428.78669072020585,1017.4250983576521,159.85171691724037
32066.666666666668,589.4817238453924,428.6313040563815,1018.1130279017739,160.85041978901086
32100.000000000007,590.253766453284,428.7081039315248,1018.9618703848089,161.5456625217592
32133.333333333336,591.1626617675539,428.86547851295063,1020.0281402805045,162.29718325460328
32166.666666666668,592.2867154415759,429.0398612537965,1021.3265766953724,163.24685418777938
32200.000000000007,593.4432965785038,428.992465103837,1022.4357616823409,164.4508314746668
32233.333333333336,594.5547759239065,428.5302691935069,1023.0850451174134,166.0245067303996
32266.666666666668,595.5779381931407,428.1078858785695,1023.6858240717102,167.47005231457115
32300.000000000007,596.2188117353941,427.87340486694825,1024.0922166023424,168.34540686844582
32333.333333333336,596.8500531346384,427.95667767216213,1024.8067308068005,168.89337546247629
32366.666666666668,597.8715434153396,427.9313307099034,1025.802874125243,169.94021270543618
32400.000000000007,598.4454505317879,428.0429357674888,1026.4883862992767,170.40251476429904
32433.333333333336,599.5318210518991,427.8642275056248,1027.396048557524,171.6675935462743
32466.666666666668,600.7478293990534,427.5527961202754,1028.3006255193288,173.19503327877806
32500.000000000007,601.2349040536503,427.2982474329177,1028.533151486568,173.9366566207326
32533.333333333336,601.6404079953146,427.1648173823045,1028.805225377619,174.47559061301013
32566.666666666668,601.4586593589872,426.93355209647206,1028.3922114554593,174.52510726251518
32600.000000000007,600.998273715592,426.88420855363523,1027.8824822692272,174.11406516195672
32633.333333333336,600.8005179644232,426.8723067744653,1027.6728247388885,173.9282111899579
32666.666666666668,600.4510269481946,426.71203938432245,1027.163066332517,173.73898756387212
32700.000000000007,600.29106753009,426.435783209929,1026.726850740019,173.855284320161
32733.333333333336,599.9186466558514,426.238351656885,1026.1569983127365,173.68029499896636
32766.666666666668,599.4913266487381,426.0816546240892,1025.5729812728273,173.4096720246489
32800.0,598.9440710643063,426.03475475046594,1024.9788258147723,172.90931631384035
32833.33333333333,598.2749391574076,425.9968335182783,1024.271772675686,172.2781056391293
32866.66666666668,597.8245659767038,426.0452708533637,1023.8698368300675,171.77929512334003
32900.0,597.5015295695989,425.9927304615717,1023.4942600311706,171.50879910802723
32933.33333333333,597.114966039271,426.15134101775686,1023.2663070570279,170.9636250215142
32966.66666666668,597.0285135550129,426.3458366386065,1023.3743501936194,170.68267691640636
33000.0,596.563748513145,426.59815366941183,1023.1619021825568,169.9655948437332
33033.33333333333,595.8936353947493,426.80185603225516,1022.6954914270044,169.0917793624941
33066.66666666668,595.2167393360373,427.23186311645924,1022.4486024524965,167.9848762195781
33100.0,594.144795065164,427.7425047763046,1021.8872998414686,166.40229028885938
33133.33333333333,593.0652933283321,428.40254322351245,1021.4678365518446,164.66275010481968
33166.66666666668,591.8996600907182,429.0307315398938,1020.9303916306119,162.86892855082436
33200.0,591.3905972319532,429.5246720380409,1020.915269269994,161.8659251939123
33233.33333333333,590.3271981758973,430.30824858927315,1020.6354467651704,160.0189495866241
33266.66666666668,589.024423459302,431.16667832265995,1020.1911017819621,157.8577451366421
33300.0,587.5543958077618,431.86220212418993,1019.4165979319517,155.69219368357187
33333.33333333333,586.4647596798769,432.37753584626665,1018.8422955261435,154.08722383361027
33366.66666666668,586.2109257155233,432.3481367460492,1018.5590624615725,153.86278896947414
33400.0,585.6094974278685,432.6992682997595,1018.308765727628,152.910229128109
33433.33333333333,584.6859097383066,433.17561002151393,1017.8615197598206,151.51029971679264
33466.66666666668,584.3041190071065,433.27922149563096,1017.5833405027374,151.0248975114755
33500.0,584.0741845198626,433.1978733349183,1017.2720578547809,150.87631118494426
33533.33333333333,583.9294807293389,433.120397101767,1017.049877831106,150.8090836275719
33566.66666666668,583.9810669698173,432.70181714130814,1016.6828841111255,151.2792498285092
33600.0,583.9570273406669,432.4923429326453,1016.4493702733121,151.46468440802158
33633.33333333333,583.8081016853309,431.99422469739653,1015.8023263827274,151.8138769879344
33666.66666666668,583.9785612683223,431.6584591878699,1015.6370204561922,152.32010208045244
33700.0,584.1190218255199,431.3945464343256,1015.5135682598454,152.7244753911943
33733.33333333333,584.421160583611,431.0828161215688,1015.5039767051799,153.33834446204224
33766.66666666668,584.5724229046701,430.85445225614757,1015.4268751608176,153.71797064852257
33800.0,584.333393686514,431.1122012865959,1015.4455949731099,153.2211923999181
33833.33333333333,584.5890635754987,431.1730022499897,1015.7620658254884,153.41606132550902
33866.66666666668,584.6912870438869,431.09503993737866,1015.7863269812656,153.5962471065082
33900.0,584.7974484804135,431.13025037628825,1015.9276988567018,153.6671981041253
33933.33333333333,585.1181464805819,431.14306448086614,1016.2612109614481,153.97508199971577
33966.66666666668,585.7903981618554,431.0954578401995,1016.8858560020549,154.69494032165585
34000.0,587.1636872217238,430.91655426280647,1018.0802414845302,156.2471329589173
34033.33333333333,588.9477225543984,430.7132102517743,1019.6609328061727,158.23451230262413
34066.66666666668,590.9150073871309,430.5310845837177,1021.4460919708486,160.3839228034132
34100.0,592.9857731468065,430.2938208886659,1023.2795940354724,162.69195225814065
34133.33333333333,594.5758622916522,430.0999800706107,1024.675842362263,164.47588222104156
34166.66666666668,595.5468477825843,429.63733483798643,1025.1841826205707,165.9095129445979
34200.0,596.6501145404093,429.1171921678387,1025.767306708248,167.53292237257057
34233.33333333333,597.5414488694565,428.83677557944713,1026.3782244489037,168.7046732900094
34266.66666666668,597.7779247614409,428.73906132517254,1026.5169860866135,169.03886343626834
34300.0,597.9798306240049,428.6203669226718,1026.6001975466766,169.35946370133308
34333.33333333333,598.0877973897256,428.70552262967175,1026.7933200193972,169.3822747600538
34366.66666666668,597.366123431794,428.88008078182077,1026.2462042136149,168.48604264997323
34400.0,596.490451623849,429.5583105655558,1026.048762189405,166.9321410582932
34433.33333333333,595.9563468542484,430.4071980149731,1026.3635448692216,165.5491488392753
34466.66666666668,595.4359079534746,430.6914965606307,1026.1274045141054,164.74441139284392
34500.0,595.0640536310759,430.91553931793766,1025.9795929490135,164.14851431313826
34533.33333333333,595.3510648986472,430.84059027351947,1026.1916551721667,164.51047462512776
34566.66666666668,594.7106303767703,431.1931964474834,1025.9038268242537,163.51743392928688
34600.0,593.9133750215997,431.46859846909587,1025.3819734906956,162.4447765525038
34633.33333333333,593.309715112251,432.20134237731145,1025.5110574895625,161.1083727349395
34666.66666666668,592.5188827216152,432.80885443387103,1025.3277371554864,159.7100282877442
34700.0,591.9065699880928,433.2386425984571,1025.1452125865499,158.66792738963568
34733.33333333333,591.5263380695511,433.68634193045267,1025.2126800000037,157.83999613909845
34766.66666666668,590.4994725637804,434.49989971268656,1024.999372276467,155.99957285109383
34800.0,589.6535743105791,435.25749679261077,1024.91107110319,154.3960775179683
34833.33333333333,589.1303157802853,435.72012455977347,1024.8504403400589,153.41019122051182
34866.66666666668,588.730668467205,436.1177056563055,1024.8483741235104,152.6129628108995
34900.0,588.4100206313617,436.3425514093108,1024.7525720406725,152.06746922205093
34933.33333333333,588.1420213051199,436.6175280948093,1024.7595493999293,151.5244932103106
34966.66666666668,588.0484483508507,436.67098528382274,1024.7194336346734,151.37746306702792
35000.0,588.097921238373,436.62624175705855,1024.7241629954315,151.47167948131448
35033.33333333333,588.4880934427315,436.4554300164027,1024.9435234591342,152.03266342632878
35066.66666666668,589.7403735776513,435.9781920442623,1025.7185656219135,153.76218153338903
35100.0,590.935421875272,435.70688327868055,1026.6423051539525,155.22853859659148
35133.33333333333,592.5608384701361,435.27169256754166,1027.8325310376777,157.28914590259444
35166.66666666668,593.6154061157738,434.97648287439137,1028.5918889901652,158.63892324138243
35200.0,593.6609304341237,434.8177967743349,1028.4787272084586,158.84313365978875
35233.33333333333,594.3004280737655,434.5660056843959,1028.8664337581613,159.73442238936957
35266.66666666668,595.3659546793766,434.0027776029055,1029.368732282282,161.36317707647112
35300.0,596.6308394947994,433.64964739594893,1030.2804868907483,162.98119209885044
35333.33333333333,597.4437872380943,433.10717401501904,1030.5509612531132,164.33661322307523
35366.66666666668,597.3280894854208,433.05035170602116,1030.378441191442,164.27773777939967
35400.0,597.6843332159318,432.7353537011063,1030.4196869170382,164.9489795148255
35433.33333333333,597.4096488835949,432.73991204968263,1030.1495609332774,164.66973683391222
35466.66666666668,597.0634880047269,432.8231385204529,1029.8866265251797,164.24034948427396
35500.0,597.3169358462453,432.54584066134777,1029.862776507593,164.77109518489755
35533.33333333333,597.8549154969475,432.1278780876563,1029.9827935846038,165.72703740929114
35566.66666666668,598.5565385479093,431.78691733475273,1030.343455882662,166.7696212131566
35600.0,599.1978470945799,431.2985628481794,1030.4964099427593,167.89928424640044
35633.33333333333,599.4843244381872,430.89689931984276,1030.38122375803,168.5874251183444
35666.66666666668,599.7267732750907,430.8389388047011,1030.5657120797919,168.88783447038963
35700.0,600.1188980336057,430.6317951378262,1030.750693171432,169.48710289577946
35733.33333333333,600.0508308956347,430.65484530717833,1030.705676202813,169.39598558845637
35766.66666666668,599.8186418563462,430.57833711920847,1030.3969789755547,169.2403047371377
35800.0,599.640324177001,430.6447785030331,1030.285102680034,168.99554567396797
35833.33333333333,599.8300780611185,430.623108398137,1030.4531864592554,169.20696966298146
35866.66666666668,599.7577335386787,430.91894462480815,1030.676678163487,168.8387889138706
35900.0,599.8745430298545,431.1001525053235,1030.974695535178,168.77439052453104
35933.33333333333,599.6772643870831,431.50877331557456,1031.1860377026578,168.16849107150858
35966.66666666668,599.3215881970154,432.047006959972,1031.3685951569873,167.27458123704344
36000.0,599.3322368871723,432.23581049818176,1031.568047385354,167.0964263889905
36033.33333333333,599.6257002912268,432.5692853856324,1032.1949856768592,167.05641490559447
36066.66666666668,600.053237667834,432.6138328028875,1032.6670704707215,167.43940486494648
36100.0,600.5811917053844,432.60065307969427,1033.1818447850787,167.98053862569014
36133.33333333333,601.1560018601682,432.6265547028458,1033.782556563014,168.5294471573224
36166.66666666668,602.0226501933284,432.59310967979826,1034.6157598731268,169.42954051353018
36200.0,602.5934518247083,432.3534695162347,1034.946921340943,170.23998230847354
36233.33333333333,603.1398057886413,432.14538330657297,1035.2851890952143,170.99442248206833
36266.66666666668,603.4139702442382,431.98577007234104,1035.3997403165793,171.42820017189712
36300.0,603.3583145793559,432.0137735834273,1035.3720881627833,171.34454099592864
36333.33333333333,603.5675102420258,431.83048030553897,1035.3979905475649,171.73702993648686
36366.66666666668,603.6038688621177,431.6823120079125,1035.2861808700302,171.92155685420516
36400.0,603.3804220433818,431.6163510317516,1034.9967730751334,171.76407101163022
36433.33333333333,602.9913375641581,431.71853129239827,1034.7098688565563,171.27280627175986
36466.66666666668,602.0880504920807,431.9726151970224,1034.0606656891032,170.11543529505832
36500.0,601.8060166875305,432.2601603154569,1034.0661770029874,169.54585637207356
36533.33333333333,601.894904757778,432.39688495974076,1034.291789717519,169.49801979803726
36566.66666666668,602.200911815078,432.3151540152255,1034.5160658303034,169.8857577998525
36600.0,603.1165262860055,432.0394208286469,1035.1559471146525,171.07710545735864
36633.33333333333,604.1314111473117,431.84594688349887,1035.9773580308106,172.28546426381286
36666.66666666668,605.224097729634,431.8463768492832,1037.0704745789171,173.37772088035075
36700.0,606.3262656569404,431.97353043354667,1038.2997960904872,174.35273522339378
36733.33333333333,607.7519389982873,432.1117113495177,1039.863650347805,175.6402276487696
36766.66666666668,609.2152830704166,432.2553468024375,1041.470629872854,176.95993626797912
36800.0,610.0690154719049,432.47242814509565,1042.5414436170006,177.59658732680924
36833.33333333333,610.9609225408569,432.5156314696669,1043.4765540105238,178.44529107119
36866.66666666668,612.0167646103523,432.5901132200193,1044.6068778303716,179.426651390333
36900.0,613.3019566858763,432.37876195888146,1045.6807186447577,180.9231947269949
36933.33333333333,615.2962415920723,431.81681831684443,1047.1130599089167,183.47942327522787
36966.66666666668,616.7636152451989,431.66739121601535,1048.4310064612143,185.0962240291836
37000.0,617.799955497149,431.37800273975546,1049.1779582369045,186.4219527573935
37033.33333333333,618.3272580869949,430.99587902549945,1049.3231371124944,187.33137906149545
37066.66666666668,618.4039841453745,430.87089653157847,1049.274880676953,187.533087613796
37100.0,618.8046818636058,430.8421643051647,1049.6468461687705,187.96251755844105
37133.33333333333,619.3169502895171,430.79810115419264,1050.1150514437097,188.51884913532444
37166.66666666668,620.5816566576381,430.5755773289573,1051.1572339865954,190.00607932868076
37200.0,621.678928973832,430.40266030329303,1052.081589277125,191.2762686705389
37233.33333333333,621.9148679052373,430.255971344347,1052.1708392495843,191.6588965608903
37266.66666666668,622.0486235871776,430.19774833968813,1052.2463719268658,191.8508752474895
37300.0,621.9783942502887,430.25165241466067,1052.2300466649494,191.72674183562805
37333.33333333333,622.2462579638792,430.41752409718407,1052.6637820610633,191.82873386669513
37366.66666666668,622.4465487533104,430.30531734944253,1052.751866102753,192.14123140386783
37400.0,622.6404668769319,430.2577567044255,1052.8982235813573,192.3827101725064
37433.33333333333,621.9417450421715,430.4265463653951,1052.3682914075666,191.51519867677644
37466.66666666668,621.1765732491294,430.4476119303258,1051.6241851794553,190.7289613188036
37500.0,620.519540886233,430.3865034928815,1050.9060443791145,190.13303739335151
37533.33333333333,620.0519191590521,430.3919900051864,1050.4439091642384,189.65992915386568
37566.66666666668,619.9139699753266,430.0049264656948,1049.9188964410214,189.90904350963183
37600.0,620.288584908793,429.6437241653931,1049.9323090741862,190.64486074339993
37633.33333333333,620.7066938772841,429.1809533413137,1049.8876472185977,191.52574053597044
37666.66666666668,620.1784640306998,429.17852565746233,1049.3569896881622,190.9999383732375
37700.0,619.8647939085711,429.184254183288,1049.049048091859,190.6805397252831
37733.33333333333,619.5580044006043,429.26667108360874,1048.824675484213,190.29133331699558
37766.66666666668,619.132279711364,429.5814294874541,1048.7137091988182,189.55085022390995
37800.0,619.0026670420212,429.84198374843146,1048.8446507904528,189.16068329358978
37833.33333333333,618.8099103600562,430.04208105335687,1048.851991413413,188.7678293066993
37866.66666666668,618.5847087595678,430.21818828424,1048.8028970438077,188.36652047532777
37900.0,618.7889537482478,430.1789027409685,1048.9678564892163,188.61005100727925
37933.33333333333,618.9784929397933,430.468399147,1049.4468920867935,188.51009379279333
37966.66666666668,618.8472049897103,430.45123841593914,1049.2984434056496,188.3959665737712
38000.0,618.6120947738701,430.55587068317345,1049.1679654570435,188.05622409069667
38033.33333333333,618.2366273908689,430.68098565446917,1048.917613045338,187.5556417363997
38066.66666666668,618.1782093496269,430.69513446683754,1048.8733438164645,187.4830748827893
38100.0,618.4716410118616,430.6955656521737,1049.1672066640353,187.77607535968792
38133.33333333333,618.9443160450638,430.8797486211697,1049.8240646662334,188.06456742389412
38166.66666666668,619.4592819478453,431.04041760895876,1050.499699556804,188.41886433888652
38200.0,619.2768145456293,431.20030518607075,1050.4771197317,188.0765093595586
38233.33333333333,619.4376594965597,430.825352955291,1050.2630124518507,188.6123065412687
38266.66666666668,620.046031738315,430.44417129277156,1050.4902030310866,189.60186044554348
38300.0,621.0512731801075,430.00760883121865,1051.0588820113262,191.04366434888885
38333.33333333333,622.1462193039872,429.6385829531048,1051.784802257092,192.50763635088242
38366.66666666668,622.2239242142003,429.55823805018366,1051.782162264384,192.66568616401668
38400.0,622.3670576306164,429.58184033183954,1051.948897962456,192.78521729877684
38433.33333333333,622.2764648864318,429.71270151002335,1051.9891663964552,192.56376337640842
38466.66666666668,621.4714674705612,430.0307682808872,1051.5022357514483,191.44069918967398
38500.0,620.4691012775788,430.28067081874156,1050.7497720963204,190.18843045883727
38533.33333333333,619.7064369389008,430.3241545712649,1050.0305915101658,189.38228236763587
38566.66666666668,618.8230998236344,430.6576851143788,1049.4807849380131,188.16541470925557
38600.0,617.5131926616517,431.62754950413284,1049.1407421657846,185.88564315751887
38633.33333333333,616.1729521852302,432.35244202458347,1048.5253942098136,183.82051016064673
38666.66666666668,614.9778043874919,432.83892668632933,1047.8167310738213,182.13887770116258
38700.0,614.2169276781846,433.12184747498753,1047.338775153172,181.09508020319703
38733.33333333333,613.5711800747479,433.3880535997776,1046.9592336745254,180.18312647497027
38766.66666666668,613.2610224681243,433.62070016668036,1046.8817226348046,179.64032230144397
38800.0,612.4046267133814,434.1228364336033,1046.5274631469847,178.28179027977808
38833.33333333333,611.564474436461,434.50238248025096,1046.066856916712,177.06209195621
38866.66666666668,610.1594113217102,435.1940433344036,1045.3534546561139,174.9653679873066
38900.0,608.8195373839902,435.78279924098257,1044.6023366249728,173.03673814300765
38933.33333333333,608.4151988223508,435.7768424826911,1044.192041305042,172.6383563396597
38966.66666666668,608.9927018611469,435.3878501066275,1044.3805519677744,173.60485175451936
39000.0,609.4784233893639,435.22993557452537,1044.7083589638892,174.24848781483854
39033.33333333333,610.450326727851,435.03332428468,1045.483651012531,175.417002443171
39066.66666666668,611.4188815807287,434.5180541978704,1045.936935778599,176.90082738285827
39100.0,612.6891185144725,434.2855875314563,1046.9747060459288,178.4035309830162
39133.33333333333,613.244648390466,434.3676606438337,1047.6123090342996,178.87698774663227
39166.66666666668,613.5950283384494,434.4617323525044,1048.0567606909538,179.13329598594504
39200.0,613.1442317018324,434.7659759629581,1047.9102076647905,178.37825573887426
39233.33333333333,612.9829550395652,434.8434428519465,1047.8263978915118,178.13951218761872
39266.66666666668,612.4018377763521,434.8128197903068,1047.2146575666588,177.5890179860453
39300.0,612.0944744694795,434.89978456189107,1046.9942590313706,177.19468990758838
39333.33333333333,612.4529988228493,434.6172778851848,1047.070276708034,177.83572093766446
39366.66666666668,613.038249398148,434.31867977009824,1047.356929168246,178.71956962804973
39400.0,613.824389453433,433.9697762380684,1047.7941656915013,179.85461321536462
39433.33333333333,614.360325111673,433.93703512044453,1048.2973602321176,180.42328999122844
39466.66666666668,614.8885975794071,433.9707037220207,1048.8593013014279,180.91789385738645
39500.0,615.2428643580047,433.77521698271835,1049.018081340723,181.46764737528633
39533.33333333333,615.6272975596585,433.61817934912824,1049.2454769087867,182.00911821053023
39566.66666666668,616.0067485604096,433.4147210519957,1049.4214696124054,182.59202750841393
39600.0,617.0871845252341,432.99390393092017,1050.0810884561542,184.0932805943139
39633.33333333333,618.6084064213416,432.87409223015237,1051.4824986514939,185.73431419118918
39666.66666666668,620.1600764552654,432.8120234943858,1052.9720999496512,187.3480529608796
39700.0,621.1388257865536,432.6365951669748,1053.7754209535285,188.50223061957882
39733.33333333333,622.1362448202941,432.06668236448536,1054.2029271847796,190.06956245580875
39766.66666666668,623.2339313014073,431.2941930379264,1054.5281243393338,191.93973826348093
39800.0,623.8192464686244,431.19092618475963,1055.010172653384,192.6283202838648
39833.33333333333,624.7230480309388,430.8952664075815,1055.6183144385204,193.82778162335728
39866.66666666668,625.56712249961,430.8622990993165,1056.4294215989266,194.70482340029355
39900.0,625.6477129602812,430.86707373519954,1056.5147866954808,194.78063922508164
39933.33333333333,625.4064209351944,430.87662122841,1056.2830421636045,194.52979970678444
39966.66666666668,625.1671872389238,430.526763687229,1055.6939509261529,194.64042355169482
40000.0,625.4370507743987,430.2105675342474,1055.647618308646,195.2264832401513
40033.33333333333,625.3046597415747,430.1350809301685,1055.4397406717433,195.1695788114062
40066.66666666668,625.7921133336974,429.57525409303986,1055.3673674267372,196.21685924065758
40100.0,626.2613585696615,428.9981140218118,1055.2594725914732,197.26324454784975
40133.33333333333,626.3491894007332,429.1621242377133,1055.5113136384464,197.1870651630199
40166.66666666668,626.837200423595,429.1481487700109,1055.985349193606,197.68905165358416
40200.0,626.861419917752,429.4357702581351,1056.297190175887,197.42564965961685
40233.33333333333,626.8196530715323,429.42663498661096,1056.2462880581434,197.39301808492138
40266.66666666668,626.5456808565,429.48104638895734,1056.0267272454573,197.06463446754265
40300.0,625.9150382208369,429.6771791856343,1055.5922174064713,196.23785903520258
40333.33333333333,625.1073415961237,429.4859815303603,1054.593323126484,195.62136006576338
40366.66666666668,624.2468791777517,429.4836574064724,1053.730536584224,194.7632217712793
40400.0,624.2089694001332,429.4520961288645,1053.6610655289978,194.75687327126872
40433.33333333333,624.3437451275861,429.48590399265356,1053.8296491202395,194.85784113493253
40466.66666666668,624.4291352926792,429.517802697282,1053.9469379899613,194.91133259539725
40500.0,624.4671464567873,429.6120021634037,1054.079148620191,194.8551442933836
40533.33333333333,624.3594875714256,429.76670215208804,1054.1261897235136,194.59278541933753
40566.66666666668,624.5082058990843,429.85151057045135,1054.3597164695357,194.6566953286329
40600.0,624.9814069308518,429.94007709164737,1054.921484022499,195.04132983920442
40633.33333333333,625.9972152719588,430.0648623118481,1056.062077583807,195.93235296011068
40666.66666666668,627.2807784340938,430.13721134070926,1057.4179897748031,197.14356709338455
40700.0,628.5908824745094,430.1857602253378,1058.7766426998471,198.4051222491716
40733.33333333333,629.4419091136558,430.3027684507722,1059.744677564428,199.13914066288362
40766.66666666668,630.2479731311496,430.1977036109156,1060.4456767420652,200.050269520234
40800.0,630.8813774329527,430.0395319358516,1060.9209093688044,200.84184549710113
40833.33333333333,630.989358512604,429.85969812681043,1060.8490566394144,201.12966038579356
40866.66666666668,630.8085218597782,429.81827819041047,1060.6268000501886,200.99024366936777
40900.0,631.2912934227927,429.62015179790944,1060.9114452207023,201.67114162488326
40933.33333333333,632.1379180873558,429.2505919388348,1061.3885100261907,202.88732614852103
40966.66666666668,632.3849741846539,429.0139914370896,1061.3989656217434,203.37098274756426
41000.0,632.6546607154767,428.6591382067531,1061.3137989222298,203.99552250872358
41033.33333333333,633.5715331791936,428.14435521980755,1061.7158883990012,205.42717795938603
41066.66666666668,634.677967854848,427.53109632975503,1062.209064184603,207.146871525093
41100.0,635.2345791169394,427.12141756107053,1062.35599667801,208.11316155586883
41133.33333333333,635.9234878387623,426.7418133156256,1062.6653011543879,209.18167452313668
41166.66666666668,636.2035073434677,426.4483330382695,1062.6518403817372,209.75517430519818
41200.0,636.4472289713947,425.9089129849733,1062.356141956368,210.53831598642137
41233.33333333333,636.6694560891201,425.5723486623888,1062.2418047515089,211.09710742673133
41266.66666666668,636.610303702675,425.4144386844895,1062.0247423871645,211.1958650181855
41300.0,636.2695439455208,425.64780031137764,1061.9173442568986,210.62174363414317
41333.33333333333,636.5308508425118,425.2543502274886,1061.7852010700003,211.27650061502317
41366.66666666668,636.2765124133613,425.59609500455707,1061.8726074179183,210.6804174088042
41400.0,636.4472179529176,425.58117496415025,1062.0283929170678,210.8660429887674
41433.33333333333,637.2396854719896,424.94887085250144,1062.188556324491,212.29081461948812
41466.66666666668,637.7648780129575,424.2938313502421,1062.0587093631996,213.47104666271542
41500.0,637.7579899460658,424.2880275144651,1062.046017460531,213.46996243160066
41533.33333333333,638.0836928195683,423.69112923461125,1061.7748220541796,214.3925635849571
41566.66666666668,637.8895724031795,423.9367199684441,1061.8262923716236,213.9528524347354
41600.0,637.813080361212,423.94260619897284,1061.7556865601848,213.87047416223913
41633.33333333333,637.7204065572768,424.2001615747988,1061.9205681320755,213.52024498247795
41666.66666666668,637.7686825012859,424.05561632180553,1061.8242988230913,213.71306617948034
41700.0,637.329280679117,424.48296398798055,1061.8122446670975,212.84631669113645
41733.33333333333,637.3241008282018,424.4602380668295,1061.7843388950314,212.86386276137233
41766.66666666668,637.5480130083495,424.2032971559992,1061.7513101643488,213.34471585235025
41800.0,637.5595813094619,424.20881012298435,1061.7683914324462,213.35077118647757
41833.33333333333,637.4851681760431,424.28656206997323,1061.7717302460164,213.19860610606986
41866.66666666668,637.4651756485616,424.34594597752573,1061.8111216260872,213.1192296710359
41900.0,637.7206909471893,424.14774210941493,1061.8684330566043,213.57294883777433
41933.33333333333,638.1751793686338,423.90311680158266,1062.0782961702166,214.2720625670512
41966.66666666668,638.1080447643492,423.66148235370724,1061.7695271180564,214.44656241064195
42000.0,637.6485026546642,423.7451390815571,1061.3936417362213,213.90336357310707
42033.33333333333,637.5030845866676,423.79035096627473,1061.2934355529424,213.71273362039284
42066.66666666668,637.1931394770818,423.79567458735,1060.9888140644318,213.3974648897318
42100.0,637.4786983856474,423.63216870920354,1061.1108670948508,213.84652967644382
42133.33333333333,637.4148804311609,423.48924661811697,1060.9041270492778,213.92563381304393
42166.66666666668,637.4961934852556,423.2311303742131,1060.7273238594687,214.26506311104254
42200.0,637.3595747566831,423.1102712317769,1060.4698459884598,214.24930352490617
42233.33333333333,637.1674486531992,423.2127807465469,1060.3802293997462,213.95466790665233
42266.66666666668,637.052383306438,423.39351820253654,1060.4459015089744,213.6588651039014
42300.0,637.2693688694725,423.5015592405688,1060.7709281100413,213.7678096289037
42333.33333333333,637.7806350856949,423.1337350046198,1060.9143700903146,214.64690008107516
42366.66666666668,637.5781558553552,423.12024564531873,1060.698401500674,214.45791021003652
42400.0,637.5305855692694,422.91208483888863,1060.442670408158,214.6185007303808
42433.33333333333,637.187453251226,422.88631535996524,1060.073768611191,214.30113789126074
42466.66666666668,636.66675200575,422.9752593464108,1059.6420113521608,213.69149265933925
42500.0,636.5222790890073,422.9895140151771,1059.5117931041843,213.53276507383015
42533.33333333333,636.2342441982321,423.23282736801525,1059.4670715662473,213.00141683021684
42566.66666666668,636.1136367930122,423.27708140142954,1059.390718194442,212.8365553915827
42600.0,636.142178096686,423.3176519101283,1059.4598300068144,212.82452618655776
42633.33333333333,636.0738116420747,423.2246361109974,1059.2984477530722,212.84917553107732
42666.66666666668,635.9364957147451,423.34209408268197,1059.278589797427,212.59440163206312
42700.0,635.5412551276278,423.62434874303585,1059.1656038706637,211.91690638459193
42733.33333333333,635.516031295379,423.8176102724179,1059.3336415677968,211.6984210229611
42766.66666666668,636.2582027712923,423.7167135185569,1059.9749162898493,212.5414892527354
42800.0,637.2187074313883,423.3955343599722,1060.6142417913607,213.82317307141614
42833.33333333333,638.167693635605,422.96897601606656,1061.1366696516716,215.19871761953846
42866.66666666668,638.8332281922543,422.2564898289564,1061.0897180212107,216.57673836329792
42900.0,639.6833522119828,421.69622415809,1061.3795763700728,217.98712805389277
42933.33333333333,640.8014867787172,420.82882295366477,1061.6303097323819,219.9726638250524
42966.66666666668,641.7456374241852,419.94349786116436,1061.6891352853495,221.8021395630209
43000.0,642.6335354618103,419.4590407861742,1062.0925762479847,223.17449467563608
43033.33333333333,643.6778355527363,419.081541314182,1062.7593768669183,224.59629423855426
43066.66666666668,644.5218873985707,418.72942587719405,1063.2513132757647,225.79246152137665
43100.0,645.8163101474207,418.1105746306533,1063.926884778074,227.70573551676745
43133.33333333333,647.0618373702789,417.38336448815977,1064.4452018584386,229.67847288211914
43166.66666666668,648.1042451599182,416.861312430252,1064.9655575901702,231.24293272966617
43200.0,648.2718584433088,416.472453817769,1064.7443122610778,231.7994046255398
43233.33333333333,648.462538721746,416.18182766899145,1064.6443663907376,232.28071105275455
43266.66666666668,648.9790059148421,415.82651944682453,1064.8055253616667,233.15248646801757
43300.0,649.7904311271515,415.5380285810003,1065.3284597081517,234.2524025461512
43333.33333333333,650.4678300659413,415.4440107551622,1065.9118408211034,235.02381931077906
43366.66666666668,650.610515321326,415.5453999178744,1066.1559152392006,235.0651154034516
43400.0,650.4518537506739,415.6712560285525,1066.1231097792263,234.7805977221214
43433.33333333333,650.8510174904051,415.3010534417022,1066.1520709321073,235.54996404870286
43466.66666666668,651.101123747937,415.05347164156115,1066.1545953894981,236.04765210637584
43500.0,651.9485791977304,414.174711662946,1066.1232908606764,237.77386753478442
43533.33333333333,652.680642348815,413.2287565166781,1065.9093988654931,239.4518858321369
43566.66666666668,653.2330454795164,412.53139280398983,1065.7644382835063,240.70165267552653
43600.0,653.3141533303998,412.6548550940318,1065.9690084244316,240.659298236368
43633.33333333333,653.807359955765,412.514419543985,1066.32177949975,241.29294041178002
43666.66666666668,654.1845380382144,412.32183534824213,1066.5063733864565,241.8627026899723
43700.0,654.5996251268549,412.05451685485036,1066.6541419817054,242.54510827200454
43733.33333333333,654.6438950725277,412.2178829911709,1066.8617780636987,242.42601208135682
43766.66666666668,654.9627059390091,411.80874461564196,1066.771450554651,243.15396132336713
43800.0,655.6154576318339,411.06269131882357,1066.6781489506575,244.55276631301035
43833.33333333333,655.6042053047141,410.8356854034551,1066.4398907081693,244.76851990125903
43866.66666666668,656.0666812325874,410.1560925828027,1066.2227738153902,245.91058864978464
43900.0,656.3695396723228,409.6755634235878,1066.0451030959107,246.69397624873505
43933.33333333333,656.4084364167749,409.45641802038716,1065.864854437162,246.9520183963877
43966.66666666668,656.1397656674121,409.3441328441684,1065.4838985115805,246.7956328232437
44000.0,655.6065895944661,409.40327711445883,1065.0098667089248,246.20331248000724
44033.33333333333,655.0413037706338,409.69912084112127,1064.740424611755,245.34218292951255
44066.66666666668,654.4494789861347,410.07379923843285,1064.5232782245675,244.3756797477019
44100.0,653.9159050251685,410.3709274835897,1064.2868325087582,243.54497754157882
44133.33333333333,653.6573851370521,410.5120516233538,1064.169436760406,243.1453335136983
44166.66666666668,653.2211836073811,410.7847576692562,1064.0059412766373,242.43642593812496
44200.0,652.5627443608714,411.27024230443965,1063.8329866653112,241.29250205643177
44233.33333333333,652.1848460475771,411.43342290390245,1063.6182689514796,240.75142314367469
44266.66666666668,652.5314599049459,411.41297294700666,1063.9444328519526,241.11848695793924
44300.0,653.1516681651954,411.3350084344548,1064.48667659965,241.81665973074058
44333.33333333333,654.0364113396879,410.9025839063499,1064.9389952460378,243.133827433338
44366.66666666668,654.8078495497479,410.75972494580924,1065.567574495557,244.04812460393862
44400.0,655.5463752785674,410.5438097604786,1066.090185039046,245.00256551808883
44433.33333333333,655.7306012286302,410.50608106985146,1066.2366822984818,245.22452015877877
44466.66666666668,655.7525010155214,410.4960338240459,1066.2485348395674,245.25646719147545
44500.0,655.9190424952342,410.61181689141534,1066.5308593866496,245.30722560381884
44533.33333333333,655.5827753066434,410.81178699342627,1066.3945623000695,244.77098831321712
44566.66666666668,656.1370346235344,410.79939131385964,1066.936425937394,245.33764330967477
44600.0,656.8516366708591,410.79946143963156,1067.6510981104907,246.05217523122752
44633.33333333333,657.045562199648,410.7015248457915,1067.7470870454395,246.3440373538565
44666.66666666668,657.4937619447163,410.5573538301107,1068.051115774827,246.93640811460563
44700.0,657.8538385962804,410.27854155758587,1068.1323801538663,247.57529703869454
44733.33333333333,658.2030198041391,410.10895216484533,1068.3119719689844,248.09406763929377
44766.66666666668,658.9277502153001,409.6896425669757,1068.6173927822758,249.2381076483244
44800.0,659.5632298123246,409.2257766482094,1068.789006460534,250.33745316411523
44833.33333333333,659.5530274325032,409.20096728556865,1068.753994718072,250.35206014693455
44866.66666666668,659.9801262429118,408.7847257207568,1068.7648519636687,251.19540052215496
44900.0,660.9855350443281,407.80836580919146,1068.7939008535195,253.17716923513666
44933.33333333333,662.082598664321,406.7347445731204,1068.8173432374415,255.34785409120065
44966.66666666668,662.768424973266,406.349418563043,1069.117843536309,256.41900641022295
45000.0,663.2526459077949,405.75606765808254,1069.0087135658773,257.49657824971234
45033.33333333333,663.3810101919377,405.54317761516467,1068.9241878071023,257.837832576773
45066.66666666668,663.2020111533194,405.3528685448478,1068.5548796981673,257.8491426084716
45100.0,663.5550925258892,404.99424763967806,1068.5493401655672,258.56084488621116
45133.33333333333,663.3074991903742,404.98303934872285,1068.290538539097,258.32445984165133
45166.66666666668,663.0472389280909,405.06220007736266,1068.1094390054536,257.98503885072824
45200.0,663.2257678341665,404.9454628609537,1068.1712306951201,258.2803049732128
45233.33333333333,663.3575747182948,404.4931314868754,1067.8507062051704,258.8644432314194
45266.66666666668,663.58900844314,404.29030877609296,1067.879317219233,259.298699667047
45300.0,663.6935753871759,404.01990323663966,1067.7134786238155,259.6736721505362
45333.33333333333,663.7304957236688,404.10533449335855,1067.8358302170273,259.62516123031025
45366.66666666668,664.1790190855437,404.0332055527436,1068.2122246382874,260.1458135328001
45400.0,663.6675823991255,404.2919488177977,1067.959531216923,259.37563358132786
45433.33333333333,664.1676204712477,404.0478471789398,1068.2154676501875,260.1197732923079
45466.66666666668,664.388833206022,404.13906731536196,1068.527900521384,260.24976589066006
45500.0,664.4692649383356,404.2992704415767,1068.7685353799125,260.16999449675893
45533.33333333333,665.0624086922153,404.0411791165213,1069.1035878087366,261.021229575694
45566.66666666668,665.2198097696958,404.1302108064247,1069.3500205761204,261.08959896327104
45600.0,665.4490433947574,404.0641653275036,1069.513208722261,261.3848780672538
45633.33333333333,665.4942231994208,404.0482612667168,1069.5424844661377,261.44596193270405
45666.66666666668,665.6064780149401,403.7272848965574,1069.3337629114976,261.87919311838266
45700.0,666.0314632962317,403.2375427953389,1069.2690060915706,262.79392050089274
45733.33333333333,666.505929084876,402.450788094315,1068.956717179191,264.05514099056103
45766.66666666668,666.9533584679256,401.83440786240146,1068.787766330327,265.1189506055241
45800.0,667.1367485447174,401.2700311643852,1068.4067797091027,265.8667173803322
45833.33333333333,667.2568659654436,400.9837038869954,1068.240569852439,266.2731620784482
45866.66666666668,667.529833166596,400.6252478646903,1068.1550810312863,266.9045853019056
45900.0,667.2270933769579,400.54500945101154,1067.7721028279693,266.68208392594636
45933.33333333333,667.3683208652678,400.33432151513273,1067.7026423804004,267.0339993501351
45966.66666666668,667.4760814308798,400.09841160716235,1067.5744930380422,267.3776698237175
46000.0,667.2201650870483,399.98815303889006,1067.2083181259384,267.2320120481582
46033.33333333333,667.0397621924602,399.8119449482441,1066.8517071407043,267.2278172442161
46066.66666666668,666.8982357412692,399.65894751002367,1066.5571832512928,267.23928823124555
46100.0,667.0055562777122,399.56603361457803,1066.5715898922904,267.4395226631342
46133.33333333333,666.7415561366971,399.68024588314734,1066.4218020198446,267.0613102535498
46166.66666666668,666.7818234133395,399.6323751668029,1066.4141985801423,267.14944824653656
46200.0,666.7829296627062,399.657063367784,1066.4399930304903,267.1258662949222
46233.33333333333,666.5195717909194,399.8065685223308,1066.32614031325,266.7130032685886
46266.66666666668,666.3199743636522,399.9252414145341,1066.2452157781863,266.3947329491181
46300.0,666.4558018851601,399.96036217491155,1066.4161640600717,266.49543971024855
46333.33333333333,666.3191182849819,400.05872596599096,1066.3778442509729,266.2603923189909
46366.66666666668,666.7330343476349,400.0705734381975,1066.8036077858324,266.66246090943736
46400.0,667.4674606559794,399.9527048712595,1067.4201655272389,267.51475578471985
46433.33333333333,668.0163036439003,399.72520257682703,1067.7415062207274,268.29110106707327
46466.66666666668,668.6669455919583,399.5862889635989,1068.2532345555574,269.0806566283594
46500.0,668.5519590419096,399.4666792597553,1068.0186383016649,269.0852797821543
46533.33333333333,668.7495354321096,399.4084138581712,1068.1579492902808,269.34112157393844
46566.66666666668,668.8906263009325,399.44714043791004,1068.3377667388424,269.44348586302243
46600.0,668.2742486279848,399.87232303107544,1068.14657165906,268.40192559690934
46633.33333333333,667.6699136549291,400.18198481352374,1067.8518984684529,267.4879288414054
46666.66666666668,667.1375899094774,400.3919601289774,1067.5295500384548,266.74562978049994
46700.0,666.8316656261884,400.5020309902336,1067.333696616422,266.3296346359548
46733.33333333333,666.8627170775952,400.4269694077833,1067.2896864853785,266.4357476698119
46766.66666666668,666.9953827824196,400.08341668740746,1067.0787994698271,266.91196609501213
46800.0,667.3732184040618,399.61937888601136,1066.9925972900733,267.7538395180505
46833.33333333333,667.5950512975575,399.2567890761701,1066.8518403737276,268.33826222138737
46866.66666666668,667.3318749567984,399.2832677926385,1066.615142749437,268.0486071641599
46900.0,667.0548437039141,399.59395900389916,1066.6488027078133,267.46088470001496
46933.33333333333,666.5396912154372,400.0755065699809,1066.615197785418,266.46418464545627
46966.66666666668,666.8587823634825,400.1948928198582,1067.0536751833406,266.66388954362435
47000.0,666.9184182927978,400.54690071067614,1067.465319003474,266.37151758212167
47033.33333333333,667.1923468155001,400.802975549525,1067.995322365025,266.38937126597506
47066.66666666668,668.1280807088865,400.4682971749988,1068.5963778838852,267.6597835338877
47100.0,668.8205316502863,400.07757628239375,1068.89810793268,268.74295536789253
47133.33333333333,669.6802142919236,399.6823340313071,1069.3625483232306,269.99788026061645
47166.66666666668,669.495164524352,399.6965851609551,1069.191749685307,269.7985793633969
47200.0,669.0245664584828,399.9991708073238,1069.0237372658066,269.025395651159
47233.33333333333,669.6272552117009,399.74052065978003,1069.367775871481,269.8867345519209
47266.66666666668,670.1278217681507,399.52996548876104,1069.657787256912,270.5978562793897
47300.0,670.6937911915115,399.0597818684591,1069.7535730599707,271.63400932305245
47333.33333333333,670.7607678397932,398.57708123473,1069.337849074523,272.1836866050632
47366.66666666668,671.5007632935449,398.0080524091453,1069.5088157026903,273.49271088439957
47400.0,672.5033873778376,397.31005048150655,1069.813437859344,275.19333689633106
47433.33333333333,673.5962872577581,396.8158040871447,1070.4120913449028,276.7804831706134
47466.66666666668,674.7285947386608,396.63671552635475,1071.3653102650155,278.0918792123061
47500.0,675.8377638996469,396.4908995261271,1072.328663425774,279.3468643735198
47533.33333333333,676.8912978406685,396.5521263323854,1073.443424173054,280.3391715082831
47566.66666666668,677.4901634249547,396.8851882743808,1074.3753516993356,280.6049751505739
47600.0,677.4144694093566,397.23168661286,1074.6461560222165,280.18278279649655
47633.33333333333,677.3583098740095,397.58075140452524,1074.9390612785346,279.77755846948423
47666.66666666668,677.5528927988436,397.76450867950007,1075.3174014783435,279.7883841193435
47700.0,677.8980602529946,397.85266060404564,1075.7507208570403,280.04539964894894
47733.33333333333,678.3994520523383,397.82067019877815,1076.2201222511164,280.5787818535602
47766.66666666668,679.0695229660032,397.67594203050015,1076.7454649965034,281.39358093550305
47800.0,679.2560223068488,397.5058115500593,1076.7618338569082,281.75021075678944
47833.33333333333,679.58378913974,397.3310033323188,1076.9147924720587,282.2527858074212
47866.66666666668,680.5810934368892,397.02441589132644,1077.6055093282157,283.55667754556276
47900.0,681.2194295015261,397.03139872712825,1078.2508282286544,284.1880307743978
47933.33333333333,682.3246406878561,396.6822921619969,1079.006932849853,285.64234852585923
47966.66666666668,682.8887680046237,396.7694404200696,1079.6582084246934,286.11932758455407
48000.0,683.2155879033211,396.77394104414367,1079.9895289474648,286.4416468591774
48033.33333333333,683.7150484531694,396.7057393054498,1080.420787758619,287.0093091477196
48066.66666666668,683.9111999908696,396.8602000271962,1080.7714000180658,287.0509999636734
48100.0,683.6441245287778,396.985992793153,1080.6301173219308,286.65813173562475
48133.33333333333,683.309468050975,397.13271307276744,1080.4421811237426,286.1767549782076
48166.66666666668,683.1326095102147,397.22111350562994,1080.3537230158447,285.91149600458476
48200.0,683.1461172602799,397.15485141980537,1080.3009686800851,285.9912658404745
48233.33333333333,682.7688112339774,397.15345039486573,1079.9222616288432,285.6153608391117
48266.66666666668,682.0290349156068,397.41667011601766,1079.4457050316244,284.6123647995891
48300.0,680.9611187059722,397.5046616908489,1078.4657803968212,283.45645701512336
48333.33333333333,680.3409590997072,397.72215190526856,1078.0631110049758,282.61880719443866
48366.66666666668,680.4137384020179,397.6747026362249,1078.0884410382428,282.739035765793
48400.0,679.9963833122797,397.7108340721143,1077.707217384394,282.2855492401654
48433.33333333333,680.0864828487821,397.41110551166116,1077.4975883604434,282.67537733712095
48466.66666666668,680.1215507419869,397.3734942433559,1077.4950449853427,282.748056498631
48500.0,680.6780423163821,397.33335554965237,1078.0113978660345,283.3446867667297
48533.33333333333,680.8649857894684,397.3253640931479,1078.1903498826164,283.53962169632047
48566.66666666668,680.8817831405861,397.3188254661138,1078.2006086067,283.5629576744723
48600.0,681.2867696012112,397.22350526743,1078.5102748686413,284.06326433378115
48633.33333333333,682.1816914596886,396.93106701052386,1079.1127584702126,285.2506244491648
48666.66666666668,682.7195059998812,396.7546469028264,1079.4741529027076,285.96485909705484
48700.0,683.0670928610848,396.5403886764779,1079.6074815375628,286.5267041846069
48733.33333333333,683.1002147175014,396.269817113937,1079.3700318314384,286.83039760356445
48766.66666666668,682.6793984440858,396.30257868903647,1078.9819771331222,286.3768197550493
48800.0,682.7506441223444,396.2014730844881,1078.9521172068326,286.5491710378563
48833.33333333333,682.4624606637138,396.0391860195687,1078.5016466832826,286.4232746441451
48866.66666666668,683.4205943690774,395.72704927324,1079.1476436423175,287.6935450958374
48900.0,684.4962024302484,395.35681694587305,1079.8530193761214,289.1393854843754
48933.33333333333,685.0263709130556,395.5380152484755,1080.5643861615313,289.4883556645801
48966.66666666668,685.0809284534855,395.93608284609024,1081.0170112995756,289.14484560739527
49000.0,685.54728454981,396.1284942136966,1081.6757787635065,289.4187903361134
49033.33333333333,685.4521251583153,396.39269395358207,1081.8448191118973,289.05943120473324
49066.66666666668,684.7336876923088,397.229047178024,1081.9627348703327,287.50464051428474
49100.0,684.3071497925478,397.6203503013114,1081.9275000938592,286.68679949123634
49133.33333333333,684.3631484569712,397.66466781350135,1082.0278162704726,286.69848064346985
49166.66666666668,684.3364210059161,397.75477065376674,1082.0911916596829,286.5816503521494
49200.0,684.8094686004691,397.74379713315716,1082.5532657336262,287.065671467312
49233.33333333333,684.7357327657462,397.9066703621738,1082.64240312792,286.8290624035724
49266.66666666668,685.0268132852173,398.1845195648015,1083.2113328500188,286.84229372041574
49300.0,684.9520477770616,398.1731368036547,1083.1251845807162,286.7789109734069
49333.33333333333,684.6162551548757,398.3216143880803,1082.937869542956,286.2946407667954
49366.66666666668,684.4984362656517,398.5022951269539,1083.0007313926055,285.99614113869774
49400.0,684.1150550191816,398.766746106224,1082.8818011254057,285.3483089129576
49433.33333333333,683.593367059421,398.748950012749,1082.3423170721699,284.844417046672
49466.66666666668,682.943536462985,398.71675376330444,1081.6602902262894,284.22678269968054
49500.0,682.1405496185776,398.7754231036233,1080.9159727222009,283.3651265149542
49533.33333333333,681.3050256732254,398.72917628641403,1080.0342019596394,282.57584938681134
49566.66666666668,681.2677944128395,398.98283885158577,1080.2506332644252,282.28495556125375
49600.0,680.833481779796,399.2074729667671,1080.040954746563,281.6260088130289
49633.33333333333,680.611221391223,399.42861987616243,1080.0398412673853,281.1826015150606
49666.66666666668,680.6216031932003,399.40917686250464,1080.0307800557048,281.2124263306956
49700.0,680.8561317796631,399.0414546378806,1079.8975864175436,281.8146771417825
49733.33333333333,681.030236410664,398.6821204534792,1079.7123568641432,282.3481159571848
49766.66666666668,681.1465883105325,398.22562008214624,1079.3722083926787,282.92096822838624
49800.0,681.6318183903651,397.78203670935426,1079.4138550997193,283.8497816810108
49833.33333333333,681.7424687944005,397.73516011811734,1079.4776289125177,284.0073086762831
49866.66666666668,682.2317050537231,397.0900053858277,1079.3217104395508,285.1416996678954
49900.0,682.8348058447835,396.5766481310035,1079.411453975787,286.25815771378007
49933.33333333333,683.299585794273,396.29323165560646,1079.5928174498795,287.0063541386665
49966.66666666668,683.4056571284666,396.63680914298806,1080.0424662714547,286.76884798547854
50000.0,683.5634321750172,396.71916749694,1080.282599671957,286.8442646780772
50033.33333333333,683.5535804715298,396.9124750084044,1080.4660554799343,286.6411054631254
50066.66666666668,683.4331660049487,397.35196360421685,1080.7851296091656,286.08120240073185
50100.0,683.0482938419569,397.9044398872314,1080.9527337291884,285.14385395472556
50133.33333333333,683.0943671074639,397.76390279556546,1080.8582699030294,285.3304643118984
50166.66666666668,683.065121019613,397.7920193374911,1080.857140357104,285.2731016821219
50200.0,683.5480869985391,397.50848941940836,1081.0565764179476,286.03959757913077
50233.33333333333,684.1496020009528,397.2617059760998,1081.4113079770525,286.887896024853
50266.66666666668,684.7260106788358,396.8176809743379,1081.5436916531737,287.9083297044979
50300.0,685.3277830090334,396.6176880856106,1081.945471094644,288.7100949234228
50333.33333333333,686.189614487764,396.54553966956706,1082.735154157331,289.6440748181969
50366.66666666668,687.2961435765892,396.3196832692579,1083.615826845847,290.9764603073313
50400.0,687.6920614742228,396.1817317855931,1083.873793259816,291.51032968862967
50433.33333333333,687.8927839567746,395.99529212276383,1083.8880760795385,291.89749183401074
50466.66666666668,687.837745847665,395.93364242060494,1083.77138826827,291.9041034270601
50500.0,687.7715338888094,395.74876739320257,1083.520301282012,292.0227664956068
50533.33333333333,687.7296894436255,395.6351077454321,1083.3647971890575,292.0945816981934
50566.66666666668,687.6434491746953,395.4836619690898,1083.127111143785,292.15978720560554
50600.0,688.3246811180912,394.9490642091601,1083.2737453272514,293.37561690893114
50633.33333333333,688.3202489489603,394.7668821851802,1083.0871311341405,293.5533667637801
50666.66666666668,688.8779237485901,394.2181242497699,1083.09604799836,294.6597994988202
50700.0,689.4094433911669,393.70847958228944,1083.1179229734562,295.7009638088774
50733.33333333333,690.1760749158966,393.24281864684934,1083.418893562746,296.93325626904726
50766.66666666668,690.5700793731675,393.0314194502988,1083.6014988234663,297.53865992286865
50800.0,690.9617955090946,392.84753704147033,1083.809332550565,298.11425846762427
50833.33333333333,691.3751106532393,392.7248368849712,1084.0999475382105,298.6502737682681
50866.66666666668,691.4949166931291,392.64591416565816,1084.1408308587872,298.84900252747093
50900.0,691.2406495682749,392.602815158547,1083.8434647268218,298.6378344097279
50933.33333333333,690.6663032499154,392.5866408149571,1083.2529440648725,298.07966243495827
50966.66666666668,690.4456260390733,392.5503760460117,1082.996002085085,297.8952499930616
51000.0,690.3204663103459,392.60143253370245,1082.9218988440484,297.7190337766434
51033.33333333333,689.2088362280177,392.9246477517188,1082.1334839797364,296.28418847629894
51066.66666666668,687.721996197889,393.2819750885063,1081.0039712863952,294.4400211093827
51100.0,686.2552352109647,393.73948436373774,1079.9947195747025,292.5157508472269
51133.33333333333,684.9979301042894,394.0813712155283,1079.0793013198177,290.9165588887611
51166.66666666668,684.3324102659188,394.37946864790365,1078.7118789138226,289.9529416180152
51200.0,683.8156761616848,394.9792456155181,1078.794921777203,288.8364305461667
51233.33333333333,683.2337342691402,395.3625756855678,1078.596309954708,287.8711585835724
51266.66666666668,682.4481610272345,396.0158274568304,1078.4639884840649,286.4323335704041
51300.00000000001,682.3229650287165,396.2331177510068,1078.5560827797233,286.0898472777097
51333.33333333333,682.2508148283945,396.4589005679774,1078.7097153963718,285.79191426041706
51366.66666666668,682.2998806415975,396.367146644383,1078.6670272859806,285.9327339972145
51400.00000000001,682.4080215792967,396.3410370802464,1078.7490586595432,286.0669844990503
51433.33333333333,681.9887611536108,396.7792284887788,1078.7679896423897,285.20953266483195
51466.66666666668,681.4910323352647,397.5227696408069,1079.0138019760716,283.96826269445774
51500.00000000001,680.9681228960386,398.0094581662574,1078.977581062296,282.9586647297812
51533.33333333333,680.2992912623732,399.22869581490403,1079.5279870772772,281.0705954474692
51566.66666666668,679.7939881793383,399.7628178792217,1079.55680605856,280.03117030011657
51600.00000000001,679.487279118936,400.1346545996366,1079.6219337185726,279.35262451929947
51633.33333333333,679.1197565335572,400.32984755253545,1079.4496040860927,278.7899089810217
51666.66666666668,678.9454313060257,400.3005069298076,1079.2459382358334,278.6449243762181
51700.00000000001,679.3181649249826,399.8448048418247,1079.1629697668072,279.4733600831579
51733.33333333333,679.1131327220781,400.02589604124245,1079.1390287633205,279.0872366808357
51766.66666666668,678.8106421752965,400.070327592232,1078.8809697675285,278.7403145830645
51800.00000000001,678.5872685673877,400.1732884236167,1078.7605569910045,278.41398014377097
51833.33333333333,678.7171937902672,400.2675296926945,1078.9847234829617,278.4496640975727
51866.66666666668,678.6865280231343,400.38462289818557,1079.07115092132,278.30190512494875
51900.00000000001,678.1130752930462,401.00283802276334,1079.1159133158096,277.1102372702829
51933.33333333333,677.7027996678082,401.24280708558297,1078.945606753391,276.45999258222525
51966.66666666668,678.0519527825185,401.3020738922792,1079.3540266747978,276.74987889023924
52000.00000000001,678.7040297369015,400.9018956296531,1079.6059253665546,277.8021341072484
52033.33333333333,678.9869848862558,400.45210236744146,1079.4390872536972,278.5348825188143
52066.66666666668,678.767968839794,400.64618069760274,1079.4141495373967,278.12178814219124
52100.00000000001,678.589514837093,400.6483523684555,1079.2378672055486,277.9411624686375
52133.33333333333,679.1424281380146,400.11064508667187,1079.2530732246864,279.0317830513427
52166.66666666668,679.3520884276505,400.09011494705993,1079.4422033747105,279.2619734805906
52200.00000000001,679.5887701690878,399.8663815394885,1079.4551517085763,279.72238862959927
52233.33333333333,680.1299811399125,399.1750809395768,1079.3050620794893,280.9549002003357
52266.66666666668,680.7341611493435,398.5163437067903,1079.2505048561338,282.21781744255327
52300.00000000001,681.3488045302606,397.91056986237743,1079.2593743926382,283.4382346678832
52333.33333333333,681.5090333413552,397.77520241742417,1079.2842357587795,283.73383092393107
52366.66666666668,681.9469335551786,397.44157469764247,1079.388508252821,284.5053588575361
52400.00000000001,682.2900163049571,397.04759474276085,1079.337611047718,285.2424215621963
52433.33333333333,682.5687241060766,396.910235889592,1079.4789599956687,285.6584882164846
52466.66666666667,683.2722746447399,396.33197806815673,1079.6042527128966,286.9402965765832
52500.000000000015,683.8538705375786,395.7478391398702,1079.6017096774488,288.10603139770836
52533.33333333333,683.9791675427506,395.3388629918129,1079.3180305345636,288.6403045509377
52566.66666666667,684.247050616799,394.89104651679816,1079.138097133597,289.35600410000086
52600.000000000015,684.6500672600287,394.2085980719967,1078.8586653320253,290.441469188032
52633.33333333333,684.4974710353748,394.0578685836435,1078.5553396190182,290.43960245173133
52666.66666666667,684.4500156066853,394.0488078777129,1078.4988234843981,290.4012077289724
52700.000000000015,684.6606803393568,393.80256457748544,1078.463244916842,290.8581157618713
52733.33333333333,685.2587038590054,393.27449602151967,1078.533199880525,291.98420783748577
52766.66666666667,685.3742534759214,393.03208083386727,1078.4063343097887,292.3421726420541
52800.000000000015,685.3864493075847,393.07299604529976,1078.4594453528844,292.31345326228495
52833.33333333333,685.3146755030037,393.38861378747856,1078.7032892904822,291.9260617155252
52866.66666666667,686.0841691956646,393.17957518622023,1079.2637443818849,292.90459400944434
52900.000000000015,686.5975817299546,392.6970642024338,1079.2946459323884,293.90051752752083
52933.33333333333,687.0266404361786,392.2016409151268,1079.2282813513054,294.8249995210518
52966.66666666667,687.2783860868835,391.9527315480632,1079.2311176349467,295.32565453882034
53000.000000000015,687.6959240114213,391.6244197115534,1079.3203437229747,296.0715042998679
53033.33333333333,687.6727173635852,391.7335729032975,1079.4062902668827,295.9391444602877
53066.66666666667,687.7921298341809,391.7335059642203,1079.5256357984013,296.05862386996057
53100.000000000015,687.7802988441825,391.9952957228419,1079.7755945670244,295.78500312134065
53133.33333333333,688.0434772051051,391.8374601691529,1079.8809373742579,296.2060170359522
53166.66666666667,688.7007201408396,391.5061303541788,1080.2068504950184,297.1945897866608
53200.000000000015,689.5235281908898,391.18791583690216,1080.711444027792,298.33561235398764
53233.33333333333,690.2650042230279,390.9833031520713,1081.248307375099,299.28170107095656
53266.66666666667,690.8663019317044,390.839165473675,1081.7054674053793,300.02713645802936
53300.000000000015,691.9383756966746,389.67692588209843,1081.6153015787731,302.26144981457617
53333.33333333333,692.758343196225,388.9938295138504,1081.7521727100755,303.7645136823746
53366.66666666667,693.8357992102157,388.05346941829566,1081.8892686285112,305.78232979192
53400.000000000015,694.7115149286426,387.54409321045455,1082.2556081390971,307.16742171818805
53433.33333333333,695.3373582991128,387.27355602387587,1082.6109143229887,308.0638022752369
53466.66666666667,695.8269466919694,387.1619117350921,1082.9888584270616,308.6650349568773
53500.000000000015,695.3063776619045,387.9565970416417,1083.2629747035462,307.34978062026283
53533.33333333333,694.2598956940556,389.3185232629631,1083.5784189570186,304.9413724310925
53566.66666666667,693.3072867567882,390.61743926508973,1083.924726021878,302.6898474916985
53600.000000000015,693.2044694552677,390.5906646574846,1083.7951341127523,302.61380479778313
53633.33333333333,692.8522501008606,391.2176517560865,1084.0699018569471,301.6345983447741
53666.66666666667,692.3683477005189,391.4663073178934,1083.8346550184124,300.90204038262556
53700.000000000015,692.3765827796663,391.48700639838046,1083.8635891780468,300.8895763812858
53733.33333333333,692.4547398825906,391.508038387772,1083.9627782703626,300.9467014948186
53766.66666666667,692.7209381726323,391.30836621567033,1084.0293043883025,301.4125719569619
53800.000000000015,693.1912484670922,390.7753996326374,1083.9666480997296,302.41584883445483
53833.33333333333,694.0776516348926,389.74504375272124,1083.8226953876137,304.3326078821714
53866.66666666667,694.4650267927746,390.03635729718775,1084.5013840899624,304.4286694955868
53900.000000000015,694.9038452305095,390.0242188579032,1084.9280640884126,304.87962637260637
53933.33333333333,695.1325358941899,390.0968612324291,1085.229397126619,305.0356746617608
53966.66666666667,695.5518639627139,389.8557641809574,1085.4076281436714,305.6960997817565
54000.000000000015,695.9814976584391,389.3303546131127,1085.3118522715517,306.6511430453264
54033.33333333333,696.2457707031476,388.86146423711534,1085.107234940263,307.3843064660323
54066.66666666667,696.2365498470299,388.47494456763917,1084.711494414669,307.7616052793907
54100.000000000015,696.123342129024,388.33915529934944,1084.4624974283734,307.7841868296745
54133.33333333333,695.791128606853,388.14084515786476,1083.931973764718,307.65028344898826
54166.66666666667,695.6301790948395,388.010369383761,1083.6405484786005,307.6198097110785
54200.000000000015,695.0926801257003,387.8689367967762,1082.9616169224764,307.2237433289241
54233.33333333333,694.2846820364906,387.9014426164128,1082.1861246529033,306.3832394200778
54266.66666666667,693.6572120761867,387.7998449274202,1081.457057003607,305.8573671487665
54300.000000000015,692.8356010636716,387.6946522814047,1080.5302533450763,305.1409487822669
54333.33333333333,691.8827375201305,387.6029348878405,1079.485672407971,304.27980263229
54366.66666666667,692.2625576419014,386.9233503117624,1079.185907953664,305.33920733013895
54400.000000000015,692.3849047127793,386.5787172830654,1078.9636219958447,305.80618742971393
54433.33333333333,692.4303060280623,386.3066740279781,1078.7369800560405,306.1236320000842
54466.66666666667,692.9369684626519,385.97437652044187,1078.9113449830938,306.96259194221
54500.000000000015,693.0355851100957,385.9035615944645,1078.9391467045602,307.13202351563115
54533.33333333333,693.1117351519755,385.9750452370102,1079.0867803889857,307.1366899149653
54566.66666666667,693.2847147325656,385.59588005013313,1078.8805947826986,307.68883468243246
54600.000000000015,693.5042393862433,385.23341474471994,1078.7376541309632,308.27082464152335
54633.33333333333,693.9886501811806,384.8582947800592,1078.8469449612398,309.13035540112134
54666.66666666667,693.672389569136,384.85309462795794,1078.525484197094,308.8192949411781
54700.000000000015,693.6805166837441,384.9230829275176,1078.6035996112619,308.75743375622653
54733.33333333333,693.5595384363367,384.9595237750356,1078.5190622113723,308.60001466130103
54766.66666666667,693.2462645843191,385.1531674545686,1078.3994320388877,308.0930971297505
54800.000000000015,693.0849031014681,385.3919893758756,1078.4768924773437,307.69291372559246
54833.33333333333,693.2174377292866,385.536192723976,1078.7536304532628,307.68124500531064
54866.66666666667,692.8322987647323,386.13722818048024,1078.9695269452125,306.69507058425205
54900.000000000015,691.9737969478164,387.15623468419085,1079.130031632007,304.8175622636255
54933.33333333333,691.137491335182,388.218685785878,1079.35617712106,302.91880554930395
54966.66666666667,690.783147690779,388.5346287519558,1079.3177764427346,302.24851893882317
55000.000000000015,690.7029395382116,389.06166285564615,1079.7646023938578,301.64127668256543
55033.33333333333,690.4233008839119,389.48534245954255,1079.9086433434545,300.93795842436936
55066.66666666667,689.9477892329076,390.0370850068001,1079.9848742397076,299.91070422610744
55100.000000000015,689.074663688834,390.3946791547278,1079.4693428435617,298.6799845341062
55133.33333333333,688.6289214999641,390.4301487295929,1079.059070229557,298.19877277037125
55166.66666666667,688.5108730603737,390.61426481335945,1079.1251378737331,297.8966082470142
55200.000000000015,688.580801956991,390.6282879200364,1079.2090898770275,297.95251403695454
55233.33333333333,688.1982340441199,391.03685613279873,1079.2350901769187,297.16137791132115
55266.66666666667,687.5455445009621,391.49192437321057,1079.0374688741726,296.05362012775157
55300.000000000015,687.3222255187947,391.7408897688322,1079.0631152876267,295.5813357499625
55333.33333333333,687.3911877959399,391.7082939617331,1079.099481757673,295.6828938342068
55366.66666666667,687.2121763226527,391.73351650488064,1078.9456928275333,295.47865981777204
55400.000000000015,687.047163839655,391.6947920826375,1078.7419559222926,295.3523717570175
55433.33333333333,686.543552059045,392.00446921080453,1078.5480212698496,294.5390828482405
55466.66666666667,686.1600383784474,392.0558677178926,1078.21590609634,294.1041706605548
55500.000000000015,685.5888513441522,392.2516602294129,1077.840511573565,293.3371911147393
55533.33333333333,684.4688779492259,392.81404265614333,1077.2829206053693,291.65483529308256
55566.66666666667,683.5319494219214,393.23038510697216,1076.7623345288935,290.3015643149492
55600.000000000015,682.9100356313126,393.67910746796866,1076.5891430992813,289.2309281633439
55633.33333333333,682.7349475639442,393.8316941155315,1076.5666416794757,288.90325344841267
55666.66666666667,683.033506638696,393.9012839377857,1076.9347905764816,289.13222270091035
55700.000000000015,682.9383167165412,394.3000313372574,1077.2383480537985,288.6382853792838
55733.33333333333,682.6994422918482,395.0392694541373,1077.7387117459855,287.6601728377109
55766.66666666667,682.936366159652,395.17159626712646,1078.1079624267786,287.7647698925256
55800.000000000015,683.637875345813,395.24725047065346,1078.8851258164664,288.3906248751595
55833.33333333333,684.1138786218163,395.0055854042599,1079.1194640260762,289.1082932175564
55866.66666666667,684.2979702114811,394.9746316844839,1079.272601895965,289.32333852699725
55900.000000000015,684.8995555799527,394.9747950362349,1079.8743506161877,289.92476054371775
55933.33333333333,685.3972239697976,394.9021535907727,1080.2993775605703,290.49507037902487
55966.66666666667,685.8646964348746,394.7162630159167,1080.5809594507914,291.14843341895795
56000.000000000015,686.2888938611922,394.8320943070366,1081.1209881682287,291.45679955415557
56033.33333333333,686.2732878378515,395.0725303099353,1081.3458181477868,291.2007575279162
56066.66666666667,686.3456216816176,395.14346057560664,1081.4890822572243,291.2021611060109
56100.000000000015,686.3199375888099,395.1865151563704,1081.5064527451802,291.13342243243954
56133.33333333333,686.9047187506397,394.6761285814096,1081.5808473320494,292.22859016923013
56166.66666666667,686.9401759947247,394.6104630084755,1081.5506390032,292.32971298624915
56200.000000000015,686.9774945823617,394.5855787449349,1081.5630733272965,292.39191583742684
56233.33333333333,687.2760594669945,394.40211731394703,1081.6781767809416,292.8739421530475
56266.66666666667,687.7311055819335,394.17369889218105,1081.9048044741146,293.5574066897525
56300.000000000015,688.0963922249773,394.1045969952593,1082.2009892202366,293.991795229718
56333.33333333333,688.6223077213037,393.9487200935146,1082.5710278148183,294.6735876277891
56366.66666666667,689.2103014997363,393.5088199134283,1082.7191214131644,295.701481586308
56400.000000000015,689.7180739987103,393.1366739709734,1082.8547479696838,296.58140002773695
56433.33333333333,690.5325920800625,392.7172420206645,1083.249834100727,297.815350059398
56466.66666666667,691.2122359132384,392.26996173810466,1083.482197651343,298.9422741751337
56500.000000000015,692.0035317156272,392.1562331555128,1084.15976487114,299.84729856011444
56533.33333333333,691.8438175848917,392.18349691628254,1084.0273145011743,299.66032066860913
56566.66666666667,691.5291626749902,392.244371561542,1083.7735342365322,299.2847911134482
56600.000000000015,692.2987347190848,391.73517221427227,1084.033906933357,300.5635625048125
56633.33333333333,693.3361161184014,391.13767464106365,1084.473790759465,302.1984414773377
56666.66666666667,693.6682884463002,391.08365456456136,1084.7519430108614,302.5846338817388
56700.000000000015,693.487675508836,391.0507761619559,1084.5384516707918,302.43689934688007
56733.33333333333,693.4934847816525,391.094990125445,1084.5884749070974,302.39849465620745
56766.66666666667,693.1738742493792,391.44584537290837,1084.6197196222874,301.72802887647083
56800.000000000015,692.8143098302498,391.74986009198267,1084.5641699222324,301.0644497382672
56833.33333333333,693.0513739518659,391.769657066191,1084.8210310180568,301.28171688567494
56866.66666666667,693.4625531757197,391.5715613228248,1085.0341144985446,301.8909918528949
56900.000000000015,694.2869012079749,391.0023118321537,1085.2892130401285,303.2845893758212
56933.33333333333,694.5556666308815,390.7705972554997,1085.3262638863812,303.78506937538185
56966.66666666667,694.8298421136388,390.32985162924194,1085.1596937428808,304.4999904843969
57000.000000000015,695.3420330833391,389.60179843904854,1084.9438315223877,305.7402346442905
57033.33333333333,695.4704233402123,389.4002494609331,1084.8706728011452,306.0701738792792
57066.66666666667,695.524404527987,389.5306487363396,1085.0550532643265,305.99375579164746
57100.000000000015,695.4197551824558,389.6288648633356,1085.0486200457913,305.7908903191202
57133.33333333333,695.3531188432885,389.60053721098336,1084.953656054272,305.7525816323051
57166.66666666667,695.4636674477031,389.7814727551688,1085.2451402028719,305.68219469253427
57200.000000000015,696.2616467556309,389.40786640063214,1085.669513156263,306.8537803549987
57233.33333333333,696.3303916628342,389.4869970076358,1085.81738867047,306.84339465519844
57266.66666666667,696.5871424566451,389.3977261697269,1085.984868626372,307.1894162869182
57300.000000000015,696.9134942568153,389.51186459988014,1086.4253588566953,307.40162965693514
57333.33333333333,697.2753452894157,389.4396022830402,1086.714947572456,307.8357430063755
57366.66666666667,697.3406423565287,389.5306235357462,1086.871265892275,307.81001882078255
57400.000000000015,697.2811537908841,389.5775473146448,1086.8587011055288,307.7036064762393
57433.33333333333,697.1595800243299,389.6720183405379,1086.8315983648677,307.487561683792
57466.66666666667,696.9558695497044,389.85142174020433,1086.8072912899088,307.1044478095001
57500.000000000015,696.681229762913,390.01850448033,1086.699734243243,306.6627252825829
57533.33333333333,696.4652382214939,390.02918021037414,1086.494418431868,306.43605801111977
57566.66666666667,696.3087127343855,389.9654416269962,1086.2741543613818,306.3432711073893
57600.000000000015,696.5004432222986,389.93233785929436,1086.432781081593,306.56810536300424
57633.33333333333,696.9607414037677,389.5221044551774,1086.482845858945,307.4386369485903
57666.66666666667,697.6831804568095,389.0260035989134,1086.709184055723,308.6571768578961
57700.000000000015,698.0182943483545,388.6517857326709,1086.6700800810254,309.36650861568364
57733.33333333333,697.9306422492858,388.4456490907391,1086.3762913400249,309.48499315854673
57766.66666666667,697.5939903608529,388.2836004597946,1085.8775908206476,309.3103899010583
57800.000000000015,697.7451355789876,388.1097300294583,1085.8548656084458,309.6354055495293
57833.33333333333,697.9816685326531,387.88329398078224,1085.8649625134353,310.09837455187085
57866.66666666667,697.2754583074144,387.8961091530273,1085.1715674604416,309.3793491543871
57900.000000000015,697.2039097225554,387.6974089722365,1084.9013186947918,309.50650075031893
57933.33333333333,696.9660977749292,387.75343120266524,1084.7195289775943,309.2126665722639
57966.66666666667,697.029985552927,387.5394385618215,1084.5694241147485,309.4905469911055
58000.000000000015,696.8634641332131,387.34586044070613,1084.2093245739193,309.517603692507
58033.33333333333,696.4795438163062,387.48574243612507,1083.9652862524313,308.99380138018114
58066.66666666667,696.3615125353613,387.5255271741798,1083.887039709541,308.8359853611815
58100.000000000015,696.7326182222093,387.47822680760663,1084.210845029816,309.2543914146027
58133.33333333333,697.3367343001685,387.3017506566981,1084.6384849568667,310.03498364347035
58166.66666666667,697.4392166335174,387.1197805921091,1084.5589972256266,310.31943604140827
58200.000000000015,697.3713119339694,387.2180496504746,1084.589361584444,310.1532622834948
58233.33333333333,697.2685572491737,387.54875826174975,1084.8173155109234,309.7197989874239
58266.66666666667,697.4779437304989,387.6763476933508,1085.1542914238496,309.80159603714804
58300.000000000015,698.0452491923926,387.92657175770194,1085.9718209500945,310.11867743469065
58333.333333333336,698.1989147171557,388.03115025440655,1086.2300649715623,310.1677644627492
58366.66666666667,698.3069374187336,388.2236395996786,1086.5305770184123,310.08329781905496
58400.000000000015,698.2568772585981,388.30458323741607,1086.5614604960142,309.95229402118207
58433.333333333336,697.3069804439556,388.7491027415578,1086.0560831855134,308.5578777023978
58466.66666666667,696.5500793203696,389.09724390956,1085.6473232299295,307.4528354108096
58500.000000000015,696.1104832166608,389.42880043300073,1085.5392836496615,306.68168278366005
58533.333333333336,696.475641875205,389.5363885555732,1086.0120304307782,306.93925331963186
58566.66666666667,696.1818153356248,389.6523438616135,1085.8341591972383,306.52947147401136
58600.000000000015,696.5368780361808,389.3903748930168,1085.9272529291977,307.146503143164
58633.333333333336,696.4340125830431,389.4565437521844,1085.8905563352275,306.9774688308587
58666.66666666667,697.0316079649157,389.4579519724349,1086.4895599373506,307.5736559924808
58700.000000000015,698.2041241132787,389.1851557946713,1087.38927990795,309.0189683186074
58733.333333333336,699.3390513166519,389.0933910734532,1088.432442390105,310.2456602431987
58766.66666666667,700.6875604578588,388.2299343843908,1088.9174948422497,312.457626073468
58800.000000000015,702.4359560622515,387.08251089273733,1089.518466954989,315.3534451695142
58833.333333333336,704.4040221544844,386.028065612237,1090.4320877667215,318.3759565422474
58866.66666666667,705.2375150196095,385.20596376171994,1090.4434787813295,320.0315512578896
58900.000000000015,705.8304275424152,384.5865231153882,1090.4169506578035,321.243904427027
58933.333333333336,706.1144513859565,384.05084201695064,1090.165293402907,322.06360936900586
58966.66666666667,705.897786325354,383.9212749903415,1089.8190613156955,321.9765113350125
59000.000000000015,705.3420369516213,383.76892482058156,1089.1109617722027,321.5731121310397
59033.333333333336,705.0534169971152,383.53558068385985,1088.588997680975,321.5178363132553
59066.66666666667,704.3753942581989,383.41359162981985,1087.7889858880187,320.961802628379
59100.000000000015,703.1347838038325,383.51775588802735,1086.6525396918598,319.6170279158052
59133.333333333336,702.4598196808806,383.76761848885144,1086.227438169732,318.6922011920292
59166.66666666667,702.4235872600059,383.76040798396735,1086.1839952439732,318.66317927603853
59200.000000000015,702.1439647501305,383.7096761529896,1085.85364090312,318.43428859714095
59233.333333333336,702.3648707623531,383.608247731685,1085.973118494038,318.7566230306681
59266.66666666667,702.1426313211,383.54428993020105,1085.686921251301,318.59834139089895
59300.000000000015,702.286338194716,383.3329282392848,1085.6192664340008,318.9534099554312
59333.333333333336,701.8881215650099,383.210954445223,1085.099076010233,318.6771671197869
59366.66666666667,701.7283725855481,383.14140273145193,1084.869775317,318.58696985409614
59400.000000000015,702.0558783005372,382.98884006588105,1085.0447183664182,319.06703823465614
59433.333333333336,703.2610749241641,382.4287282795528,1085.6898032037168,320.8323466446113
59466.66666666667,704.6800029329536,381.85741729882915,1086.5374202317828,322.82258563412444
59500.000000000015,706.5024600579007,381.47721311482593,1087.9796731727267,325.0252469430748
59533.333333333336,708.6027545960242,380.49519010060385,1089.097944696628,328.1075644954203
59566.66666666667,710.0641553273692,378.9626463598495,1089.0268016872187,331.10150896751975
59600.000000000015,711.11675606796,377.91278481228323,1089.029540880243,333.2039712556767
59633.333333333336,711.7124841790967,377.3670214019631,1089.0795055810597,334.3454627771336
59666.66666666667,711.9541679387548,377.1772141885176,1089.1313821272724,334.7769537502372
59700.000000000015,712.3373406642501,376.7023487507251,1089.039689414975,335.63499191352497
59733.333333333336,712.4946135634265,376.4690961382909,1088.9637097017173,336.02551742513555
59766.66666666667,712.2720141283022,377.1027837869873,1089.3747979152895,335.1692303413149
59800.000000000015,712.3600790880588,377.302206647866,1089.6622857359248,335.0578724401928
59833.333333333336,712.340707571343,377.43271053088455,1089.7734181022277,334.9079970404585
59866.66666666667,712.2271888305715,377.58581235145766,1089.8130011820292,334.6413764791139
59900.000000000015,712.6040810146966,376.9510420517051,1089.5551230664016,335.6530389629915
59933.333333333336,713.4126494033776,375.9257880630736,1089.338437466451,337.486861340304
59966.66666666667,714.3166615219632,374.88507272046047,1089.2017342424238,339.4315888015027
60000.000000000015,715.0066405948161,374.0969468496003,1089.1035874444165,340.9096937452158
60033.333333333336,715.6950427042248,373.24320728340405,1088.9382499876288,342.4518354208207
60066.66666666667,715.8098208268157,372.8516086868086,1088.6614295136242,342.95821214000705
60100.000000000015,716.3356340774963,372.33939428197783,1088.675028359474,343.9962397955184
60133.333333333336,716.7077672310442,372.06500840490776,1088.7727756359518,344.6427588261364
60166.66666666667,716.8510214160881,371.96257972595527,1088.8136011420434,344.8884416901328
60200.000000000015,716.7493257017586,371.9761862301968,1088.7255119319555,344.7731394715618
60233.333333333336,716.3544445243737,372.20056579953246,1088.5550103239061,344.1538787248412
60266.66666666667,716.1718299025408,372.52188802282126,1088.693717925362,343.64994187971956
60300.000000000015,716.1370585965608,372.69776124536213,1088.834819841923,343.43929735119866
60333.333333333336,715.9440928554794,372.9993429569079,1088.9434358123874,342.9447498985715
60366.66666666667,715.7501917053985,373.0688700722,1088.8190617775986,342.6813216331985
60400.000000000015,716.0898060094626,372.2878756304316,1088.377681639894,343.801930379031
60433.333333333336,716.6655754684195,371.3036712813009,1087.9692467497205,345.3619041871186
60466.66666666667,717.5814167955368,370.28660724701075,1087.8680240425476,347.2948095485261
60500.000000000015,718.3853296781573,369.5506726557692,1087.9360023339264,348.8346570223881
60533.333333333336,719.0304879991281,369.2271403739836,1088.2576283731119,349.8033476251445
60566.66666666667,719.3204405556672,369.0742238605677,1088.394664416235,350.2462166950995
60600.000000000015,718.7704829491195,369.24192460481856,1088.012407553938,349.5285583443009
60633.333333333336,719.1087989559152,368.7618063897099,1087.870605345625,350.3469925662053
60666.66666666667,718.7299563615079,368.74187538648005,1087.4718317479878,349.98808097502786
60700.000000000015,718.3373944201194,368.77663554720976,1087.114029967329,349.5607588729096
60733.333333333336,718.0494051530997,368.8576299303933,1086.907035083493,349.1917752227064
60766.66666666667,717.232944799838,368.97097793557293,1086.203922735411,348.2619668642651
60800.000000000015,716.4990514276567,369.21544006902707,1085.7144914966839,347.2836113586296
60833.333333333336,715.8635341297988,369.38297835594153,1085.2465124857404,346.4805557738573
60866.66666666667,716.1273912220656,369.04999706373115,1085.1773882857967,347.07739415833447
60900.000000000015,716.3196284007022,368.88131002922717,1085.2009384299295,347.438318371475
60933.333333333336,716.7593166088974,368.8758265740391,1085.6351431829364,347.8834900348583
60966.66666666667,717.499131271519,368.532365284117,1086.031496555636,348.96676598740197
61000.000000000015,718.1098392649428,368.30126240765856,1086.4111016726015,349.80857685728427
61033.333333333336,718.9105464827983,368.11033046732894,1087.0208769501273,350.80021601546935
61066.66666666667,720.0009453769993,367.865423015469,1087.8663683924683,352.1355223615303
61100.000000000015,721.2289986478319,367.4515970346757,1088.6805956825076,353.7774016131562
61133.333333333336,722.6541808786993,366.5699172687323,1089.2240981474315,356.084263609967
61166.66666666667,723.3785700204947,365.82337354735546,1089.2019435678503,357.5551964731393
61200.000000000015,723.1200576349844,365.7525305324474,1088.8725881674318,357.367527102537
61233.333333333336,723.0390982004405,365.6377163634271,1088.6768145638675,357.40138183701345
61266.66666666667,722.5838011900429,365.69428461208145,1088.2780858021242,356.88951657796144
61300.000000000015,722.0665968655567,365.7642856916873,1087.830882557244,356.3023111738694
61333.333333333336,721.2366131935329,365.97736456280063,1087.2139777563334,355.25924863073226
61366.66666666667,721.0166237507074,366.1345327146405,1087.1511564653479,354.88209103606687
61400.000000000015,720.5861503592199,366.3671165385949,1086.953266897815,354.219033820625
61433.333333333336,719.7629394880747,366.68806891292644,1086.4510084010012,353.0748705751483
61466.66666666667,718.9576491122572,366.8879661221398,1085.845615234397,352.06968299011737
61500.000000000015,717.9064666013707,366.97454565093904,1084.8810122523096,350.9319209504316
61533.333333333336,716.8830210089469,367.1110381080787,1083.9940591170257,349.77198290086824
61566.66666666667,716.2554316456304,367.2626096233366,1083.518041268967,348.99282202229386
61600.000000000015,715.8870304127673,367.47778713863204,1083.3648175513995,348.4092432741353
61633.333333333336,715.9666998148517,367.36038376124935,1083.3270835761011,348.60631605360237
61666.66666666667,715.5535307760772,367.70977173880283,1083.26330251488,347.84375903727437
61700.000000000015,714.7735120583178,368.34455467876603,1083.1180667370838,346.4289573795518
61733.333333333336,714.4242559808363,368.53878442427754,1082.9630404051138,345.88547155655874
61766.66666666667,714.1939369064952,368.81530561041495,1083.00924251691,345.37863129608024
61800.000000000015,713.8305247650073,369.14181444188233,1082.9723392068897,344.688710323125
61833.333333333336,713.4307080665003,369.33065353850213,1082.7613616050025,344.10005452799817
61866.66666666667,713.2613923743198,369.4914695433,1082.7528619176198,343.7699228310198
61900.000000000015,713.2751143294147,369.4704253577373,1082.745539687152,343.80468897167736
61933.333333333336,713.3008729248528,369.7127443123746,1083.0136172372274,343.5881286124782
61966.66666666667,713.1177540338123,369.9804115846768,1083.098165618489,343.1373424491355
62000.000000000015,712.9422708123943,370.3770264992025,1083.3192973115968,342.56524431319184
62033.333333333336,712.8842812416241,370.7680173959153,1083.6522986375394,342.1162638457088
62066.66666666667,713.2676061933712,370.5527078261299,1083.820314019501,342.7148983672413
62100.000000000015,713.527854835157,370.57643253246533,1084.1042873676224,342.95142230269164
62133.333333333336,713.542967400971,370.73852063015244,1084.2814880311234,342.8044467708185
62166.66666666667,713.5046560828024,370.8990534160214,1084.403709498824,342.605602666781
62200.000000000015,713.2225630203517,371.37929664368795,1084.6018596640397,341.84326637666373
62233.333333333336,712.5597148438944,372.2038718381801,1084.7635866820744,340.35584300571435
62266.66666666667,712.1517068748361,372.7658856149517,1084.9175924897877,339.38582125988444
62300.000000000015,711.9184838864923,373.05378618323306,1084.9722700697253,338.8646977032592
62333.333333333336,711.536219531043,373.26033435974006,1084.7965538907831,338.27588517130295
62366.66666666667,711.6037194442599,373.371377645475,1084.9750970897348,338.23234179878494
62400.000000000015,711.5984969936819,373.76686708349,1085.365364077172,337.8316299101919
62433.333333333336,711.9695554812071,373.37926728146095,1085.348822762668,338.5902881997461
62466.66666666667,712.0401972430278,373.4964831846721,1085.5366804277,338.5437140583557
62500.000000000015,712.4280685491586,373.5517285710948,1085.9797971202534,338.8763399780638
62533.333333333336,712.8813962658047,373.5872695997553,1086.46866586556,339.2941266660494
62566.66666666667,713.0334662297265,373.98070804603503,1087.0141742757614,339.0527581836915
62600.000000000015,713.0673210013258,374.61734107706354,1087.6846620783895,338.44997992426227
62633.333333333336,713.635775602215,374.64028438162745,1088.2760599838425,338.9954912205875
62666.66666666667,714.1742989331043,374.32170122469296,1088.4960001577972,339.85259770841134
62700.000000000015,714.9000983579305,374.0082084477394,1088.9083068056698,340.8918899101911
62733.333333333336,715.0941124687466,374.09175671704475,1089.1858691857915,341.0023557517019
62766.66666666667,714.8815113077159,374.41169819537254,1089.2932095030883,340.46981311234333
62800.000000000015,714.8435879058612,374.3692557498678,1089.212843655729,340.4743321559934
62833.333333333336,715.4773275774049,373.75620909160324,1089.2335366690081,341.7211184858017
62866.66666666667,715.6387596120428,373.46043142689336,1089.0991910389362,342.17832818514944
62900.000000000015,715.8631897556824,373.092640591336,1088.9558303470185,342.77054916434633
62933.333333333336,715.8433881609092,373.4258958501341,1089.2692840110433,342.41749231077506
62966.66666666667,716.1054905026031,372.90956249810955,1089.0150530007127,343.1959280044935
63000.000000000015,716.1722852048599,373.01109559750427,1089.1833808023641,343.16118960735565
63033.333333333336,716.8460627266435,372.1651221903665,1089.01118491701,344.680940536277
63066.66666666667,717.2043277852983,371.6409368209875,1088.8452646062858,345.5633909643108
63100.000000000015,716.8901575778943,371.2930330343324,1088.1831906122268,345.59712454356196
63133.333333333336,715.8796990030833,371.90243305302465,1087.782132056108,343.9772659500586
63166.66666666667,714.6028438271758,372.5298853793605,1087.1327292065362,342.07295844781527
63200.000000000015,714.2647760096246,372.4277633780672,1086.6925393876918,341.8370126315574
63233.333333333336,714.2133600645179,372.1926744593693,1086.4060345238872,342.0206856051486
63266.66666666667,714.1161221312973,372.12996172655755,1086.246083857855,341.98616040473973
63300.000000000015,713.5265133037283,373.0749432468921,1086.6014565506202,340.4515700568362
63333.333333333336,713.3603412547742,373.4872180864967,1086.8475593412709,339.8731231682775
63366.66666666667,713.3290038705401,373.4671023544963,1086.7961062250365,339.86190151604376
63400.000000000015,713.4136386951595,373.2456091746241,1086.6592478697837,340.1680295205354
63433.333333333336,713.3054155480107,373.4163434972793,1086.7217590452901,339.88907205073144
63466.66666666667,713.4186634192425,373.1578276712251,1086.5764910904677,340.2608357480174
63500.000000000015,713.9893435611917,372.60859989868874,1086.5979434598805,341.380743662503
63533.333333333336,714.4301027272019,371.9115800622629,1086.3416827894648,342.518522664939
63566.66666666667,714.8137046259686,371.3851281502878,1086.1988327762565,343.4285764756808
63600.000000000015,714.6243649711906,371.3718356096347,1085.9962005808252,343.25252936155596
63633.333333333336,714.4307471564917,371.1594211084278,1085.5901682649196,343.27132604806394
63666.66666666667,714.7600528098446,371.03412998345084,1085.7941827932955,343.7259228263938
63700.000000000015,714.618986222264,371.4210890805617,1086.0400753028257,343.19789714170224
63733.333333333336,714.760737196646,371.1451144527084,1085.9058516493544,343.6156227439376
63766.66666666667,714.6361886337381,371.5875056837009,1086.223694317439,343.04868295003723
63800.000000000015,714.4446351606067,372.2395192268351,1086.6841543874418,342.2051159337716
63833.333333333336,714.1878065765711,373.00001327826186,1087.187819854833,341.18779329830926
63866.66666666667,713.9815406856704,373.1728973508254,1087.1544380364958,340.80864333484504
63900.000000000015,714.1400752557913,373.1940453541168,1087.334120609908,340.94602990167454
63933.333333333336,714.8984112066213,372.33597834033304,1087.2343895469544,342.56243286628825
63966.66666666667,715.2311143071481,372.2996655003915,1087.5307798075396,342.93144880675663
64000.000000000015,714.750758169462,373.0212798710923,1087.7720380405542,341.72947829836966
64033.333333333336,714.8068662916868,373.23211344722824,1088.038979738915,341.57475284445854
64066.66666666667,715.0496858325423,373.4131451679595,1088.4628310005019,341.6365406645828
64100.000000000015,715.8969871437732,372.6024741594492,1088.4994613032225,343.29451298432406
64133.333333333336,716.8714512121993,372.24335172227575,1089.114802934475,344.62809948992356
64166.66666666667,717.3294656841665,372.1253977772491,1089.4548634614157,345.20406790691743
64200.000000000015,718.4994305428671,371.7917085083496,1090.2911390512168,346.70772203451753
64233.333333333336,720.1788440039359,371.0419248997755,1091.2207689037114,349.13691910416037
64266.66666666667,720.8627010021263,370.84483791220936,1091.7075389143356,350.01786308991694
64300.000000000015,721.706887086833,370.6788115998158,1092.3856986866488,351.02807548701725
64333.333333333336,722.7548663096568,370.4541930443654,1093.2090593540222,352.3006732652914
64366.66666666667,722.9772372071247,370.6381134720412,1093.6153506791659,352.33912373508355
64400.000000000015,722.8230537996731,370.92000783069034,1093.7430616303634,351.9030459689827
64433.333333333336,722.1985547879048,371.4711413321248,1093.6696961200296,350.72741345578
64466.66666666667,722.2981114751927,371.2208345759992,1093.518946051192,351.0772768991935
64500.000000000015,722.509337117295,370.92019196872013,1093.429529086015,351.58914514857486
64533.333333333336,722.3490533708151,370.8416894953962,1093.1907428662114,351.5073638754189
64566.66666666667,722.2591429832218,371.04446799409925,1093.3036109773211,351.2146749891225
64600.000000000015,721.9260501919407,371.36249401371424,1093.288544205655,350.56355617822646
64633.333333333336,721.6481617649117,371.7660039511802,1093.414165716092,349.8821578137315
64666.66666666667,722.2967796478638,371.4918064304399,1093.7885860783038,350.8049732174239
64700.000000000015,722.7675787532506,371.37654001948937,1094.14411877274,351.39103873376126
64733.333333333336,723.1017358253454,371.17851713318777,1094.280252958533,351.9232186921576
64766.66666666667,723.4122514843413,370.91576499765597,1094.328016481997,352.4964864866853
64800.000000000015,723.6942743420408,370.737673789534,1094.4319481315747,352.95660055250676
64833.333333333336,724.342610321779,370.29935834049627,1094.6419686622753,354.04325198128276
64866.66666666667,724.827913318852,369.8483453935689,1094.6762587124208,354.9795679252831
64900.000000000015,725.3779886806805,369.46893570004755,1094.846924380728,355.9090529806329
64933.333333333336,725.3366883031251,369.1176234901336,1094.4543117932587,356.2190648129915
64966.66666666667,725.1818147976971,369.10722690736753,1094.2890417050646,356.0745878903296
65000.000000000015,724.6452306998541,369.14326580360336,1093.7884965034575,355.50196489625074
65033.333333333336,725.2483344900252,368.6853298198588,1093.933664309884,356.5630046701664
65066.66666666667,725.4312369668828,368.6146707697327,1094.0459077366154,356.8165661971501
65100.000000000015,726.3856018320864,368.03691759704674,1094.4225194291332,358.3486842350397
65133.333333333336,727.0430071275141,367.7317753543942,1094.7747824819082,359.3112317731199
65166.66666666667,726.9242318006534,367.57163348510704,1094.4958652857604,359.35259831554635
65200.000000000015,726.6683815719235,367.57908607725176,1094.2474676491752,359.0892954946718
65233.333333333336,726.9429295395083,367.363163494552,1094.3060930340603,359.57976604495633
65266.66666666667,727.186659616113,367.14889300009236,1094.3355526162054,360.0377666160207
65300.000000000015,727.0340803782517,367.2230668349648,1094.2571472132165,359.8110135432869
65333.333333333336,727.0620666309566,367.30648325305174,1094.3685498840082,359.7555833779048
65366.66666666667,728.0039775302363,366.59933310386515,1094.6033106341015,361.40464442637114
65400.000000000015,729.1047992910857,366.01968538534663,1095.1244846764323,363.08511390573904
65433.333333333336,729.5745352619844,365.8825023580962,1095.4570376200804,363.69203290388816
65466.66666666667,730.329820451167,365.4033480237228,1095.73316847489,364.92647242744425
65500.000000000015,730.6776989167953,365.1170988580169,1095.7947977748122,365.5606000587784
65533.333333333336,731.1364864675564,364.90492617175033,1096.0414126393068,366.2315602958061
65566.66666666666,732.237567073897,363.8307568743831,1096.06832394828,368.4068101995139
65600.0,733.116989736363,362.9238901865471,1096.04087992291,370.19309954981594
65633.33333333336,733.5459673279757,362.463189512514,1096.0091568404898,371.0827778154617
65666.66666666666,733.394043058935,362.4390937409094,1095.8331367998444,370.9549493180256
65700.0,734.2637379266682,361.57556243937825,1095.8393003660465,372.68817548729
65733.33333333336,735.3007719373354,360.5998826963545,1095.90065463369,374.7008892409809
65766.66666666666,735.8638465481,360.2067041019779,1096.0705506500778,375.6571424461221
65800.0,735.7432181186152,360.26778708736816,1096.0110052059833,375.47543103124707
65833.33333333336,735.1927886308246,360.66814792358565,1095.8609365544103,374.5246407072389
65866.66666666666,734.9343228339466,361.0210390624202,1095.9553618963669,373.9132837715264
65900.0,734.8147388946098,361.0112012846183,1095.8259401792282,373.8035376099915
65933.33333333336,734.6842564297907,360.92291544617257,1095.6071718759633,373.76134098361814
65966.66666666666,734.6633427816761,360.85712636960835,1095.5204691512845,373.8062164120677
66000.0,734.6431720031599,360.7739773519605,1095.4171493551203,373.86919465119934
66033.33333333336,735.1409896893199,359.95971490919453,1095.1007045985143,375.18127478012536
66066.66666666666,734.9628501187501,359.9134140164057,1094.876264135156,375.04943610234443
66100.0,735.0409297334729,359.6159755074741,1094.656905240947,375.4249542259988
66133.33333333336,734.2153331526782,360.11979446319543,1094.3351276158737,374.0955386894828
66166.66666666666,734.0042958528736,360.10116418315823,1094.105460036032,373.9031316697154
66200.0,734.4895014810853,359.8085657100048,1094.29806719109,374.6809357710805
66233.33333333336,734.8116040702295,359.67545215165785,1094.4870562218873,375.1361519185716
66266.66666666666,734.8769361916079,359.62488665006833,1094.5018228416761,375.2520495415396
66300.0,735.3213790028609,359.289859931379,1094.61123893424,376.0315190714819
66333.33333333336,735.6440656936651,359.1169748518258,1094.761040545491,376.5270908418393
66366.66666666666,735.1197356149748,359.41169287651735,1094.531428491492,375.7080427384575
66400.0,734.9589292655742,359.42992319522733,1094.3888524608014,375.52900607034684
66433.33333333336,734.4755527455569,359.65379508818745,1094.1293478337443,374.82175765736946
66466.66666666666,734.2583678932497,359.6390691310948,1093.8974370243445,374.61929876215487
66500.0,733.5645043671963,359.65066300916794,1093.2151673763642,373.9138413580283
66533.33333333336,733.8654947765796,359.0104557242285,1092.8759505008081,374.85503905235106
66566.66666666666,734.2046495766999,358.54466626290673,1092.7493158396067,375.6599833137932
66600.0,733.5071386652113,358.7553293317298,1092.262467996941,374.7518093334815
66633.33333333336,732.792247248299,359.0643814457389,1091.856628694038,373.7278658025601
66666.66666666666,732.8759750878702,358.8393351112881,1091.7153101991582,374.0366399765821
66700.0,733.7561894527223,358.2187086338044,1091.9748980865268,375.5374808189179
66733.33333333336,733.4364020117118,358.1191778000067,1091.5555798117184,375.31722421170514
66766.66666666666,733.4294899379892,358.091112314038,1091.5206022520272,375.33837762395115
66800.0,733.5943051685438,357.9146647328941,1091.508969901438,375.6796404356497
66833.33333333336,733.2328213009974,358.042630923251,1091.2754522242485,375.19019037774643
66866.66666666666,732.7622262773167,358.0379414558562,1090.8001677331729,374.7242848214605
66900.0,732.2817123570173,358.13389998899356,1090.415612346011,374.1478123680238
66933.33333333336,731.940288530424,358.16466190148685,1090.1049504319108,373.7756266289372
66966.66666666666,732.152734403293,357.71976994402695,1089.87250434732,374.4329644592661
67000.0,732.2597667079376,357.43677178593816,1089.6965384938758,374.82299492199945
67033.33333333336,732.2380426743786,357.1815556441018,1089.4195983184804,375.05648703027674
67066.66666666666,732.3274051677145,356.9505971336447,1089.2780023013593,375.37680803406977
67100.0,732.5400378777676,356.6900799934315,1089.2301178711991,375.84995788433616
67133.33333333336,732.6222023728436,356.501696648727,1089.1238990215707,376.12050572411664
67166.66666666666,732.3800170661075,356.3654752058962,1088.7454922720037,376.0145418602113
67200.0,731.7790194910377,356.58298520407646,1088.3620046951141,375.19603428696126
67233.33333333336,731.1791170533115,356.7261245605822,1087.9052416138938,374.4529924927293
67266.66666666666,730.8200280383228,356.9886716592064,1087.8086996975292,373.8313563791164
67300.0,730.1518252512006,357.3464887355751,1087.4983139867759,372.8053365156255
67333.33333333336,729.5300028697822,357.64593775623763,1087.1759406260198,371.8840651135445
67366.66666666666,728.9260050101074,358.13798358782725,1087.0639885979347,370.7880214222801
67400.0,728.426438853084,358.50019449363447,1086.9266333467185,369.9262443594496
67433.33333333336,728.2560480303565,358.7966300457584,1087.052678076115,369.45941798459813
67466.66666666666,727.889181558444,358.8939552199723,1086.7831367784163,368.99522633847164
67500.0,727.471080643086,358.9782098844624,1086.4492905275483,368.4928707586236
67533.33333333336,727.6920133243186,358.6062586776506,1086.2982720019693,369.085754646668
67566.66666666666,727.9903902351828,358.40651753529187,1086.3969077704746,369.5838726998909
67600.0,728.2082032131199,357.91336769487947,1086.1215709079993,370.2948355182404
67633.33333333336,728.0234523350632,357.99371537062825,1086.0171677056915,370.02973696443496
67666.66666666666,727.2414601277839,358.1478737749364,1085.3893339027202,369.09358635284747
67700.0,726.5477180713688,358.5677669922509,1085.1154850636196,367.9799510791179
67733.33333333336,726.307285015408,358.7651869085308,1085.0724719239388,367.5420981068772
67766.66666666666,726.0898346948685,358.9473351708148,1085.0371698656834,367.1424995240537
67800.0,725.8964488613793,359.0061860698569,1084.9026349312362,366.89026279152245
67833.33333333336,725.5539755676796,359.2644893297883,1084.818464897468,366.28948623789125
67866.66666666666,725.7927501437904,359.50065449829725,1085.2934046420876,366.29209564549313
67900.0,725.2922932106226,359.94883402386773,1085.2411272344902,365.34345918675484
67933.33333333336,724.3273878292072,360.35932167819277,1084.6867095073999,363.9680661510144
67966.66666666666,724.1927084887677,360.57449704530774,1084.7672055340754,363.61821144346
68000.0,724.466655854178,360.7705144276547,1085.2371702818327,363.69614142652335
68033.33333333336,724.9634974206315,360.64768417156284,1085.6111815921943,364.31581324906864
68066.66666666666,725.0722038170328,360.80961547147155,1085.8818192885044,364.26258834556126
68100.0,725.2390956179977,360.66406416613654,1085.9031597841342,364.57503145186115
68133.33333333336,725.500829821993,360.4067603256917,1085.9075901476847,365.09406949630124
68166.66666666666,725.9831714437254,360.16931487331965,1086.152486317045,365.81385657040573
68200.0,726.5404605769306,360.0368936095484,1086.577354186479,366.50356696738226
68233.33333333336,727.0937542507818,360.0209663407717,1087.1147205915536,367.0727879100101
68266.66666666666,727.3896502960281,359.77624510378956,1087.1658953998176,367.61340519223853
68300.0,727.6595454510325,359.65506562323037,1087.3146110742628,368.00447982780213
68333.33333333336,727.9544516085433,359.456554933324,1087.4110065418672,368.4978966752193
68366.66666666666,728.6409897417684,358.75316408325386,1087.3941538250224,369.88782565851454
68400.0,730.0713972314619,357.6853885299336,1087.7567857613956,372.3860087015283
68433.33333333336,731.9781026139661,356.39585259129575,1088.3739552052618,375.5822500226704
68466.66666666666,733.9947526692647,354.9298597053088,1088.9246123745734,379.0648929639559
68500.0,735.7246840930579,353.2770987566357,1089.0017828496937,382.4475853364222
68533.33333333336,736.6489372693915,352.2764192384669,1088.9253565078584,384.3725180309246
68566.66666666666,737.8358223540318,351.8917636771395,1089.7275860311713,385.9440586768923
68600.0,738.6294109041838,351.041204476872,1089.6706153810558,387.58820642731183
68633.33333333336,739.4638237215347,350.2290524987975,1089.6928762203322,389.2347712227372
68666.66666666666,739.6589320869903,349.8901734893505,1089.5491055763407,389.76875859763976
68700.0,739.1088800355241,350.11682079827403,1089.225700833798,388.99205923725003
68733.33333333336,739.3801084255591,349.4897199609317,1088.8698283864908,389.8903884646274
68766.66666666666,739.6841843007684,349.136004143259,1088.8201884440273,390.54818015750936
68800.0,739.7737130245121,349.0906259884305,1088.8643390129425,390.6830870360816
68833.33333333336,739.845565725763,349.1412738241535,1088.9868395499166,390.7042919016095
68866.66666666666,740.0037959653778,349.1442848349172,1089.148080800295,390.8595111304606
68900.0,740.2327450589738,349.0804683907585,1089.3132134497323,391.15227666821534
68933.33333333336,740.4929452045312,349.10369771382665,1089.596642918358,391.3892474907046
68966.66666666666,740.7214143975076,349.16566635292565,1089.8870807504331,391.55574804458195
69000.0,741.6065525728843,348.8808443722325,1090.4873969451169,392.7257082006518
69033.33333333336,742.2166180109524,348.7522349314641,1090.9688529424166,393.4643830794883
69066.66666666666,742.9742564282824,348.96223499246236,1091.9364914207447,394.01202143582003
69100.0,744.0804079101305,348.97008809390184,1093.0504960040323,395.11031981622864
69133.33333333336,744.0879200777114,349.0372640929887,1093.1251841707,395.05065598472265
69166.66666666666,743.4414501380983,349.1533501759113,1092.5948003140097,394.28809996218695
69200.0,743.132477561267,349.2369558393132,1092.3694334005802,393.8955217219538
69233.33333333336,743.0118021547843,349.3852226851312,1092.3970248399155,393.62657946965305
69266.66666666666,742.5532821829029,349.4247224030588,1091.9780045859616,393.12855977984407
69300.0,741.7886623009011,349.5466538992782,1091.3353162001795,392.2420084016229
69333.33333333336,741.7837139927864,350.1177601633788,1091.9014741561652,391.66595382940756
69366.66666666666,741.025427317223,350.6358171454575,1091.6612444626805,390.3896101717655
69400.0,740.411419846792,350.97722379182954,1091.3886436386215,389.43419605496246
69433.33333333336,739.5931840981627,351.66676834794595,1091.2599524461086,387.9264157502168
69466.66666666666,739.0303054546653,352.12360248298415,1091.1539079376494,386.9067029716811
69500.0,738.2395226441869,352.5772049102266,1090.8167275544135,385.66231773396026
69533.33333333336,737.067546968014,353.8330081835441,1090.9005551515581,383.23453878446986
69566.66666666666,736.3375298529163,355.1383628308456,1091.475892683762,381.1991670220707
69600.0,735.5010028847238,356.1768762421193,1091.677879126843,379.3241266426045
69633.33333333336,735.1832078842939,356.47318973888355,1091.6563976231773,378.71001814541034
69666.66666666666,735.1022787197558,356.2977673600042,1091.40004607976,378.8045113597516
69700.0,735.1030772246144,356.3505598494966,1091.453637074111,378.75251737511775
69733.33333333336,735.3116858306712,356.413848585193,1091.7255344158643,378.8978372454782
69766.66666666666,735.7838930403003,355.930257898958,1091.7141509392584,379.8536351413423
69800.0,736.1082503193161,355.42776572945525,1091.5360160487712,380.68048458986084
69833.33333333336,736.3822112183805,355.0165071318428,1091.3987183502231,381.3657040865377
69866.66666666666,736.4174131491106,355.1503068754466,1091.5677200245573,381.26710627366407
69900.0,736.0563279151564,355.8919158058142,1091.9482437209706,380.1644121093422
69933.33333333336,735.529563791135,356.67826945395353,1092.2078332450885,378.8512943371815
69966.66666666666,734.8470757886845,357.62427469674594,1092.4713504854303,377.22280109193855
70000.0,734.2480895453551,358.205317712765,1092.45340725812,376.0427718325901
70033.33333333336,733.8055978102097,358.77515186016717,1092.580749670377,375.0304459500426
70066.66666666666,733.9850942173366,358.89121645513364,1092.8763106724703,375.09387776220296
70100.0,733.7291164556019,359.12463926612344,1092.8537557217253,374.6044771894785
70133.33333333336,733.2909059226856,359.37255464009763,1092.6634605627833,373.918351282588
70166.66666666666,732.9383783378385,359.5213744804634,1092.459752818302,373.41700385737505
70200.0,733.097608764769,359.4103820516968,1092.5079908164657,373.6872267130722
70233.33333333336,733.302927885138,359.10801707092895,1092.410944956067,374.1949108142091
70266.66666666666,733.6554586651054,358.42522467612633,1092.0806833412316,375.230233988979
70300.0,733.7901127984785,358.03573870988475,1091.8258515083633,375.75437408859375
70333.33333333336,733.7022408085908,357.8105612899325,1091.5128020985233,375.8916795186583
70366.66666666666,733.2965611702563,357.9577523613471,1091.2543135316034,375.33880880890916
70400.0,732.0439091974494,359.05581073938794,1091.0997199368373,372.9880984580614
70433.33333333336,730.7324236085137,360.3596818650824,1091.0921054735961,370.37274174343133
70466.66666666666,729.7561209863419,361.5626590998079,1091.3187800861497,368.193461886534
70500.0,728.9694733106621,362.566325838736,1091.5357991493981,366.4031474719261
70533.33333333336,728.5403460630938,362.9678844468643,1091.5082305099581,365.57246161622953
70566.66666666666,728.3657508615717,363.21792590702665,1091.5836767685983,365.147824954545
70600.0,728.2389602536475,363.2445436241933,1091.4835038778408,364.99441662945424
70633.33333333336,727.8659943226993,363.6735706559026,1091.539564978602,364.1924236667967
70666.66666666666,727.8962341413868,363.9007646505668,1091.7969987919537,363.99546949081997
70700.0,727.6356605664522,364.2446349072224,1091.8802954736746,363.3910256592298
70733.33333333336,727.5186004290039,364.56170246235746,1092.0803028913613,362.9568979666464
70766.66666666666,728.0318442151907,364.88486244964395,1092.9167066648347,363.1469817655468
70800.0,728.7265388048869,364.7121155266674,1093.4386543315543,364.0144232782195
70833.33333333336,729.4566604114724,364.41111834047416,1093.8677787519466,365.04554207099824
70866.66666666666,729.8041127070348,364.31813459502126,1094.1222473020562,365.4859781120136
70900.0,729.8606118806263,364.3041200199898,1094.164731900616,365.55649186063647
70933.33333333336,729.8090547157772,364.4149880053691,1094.2240427211464,365.3940667104081
70966.66666666666,729.6367411465122,364.5932468585685,1094.2299880050807,365.04349428794376
71000.0,728.998125425069,364.840730879721,1093.83885630479,364.15739454534804
71033.33333333336,728.7429471349604,364.8958521105071,1093.6387992454675,363.8470950244533
71066.66666666666,728.219437738798,365.22568295663854,1093.4451206954366,362.99375478215944
71100.0,727.4544087048454,365.682443339607,1093.1368520444523,361.7719653652384
71133.33333333336,726.0968851973159,366.6861836766421,1092.783068873958,359.41070152067385
71166.66666666666,726.2318025947676,367.0452331488786,1093.2770357436461,359.186569445889
71200.0,727.2040051606248,366.6788165882479,1093.8828217488726,360.52518857237686
71233.33333333336,727.8764177291272,366.4912168470829,1094.36763457621,361.3852008820443
71266.66666666666,729.2218955825895,365.9666495043306,1095.18854508692,363.2552460782589
71300.0,730.2756095903746,365.47300499449017,1095.7486145848648,364.8026045958845
71333.33333333336,731.054083426494,365.38382574590247,1096.4379091723965,365.67025768059153
71366.66666666666,731.7679368030142,364.92024441122265,1096.688181214237,366.84769239179155
71400.0,732.5067282585974,364.4545493134249,1096.9612775720223,368.0521789451725
71433.33333333336,733.5553306490901,363.9364443466487,1097.491774995739,369.6188863024414
71466.66666666666,734.1487096089944,363.66633021281643,1097.8150398218108,370.482379396178
71500.0,735.3700066802052,363.3456361496069,1098.7156428298122,372.0243705305983
71533.33333333336,736.0531104272609,363.3296048283773,1099.3827152556382,372.7235055988836
71566.66666666666,736.859602938771,363.07012596171415,1099.929728900485,373.78947697705684
71600.0,737.1851967789119,362.7902927031568,1099.9754894820687,374.39490407575505
71633.33333333336,737.2334960322759,362.7292367348859,1099.9627327671617,374.50425929739
71666.66666666666,737.5661807241094,362.4393146084234,1100.0054953325327,375.12686611568597
71700.0,737.7270933400471,362.1263702641519,1099.853463604199,375.6007230758952
71733.33333333336,737.608729523139,362.0888556125141,1099.697585135653,375.5198739106249
71766.66666666666,737.3476919717917,362.125281091025,1099.4729730628167,375.22241088076674
71800.0,737.7566647004212,361.57347522431223,1099.3301399247334,376.18318947610896
71833.33333333336,738.1745198818245,361.18158521663105,1099.3561050984556,376.99293466519345
71866.66666666666,738.2557498960837,360.9915516178022,1099.2473015138858,377.26419827828147
71900.0,738.7905439398342,360.16478070774826,1098.9553246475825,378.6257632320859
71933.33333333336,739.4137920228693,359.45246628622124,1098.8662583090904,379.96132573664806
71966.66666666666,739.7854201069149,358.8631488993389,1098.6485690062539,380.922271207576
72000.0,740.3171800539404,358.37393409046535,1098.6911141444057,381.9432459634751
72033.33333333336,741.1844652311703,357.34674807331936,1098.5312133044897,383.83771715785093
72066.66666666666,741.8391571436711,356.5638354177259,1098.402992561397,385.27532172594516
72100.0,742.1353546485593,355.8889884160112,1098.0243430645705,386.2463662325481
72133.33333333336,742.134370383068,355.886259787806,1098.020630170874,386.248110595262
72166.66666666666,742.3582395163469,355.4483508319503,1097.806590348297,386.9098886843966
72200.0,742.8166825614819,355.02632226367126,1097.8430048251532,387.79036029781065
72233.33333333336,742.8250312789089,354.8731568076864,1097.6981880865953,387.9518744712225
72266.66666666666,742.4978803889173,354.9274077812584,1097.4252881701757,387.5704726076589
72300.0,741.9206398942131,355.1264348206159,1097.047074714829,386.7942050735972
72333.33333333336,741.4026227626352,355.39393772926513,1096.7965604919004,386.0086850333701
72366.66666666666,740.7599243354551,355.78854359440754,1096.5484679298627,384.9713807410476
72400.0,740.3542753836201,355.9725308080421,1096.3268061916622,384.381744575578
72433.33333333336,740.3262876486583,356.2436202871975,1096.5699079358558,384.08266736146084
72466.66666666666,740.4173813259329,356.39327806067223,1096.810659386605,384.02410326526063
72500.0,740.3687781361891,356.453907669136,1096.8226858053251,383.9148704670531
72533.33333333336,740.1899689336401,356.6379224799308,1096.8278914135708,383.5520464537093
72566.66666666666,740.0494210992066,356.6767811084932,1096.7262022076998,383.3726399907134
72600.0,740.4066818501217,356.3042777844504,1096.7109596345722,384.1024040656713
72633.33333333336,740.833179242612,355.96622074225724,1096.7993999848693,384.86695850035477
72666.66666666666,741.5452249176742,355.70750035561014,1097.2527252732843,385.83772456206407
72700.0,741.9523654525717,355.6296638464668,1097.5820292990386,386.3227016061049
72733.33333333336,742.3760572542355,355.4526598712835,1097.828717125519,386.92339738295203
72766.66666666666,742.9660505770489,354.99944736949743,1097.9654979465463,387.9666032075515
72800.0,743.1936715204573,354.8938778631564,1098.0875493836138,388.29979365730094
72833.33333333336,743.1157532051843,355.10007798897516,1098.2158311941594,388.01567521620916
72866.66666666666,742.902517374261,355.717445345543,1098.619962719804,387.185072028718
72900.0,742.6095021119713,356.6489185272602,1099.2584206392316,385.9605835847111
72933.33333333336,742.3206738260601,357.0511084352029,1099.371782261263,385.2695653908572
72966.66666666666,741.8224467987558,358.0574396849093,1099.8798864836651,383.7650071138465
73000.0,741.6934318194806,358.19260530596847,1099.886037125449,383.5008265135121
73033.33333333336,741.4734929440367,358.8939827268962,1100.367475670933,382.5795102171405
73066.66666666666,741.4734814465153,359.2847203385643,1100.7582017850796,382.188761107951
73100.0,741.7512982917688,359.644333140382,1101.3956314321508,382.10696515138676
73133.33333333336,742.4636403617295,359.3169462767193,1101.7805866384488,383.1466940850102
73166.66666666666,743.3998304989892,358.9488174130051,1102.3486479119942,384.45101308598413
73200.0,743.2831266232819,359.25639258580503,1102.5395192090868,384.02673403747684
73233.33333333336,743.0093539686601,359.5926137401682,1102.6019677088284,383.4167402284919
73266.66666666666,742.7327774769282,359.7108221806291,1102.4435996575573,383.02195529629904
73300.0,742.3116655127017,359.9714923097908,1102.2831578224925,382.3401732029109
73333.33333333336,741.6539932226437,360.2740411969354,1101.928034419579,381.37995202570835
73366.66666666666,740.3027975026883,361.3315325313642,1101.6343300340525,378.97126497132416
73400.0,739.7632838711539,362.00369749125326,1101.7669813624073,377.75958637990067
73433.33333333336,739.0895110778675,362.4584513283031,1101.5479624061707,376.63105974956443
73466.66666666666,738.2521702021152,363.1230484712509,1101.3752186733661,375.12912173086426
73500.0,737.2118353908611,364.01102794745606,1101.2228633383172,373.20080744340504
73533.33333333336,736.6165198937692,364.7404955515206,1101.3570154452898,371.8760243422486
73566.66666666666,736.1550953663625,365.3643543982349,1101.5194497645975,370.7907409681276
73600.0,736.2002038866974,365.5307449781446,1101.730948864842,370.6694589085528
73633.33333333336,736.4252760740103,365.66746687491434,1102.0927429489248,370.75780919909596
73666.66666666666,736.4449045758219,365.75640611659645,1102.2013106924182,370.6884984592254
73700.0,736.4349270385293,365.7064674698807,1102.14139450841,370.7284595686486
73733.33333333336,736.2992633545697,366.0828082282877,1102.3820715828574,370.21645512628197
73766.66666666666,736.1011087937339,366.4211061715307,1102.5222149652645,369.68000262220323
73800.0,735.6772791208839,366.85760653417657,1102.5348856550604,368.8196725867073
73833.33333333336,735.2784357250089,367.1853755765366,1102.4638113015455,368.09306014847226
73866.66666666666,735.4178634646347,367.03071431725624,1102.448577781891,368.38714914737847
73900.0,735.3030455559565,367.0483971962818,1102.3514427522382,368.25464835967466
73933.33333333336,734.8459498849263,367.653970080404,1102.4999199653303,367.1919798045223
73966.66666666666,734.7296594809106,367.5694934526365,1102.2991529335472,367.16016602827415
74000.0,735.4054093888576,366.8857144368175,1102.2911238256752,368.5196949520401
74033.33333333336,735.4710243037407,366.63253255648544,1102.103556860226,368.83849174725526
74066.66666666666,735.6053046636113,366.36377013937897,1101.9690748029902,369.2415345242323
74100.0,735.2225331246393,367.0419851333007,1102.26451825794,368.1805479913386
74133.33333333336,734.8361704360723,367.33550608746873,1102.171676523541,367.50066434860355
74166.66666666666,734.5270507816085,367.5552508217508,1102.0823016033594,366.9717999598577
74200.0,734.1687163860535,367.82199232551545,1101.990708711569,366.346724060538
74233.33333333336,733.9988746393242,368.28966209290104,1102.288536732225,365.70921254642315
74266.66666666666,734.1921406540216,368.5251629829032,1102.717303636925,365.6669776711184
74300.0,734.4425982029045,368.2861640378504,1102.7287622407548,366.15643416505407
74333.33333333336,734.2664899362836,368.4420115323012,1102.708501468585,365.8244784039824
74366.66666666666,733.8120256309354,368.8072094853558,1102.6192351162913,365.0048161455796
74400.0,733.9093212819071,368.70283012842737,1102.6121514103345,365.2064911534797
74433.33333333336,734.4183132087852,368.3400368059917,1102.7583500147769,366.0782764027935
74466.66666666666,734.8007537915432,367.85909798247656,1102.65985177402,366.9416558090667
74500.0,735.565258899164,366.6737684019657,1102.2390273011297,368.8914904971983
74533.33333333336,736.7621145270808,365.181668225437,1101.9437827525178,371.5804463016438
74566.66666666666,737.6756741195837,363.8750224452481,1101.550696564832,373.80065167433565
74600.0,738.5296866924385,362.6666051088008,1101.1962918012393,375.8630815836377
74633.33333333336,739.2197817019227,361.511919184747,1100.7317008866696,377.70786251717567
74666.66666666666,739.5787546030352,360.73779883351824,1100.3165534365535,378.840955769517
74700.0,739.7207062933434,360.06476706154774,1099.785473354891,379.6559392317956
74733.33333333336,739.9283173635904,359.59029810616715,1099.5186154697576,380.33801925742324
74766.66666666666,739.8511422898001,359.54104420873585,1099.392186498536,380.31009808106427
74800.0,739.2332751961293,359.6959940559301,1098.9292692520594,379.5372811401992
74833.33333333336,739.014039813759,359.63712139760713,1098.6511612113661,379.3769184161519
74866.66666666666,738.4580952796204,359.7449012476181,1098.2029965272384,378.71319403200226
74900.0,737.8413816216176,360.1419922296157,1097.9833738512334,377.69938939200193
74933.33333333336,737.6446799532907,360.34781285324516,1097.992492806536,377.2968671000456
74966.66666666666,737.7726099684049,360.19907997111994,1097.9716899395248,377.573529997285
75000.0,738.1688238833051,360.2380161080155,1098.4068399913206,377.9308077752896
75033.33333333336,737.3577050082408,360.7907140419427,1098.1484190501835,376.56699096629814
75066.66666666666,737.0540816186716,360.8182449474335,1097.8723265661051,376.2358366712381
75100.0,736.2525531734914,361.3319572933893,1097.5845104668806,374.9205958801021
75133.33333333336,735.8612825665354,361.6942140463921,1097.5554966129275,374.16706852014323
75166.66666666666,736.4579252851977,361.423674360602,1097.8815996457997,375.0342509245957
75200.0,737.3153532743033,360.70494077595066,1098.020294050254,376.6104124983527
75233.33333333336,738.0250913255773,360.0252137537467,1098.050305079324,377.99987757183055
75266.66666666666,738.6423158487859,359.49505948891203,1098.137375337698,379.14725635987384
75300.0,739.4331474857393,358.84988831208557,1098.2830357978248,380.5832591736537
75333.33333333336,739.7466921738687,358.41969470935976,1098.1663868832284,381.32699746450896
75366.66666666666,739.3068952306219,358.82860467664153,1098.1354999072635,380.47829055398034
75400.0,738.9984032690949,358.9764973706447,1097.9749006397396,380.02190589845014
75433.33333333336,738.6634334737684,358.9027482730881,1097.5661817468565,379.76068520068026
75466.66666666666,738.0831395774563,359.1733014039493,1097.2564409814056,378.909838173507
75500.0,737.4837231514568,359.49338202791665,1096.9771051793734,377.9903411235402
75533.33333333336,737.4460935023553,359.64662313227984,1097.092716634635,377.7994703700755
75566.66666666666,737.1048872768928,360.4166732919717,1097.5215605688645,376.6882139849211
75600.0,736.9311434946347,360.6287448693935,1097.5598883640282,376.30239862524127
75633.33333333336,737.4269489861991,360.2604555159598,1097.6874045021589,377.16649347023935
75666.66666666666,738.183333040834,359.62464985622216,1097.8079828970563,378.5586831846118
75700.0,737.8712861742274,360.21849438120637,1098.0897805554337,377.65279179302104
75733.33333333336,737.8227579590035,360.3245367094449,1098.1472946684485,377.49822124955864
75766.66666666666,737.7815573353804,360.43535482769136,1098.2169121630718,377.34620250768904
75800.0,738.1508748484692,360.05845548990726,1098.2093303383765,378.092419358562
75833.33333333336,738.8573311256839,359.5907085337448,1098.4480396594288,379.2666225919391
75866.66666666666,739.2764615063232,359.1315864721699,1098.4080479784932,380.14487503415336
75900.0,739.7241629829468,358.5740573583003,1098.298220341247,381.1501056246465
75933.33333333336,740.0699279655922,358.30295009110955,1098.3728780567017,381.7669778744827
75966.66666666666,740.4377449653865,358.1691108698819,1098.6068558352683,382.26863409550464
76000.0,740.7569659800732,358.04787612178444,1098.8048421018577,382.7090898582888
76033.33333333336,740.5962163152774,358.2670118500828,1098.8632281653602,382.3292044651946
76066.66666666666,740.8159742123058,358.07660794098155,1098.8925821532873,382.7393662713243
76100.0,740.9526888431798,357.96426033833717,1098.9169491815169,382.9884285048426
76133.33333333336,741.6559087775622,357.65155623344543,1099.3074650110077,384.0043525441168
76166.66666666666,741.9793034357376,357.46730637015105,1099.4466098058888,384.51199706558657
76200.0,741.7235302348083,357.4432382469271,1099.1667684817353,384.28029198788124
76233.33333333336,741.9031285825697,357.22789539207673,1099.1310239746465,384.675233190493
76266.66666666666,741.8866863744439,357.34193886552157,1099.2286252399654,384.54474750892234
76300.0,742.287039894723,356.4819690950979,1098.7690089898208,385.80507079962507
76333.33333333336,742.3562110622751,356.1964598690855,1098.5526709313606,386.15975119318955
76366.66666666666,743.1223471008423,355.2726945340179,1098.3950416348603,387.8496525668244
76400.0,743.4949542716874,354.69690010072236,1098.1918543724098,388.7980541709651
76433.33333333336,744.232877011601,353.9965515880038,1098.2294285996047,390.2363254235972
76466.66666666666,744.8307707407432,353.57115404061045,1098.4019247813537,391.25961670013277
76500.0,745.9254435191413,353.01313794606597,1098.9385814652073,392.9123055730753
76533.33333333336,746.1032029808858,353.3679830929696,1099.4711860738555,392.73521988791623
76566.66666666666,746.469296157651,353.3816752159217,1099.8509713735727,393.0876209417293
76600.0,746.9814892851356,353.35086392406504,1100.3323532092006,393.63062536107054
76633.33333333336,747.2113388882822,353.23331298409835,1100.4446518723805,393.9780259041838
76666.66666666666,746.9027864972294,353.4627329917103,1100.3655194889398,393.4400535055191
76700.0,746.5416391148076,353.9455310200634,1100.4871701348711,392.5961080947442
76733.33333333336,746.9062915879425,353.98159406740183,1100.8878856553442,392.9246975205407
76766.66666666666,747.1925227873859,353.8145425269591,1101.007065314345,393.3779802604268
76800.0,747.3501988537398,353.70425869639394,1101.0544575501337,393.6459401573459
76833.33333333336,747.0497621723949,353.7085281499324,1100.7582903223274,393.3412340224625
76866.66666666666,747.9126870030973,353.2396542099685,1101.1523412130657,394.6730327931288
76900.0,748.7945967992332,352.25922472815193,1101.053821527385,396.53537207108127
76933.33333333336,749.5791023379044,351.64306852156744,1101.2221708594718,397.93603381633693
76966.66666666666,749.6048493702009,351.6995606699944,1101.3044100401953,397.9052887002065
77000.0,749.9291272922112,351.42140307602074,1101.3505303682318,398.50772421619047
77033.33333333336,750.2378855989936,351.1573332731174,1101.395218872111,399.08055232587617
77066.66666666666,749.5172073803107,351.5296074381685,1101.046814818479,397.98759994214214
77100.0,749.2636242470661,351.6094724023341,1100.8730966494002,397.654151844732
77133.33333333336,749.4022544933723,351.60817124543115,1101.0104257388034,397.79408324794116
77166.66666666666,749.6188153002629,351.5186771538412,1101.1374924541042,398.10013814642167
77200.0,749.5636744352444,351.4779740663573,1101.0416485016017,398.08570036888705
77233.33333333336,749.5313614080866,351.517989208292,1101.0493506163787,398.01337219979456
77266.66666666666,749.7701808200973,351.21162799331216,1100.9818088134093,398.5585528267851
77300.0,750.1941779289157,351.14727924543917,1101.341457174355,399.0468986834765
77333.33333333336,750.6459102210335,351.0434820634383,1101.689392284472,399.6024281575952
77366.66666666666,750.4230129291218,351.1164449507097,1101.5394578798314,399.3065679784121
77400.0,750.9947133218897,350.9698540818342,1101.9645674037238,400.02485924005543
77433.33333333336,751.2938908817737,350.7826820028114,1102.076572884585,400.5112088789623
77466.66666666666,751.7549270828722,350.61279594790795,1102.36772303078,401.14213113496425
77500.0,752.2245756405313,350.51442901338163,1102.7390046539128,401.71014662714964
77533.33333333336,752.2865277397273,350.64886956118545,1102.9353973009127,401.6376581785418
77566.66666666666,752.225543689978,350.6995944437756,1102.9251381337535,401.52594924620246
77600.0,751.9312999197776,350.91995041347013,1102.8512503332477,401.0113495063075
77633.33333333336,751.9934328883322,351.11600297080514,1103.1094358591374,400.8774299175271
77666.66666666666,752.4479103408061,351.2253803302173,1103.6732906710233,401.22253001058874
77700.0,752.7799769264931,350.94116271567106,1103.7211396421642,401.838814210822
77733.33333333336,753.0303704523831,350.7752677622185,1103.8056382146015,402.25510269016456
77766.66666666666,753.7715111253265,350.6448669142702,1104.4163780395966,403.12664421105626
77800.0,754.2177488030349,350.39123614826855,1104.6089849513035,403.8265126547663
77833.33333333336,755.1740030010554,349.89262770698355,1105.066630708039,405.2813752940719
77866.66666666666,755.7841067155159,349.2435033577154,1105.0276100732312,406.54060335780053
77900.0,756.717757631095,348.70519896780576,1105.4229565989008,408.0125586632892
77933.33333333336,758.1048208006451,347.8686328766592,1105.9734536773044,410.23618792398594
77966.66666666666,758.7811373765688,347.2759887019811,1106.05712607855,411.50514867458776
78000.0,759.1907665607829,346.76656639200155,1105.9573329527843,412.42420016878134
78033.33333333336,759.323547901682,346.4224221055339,1105.7459700072159,412.9011257961481
78066.66666666666,759.5338389326042,346.232294473637,1105.7661334062414,413.3015444589672
78100.0,759.3924066938137,346.19947072131765,1105.5918774151314,413.192935972496
78133.33333333336,758.1878840543283,346.52264678710804,1104.7105308414364,411.6652372672202
78166.66666666666,758.3223942163563,346.60928590310095,1104.9316801194573,411.71310831325536
78200.0,758.4674191038624,346.4846957144141,1104.9521148182766,411.9827233894483
78233.33333333336,758.025939043595,346.4514740591923,1104.4774131027873,411.5744649844027
78266.66666666666,757.6826319720709,346.67197429427944,1104.3546062663504,411.01065767779147
78300.0,757.4297812603027,346.7517301335535,1104.1815113938562,410.67805112674915
78333.33333333336,757.5076477344992,346.71480582525544,1104.2224535597547,410.79284190924375
78366.66666666666,757.5193791798473,346.9334762540328,1104.4528554338801,410.5859029258145
78400.0,757.5554038016634,346.9015742801528,1104.456978081816,410.6538295215106
78433.33333333336,757.217391344237,347.4897389459815,1104.7071302902184,409.72765239825543
78466.66666666666,757.0735446289142,347.839733694948,1104.9132783238622,409.2338109339662
78500.0,756.7986831268012,348.38701102317975,1105.185694149981,408.4116721036214
78533.33333333336,756.5513184316998,348.7206767132951,1105.271995144995,407.83064171840465
78566.66666666666,756.6225449377272,348.41072438698916,1105.0332693247165,408.211820550738
78600.0,756.162906108645,349.0867188738112,1105.2496249824562,407.07618723483375
78633.33333333336,755.6896256768872,349.5677293974296,1105.2573550743168,406.1218962794576
78666.66666666666,755.2909946713938,349.7441375084236,1105.0351321798175,405.54685716297024
78700.0,754.9323165884716,349.7496502862272,1104.681966874699,405.1826663022444
78733.33333333336,753.6728742865579,350.3262601927887,1103.9991344793466,403.3466140937692
78766.66666666666,752.6677556769197,351.3724267467283,1104.040182423648,401.2953289301914
78800.0,751.6394102864385,352.51002082192366,1104.1494311083623,399.1293894645149
78833.33333333336,750.5435097994159,353.69132051217537,1104.2348303115914,396.85218928724055
78866.66666666666,749.5751114817457,354.6418712165171,1104.2169826982627,394.9332402652286
78900.0,748.3847238592142,355.68116815246316,1104.0658920116773,392.70355570675105
78933.33333333336,748.0040590203286,356.248148931861,1104.2522079521896,391.75591008846754
78966.66666666666,747.9484947036433,356.3753613420743,1104.3238560457175,391.573133361569
79000.0,747.7298026957565,356.7000998525095,1104.429902548266,391.029702843247
79033.33333333336,747.7566171569117,356.85269723680835,1104.60931439372,390.90391992010336
79066.66666666666,748.3049479781567,356.5457518965014,1104.8506998746582,391.7591960816554
79100.0,748.5443984547933,356.57016954108104,1105.1145679958743,391.97422891371224
79133.33333333336,749.0705484211811,356.5300623956745,1105.6006108168556,392.5404860255066
79166.66666666666,750.2208858810087,356.3649276840143,1106.585813565023,393.85595819699444
79200.0,751.7752513665272,355.4164149560046,1107.1916663225318,396.3588364105226
79233.33333333336,753.0002154782834,354.1335253784337,1107.1337408567172,398.8666900998497
79266.66666666666,754.8496276172632,352.69774128786366,1107.5473689051269,402.15188632939953
79300.0,756.0965127598386,352.66713782517786,1108.7636505850164,403.4293749346607
79333.33333333336,757.0627442745497,351.84207565418365,1108.9048199287333,405.22066862036604
79366.66666666666,758.651061753073,350.3371288877222,1108.9881906407952,408.3139328653508
79400.0,759.9915147477676,348.9619990566827,1108.9535138044503,411.0295156910849
79433.33333333336,761.1485146406532,347.6297934889033,1108.7783081295565,413.51872115174984
79466.66666666666,762.0210121711909,346.55244299740787,1108.5734551685987,415.46856917378307
79500.0,763.061259458927,345.4828918827151,1108.5441513416422,417.5783675762119
79533.33333333336,764.1176514904431,344.4147327640005,1108.5323842544435,419.7029187264426
79566.66666666666,764.4818259663086,343.7322307765958,1108.2140567429044,420.7495951897128
79600.0,764.8339795133456,343.21601488449284,1108.0499943978384,421.6179646288528
79633.33333333336,764.620242132953,343.1491303483077,1107.7693724812607,421.47111178464525
79666.66666666666,764.1923417620787,343.6452638820143,1107.837605644093,420.5470778800644
79700.0,763.5156989519418,344.30367551472136,1107.8193744666632,419.2120234372204
79733.33333333336,762.7655310978585,345.149130017086,1107.9146611149445,417.61640108077245
79766.66666666666,762.0411479763435,345.7562550464513,1107.7974030227947,416.2848929298922
79800.0,761.55930121703,346.2591931144335,1107.8184943314636,415.3001081025965
79833.33333333336,761.3570082409501,346.56054134241094,1107.917549583361,414.79646689853917
79866.66666666666,761.2385568632968,346.7291156302664,1107.9676724935632,414.50944123303043
79900.0,761.2481459905426,346.8117592177158,1108.0599052082584,414.43638677282684
79933.33333333336,761.4243630130034,346.7768019362273,1108.2011649492306,414.64756107677607
79966.66666666666,761.7858400102067,346.55365144830085,1108.3394914585076,415.23218856190584
80000.0,762.1636114156644,346.56450731943517,1108.7281187350995,415.5991040962292
80033.33333333336,762.6126402776713,346.33737775159597,1108.9500180292673,416.2752625260753
80066.66666666666,762.2614583016302,346.3474420323926,1108.6089003340228,415.9140162692376
80100.0,762.2056714268804,346.3489377210951,1108.5546091479755,415.85673370578525
80133.33333333336,762.0040711233485,346.50810704282,1108.5121781661685,415.4959640805285
80166.66666666666,762.332272955063,346.4656398973762,1108.7979128524391,415.8666330576868
80200.0,762.3865130212629,346.2895991423159,1108.6761121635789,416.09691387894696
80233.33333333336,762.4588747861479,346.3354936882919,1108.7943684744398,416.12338109785605
80266.66666666666,762.8509708991637,346.29461740297995,1109.1455883021436,416.55635349618376
80300.0,762.893354053122,346.4527657858833,1109.3461198390053,416.44058826723875
80333.33333333336,763.6576922118132,345.92865349246745,1109.5863457042806,417.7290387193458
80366.66666666666,764.3543837951526,345.5722069352937,1109.9265907304462,418.78217685985885
80400.0,765.6427667036775,344.37850534411285,1110.0212720477903,421.2642613595646
80433.33333333336,766.4642657470555,343.94175491345464,1110.4060206605102,422.52251083360085
80466.66666666666,767.4428940871522,342.7386007750299,1110.1814948621823,424.70429331212233
80500.0,768.603765801817,341.2890853714577,1109.8928511732747,427.31468043035926
80533.33333333336,769.564369933622,340.2584752060681,1109.8228451396901,429.30589472755383
80566.66666666666,770.4345354370349,339.313084234586,1109.747619671621,431.12145120244895
80600.0,771.3327906569062,338.50437663936344,1109.8371672962696,432.8284140175428
80633.33333333336,772.1793367591652,337.6353164222211,1109.8146531813863,434.5440203369441
80666.66666666666,772.7207751562643,336.99394615296785,1109.7147213092321,435.7268290032964
80700.0,773.3580626165971,336.2839564534831,1109.64201907008,437.074106163114
80733.33333333336,773.5342798576917,335.91828905190306,1109.4525689095947,437.6159908057886
80766.66666666666,773.6407478896253,335.4397735551663,1109.0805214447917,438.20097433445903
80800.0,773.6385151129682,335.3280974447601,1108.9666125577282,438.3104176682081
80833.33333333336,773.1894706650438,335.54300781001245,1108.7324784750563,437.64646285503136
80866.66666666666,772.475689302935,335.8206999789904,1108.2963892819255,436.6549893239447
80900.0,772.5093636750803,336.0093800823882,1108.5187437574684,436.4999835926921
80933.33333333336,772.5037042423822,336.1921161260106,1108.6958203683928,436.31158811637164
80966.66666666666,772.8524699112721,335.75128924142916,1108.6037591527013,437.10118066984296
81000.0,773.9024576296744,334.95791971097447,1108.860377340649,438.9445379186999
81033.33333333336,775.0087614488785,333.77922671570303,1108.7879881645815,441.2295347331755
81066.66666666666,776.0988890495457,333.0691849715596,1109.1680740211054,443.02970407798614
81100.0,777.2891542239392,332.3515293478022,1109.6406835717414,444.937624876137
81133.33333333336,778.9859679253228,330.7951963672091,1109.781164292532,448.19077155811374
81166.66666666666,779.3280348071771,329.8646515429858,1109.192686350163,449.4633832641913
81200.0,779.3772624476336,329.5095330305021,1108.8867954781358,449.8677294171315
81233.33333333336,779.4789714214094,329.1632429005856,1108.642214321995,450.31572852082377
81266.66666666666,778.9949659535529,329.25729097976557,1108.2522569333184,449.7376749737873
81300.0,778.3389370922333,329.36642297030136,1107.7053600625347,448.97251412193197
81333.33333333336,777.9643436964494,329.18383918387826,1107.1481828803276,448.78050451257116
81366.66666666666,777.3908042632025,329.4622624034296,1106.853066666632,447.92854185977296
81400.0,777.1455504710809,329.52348215111215,1106.669032622193,447.6220683199688
81433.33333333336,776.844954810132,329.68532430730914,1106.530279117441,447.15963050282284
81466.66666666666,777.3203817894187,329.488203254395,1106.8085850438138,447.8321785350237
81500.0,777.616069727929,329.29224048069693,1106.908310208626,448.3238292472321
81533.33333333336,777.7616419577275,329.1439156523524,1106.90555761008,448.61772630537513
81566.66666666666,777.6535367936607,329.343199418123,1106.9967362117836,448.3103373755377
81600.0,777.4494481012625,329.7933429147131,1107.2427910159756,447.65610518654944
81633.33333333336,777.0656555256976,329.9716270914264,1107.037282617124,447.0940284342712
81666.66666666666,777.0635023187366,329.9861131375583,1107.0496154562948,447.0773891811783
81700.0,777.89009334867,329.4276523736895,1107.3177457223596,448.4624409749805
81733.33333333336,779.04430043462,328.41536421744235,1107.4596646520624,450.6289362171777
81766.66666666666,780.1399954640585,327.45089525765025,1107.5908907217088,452.6891002064083
81800.0,780.5145826228849,327.06055806093735,1107.5751406838222,453.4540245619475
81833.33333333336,780.4045496711875,326.96929082028214,1107.3738404914698,453.43525885090537
81866.66666666666,780.6408440168096,326.626679683787,1107.2675237005967,454.0141643330226
81900.0,780.588693798041,326.73226411611006,1107.3209579141512,453.856429681931
81933.33333333336,780.3452811459318,326.7879161849218,1107.1331973308536,453.55736496101
81966.66666666666,780.1301230074298,327.13347568338867,1107.2635986908185,452.99664732404113
82000.0,779.8484694801555,327.41042613383564,1107.2588956139912,452.43804334631983
82033.33333333336,779.5306488124319,328.0908225947805,1107.6214714072123,451.4398262176514
82066.66666666666,779.26735888559,328.7217558425035,1107.9891147280937,450.54560304308654
82100.0,779.3686395578022,328.89779532441713,1108.2664348822193,450.4708442333851
82133.33333333336,779.6210686787336,328.7919436723986,1108.4130123511322,450.82912500633506
82166.66666666666,780.0412669092713,328.83663195545034,1108.8778988647216,451.2046349538209
82200.0,780.3010525822382,328.7480223292997,1109.049074911538,451.55303025293847
82233.33333333336,780.928534621508,328.20132038469995,1109.129855006208,452.72721423680804
82266.66666666666,781.6379768511913,327.57529593708523,1109.2132727882765,454.06268091410607
82300.0,782.2495479343327,327.40280515692524,1109.652353091258,454.8467427774074
82333.33333333336,782.9716746724375,327.05234854268014,1110.0240232151177,455.9193261297574
82366.66666666666,783.8126813066553,326.0283356674124,1109.8410169740678,457.78434563924293
82400.0,784.556188335584,325.423573693728,1109.979762029312,459.13261464185604
82433.33333333336,784.7488385071416,325.11427947832664,1109.8631179854683,459.634559028815
82466.66666666666,784.8769106562773,324.69828333880156,1109.575193995079,460.1786273174758
82500.0,785.0463197417762,324.2736957739096,1109.3200155156858,460.7726239678666
82533.33333333336,785.5021190065054,323.7283363351591,1109.2304553416645,461.7737826713463
82566.66666666666,785.9687779323091,323.5128431329211,1109.4816210652302,462.455934799388
82600.0,786.5757508713451,322.5518843092564,1109.1276351806016,464.0238665620887
82633.33333333336,786.8689471796819,321.960582554141,1108.829529733823,464.90836462554086
82666.66666666666,786.9629008478314,321.8443275415201,1108.8072283893516,465.1185733063113
82700.0,787.1252678666469,321.23613843472884,1108.3614063013758,465.8891294319181
82733.33333333336,787.1598432522,320.91849946218787,1108.0783427143879,466.2413437900121
82766.66666666666,787.4214774704681,320.10254437870225,1107.5240218491704,467.3189330917658
82800.0,787.4806192734716,319.89255965510387,1107.3731789285755,467.5880596183677
82833.33333333336,787.5830040511782,319.3218858436721,1106.9048898948504,468.2611182075062
82866.66666666666,786.9254889491065,319.53083762808666,1106.456326577193,467.3946513210198
82900.0,786.2939770626992,319.68151735470843,1105.9754944174076,466.6124597079908
82933.33333333336,785.9731180355819,319.9065804937305,1105.8796985293125,466.06653754185146
82966.66666666666,785.5629949310783,320.2796939473457,1105.842688878424,465.28330098373254
83000.0,785.1476562863461,320.7198251269189,1105.867481413265,464.42783115942717
83033.33333333336,784.7308838289645,321.01624568995766,1105.747129518922,463.7146381390068
83066.66666666666,784.1542152563558,321.30834325791193,1105.4625585142676,462.84587199844384
83100.0,784.1401758899539,321.4299287650231,1105.570104654977,462.7102471249308
83133.33333333336,784.1029778978607,321.72656680176306,1105.8295446996237,462.3764110960976
83166.66666666666,783.8433066694747,321.88196465917343,1105.7252713286482,461.9613420103013
83200.0,783.8932909278267,322.06410022146423,1105.957391149291,461.82919070636245
83233.33333333336,783.4851560811228,322.2476876748676,1105.7328437559904,461.2374684062552
83266.66666666666,783.7703760324038,322.17987968568707,1105.9502557180908,461.5904963467167
83300.0,784.2120585280521,322.104313230782,1106.316371758834,462.1077452972701
83333.33333333336,784.6916091772691,322.0396795968694,1106.7312887741386,462.6519295803997
83366.66666666666,785.9140340112968,321.25476870561147,1107.1688027169084,464.6592653056854
83400.0,786.7740436155692,320.41093393395886,1107.184977549528,466.36310968161035
83433.33333333336,788.2077087560989,318.860587766763,1107.0682965228618,469.3471209893359
83466.66666666666,789.4324545859706,317.46777695187563,1106.9002315378461,471.964677634095
83500.0,790.4660196114047,316.39606586020665,1106.8620854716114,474.06995375119806
83533.33333333336,791.3022187774764,315.4599019109301,1106.7621206884064,475.84231686654624
83566.66666666666,791.6871637374552,314.9002163842574,1106.5873801217126,476.7869473531978
83600.0,791.9313038700842,314.57475230037903,1106.5060561704631,477.3565515697052
83633.33333333336,792.071393473417,314.025709841129,1106.097103314546,478.04568363228793
83666.66666666666,792.0096809924528,313.7348345606328,1105.7445155530856,478.27484643182
83700.0,791.7351866677678,313.68926315419066,1105.4244498219584,478.0459235135772
83733.33333333336,791.4424353330119,313.8085843536947,1105.2510196867065,477.6338509793172
83766.66666666666,790.8419823765518,313.91438299874096,1104.7563653752927,476.9275993778108
83800.0,790.5250564801294,313.84586051510854,1104.3709169952378,476.6791959650208
83833.33333333336,789.880815804837,314.0550957598851,1103.9359115647221,475.8257200449519
83866.66666666666,789.1920304531106,314.3599056664117,1103.5519361195225,474.83212478669896
83900.0,789.2084973962371,314.46386278075545,1103.6723601769927,474.7446346154817
83933.33333333336,789.1773696877203,314.54650580742816,1103.7238754951486,474.63086388029217
83966.66666666666,788.9237573499618,315.0373284629279,1103.9610858128897,473.88642888703384
84000.0,788.7990118355922,315.21379308842194,1104.012804924014,473.58521874717025
84033.33333333336,788.8810368371944,315.3641522177278,1104.2451890549223,473.5168846194666
84066.66666666666,789.0512817654734,315.3553918935755,1104.406673659049,473.6958898718979
84100.0,789.7318905403735,314.3767279564671,1104.1086184968406,475.35516258390635
84133.33333333336,790.561055899193,313.1543780291324,1103.7154339283254,477.4066778700606
84166.66666666666,791.8069558373718,311.6855531865488,1103.4925090239205,480.121402650823
84200.0,792.722233903809,310.79823484744435,1103.5204687512532,481.9239990563646
84233.33333333336,792.9913208281936,310.54539217951384,1103.5367130077075,482.44592864867974
84266.66666666666,793.3769679443702,310.0211141967638,1103.398082141134,483.35585374760643
84300.0,793.7262115457887,309.33102589319685,1103.0572374389856,484.39518565259186
84333.33333333336,793.9137605991681,308.7718765782068,1102.685637177375,485.1418840209613
84366.66666666666,794.162376728735,308.2627032266245,1102.4250799553595,485.8996735021105
84400.0,794.1921157033294,307.9146133933278,1102.106729096657,486.2775023100016
84433.33333333336,794.4769523214428,307.5670073159288,1102.0439596373717,486.90994500551403
84466.66666666666,794.1754901121973,308.154562022376,1102.3300521345732,486.02092808982127
84500.0,793.5353349606137,309.24245691886836,1102.777791879482,484.2928780417453
84533.33333333336,792.32616678744,310.72010486318135,1103.0462716506213,481.60606192425865
84566.66666666666,791.6971982159871,311.93198377252617,1103.6291819885132,479.76521444346093
84600.0,791.3857103347575,312.7201673776963,1104.1058777124538,478.6655429570612
84633.33333333336,790.8982738161736,313.6650798275062,1104.5633536436799,477.23319398866744
84666.66666666666,790.6860646239793,314.3529157938388,1105.038980417818,476.3331488301405
84700.0,790.5105956738169,314.82092285476904,1105.331518528586,475.6896728190478
84733.33333333336,790.7079349504507,314.90976909126096,1105.6177040417117,475.7981658591898
84766.66666666666,790.9102238670314,314.82437981208193,1105.7346036791132,476.08584405494946
84800.0,791.7023176082586,314.41552355158024,1106.117841159839,477.28679405667833
84833.33333333336,792.0461401353381,314.0493162588475,1106.0954563941855,477.99682387649057
84866.66666666666,793.0691075614886,313.4329535711806,1106.5020611326693,479.63615399030806
84900.0,793.9186833898544,312.7251502662464,1106.643833656101,481.19353312360806
84933.33333333336,794.6299067251292,312.49830383020117,1107.1282105553305,482.13160289492805
84966.66666666666,794.9937050344545,312.4226300528148,1107.4163350872693,482.5710749816397
85000.0,795.2676944261408,312.08148332528793,1107.3491777514287,483.18621110085286
85033.33333333336,795.8729471246216,311.63123035784906,1107.5041774824708,484.2417167667726
85066.66666666666,796.3736610004585,311.38729736452154,1107.76095836498,484.9863636359369
85100.0,797.2792252271595,310.642984719915,1107.9222099470744,486.6362405072445
85133.33333333336,798.2292284703761,309.5393239626351,1107.7685524330113,488.68990450774106
85166.66666666666,798.7415235619436,308.85215344448847,1107.593677006432,489.88937011745514
85200.0,798.2448505453857,309.2314330839176,1107.4762836293032,489.0134174614681
85233.33333333336,797.2332513201184,309.9514751501794,1107.1847264702978,487.28177616993895
85266.66666666666,796.4300320456778,310.6099083083939,1107.0399403540716,485.82012373728384
85300.0,796.1940777882726,310.79904931085764,1106.99312709913,485.39502847741494
85333.33333333336,796.0539544405535,310.98579219973055,1107.0397466402842,485.06816224082297
85366.66666666666,796.0453763693274,310.93952153061775,1106.9848978999453,485.10585483870966
85400.0,795.8083362092015,311.2670808448421,1107.0754170540436,484.54125536435936
85433.33333333336,795.9397138934582,311.38794292176067,1107.327656815219,484.5517709716976
85466.66666666666,796.1825250066327,311.5131302544313,1107.695655261064,484.66939475220136
85500.0,796.9669196531146,311.26291635186374,1108.2298360049783,485.70400330125085
85533.33333333336,797.014443518678,311.2547997202666,1108.2692432389447,485.75964379841145
85566.66666666666,797.0934324368619,311.2457944880392,1108.3392269249011,485.8476379488227
85600.0,796.8442815658643,311.86284577397834,1108.7071273398426,484.981435791886
85633.33333333336,796.4501479928563,312.08355750549896,1108.5337054983552,484.3665904873573
85666.66666666666,796.234075079298,312.3086060253787,1108.5426811046768,483.9254690539193
85700.0,796.0752339137989,312.52536111456914,1108.600595028368,483.5498727992298
85733.33333333336,796.2838068466095,311.92296781873216,1108.2067746653418,484.3608390278774
85766.66666666666,796.1601682661504,312.0061849544346,1108.166353220585,484.1539833117158
85800.0,796.4645778538336,311.44373375259374,1107.9083116064273,485.02084410123985
85833.33333333336,796.9829420031518,310.4446280474284,1107.4275700505802,486.5383139557234
85866.66666666666,797.5905948773017,309.338404692023,1106.9289995693248,488.25219018527866
85900.0,797.9243156247554,308.5851918427232,1106.5095074674787,489.33912378203223
85933.33333333336,798.3404571637708,307.6712152820509,1106.0116724458217,490.66924188171987
85966.66666666666,798.8198118483339,306.6366400023739,1105.4564518507077,492.18317184596
86000.0,799.3451911988838,305.51170133663913,1104.856892535523,493.8334898622446
86033.33333333336,799.6757630009004,305.2622968172427,1104.938059818143,494.41346618365765
86066.66666666666,800.3644998022106,304.3825316434469,1104.7470314456575,495.9819681587637
86100.0,800.3995397813391,304.38395610197944,1104.7834958833184,496.0155836793596
86133.33333333336,800.8693622978253,303.525410458743,1104.3947727565683,497.3439518390823
86166.66666666666,801.2325243496608,303.0042442782338,1104.2367686278947,498.22828007142704
86200.0,801.3614184970828,302.8086071171038,1104.1700256141867,498.552811379979
86233.33333333336,800.9852350555688,302.97848917705176,1103.9637242326205,498.006745878517
86266.66666666666,800.9440073172127,302.75469330851695,1103.6987006257295,498.18931400869576
86300.0,800.5890672541859,303.3164805415924,1103.9055477957784,497.2725867125935
86333.33333333336,800.4750726265304,303.44385114200986,1103.9189237685403,497.03122148452053
86366.66666666666,799.5564767550701,304.400958901951,1103.957435657021,495.1555178531191
86400.0,798.7089330607791,305.2655710957005,1103.9745041564797,493.4433619650786
86433.33333333336,798.3371204480698,305.7679224026389,1104.1050428507087,492.5691980454309
86466.66666666666,797.9868054133816,306.3623022024805,1104.349107615862,491.6245032109011
86500.0,797.7268789201817,306.99098296373063,1104.7178618839123,490.73589595645103
86533.33333333336,797.9603783295124,306.8969873654994,1104.8573656950118,491.063390964013
86566.66666666666,798.023074922987,306.88977956135454,1104.9128544843416,491.13329536163246
86600.0,798.0643436673861,306.9001161532052,1104.9644598205914,491.1642275141809
86633.33333333336,798.6885899455829,306.73542504425393,1105.424014989837,491.95316490132893
86666.66666666666,799.6832250816823,306.1845904063951,1105.8678154880774,493.4986346752872
86700.0,800.2941879290505,305.74853705230026,1106.0427249813508,494.54565087675024
86733.33333333336,800.6498162601846,305.4439687944058,1106.0937850545904,495.2058474657788
86766.66666666666,800.6920311879724,305.35793834837415,1106.0499695363465,495.3340928395982
86800.0,800.9810022968718,305.23007843453007,1106.2110807314018,495.7509238623417
86833.33333333336,801.50332484857,305.15343367193924,1106.6567585205091,496.3498911766307
86866.66666666666,801.4268846411182,305.447389965273,1106.8742746063913,495.9794946758453
86900.0,801.2082163703619,306.29851122666184,1107.5067275970237,494.9097051437001
86933.33333333336,801.160523398193,306.6989538778598,1107.859477276053,494.4615695203332
86966.66666666666,801.2081290858152,306.78512150974524,1107.9932505955605,494.42300757607
87000.0,800.8868769553702,307.4482948582277,1108.335171813598,493.4385820971425
87033.33333333336,801.3867189604046,306.790215507538,1108.1769344679426,494.59650345286656
87066.66666666666,802.2400400403614,306.0495201465309,1108.2895601868922,496.19051989383047
87100.0,802.5534169731302,305.86585273585774,1108.419269708988,496.68756423727245
87133.33333333336,802.7358490514206,305.61054514843056,1108.3463941998511,497.12530390299
87166.66666666666,803.1533382728563,305.53164069153314,1108.6849789643895,497.6216975813232
87200.0,804.079749268168,304.7427355991422,1108.8224848673103,499.33701366902585
87233.33333333336,804.8896394120782,304.16765323713804,1109.0572926492162,500.7219861749401
87266.66666666666,805.2888212559623,303.700296722455,1108.9891179784172,501.58852453350727
87300.0,805.7214078041933,303.0231318440348,1108.744539648228,502.69827596015847
87333.33333333336,805.9875366776985,302.60886105213774,1108.596397729836,503.37867562556073
87366.66666666666,806.8119347007098,302.08639611135,1108.8983308120598,504.7255385893598
87400.0,806.7453758509457,301.9761851371572,1108.721560988103,504.76919071378853
87433.33333333336,806.6258509960537,301.94357001539635,1108.56942101145,504.68228098065737
87466.66666666666,806.3694854720519,302.0345294983243,1108.4040149703762,504.33495597372763
87500.0,806.3960656344408,302.04854432922514,1108.444609963666,504.34752130521565
87533.33333333336,806.422569899745,301.8981333362013,1108.3207032359462,504.5244365635437
87566.66666666666,806.6358665827082,301.8079169069159,1108.4437834896241,504.8279496757923
87600.0,807.0179589289846,301.7130247952222,1108.730983724207,505.3049341337624
87633.33333333336,807.303104126914,301.5210007905974,1108.8241049175115,505.78210333631665
87666.66666666666,807.3384672038555,301.3802526104405,1108.718719814296,505.95821459341505
87700.0,807.0179641796421,301.4017616727093,1108.4197258523513,505.61620250693284
87733.33333333336,807.3962700076157,301.1830606542605,1108.5793306618762,506.21320935335524
87766.66666666666,807.167480800362,301.2858040063673,1108.4532848067292,505.8816767939947
87800.0,807.5931503993879,301.21520753349415,1108.808357932882,506.3779428658938
87833.33333333336,807.3244134811873,301.4972637574967,1108.821677238684,505.82714972369064
87866.66666666666,807.6540170369036,301.5871673386675,1109.241184375571,506.0668496982361
87900.0,807.7381470829088,301.4324247377188,1109.1705718206276,506.30572234518996
87933.33333333336,807.22095120322,301.8498677533826,1109.0708189566026,505.3710834498374
87966.66666666666,807.2772291184788,301.7775053104571,1109.054734428936,505.49972380802166
88000.0,807.5409049124872,301.5406269340028,1109.08153184649,506.00027797848446
88033.33333333336,807.9088531997705,301.1477376862161,1109.0565908859867,506.76111551355444
88066.66666666666,808.3630300406029,300.3547261236294,1108.7177561642322,508.0083039169735
88100.0,808.7311289553858,300.0181975457042,1108.7493265010899,508.7129314096816
88133.33333333336,810.001421777623,299.32371458754653,1109.3251363651696,510.6777071900765
88166.66666666666,809.9752530857119,298.96530964945816,1108.94056273517,511.0099434362537
88200.0,810.083384174379,298.54290512164533,1108.6262892960244,511.5404790527337
88233.33333333336,810.8746214267255,298.0416388885459,1108.9162603152713,512.8329825381796
88266.66666666666,811.5162042409085,297.5779094399617,1109.0941136808701,513.9382948009468
88300.0,811.6650466347887,297.47512532773317,1109.140171962522,514.1899213070556
88333.33333333336,811.7942893472639,297.3849992610843,1109.179288608348,514.4092900861796
88366.66666666666,811.6483152157558,297.32693076417434,1108.9752459799302,514.3213844515815
88400.0,810.9502345296979,298.08006245578497,1109.030296985483,512.870172073913
88433.33333333336,810.5585753227141,298.3098530589353,1108.8684283816494,512.2487222637787
88466.66666666666,809.5570468798696,299.05294505849326,1108.6099919383628,510.50410182137637
88500.0,808.9928525775026,299.65287412553437,1108.6457267030369,509.33997845196825
88533.33333333336,808.3692819925406,300.02900041646865,1108.3982824090092,508.3402815760719
88566.66666666666,808.061888667324,300.4538404744085,1108.5157291417324,507.6080481929155
88600.0,808.1216775651984,300.56071236587576,1108.682389931074,507.56096519932265
88633.33333333336,808.3937020723607,300.44012961083666,1108.8338316831973,507.95357246152406
88666.66666666666,808.583713151442,300.36672689476643,1108.9504400462083,508.21698625667557
88700.0,809.5150897295701,299.8332115987222,1109.3483013282923,509.68187813084796
88733.33333333336,810.7008438651227,299.4680532454219,1110.1688971105445,511.2327906197008
88766.66666666666,811.2770831348445,299.027479328888,1110.3045624637325,512.2496038059564
88800.0,811.7886479730967,298.87749000260027,1110.666137975697,512.9111579704963
88833.33333333336,812.4141157900206,298.547117977551,1110.9612337675717,513.8669978124695
88866.66666666666,812.9308702579797,298.0705099428322,1111.0013802008118,514.8603603151475
88900.0,814.2469415176429,296.56059736402096,1110.8075388816637,517.6863441536219
88933.33333333336,814.987086392504,295.28294080448546,1110.2700271969895,519.7041455880185
88966.66666666666,815.318978361312,294.86312238221933,1110.1821007435315,520.4558559790927
89000.0,815.5516691801456,294.12669829622604,1109.6783674763717,521.4249708839195
89033.33333333336,815.537758619966,293.9330964422967,1109.4708550622627,521.6046621776693
89066.66666666666,815.8337059995116,293.28773461014276,1109.1214406096544,522.5459713893688
89100.0,816.4001457198352,292.53969887797155,1108.9398445978068,523.8604468418637
89133.33333333336,817.0278243993996,291.78835816203343,1108.816182561433,525.2394662373662
89166.66666666666,817.092322137819,291.1913052074397,1108.2836273452588,525.9010169303792
89200.0,816.3712870279189,291.5963349198762,1107.9676219477951,524.7749521080427
89233.33333333336,815.4184947350711,292.4027006952132,1107.8211954302842,523.015794039858
89266.66666666666,814.3498253339403,293.5578245242814,1107.9076498582217,520.7920008096589
89300.0,813.9962581946511,293.67662794364236,1107.6728861382935,520.3196302510087
89333.33333333336,813.3085478358846,294.3955411578472,1107.7040889937318,518.9130066780374
89366.66666666666,812.2460437848385,295.8487467876141,1108.0947905724527,516.3972969972244
89400.0,811.8920217212042,296.66356410239666,1108.5555858236007,515.2284576188075
89433.33333333336,811.4357043452983,297.451872011154,1108.8875763564524,513.9838323341443
89466.66666666666,811.1381372010051,298.1323059175614,1109.2704431185664,513.0058312834437
89500.0,810.8735560359063,298.7589345496271,1109.6324905855333,512.1146214862792
89533.33333333336,810.4157787704128,299.4682532158894,1109.884031986302,510.9475255545234
89566.66666666666,810.2447067614395,299.907006260663,1110.1517130221025,510.33770050077646
89600.0,809.7828070437749,300.47867592948364,1110.2614829732586,509.3041311142913
89633.33333333336,809.8886697531991,300.56025944863313,1110.4489292018322,509.328410304566
89666.66666666666,810.1265174385939,300.52891962320285,1110.6554370617966,509.597597815391
89700.0,810.1293271079671,300.7913524595613,1110.9206795675284,509.3379746484058
89733.33333333336,809.792712461201,300.88221998588585,1110.6749324470868,508.9104924753151
89766.66666666666,809.5702088449392,300.8908253966924,1110.4610342416315,508.6793834482468
89800.0,809.1137972507413,301.2175767910978,1110.3313740418391,507.8962204596435
89833.33333333336,808.606291868671,301.5584910600813,1110.1647829287522,507.04780080858967
89866.66666666666,808.1775503876114,302.0256119037001,1110.2031622913114,506.1519384839113
89900.0,807.6092558119554,302.22856702067196,1109.8378228326274,505.3806887912835
89933.33333333336,806.853385724485,302.7106232466428,1109.5640089711278,504.14276247784215
89966.66666666666,806.4471901058868,302.95391440561,1109.4011045114967,503.49327570027674
90000.0,806.0793194879442,303.2776850218487,1109.357004509793,502.8016344660955
90033.33333333336,805.2750438663137,303.71402802946886,1108.9890718957827,501.56101583684483
90066.66666666666,805.3559324141146,303.8542352359778,1109.2101676500924,501.5016971781368
90100.0,804.997460414779,304.1697357433799,1109.1671961581587,500.8277246713991
90133.33333333336,804.8836593044131,304.2680542566615,1109.1517135610745,500.61560504775156
90166.66666666666,804.6203712165303,304.27952468496443,1108.8998959014948,500.3408465315659
90200.0,804.4473083848105,304.458531682223,1108.9058400670335,499.98877670258753
90233.33333333336,804.129858231907,304.7031243630085,1108.8329825949154,499.42673386889845
90266.66666666666,803.6412569382092,305.10419815369954,1108.7454550919088,498.5370587845096
90300.0,803.3873175348151,305.11711333559043,1108.5044308704055,498.2702041992247
90333.33333333336,802.7289384709012,305.75881131201066,1108.4877497829118,496.97012715889053
90366.66666666666,802.2452580221566,306.162121622656,1108.4073796448126,496.0831363995006
90400.0,801.3829024537424,307.17846982992097,1108.5613722836633,494.20443262382145
90433.33333333336,800.5871582636935,307.41359716221586,1108.0007554259093,493.1735611014776
90466.66666666666,799.807569467645,308.4190355530327,1108.2266050206777,491.38853391461225
90500.0,799.1817471542811,309.47853133535887,1108.66027848964,489.7032158189222
90533.33333333336,798.9352603003255,309.85722267570526,1108.7924829760307,489.0780376246202
90566.66666666666,798.6684593544745,310.2933126925799,1108.9617720470544,488.37514666189463
90600.0,798.7184065622738,310.3197083092537,1109.0381148715276,488.3986982530201
90633.33333333336,798.7144718373524,310.38741786886226,1109.1018897062147,488.3270539684902
90666.66666666666,798.3509743999297,310.8003030195081,1109.1512774194377,487.5506713804216
90700.0,797.7137314500811,311.40415267053595,1109.117884120617,486.3095787795452
90733.33333333336,797.9127351879831,311.38947934236927,1109.3022145303523,486.52325584561385
90766.66666666666,798.5506167680367,311.2907952108284,1109.841411978865,487.2598215572083
90800.0,798.719009168176,310.970232041815,1109.689241209991,487.74877712636095
90833.33333333336,799.6004534984505,310.1316723666372,1109.7321258650877,489.46878113181333
90866.66666666666,800.0531851086524,310.09170268831883,1110.1448877969713,489.9614824203336
90900.0,800.2574608737159,309.42644532555084,1109.6839061992669,490.83101554816506
90933.33333333336,800.1351619478685,309.15998921140505,1109.2951511592735,490.97517273646343
90966.66666666666,799.5392860518587,309.6169998881072,1109.156285939966,489.92228616375144
91000.0,799.1269450825097,310.10193549197066,1109.2288805744804,489.025009590539
91033.33333333336,798.4629934800566,311.4158219574934,1109.87881543755,487.04717152256325
91066.66666666666,798.5775158407666,311.34326210467924,1109.920777945446,487.2342537360874
91100.0,798.800912957894,310.7268737621467,1109.5277867200407,488.0740391957473
91133.33333333336,798.6279671682122,311.2538706591998,1109.881837827412,487.3740965090124
91166.66666666666,798.4106312782013,311.98676585628874,1110.3973971344901,486.4238654219126
91200.0,798.2435001032566,312.3396536258145,1110.583153729071,485.9038464774421
91233.33333333336,798.054801520102,312.5643707710765,1110.6191722911785,485.49043074902556
91266.66666666666,798.205139291226,312.46335080449893,1110.668490095725,485.7417884867271
91300.0,798.2772604964962,312.46533518317074,1110.742595679667,485.81192531332545
91333.33333333336,798.8445300948114,312.3074652487585,1111.15199534357,486.5370648460529
91366.66666666666,799.3288710979117,311.8124014697808,1111.1412725676926,487.5164696281309
91400.0,799.311995919309,311.7099662927541,1111.021962212063,487.6020296265549
91433.33333333336,799.4350508535099,311.683296683,1111.1183475365099,487.7517541705099
91466.66666666666,799.5190631561399,311.4863766605551,1111.005439816695,488.03268649558476
91500.0,799.6275240195853,311.3510230127262,1110.9785470323116,488.27650100685906
91533.33333333336,799.8146986911598,311.1314517736057,1110.9461504647657,488.68324691755413
91566.66666666666,799.489976532047,311.05417277499083,1110.5441493070377,488.43580375705614
91600.0,799.7219360048532,310.79085044066824,1110.5127864455214,488.93108556418497
91633.33333333336,800.4543245135413,310.51564382352433,1110.9699683370657,489.938680690017
91666.66666666666,800.7397014834883,310.5161320653642,1111.2558335488525,490.22356941812404
91700.0,800.5582562973543,310.96327125246466,1111.521527549819,489.59498504488965
91733.33333333336,800.0262457356495,311.689303283058,1111.7155490187074,488.3369424525915
91766.66666666666,798.7560292111439,312.6773267202283,1111.4333559313723,486.0787024909156
91800.0,798.2741992088228,313.426628003426,1111.700827212249,484.8475712053968
91833.33333333336,797.7003016322889,313.65130820846605,1111.351609840755,484.0489934238228
91866.66666666666,797.354528980919,313.9674880764398,1111.3220170573588,483.3870409044792
91900.0,796.8312623556833,314.4584355868321,1111.2896979425154,482.3728267688512
91933.33333333336,796.4865632013922,314.6864419656538,1111.173005167046,481.8001212357384
91966.66666666666,796.6209998870658,314.4277935083203,1111.048793395386,482.19320637874546
92000.0,796.2201958167268,314.2483636527733,1110.4685594695002,481.9718321639535
92033.33333333336,795.4433486334235,314.2871729818076,1109.730521615231,481.1561756516159
92066.66666666666,795.0311235960303,314.3735056058176,1109.404629201848,480.65761799021266
92100.0,794.0950506020337,314.87389007981386,1108.9689406818475,479.2211605222198
92133.33333333336,793.3623609591143,315.3743673675114,1108.7367283266258,477.9879935916029
92166.66666666666,792.3851359413904,315.9743696238767,1108.3595055652672,476.4107663175137
92200.0,791.4814404291648,316.55814317807125,1108.039583607236,474.9232972510935
92233.33333333336,790.8899498486898,317.2722991985916,1108.1622490472814,473.61765065009814
92266.66666666666,790.4528379641895,318.04191209389614,1108.4947500580856,472.41092587029334
92300.0,790.2742963098912,318.2783470378439,1108.552643347735,471.99594927204726
92333.33333333336,790.5639068012106,317.8535374494517,1108.4174442506624,472.71036935175886
92366.66666666666,789.9373777162651,318.6215013586391,1108.5588790749043,471.31587635762605
92400.0,789.4930667128955,318.85174823251606,1108.3448149454116,470.6413184803794
92433.33333333336,788.8350276260966,319.4609992109258,1108.2960268370225,469.37402841517076
92466.66666666666,787.8485378236371,320.2569642881992,1108.1055021118364,467.59157353543793
92500.0,786.8953660277512,321.06317948968587,1107.958545517437,465.8321865380653
92533.33333333336,786.1782339333646,321.62332412605474,1107.8015580594192,464.55490980730985
92566.66666666666,785.1916760297844,321.95531394983374,1107.1469899796182,463.23636207995065
92600.0,783.8868092597365,323.2447977985526,1107.131607058289,460.6420114611839
92633.33333333336,782.1928559465885,324.3625365907775,1106.555392537366,457.83031935581096
92666.66666666666,780.7936925776502,325.14339826846435,1105.9370908461146,455.6502943091858
92700.0,779.1265931733468,326.50973776674726,1105.636330940094,452.61685540659954
92733.33333333336,777.8785921443108,327.63205978270946,1105.5106519270203,450.24653236160134
92766.66666666666,776.379141088586,329.2838289857828,1105.6629700743688,447.09531210280323
92800.0,776.2037625352037,329.5798159504519,1105.7835784856557,446.6239465847518
92833.33333333336,776.0892347212653,330.1957791625075,1106.2850138837728,445.89345555875775
92866.66666666666,776.8545362367914,329.3191619342216,1106.173698171013,447.53537430256983
92900.0,777.7032787762549,328.4064403472562,1106.1097191235112,449.29683842899874
92933.33333333336,778.1751765588401,327.701507179384,1105.876683738224,450.4736693794561
92966.66666666666,778.8876012942876,326.68957688614137,1105.577178180429,452.19802440814624
93000.0,779.3248386427265,325.9069945639882,1105.2318332067148,453.4178440787383
93033.33333333336,779.5865804153159,325.5620145963131,1105.148595011629,454.0245658190028
93066.66666666666,780.2900954713281,324.8833761035317,1105.1734715748598,455.40671936779637
93100.0,780.6816831979678,324.3013733836867,1104.9830565816546,456.3803098142811
93133.33333333336,781.0293387268714,323.76004786893066,1104.7893865958022,457.26929085794075
93166.66666666666,781.4224298747665,323.4567269347787,1104.8791568095453,457.9657029399878
93200.0,781.5706017824932,323.1950226862378,1104.765624468731,458.3755790962554
93233.33333333336,782.2721156104019,322.988180945392,1105.260296555794,459.2839346650099
93266.66666666666,782.348245559686,323.01729086099357,1105.3655364206795,459.33095469869244
93300.0,782.1444351631535,323.00745391753554,1105.151889080689,459.13698124561796
93333.33333333336,781.9361332671281,322.9498099306282,1104.8859431977562,458.9863233364999
93366.66666666666,781.6579973732559,323.4248730389421,1105.082870412198,458.23312433431374
93400.0,781.0881001580468,324.1934406462608,1105.2815408043075,456.894659511786
93433.33333333336,780.260941786152,325.5824332772141,1105.843375063366,454.6785085089379
93466.66666666666,779.8546920448051,326.44165852579823,1106.2963505706034,453.4130335190069
93500.0,779.7035722572473,326.9488275000152,1106.6523997572626,452.75474475723206
93533.33333333336,779.5957840590702,327.4054233157118,1107.001207374782,452.1903607433584
93566.66666666666,779.5474416001749,327.5346970693302,1107.0821386695052,452.0127445308447
93600.0,778.8475712621204,328.08701874086864,1106.934590002989,450.7605525212517
93633.33333333336,778.2391610041577,328.8168440178875,1107.0560050220452,449.42231698627023
93666.66666666666,778.2495989370094,329.2186368943907,1107.4682358314,449.0309620426187
93700.0,778.3333534155691,329.48686671976736,1107.8202201353365,448.8464866958018
93733.33333333336,778.022945624856,329.8980836140512,1107.921029238907,448.1248620108048
93766.66666666666,778.7764515102062,329.33488633478464,1108.1113378449909,449.4415651754216
93800.0,779.0983759058493,329.23945816815836,1108.3378340740076,449.8589177376909
93833.33333333336,780.3058956950933,327.9451383795682,1108.2510340746617,452.3607573155251
93866.66666666666,780.8617924386306,327.5454946509344,1108.407287089565,453.31629778769616
93900.0,780.6206420372175,327.43018866242943,1108.050830699647,453.1904533747881
93933.33333333336,780.9359258334373,326.7808021235604,1107.7167279569976,454.1551237098769
93966.66666666666,781.3008557337042,326.11013818748467,1107.410993921189,455.19071754621956
94000.0,780.8580025628237,326.4903081960407,1107.3483107588645,454.367694366783
94033.33333333336,779.5652281817358,326.9333282673538,1106.4985564490896,452.6318999143821
94066.66666666666,778.7311072853943,327.2896870463494,1106.0207943317437,451.4414202390449
94100.0,777.7067209208429,328.43174312696067,1106.1384640478036,449.2749777938823
94133.33333333336,777.2063849157913,329.2865952020412,1106.4929801178325,447.9197897137501
94166.66666666666,776.7287788319611,330.1264531107021,1106.855231942663,446.60232572125904
94200.0,776.4131580501991,330.47727800473547,1106.8904360549345,445.9358800454636
94233.33333333336,776.190161840773,330.4432843136335,1106.6334461544066,445.74687752713953
94266.66666666666,775.7524475809392,330.72301331717256,1106.4754608981118,445.0294342637667
94300.0,775.2846853311337,331.47820808514905,1106.7628934162826,443.80647724598464
94333.33333333336,774.6214575475044,332.2761228732845,1106.897580420789,442.3453346742199
94366.66666666666,774.7057512697529,332.32189651396124,1107.0276477837142,442.3838547557917
94400.0,774.6887129970509,332.54581951411257,1107.2345325111635,442.1428934829383
94433.33333333336,774.5921007551273,332.7308705513181,1107.3229713064454,441.86123020380916
94466.66666666666,774.5154052244849,332.86916197996163,1107.3845672044465,441.64624324452325
94500.0,774.5058118716727,332.96304334498114,1107.4688552166538,441.54276852669153
94533.33333333336,775.0231992645719,332.77744962620704,1107.800648890779,442.2457496383648
94566.66666666666,775.1213331850105,332.4671337700185,1107.588466955029,442.654199414992
94600.0,774.7978926490102,332.7090007608477,1107.5068934098579,442.08889188816255
94633.33333333336,774.7622802282525,332.60303432815044,1107.365314556403,442.15924590010206
94666.66666666666,774.612816177783,332.65534527079177,1107.2681614485748,441.9574709069912
94700.0,774.411635879994,332.92739909587374,1107.339034975868,441.4842367841203
94733.33333333336,774.2718506860215,332.85404789616973,1107.1258985821912,441.41780278985175
94766.66666666666,774.314345579809,332.94234845371295,1107.2566940335219,441.37199712609606
94800.0,774.521773134743,332.67255707982764,1107.1943302145705,441.8492160549153
94833.33333333336,774.6015749640435,332.74797441093114,1107.3495493749747,441.85360055311236
94866.66666666666,774.3727232469514,333.009705615999,1107.3824288629503,441.3630176309524
94900.0,774.1214971052698,333.2266064457133,1107.348103550983,440.8948906595565
94933.33333333336,774.1854462068001,333.1490007087234,1107.3344469155236,441.03644549807666
94966.66666666666,774.50750665848,332.9386303432721,1107.446137001752,441.5688763152079
95000.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95033.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95066.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95100.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95133.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95166.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95200.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95233.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95266.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95300.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95333.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95366.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95400.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95433.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95466.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95500.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95533.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95566.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95600.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95633.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95666.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95700.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95733.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95766.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95800.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95833.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95866.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95900.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95933.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
95966.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96000.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96033.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96066.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96100.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96133.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96166.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96200.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96233.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96266.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96300.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96333.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96366.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96400.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96433.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96466.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96500.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96533.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96566.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96600.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96633.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96666.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96700.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96733.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96766.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96800.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96833.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96866.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96900.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96933.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
96966.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97000.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97033.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97066.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97100.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97133.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97166.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97200.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97233.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97266.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97300.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97333.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97366.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97400.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97433.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97466.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97500.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97533.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97566.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97600.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97633.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97666.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97700.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97733.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97766.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97800.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97833.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97866.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97900.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97933.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
97966.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98000.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98033.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98066.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98100.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98133.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98166.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98200.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98233.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98266.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98300.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98333.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98366.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98400.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98433.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98466.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98500.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98533.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98566.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98600.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98633.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98666.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98700.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98733.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98766.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98800.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98833.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98866.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98900.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98933.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
98966.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99000.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99033.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99066.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99100.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99133.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99166.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99200.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99233.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99266.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99300.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99333.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99366.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99400.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99433.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99466.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99500.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99533.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99566.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99600.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99633.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99666.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99700.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99733.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99766.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99800.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99833.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99866.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99900.0,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99933.33333333336,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823
99966.66666666666,774.5075066584808,332.93863034327256,1107.4461370017534,441.56887631520823


==> anc/td_lnt_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
33.33333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
66.66666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
100.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
133.33333333333331,10.10969925837419,11.055708528575732,21.165407786949924,0.0
166.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
200.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
233.33333333333334,10.10969925837419,11.055708528575732,21.165407786949924,0.0
266.66666666666663,10.10969925837419,11.055708528575732,21.165407786949924,0.0
300.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
333.3333333333334,10.10969925837419,11.055708528575732,21.165407786949924,0.0
366.66666666666663,10.10969925837419,11.055708528575732,21.165407786949924,0.0
400.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
433.33333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
466.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
500.0000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
533.3333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
566.6666666666669,10.10969925837419,11.055708528575732,21.165407786949924,0.0
600.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
633.3333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
666.6666666666669,10.10969925837419,11.055708528575732,21.165407786949924,0.0
700.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
733.3333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
766.6666666666669,10.10969925837419,11.055708528575732,21.165407786949924,0.0
800.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
833.3333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
866.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
900.0000000000002,10.10969925837419,11.055708528575732,21.165407786949924,0.0
933.3333333333334,10.10969925837419,11.055708528575732,21.165407786949924,0.0
966.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1000.0000000000002,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1033.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1066.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1100.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1133.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1166.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1200.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1233.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1266.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1300.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1333.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1366.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1400.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1433.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1466.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1500.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1533.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1566.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1600.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1633.3333333333337,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1666.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1700.0000000000005,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1733.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1766.6666666666665,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1800.0000000000005,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1833.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1866.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1900.0000000000005,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1933.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
1966.6666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2000.0000000000005,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2033.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2066.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2100.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2133.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2166.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2200.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2233.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2266.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2300.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2333.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2366.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2400.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2433.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2466.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2500.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2533.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2566.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2600.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2633.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2666.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2700.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2733.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2766.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2800.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2833.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2866.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2900.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2933.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
2966.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3000.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3033.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3066.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3100.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3133.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3166.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3200.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3233.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3266.6666666666674,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3300.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3333.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3366.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3400.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3433.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3466.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3500.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3533.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3566.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3600.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3633.333333333333,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3666.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3700.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3733.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3766.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3800.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3833.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3866.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3900.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3933.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
3966.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4000.000000000001,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4033.3333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4066.666666666667,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4100.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4133.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4166.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4200.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4233.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4266.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4300.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4333.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4366.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4400.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4433.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4466.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4500.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4533.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4566.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4600.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4633.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4666.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4700.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4733.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4766.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4800.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4833.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4866.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4900.0,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4933.333333333335,10.10969925837419,11.055708528575732,21.165407786949924,0.0
4966.666666666666,10.10969925837419,11.055708528575732,21.165407786949924,0.0
5000.0,9.876365925040842,10.902956005410521,20.779321930451363,0.0
5033.333333333335,9.64303259170751,10.750203482245329,20.393236073952835,0.0
5066.666666666666,9.378314849772025,10.637825688177225,20.01614053794925,0.0
5100.0,9.044981516438693,10.637825688177225,19.682807204615916,0.0
5133.333333333335,8.711648183105357,10.637825688177225,19.34947387128258,0.0
5166.666666666666,8.378314849772025,10.637825688177225,19.01614053794925,0.0
5200.0,8.045060132790894,10.63758983912062,18.682649971911513,0.0
5233.333333333335,7.7144259608831405,10.62949235484389,18.34391831572703,0.0
5266.666666666666,7.388242140045233,10.61320250698472,18.001444647029953,0.0
5300.0,7.100216783151953,10.687710409712961,17.787927192864913,0.0
5333.333333333335,6.81701655686997,10.752748713386403,17.569765270256372,0.0
5366.666666666666,6.538641461199278,10.808220310052935,17.346861771252215,0.0
5400.0,6.269353292182495,10.854655028903567,17.124008321086063,0.0
5433.333333333335,6.029513661267358,10.894030833817808,16.923544495085167,0.0
5466.666666666666,5.839432433772943,10.891298379952625,16.730730813725568,0.0
5500.0,5.654597140573774,10.888061909662206,16.54265905023598,0.0
5533.333333333335,5.507100433334135,10.867287218865595,16.37438765219973,0.0
5566.666666666666,5.410724872418906,10.835439899057329,16.246164771476234,0.0
5600.0,5.27805027762783,10.80331091511663,16.08136119274446,0.0
5633.333333333335,5.1657655620062775,10.781765860293525,15.947531422299804,0.0
5666.666666666666,5.028697521651283,10.73739649170315,15.766094013354431,0.0
5700.0,4.894639832591818,10.693813185571274,15.588453018163092,0.0
5733.333333333335,4.760105090551468,10.650510843186922,15.410615933738391,0.0
5766.666666666666,4.624695003896271,10.603851299805472,15.228546303701743,0.0
5800.0,4.49674963493416,10.563070641442504,15.059820276376664,0.0
5833.333333333335,4.415339654581354,10.555980398989119,14.971320053570473,0.0
5866.666666666666,4.351902367347346,10.55711568830964,14.909018055656986,0.0
5900.0,4.305744201067492,10.556177582935026,14.861921784002519,0.0
5933.333333333335,4.243356925289116,10.534717845709492,14.778074770998606,0.0
5966.666666666666,4.218158958430633,10.514641954724322,14.732800913154955,0.0
6000.0,4.1919996498413985,10.48842760998128,14.680427259822679,0.0
6033.333333333335,4.164878999521409,10.455472650200194,14.620351649721602,0.0
6066.666666666666,4.138334705883363,10.418905436447298,14.55724014233066,0.0
6100.0,4.11330922924472,10.380804506029454,14.494113735274173,0.0
6133.333333333335,4.089802569605482,10.341054712903732,14.430857282509212,0.0
6166.666666666666,4.067814726965648,10.299671778029465,14.367486504995114,0.0
6200.0,4.045610213593321,10.25825988245376,14.303870096047081,0.0
6233.333333333335,4.02425019078069,10.21863447260025,14.24288466338094,0.0
6266.666666666666,4.007651281802946,10.179824016298184,14.187475298101129,0.0
6300.0,3.993367003479663,10.141967783921027,14.135334787400689,0.0
6333.333333333335,3.981412638400298,10.106104688682931,14.08751732708323,0.0
6366.666666666666,3.971938432051091,10.077682069635314,14.049620501686405,0.0
6400.0,3.964944384432044,10.05669992677817,14.021644311210213,0.0
6433.333333333335,3.9572823473950067,10.041074515260956,13.998356862655964,0.0
6466.666666666666,3.976174543162202,10.104030599227212,14.080205142389415,0.0
6500.000000000001,3.98771729409157,10.138658852015316,14.126376146106887,0.0
6533.333333333335,3.985870261185058,10.133117753295776,14.118988014480834,0.0
6566.666666666666,3.978534049128984,10.111109117127553,14.089643166256538,0.0
6600.000000000002,3.9684845460563793,10.080960607909741,14.04944515396612,0.0
6633.333333333334,3.955721751967244,10.042672225642333,13.998393977609577,0.0
6666.666666666666,3.9402456668615784,9.996243970325336,13.936489637186913,0.0
6700.000000000002,3.922056290739382,9.941675841958748,13.86373213269813,0.0
6733.333333333334,3.9122647347117865,9.900456917916932,13.812721652628717,0.0
6766.666666666666,3.919808678973917,9.922539312717223,13.84234799169114,0.0
6800.000000000002,3.951515054292353,9.963923869632643,13.915438923924995,0.0
6833.333333333334,3.9653268594279387,9.982196155116817,13.947523014544757,0.0
6866.666666666666,3.9703039234405026,9.997127347154512,13.967431270595016,0.0
6900.000000000002,3.9744804343642333,10.009656879925705,13.984137314289939,0.0
6933.333333333334,3.9778563921991306,10.019784753430395,13.997641145629524,0.0
6966.666666666666,3.9804317969451932,10.027510967668585,14.007942764613778,0.0
7000.000000000002,3.982206648602423,10.032835522640273,14.015042171242694,0.0
7033.333333333334,3.9831809471708195,10.03575841834546,14.018939365516282,0.0
7066.666666666666,3.983354692650382,10.036279654784149,14.019634347434529,0.0
7100.000000000002,3.9827278850411103,10.034399231956336,14.017127116997447,0.0
7133.333333333334,3.981300524343005,10.03011714986202,14.011417674205024,0.0
7166.666666666666,3.979072610556067,10.023433408501205,14.00250601905727,0.0
7200.000000000002,3.9760441436802947,10.014348007873888,13.990392151554182,0.0
7233.333333333334,3.974482697411835,10.009302110711102,13.98378480812294,0.0
7266.666666666666,4.00438954194634,10.077433799645027,14.081823341591365,0.0
7300.000000000002,4.0519838633628495,10.17947740822463,14.23146127158748,0.0
7333.333333333334,4.1077786100680544,10.292988638616412,14.400767248684469,0.0
7366.666666666667,4.1694904835835525,10.416418332954649,14.5859088165382,0.0
7400.000000000002,4.231445725044094,10.540775863547292,14.772221588591385,0.0
7433.333333333334,4.291437872668751,10.66168482569934,14.953122698368091,0.0
7466.666666666667,4.349466926457522,10.77933909088179,15.128806017339311,0.0
7500.000000000002,4.405532886410407,10.893949048459273,15.29948193486968,0.0
7533.333333333334,4.459635752527408,11.005742276830025,15.465378029357435,0.0
7566.666666666667,4.50713860442357,11.103287864540274,15.610426468963844,0.0
7600.000000000002,4.543929456097147,11.17719622779505,15.721125683892199,0.0
7633.333333333334,4.601750947624109,11.27819589287711,15.87994684050122,0.0
7666.666666666667,4.646486269887648,11.369587147443875,16.016073417331523,0.0
7700.000000000002,4.714612961960813,11.48060809702423,16.195221058985044,0.0
7733.333333333334,4.773829917448981,11.573612739082984,16.347442656531964,0.0
7766.666666666667,4.824137136352151,11.649114800097312,16.473251936449465,0.0
7800.000000000002,4.894903194294407,11.726016697953769,16.620919892248175,0.0
7833.333333333334,4.9518647530476505,11.78047208971669,16.732336842764344,0.0
7866.666666666667,4.995021812611884,11.814042336882562,16.809064149494446,0.0
7900.000000000002,5.061012605839649,11.84948697203277,16.910499577872418,0.0
7933.333333333334,5.124292935248132,11.874682943486254,16.998975878734388,0.0
7966.666666666667,5.222586857152246,11.927338276534927,17.149925133687173,0.0
8000.000000000002,5.319219024329767,11.996206707898954,17.31542573222872,0.0
8033.333333333334,5.405458895248456,12.066503000499583,17.471961895748038,0.0
8066.666666666667,5.4703831177990825,12.137780478229926,17.60816359602901,0.0
8100.000000000002,5.547146474793961,12.224106218198878,17.77125269299284,0.0
8133.333333333334,5.60006757647124,12.312330344440719,17.912397920911957,0.0
8166.666666666667,5.648724681592469,12.40569826923941,18.054422950831878,0.0
8200.0,5.689414086453947,12.494742109906875,18.184156196360824,0.0
8233.333333333332,5.723817476461317,12.57808145883378,18.301898935295096,0.0
8266.66666666667,5.753887976614578,12.65555324910066,18.409441225715238,0.0
8300.0,5.77962558691373,12.727768763371591,18.507394350285324,0.0
8333.333333333332,5.8020591139431374,12.795069344459812,18.59712845840295,0.0
8366.66666666667,5.822731767579341,12.857087305368422,18.679819072947762,0.0
8400.0,5.841643547822342,12.913822646097422,18.755466193919766,0.0
8433.333333333332,5.892127788005473,13.021079294664991,18.913207082670464,0.0
8466.66666666667,5.9408511547954,13.12646276555923,19.06731392035463,0.0
8500.0,5.987000640062043,13.227968827265965,19.214969467328007,0.0
8533.333333333332,6.026586161351386,13.292817402502537,19.319403563853925,0.0
8566.66666666667,6.0745013356847055,13.390332219475454,19.464833555160162,0.0
8600.0,6.134731029401111,13.494836468552872,19.629567497953985,0.0
8633.333333333332,6.207556975092024,13.618067890072034,19.825624865164055,0.0
8666.66666666667,6.27934280912108,13.737673801965517,20.017016611086596,0.0
8700.0,6.35008853148828,13.854647035403584,20.204735566891863,0.0
8733.333333333332,6.415613724151815,13.957507136525365,20.37312086067718,0.0
8766.66666666667,6.506644756683568,14.061676757465447,20.568321514149012,0.0
8800.0,6.587667073020212,14.14000785182689,20.727674924847104,0.0
8833.333333333332,6.658680673161747,14.193640349448103,20.85232102260985,0.0
8866.66666666667,6.719685557108177,14.223971942795997,20.943657499904173,0.0
8900.0,6.770681724859498,14.23267547438099,21.003357199240487,0.0
8933.333333333332,6.816794606991556,14.237056253529062,21.05385086052062,0.0
8966.66666666667,6.860220816608284,14.245819325727396,21.10604014233568,0.0
9000.0,6.900960353709682,14.261148199403916,21.1621085531136,0.0
9033.333333333332,6.938527905396646,14.283880211602657,21.222408116999304,0.0
9066.66666666667,6.970854506151931,14.31008116691367,21.280935673065603,0.0
9100.0,6.997288159235524,14.339107661774179,21.336395821009702,0.0
9133.333333333332,7.033959713491414,14.37239873469231,21.406358448183724,0.0
9166.66666666667,7.081846421116364,14.434507733477725,21.51635415459409,0.0
9200.0,7.126216808963061,14.498075020732774,21.624291829695835,0.0
9233.333333333332,7.167474250702205,14.56360277280966,21.73107702351186,0.0
9266.66666666667,7.206062303663578,14.631660227301666,21.83772253096524,0.0
9300.0,7.243755197166324,14.70200453647954,21.945759733645865,0.0
9333.333333333332,7.2805529312104404,14.775179875835196,22.055732807045636,0.0
9366.66666666667,7.316455505795928,14.851772690550696,22.16822819634662,0.0
9400.0,7.351462920922788,14.932405336504075,22.283868257426864,0.0
9433.333333333332,7.385575176591018,15.017726898152672,22.403302074743692,0.0
9466.66666666667,7.41879227280062,15.108401651754862,22.527193924555483,0.0
9500.0,7.451114209551592,15.20509609198738,22.65621030153897,0.0
9533.333333333332,7.484447542884926,15.30509609198738,22.789543634872306,0.0
9566.66666666667,7.517780876218259,15.40509609198738,22.922876968205642,0.0
9600.0,7.551114209551593,15.50509609198738,23.056210301538975,0.0
9633.333333333332,7.584447542884927,15.605096091987381,23.189543634872305,0.0
9666.66666666667,7.6491278656658075,15.734532966294198,23.383660831960007,0.0
9700.0,7.707600863803609,15.852905459149161,23.560506322952772,0.0
9733.333333333332,7.7598665372983335,15.962284367194176,23.722150904492512,0.0
9766.66666666667,7.807025677343649,16.064844126521265,23.871869803864914,0.0
9800.0,7.851417465226105,16.163694865368186,24.01511233059429,0.0
9833.333333333332,7.893041900945705,16.263776842915256,24.15681874386096,0.0
9866.66666666667,7.937795942913368,16.365818563283792,24.303614506197164,0.0
9900.0,7.983006418266603,16.461733796086474,24.44474021435308,0.0
9933.333333333332,8.028227510818848,16.551096133787336,24.579323644606184,0.0
9966.66666666667,8.07345922057011,16.634726436419335,24.708185656989446,0.0
10000.0,8.118701547520384,16.71335087321496,24.832052420735344,0.0
10033.333333333332,8.163954491669669,16.787603111906385,24.951557603576052,0.0
10066.66666666667,8.209218053017969,16.85803088152309,25.06724893454106,0.0
10100.0,8.25330449830942,16.917767126409764,25.171071624719183,0.0
10133.333333333332,8.294806067865087,16.96337722579003,25.25818329365512,0.0
10166.66666666667,8.333722761684967,16.995456770794064,25.329179532479028,0.0
10200.0,8.405663680030937,17.034381118963974,25.44004479899491,0.0
10233.333333333332,8.499620730343981,17.06690203539586,25.56652276573984,0.0
10266.66666666667,8.577628302783486,17.09507182091987,25.672700123703358,0.0
10300.0,8.652890226178284,17.120774192236244,25.773664418414526,0.0
10333.333333333332,8.725406500528374,17.156862912042104,25.88226941257048,0.0
10366.66666666667,8.79142799314753,17.207027810915225,25.998455804062754,0.0
10400.0,8.881370421468821,17.286085190480005,26.167455611948824,0.0
10433.333333333332,9.001867692126158,17.38286623538557,26.38473392751173,0.0
10466.66666666667,9.120594472794204,17.484035701972857,26.604630174767056,0.0
10500.0,9.234449988279163,17.58660104688087,26.821051035160032,0.0
10533.333333333332,9.338456320909968,17.684511422086235,27.022967742996208,0.0
10566.66666666667,9.426392316646675,17.768452467475235,27.19484478412191,0.0
10600.0,9.498257975489285,17.83968022869441,27.337938204183693,0.0
10633.333333333332,9.554053297437793,17.900708633700113,27.454761931137906,0.0
10666.66666666667,9.59137929259321,17.94967358136372,27.54105287395693,0.0
10700.0,9.63375834697793,18.004401516440023,27.638159863417954,0.0
10733.333333333332,9.681569511959696,18.102668992271738,27.78423850423143,0.0
10766.66666666667,9.722540219006646,18.194149570048364,27.91668978905501,0.0
10800.0,9.761260777061814,18.28017263858014,28.041433415641954,0.0
10833.333333333332,9.799729713937175,18.364419457245365,28.16414917118254,0.0
10866.66666666667,9.841088723880716,18.44918167037724,28.290270394257956,0.0
10900.0,9.885337806892435,18.53772048930826,28.423058296200697,0.0
10933.333333333332,9.932476962972334,18.632909750799627,28.56538671377196,0.0
10966.66666666667,9.98250619212041,18.737074293287613,28.71958048540802,0.0
11000.0,10.03228648088375,18.843554607857563,28.87584108874131,0.0
11033.333333333332,10.079974281678894,18.947945661725008,29.0279199434039,0.0
11066.66666666667,10.125569594505846,19.050589414434768,29.176159008940616,0.0
11100.0,10.169072419364603,19.15184552990083,29.320917949265436,0.0
11133.333333333332,10.210482756255166,19.252088609334553,29.462571365589717,0.0
11166.66666666667,10.249800605177533,19.351704683015374,29.601505288192907,0.0
11200.0,10.317836776942519,19.4786957451453,29.79653252208782,0.0
11233.333333333332,10.377774454733304,19.59575877404776,29.97353322878106,0.0
11266.66666666667,10.429398524130733,19.703665621468854,30.133064145599587,0.0
11300.0,10.472807619110403,19.799194598975273,30.272002218085674,0.0
11333.333333333332,10.508001739672318,19.88458631255968,30.392588052231993,0.0
11366.66666666667,10.534980885816474,19.96295572838459,30.497936614201066,0.0
11400.0,10.558970282768097,20.03492391923946,30.59389420200756,0.0
11433.333333333332,10.580750711307969,20.100265204859078,30.68101591616705,0.0
11466.66666666667,10.60032217143609,20.15897958524344,30.75930175667953,0.0
11500.0,10.617684663152458,20.211067060392544,30.828751723545007,0.0
11533.333333333332,10.632838186457077,20.256527630306394,30.88936581676347,0.0
11566.66666666667,10.64578274134994,20.295361294984986,30.94114403633493,0.0
11600.0,10.656518327831051,20.327568054428326,30.984086382259378,0.0
11633.333333333332,10.665044945900414,20.353147908636412,31.018192854536824,0.0
11666.66666666667,10.704695928891358,20.452837615381522,31.15753354427288,0.0
11700.0,10.74213794347055,20.552225840394165,31.294363783864714,0.0
11733.333333333332,10.777370989637989,20.651753889995245,31.429124879633235,0.0
11766.66666666667,10.843793699773274,20.78460043026186,31.628394130035137,0.0
11800.0,10.88375619901721,20.878195279056737,31.761951478073946,0.0
11833.333333333332,10.912410002521312,20.964156689569045,31.876566692090357,0.0
11866.66666666667,10.972179352709825,21.084686211931107,32.05686556464093,0.0
11900.0,11.081936510106258,21.224267237776775,32.30620374788303,0.0
11933.333333333332,11.173258965159139,21.343191298379306,32.516450263538445,0.0
11966.66666666667,11.22633340784613,21.41556233409217,32.6418957419383,0.0
12000.0,11.252323180997239,21.44269861007953,32.69502179107677,0.0
12033.333333333332,11.292835849624284,21.47353975181693,32.76637560144122,0.0
12066.66666666667,11.322030145535443,21.48272885219726,32.804758997732705,0.0
12100.0,11.34750999616351,21.49445995627714,32.84196995244065,0.0
12133.333333333332,11.361376095952929,21.488034913704055,32.84941100965699,0.0
12166.66666666667,11.3636284449037,21.463649132251437,32.82727757715514,0.0
12200.0,11.354267043015827,21.42222042298301,32.77648746599884,0.0
12233.333333333332,11.404498326480644,21.499467089059195,32.90396541553984,0.0
12266.66666666667,11.45366580074379,21.581603203293856,33.03526900403765,0.0
12300.0,11.507948381029252,21.66672602072716,33.17467440175641,0.0
12333.333333333332,11.567346067337029,21.75666103878789,33.32400710612492,0.0
12366.66666666667,11.631858859667119,21.853405932155095,33.48526479182221,0.0
12400.0,11.701486758019522,21.95904450337145,33.66053126139097,0.0
12433.333333333332,11.776229762394241,22.07564028219285,33.851870044587095,0.0
12466.66666666667,11.883058680554747,22.201138185027318,34.084196865582065,0.0
12500.0,11.992715145815271,22.322404429054455,34.315119574869726,0.0
12533.333333333332,12.076514714972305,22.431005784577167,34.50752049954947,0.0
12566.66666666667,12.140881520695812,22.53760805811368,34.67848957880949,0.0
12600.0,12.2049387399602,22.624182321075132,34.82912106103533,0.0
12633.333333333332,12.270514783454638,22.71812208254444,34.98863686599908,0.0
12666.66666666667,12.32687359867092,22.815224654785013,35.142098253455934,0.0
12700.0,12.36765869514464,22.892942079278818,35.26060077442346,0.0
12733.333333333332,12.396756055978527,22.951148970454554,35.34790502643308,0.0
12766.66666666667,12.416228222756082,22.991461694904483,35.40768991766057,0.0
12800.0,12.426075195477306,23.02100261306816,35.447077808545465,0.0
12833.333333333332,12.433704381549603,23.043890171285057,35.47759455283466,0.0
12866.66666666667,12.43911578097298,23.060124369555183,35.49924015052816,0.0
12900.000000000002,12.442309393747433,23.069705207878535,35.51201460162597,0.0
12933.333333333332,12.443285219872957,23.072632686255115,35.51591790612807,0.0
12966.66666666667,12.455983632571371,23.110727924350357,35.566711556921724,0.0
13000.000000000002,12.501054055106584,23.212989162133482,35.71404321724007,0.0
13033.333333333332,12.561773929910968,23.33515476470764,35.89692869461861,0.0
13066.66666666667,12.628440596577631,23.468488098040975,36.096928694618605,0.0
13100.000000000002,12.692329485466525,23.59641675292619,36.28874623839271,0.0
13133.333333333332,12.742990861127895,23.703874403358498,36.44686526448639,0.0
13166.666666666668,12.812949387964151,23.834118777394146,36.6470681653583,0.0
13200.000000000004,12.910523381171334,23.983297081482398,36.89382046265373,0.0
13233.333333333332,13.006480036516635,24.130244612544033,37.13672464906067,0.0
13266.666666666668,13.100819354000059,24.275089603590477,37.37590895759054,0.0
13300.000000000004,13.1935413336216,24.417965948900154,37.61150728252176,0.0
13333.333333333332,13.288183822600171,24.48564637516657,37.77383019776674,0.0
13366.666666666668,13.384307508173729,24.565299933446763,37.94960744162049,0.0
13400.000000000004,13.479849848758782,24.654225274913973,38.13407512367275,0.0
13433.333333333332,13.574655599289901,24.752495939495304,38.32715153878521,0.0
13466.666666666668,13.668724759767088,24.860456487655426,38.529181247422514,0.0
13500.000000000004,13.76205733019034,24.978504163710344,38.740561493900685,0.0
13533.333333333332,13.850931885785602,25.09593144267604,38.946863328461646,0.0
13566.666666666668,13.932703817406717,25.20615989396101,39.138863711367726,0.0
13600.000000000004,14.00644224765222,25.307387238118785,39.313829485771,0.0
13633.333333333332,14.072147176522112,25.399810601729637,39.471957778251756,0.0
13666.666666666668,14.153093457817558,25.495865281827662,39.648958739645224,0.0
13700.000000000004,14.2460972728854,25.600682420156325,39.846779693041725,0.0
13733.333333333332,14.313761262347812,25.693211031898116,40.00697229424593,0.0
13766.666666666668,14.34540722809026,25.72650256580292,40.07190979389318,0.0
13800.000000000004,14.33425086719941,25.687551261201,40.02180212840042,0.0
13833.333333333332,14.296317366449962,25.608435275810837,39.904752642260796,0.0
13866.666666666668,14.270496032147632,25.547470129768772,39.81796616191641,0.0
13900.000000000004,14.2695718846957,25.551555647982553,39.82112753267826,0.0
13933.333333333332,14.274517834771475,25.56146673996718,39.83598457473866,0.0
13966.666666666668,14.285333882374951,25.57249951976908,39.85783340214403,0.0
14000.000000000004,14.294585974748333,25.582487655081447,39.87707362982979,0.0
14033.333333333332,14.30171455953351,25.59159787589782,39.893312435431326,0.0
14066.666666666668,14.306719636730481,25.5998525098985,39.90657214662898,0.0
14100.000000000004,14.304627931056956,25.593117544783876,39.897745475840836,0.0
14133.333333333332,14.327254464425573,25.65295637146752,39.98021083589309,0.0
14166.666666666668,14.342622651255384,25.680699905296557,40.023322556551946,0.0
14200.000000000004,14.383973743848413,25.714838904510934,40.09881264835935,0.0
14233.333333333332,14.420126144173903,25.729683279056832,40.14980942323073,0.0
14266.666666666668,14.457100878036256,25.745132499773028,40.20223337780928,0.0
14300.000000000004,14.494897945435467,25.763411379344408,40.25830932477987,0.0
14333.333333333332,14.53351734637154,25.787073122220423,40.32059046859196,0.0
14366.666666666668,14.57295908084447,25.818845489596637,40.3918045704411,0.0
14400.000000000004,14.642230350757027,25.887379556602717,40.52960990735974,0.0
14433.333333333332,14.695183106593927,25.943571544998544,40.63875465159247,0.0
14466.666666666668,14.726562252651155,25.96259389974291,40.68915615239406,0.0
14500.000000000004,14.743241307566935,25.957437337183837,40.700678644750774,0.0
14533.333333333332,14.754712273270245,25.954593115955447,40.70930538922569,0.0
14566.666666666668,14.761496942271835,25.955159876372484,40.71665681864432,0.0
14600.000000000004,14.766142889771203,25.959306596762406,40.725449486533606,0.0
14633.333333333334,14.770335633621535,25.968310005893088,40.73864563951462,0.0
14666.666666666668,14.808164892491726,26.049863560524273,40.858028453016,0.0
14700.000000000004,14.846087363716066,26.138520721290742,40.984608085006805,0.0
14733.333333333334,14.880131202146242,26.222781987731558,41.102913189877796,0.0
14766.666666666668,14.909240600844093,26.300018290742987,41.20925889158708,0.0
14800.000000000004,14.933415559809616,26.370928164699336,41.30434372450895,0.0
14833.333333333334,14.954883734571203,26.435332688984104,41.3902164235553,0.0
14866.666666666668,14.974134122683866,26.49308385332209,41.467217976005955,0.0
14900.000000000004,14.991166724147606,26.544181657713306,41.53534838186091,0.0
14933.333333333334,15.00598153896242,26.588626102157754,41.59460764112018,0.0
14966.666666666668,15.050589149138894,26.687841957276916,41.73843110641581,0.0
15000.000000000004,15.066523946211415,26.721487324896266,41.788011271107685,0.0
15033.333333333334,15.133340921803947,26.837903916504054,41.971244838307996,0.0
15066.666666666668,15.19190272539982,26.94631947852464,42.13822220392446,0.0
15100.000000000004,15.266919344866919,27.0725491616745,42.33946850654142,0.0
15133.333333333334,15.325696415819486,27.186670704149684,42.51236711996918,0.0
15166.666666666668,15.37526491698817,27.286357145669754,42.66162206265792,0.0
15200.000000000004,15.41713294329424,27.371150814396845,42.78828375769108,0.0
15233.333333333334,15.451300494737689,27.44139133196248,42.89269182670017,0.0
15266.666666666668,15.477767571318521,27.49768235058888,42.975449921907405,0.0
15300.000000000004,15.463200839703406,27.44121178507326,42.90441262477667,0.0
15333.333333333334,15.440978617481182,27.374545118406584,42.815523735887766,0.0
15366.666666666668,15.415554345947404,27.298272303805238,42.71382664975264,0.0
15400.000000000004,15.420261358435397,27.297698672875654,42.71796003131105,0.0
15433.333333333334,15.419548534962905,27.290652015649002,42.71020055061191,0.0
15466.666666666668,15.448268872066476,27.315124065850892,42.76339293791737,0.0
15500.000000000004,15.471652734971297,27.331017079756993,42.80266981472829,0.0
15533.333333333334,15.510470378468241,27.35408001209735,42.86455039056559,0.0
15566.666666666668,15.524684914367354,27.35027329002044,42.874958204387795,0.0
15600.000000000004,15.522626226504476,27.3240444742042,42.84667070070868,0.0
15633.333333333334,15.511391725651617,27.292074832858205,42.80346655850982,0.0
15666.666666666668,15.565477038714468,27.32033768282531,42.88581472153978,0.0
15700.000000000004,15.607046498048604,27.33540530206251,42.942451800111115,0.0
15733.333333333334,15.635673822642666,27.335744119155652,42.971417941798315,0.0
15766.666666666668,15.710621885684256,27.34775932916226,43.05838121484651,0.0
15800.000000000004,15.787911228296961,27.350837134737677,43.13874836303464,0.0
15833.333333333334,15.804689426952438,27.32320894656773,43.12789837352017,0.0
15866.666666666668,15.809739434095398,27.29073023528158,43.10046966937698,0.0
15900.000000000004,15.8066577247934,27.26040365030089,43.06706137509429,0.0
15933.333333333334,15.797595552095887,27.23163278071612,43.02922833281201,0.0
15966.666666666668,15.785045153749596,27.204545825085276,42.98959097883487,0.0
16000.000000000004,15.799817130774702,27.224819345286043,43.02463647606075,0.0
16033.333333333334,15.814489618832733,27.25461400988303,43.069103628715766,0.0
16066.666666666668,15.83799454123569,27.29155871482309,43.12955325605878,0.0
16100.000000000004,15.870331897983572,27.33912677173489,43.20945866971846,0.0
16133.333333333334,15.911501689076376,27.400705137543675,43.31220682662005,0.0
16166.666666666668,15.961503914514111,27.479078473606815,43.44058238812093,0.0
16200.000000000004,16.034441138399334,27.57488943412014,43.609330572519475,0.0
16233.333333333334,16.09974778926931,27.68774919552614,43.787496984795446,0.0
16266.666666666668,16.163494841424406,27.8087873258463,43.972282167270706,0.0
16300.000000000004,16.22843508046823,27.936941376311108,44.165376456779335,0.0
16333.333333333334,16.2951017471349,28.070274709644444,44.365376456779344,0.0
16366.666666666668,16.361768413801567,28.20360804297778,44.56537645677935,0.0
16400.0,16.426173526879246,28.332517497578184,44.758691024457434,0.0
16433.33333333334,16.487301026059843,28.455398319948845,44.94269934600869,0.0
16466.666666666664,16.511817578010024,28.47276575614413,44.98458333415415,0.0
16500.0,16.53318043180042,28.48558261531324,45.018763047113666,0.0
16533.33333333334,16.55539619627035,28.50654048731251,45.06193668358286,0.0
16566.666666666664,16.578464871419825,28.5363929851346,45.11485785655442,0.0
16600.0,16.600968017532523,28.571969482176634,45.17293749970916,0.0
16633.33333333334,16.619595941937053,28.604398467423124,45.22399440936018,0.0
16666.666666666664,16.634348644633416,28.634058616508963,45.26840726114237,0.0
16700.0,16.64522612562161,28.661655334845637,45.30688146046724,0.0
16733.33333333334,16.642821633016982,28.666286112990797,45.30910774600778,0.0
16766.666666666664,16.619770741295017,28.597682875811,45.21745361710602,0.0
16800.0,16.56924651968913,28.49984478003323,45.069091299722366,0.0
16833.33333333334,16.563191706239106,28.504843469605735,45.06803517584484,0.0
16866.666666666664,16.605041340304307,28.56403801128829,45.1690793515926,0.0
16900.0,16.646890974369512,28.625573041116155,45.27246401548567,0.0
16933.33333333334,16.71729358001094,28.70410697224935,45.42140055226029,0.0
16966.666666666664,16.77477628901154,28.772338398688298,45.54711468769984,0.0
17000.0,16.81933910137132,28.84116442218425,45.660503523555576,0.0
17033.33333333334,16.86893284318063,28.91294443281602,45.78187727599665,0.0
17066.666666666664,16.93316342962678,28.98909962350779,45.92226305313457,0.0
17100.0,16.975013063691986,29.069806524485177,46.04481958817716,0.0
17133.33333333334,17.016862697757187,29.1547884342993,46.17165113205649,0.0
17166.666666666664,17.05871233182239,29.244419909623034,46.303132241445425,0.0
17200.0,17.100561965887596,29.339097657093994,46.43965962298159,0.0
17233.33333333334,17.140144026256653,29.432796258760607,46.57294028501726,0.0
17266.666666666664,17.147457242733914,29.456808279679425,46.604265522413336,0.0
17300.0,17.136282429240328,29.45083992239293,46.58712235163326,0.0
17333.33333333334,17.147964158155315,29.46750412308084,46.615468281236154,0.0
17366.666666666664,17.14963852802606,29.47105895255151,46.62069748057757,0.0
17400.0,17.20890983779207,29.496129279117156,46.70503911690923,0.0
17433.33333333334,17.22954780079752,29.492762525264094,46.72231032606161,0.0
17466.666666666664,17.229481709971715,29.490774310055684,46.72025602002739,0.0
17500.0,17.228336384939464,29.489102171074254,46.71743855601372,0.0
17533.33333333334,17.227037751626696,29.487372485128443,46.71441023675514,0.0
17566.666666666664,17.230222730418365,29.497314760526294,46.72753749094466,0.0
17600.0,17.24410857047411,29.527853995716736,46.77196256619085,0.0
17633.33333333334,17.235697271094185,29.52331554893724,46.75901282003142,0.0
17666.666666666664,17.233772308062058,29.507423183886637,46.741195491948694,0.0
17700.0,17.198701135445972,29.44495662464895,46.643657760094925,0.0
17733.33333333334,17.19301520827113,29.425946216650633,46.618961424921764,0.0
17766.666666666664,17.18284892440847,29.408158627993437,46.591007552401905,0.0
17800.0,17.177944819345015,29.405525693328293,46.58347051267331,0.0
17833.33333333334,17.180862527605147,29.41260043909847,46.59346296670361,0.0
17866.666666666664,17.193295170882,29.428022039238332,46.62131721012033,0.0
17900.0,17.17902779674631,29.429803498952538,46.60883129569885,0.0
17933.33333333334,17.165112541144538,29.437974265151357,46.6030868062959,0.0
17966.666666666664,17.11746051677697,29.428870941249908,46.54633145802688,0.0
18000.0,17.069302975721097,29.407320584823665,46.47662356054476,0.0
18033.33333333334,17.029370459509142,29.388216154295822,46.417586613804964,0.0
18066.666666666664,17.00858632025035,29.372143213768236,46.38072953401859,0.0
18100.0,16.98808148941812,29.347270108535866,46.33535159795399,0.0
18133.33333333334,16.98711870598065,29.32437110809582,46.31148981407647,0.0
18166.666666666664,17.032882277313952,29.34528826192433,46.37817053923828,0.0
18200.0,17.055279610825437,29.337758287671228,46.39303789849667,0.0
18233.33333333334,17.064203913652413,29.318141299387595,46.38234521304001,0.0
18266.666666666664,17.073156563045796,29.29032117065054,46.363477733696335,0.0
18300.0,17.06655314342117,29.25522225609972,46.321775399520895,0.0
18333.33333333334,17.087641638470476,29.27748665397209,46.36512829244257,0.0
18366.666666666664,17.12022600871794,29.302547156615923,46.422773165333865,0.0
18400.0,17.13066850682719,29.308601138320476,46.43926964514766,0.0
18433.33333333334,17.148247311600425,29.30768835476718,46.45593566636761,0.0
18466.666666666664,17.14651215686329,29.294463458018267,46.44097561488156,0.0
18500.0,17.183354412192188,29.31327930790872,46.4966337201009,0.0
18533.33333333334,17.22996604400602,29.374378410513113,46.60434445451913,0.0
18566.666666666664,17.297518233721846,29.421105675541774,46.71862390926363,0.0
18600.0,17.32504635770338,29.45432997896294,46.77937633666632,0.0
18633.33333333334,17.337760443061473,29.466992501905793,46.80475294496726,0.0
18666.666666666664,17.34772222491177,29.478872993945306,46.82659521885707,0.0
18700.0,17.354288545126078,29.488173731524668,46.84246227665075,0.0
18733.33333333334,17.357459403704393,29.494258801764587,46.851718205468984,0.0
18766.666666666664,17.32518829906164,29.47822213532166,46.803410434383295,0.0
18800.0,17.29298978726114,29.467743164901538,46.76073295216268,0.0
18833.33333333334,17.260863868302884,29.462268028591648,46.72313189689453,0.0
18866.666666666664,17.261838625214974,29.486670146422416,46.74850877163739,0.0
18900.0,17.25678096886431,29.505321324741374,46.76210229360568,0.0
18933.33333333334,17.290362101064947,29.533625951544316,46.823988052609266,0.0
18966.666666666664,17.306572951522107,29.559084185075825,46.865657136597925,0.0
19000.0,17.316751388716515,29.577718452951395,46.894469841667906,0.0
19033.33333333334,17.321382725547277,29.59153911944784,46.91292184499511,0.0
19066.666666666664,17.35697336778303,29.624276219396855,46.98124958717989,0.0
19100.0,17.38722961359018,29.64584983413457,47.033079447724745,0.0
19133.33333333334,17.37304081614494,29.617098792567614,46.99013960871255,0.0
19166.666666666664,17.36089741413141,29.602547777869304,46.96344519200072,0.0
19200.0,17.34103039228783,29.575375738259446,46.91640613054727,0.0
19233.33333333334,17.304386846139728,29.50453217289084,46.80891901903057,0.0
19266.666666666664,17.295357526349537,29.49614331837883,46.79150084472837,0.0
19300.0,17.28682707299382,29.489890018721816,46.77671709171564,0.0
19333.33333333334,17.278795486072582,29.485662815761238,46.76445830183382,0.0
19366.666666666664,17.271262765585817,29.483317951836884,46.7545807174227,0.0
19400.0,17.26422891153353,29.482677952846114,46.746906864379646,0.0
19433.33333333334,17.261930480043233,29.482540292978165,46.7444707730214,0.0
19466.666666666664,17.310228577343207,29.51812736411799,46.8283559414612,0.0
19500.0,17.372196177397512,29.564115687304753,46.93631186470226,0.0
19533.33333333334,17.43145543665677,29.60684049373437,47.038295930391136,0.0
19566.666666666664,17.487047662546022,29.645653497870626,47.13270116041665,0.0
19600.0,17.538972855065275,29.681336135932966,47.22030899099824,0.0
19633.33333333334,17.587146196572455,29.714564943931197,47.301711140503656,0.0
19666.666666666664,17.591823751055124,29.702183162085205,47.29400691314033,0.0
19700.0,17.61586847457923,29.70185902647804,47.31772750105727,0.0
19733.33333333334,17.613395593482203,29.690554654422918,47.30395024790512,0.0
19766.666666666664,17.599826479106124,29.68791226193566,47.287738741041785,0.0
19800.0,17.588768024556998,29.68906152308874,47.27782954764574,0.0
19833.33333333334,17.61062597366125,29.71614381326639,47.32676978692765,0.0
19866.666666666664,17.625966782642095,29.735186808082148,47.36115359072424,0.0
19900.0,17.6670150154071,29.768869073732144,47.43588408913924,0.0
19933.33333333334,17.732351288500954,29.807665658613214,47.540016947114175,0.0
19966.666666666664,17.82197560192366,29.846320075096166,47.66829567701983,0.0
20000.0,17.931754622341884,29.87614133227786,47.80789595461975,0.0
20033.33333333334,18.057512504344995,29.891338366789995,47.94885087113499,0.0
20066.666666666664,18.160118813150387,29.895320731050635,48.055439544201015,0.0
20100.0,18.240761282013917,29.901582929480707,48.142344211494624,0.0
20133.33333333334,18.334217120067777,29.924061128436698,48.258278248504475,0.0
20166.666666666664,18.41535976615801,29.947716228591126,48.36307599474914,0.0
20200.0,18.44995640298115,29.956442706324747,48.406399109305895,0.0
20233.33333333334,18.455987650842815,29.978994836750104,48.43498248759292,0.0
20266.666666666664,18.473952452916944,30.012464299321138,48.486416752238085,0.0
20300.0,18.54390773460319,30.052609419675573,48.596517154278764,0.0
20333.33333333334,18.594297159063448,30.085375207721672,48.67967236678512,0.0
20366.666666666664,18.626869858983948,30.11309528208329,48.73996514106724,0.0
20400.0,18.642402044910654,30.12471295331047,48.76711499822113,0.0
20433.33333333334,18.604120823636034,30.12169107594777,48.7258118995838,0.0
20466.666666666664,18.562295838703115,30.121794128787705,48.68408996749082,0.0
20500.0,18.525398235676064,30.125773281426294,48.65117151710236,0.0
20533.33333333334,18.498405932225953,30.14004622200308,48.638452154229036,0.0
20566.666666666664,18.487540082392727,30.174310090963598,48.66185017335633,0.0
20600.0,18.492800686176384,30.22770508529099,48.72050577146737,0.0
20633.33333333334,18.511965521354696,30.29390929240725,48.805874813761946,0.0
20666.666666666664,18.516145699038784,30.345225458535147,48.86137115757393,0.0
20700.0,18.546137015024435,30.42206527814848,48.968202293172915,0.0
20733.33333333334,18.60080637048327,30.473593289990042,49.07439966047331,0.0
20766.666666666664,18.65762926142552,30.530040733996564,49.18766999542209,0.0
20800.0,18.713719082611867,30.589461468307196,49.30318055091906,0.0
20833.33333333334,18.7678427383291,30.647939456071583,49.415782194400684,0.0
20866.666666666664,18.8030751306724,30.684369752568756,49.48744488324116,0.0
20900.0,18.819134965689603,30.707155575053864,49.52629054074347,0.0
20933.33333333334,18.824601708922195,30.721775459187263,49.54637716810946,0.0
20966.666666666664,18.82496059243768,30.72475943135694,49.54972002379462,0.0
21000.0,18.830247181413114,30.721988990291404,49.55223617170452,0.0
21033.33333333334,18.818375467741966,30.693034031469963,49.51140949921193,0.0
21066.666666666664,18.819242785209976,30.688013924339845,49.50725670954982,0.0
21100.0,18.814063313644635,30.677780150050886,49.491843463695524,0.0
21133.33333333334,18.84416178849567,30.696425283348542,49.540587071844215,0.0
21166.666666666664,18.877502495477362,30.71107850615164,49.588581001629,0.0
21200.0,18.86848295711225,30.67262426065999,49.54110721777224,0.0
21233.33333333334,18.886829726300522,30.67850351787065,49.56533324417117,0.0
21266.666666666664,18.950511299585983,30.716478390354133,49.66698968994012,0.0
21300.0,19.021273861292936,30.76733337185739,49.78860723315033,0.0
21333.33333333334,19.06248249078647,30.806465520318387,49.868948011104855,0.0
21366.666666666664,19.107470521399904,30.847897164209222,49.955367685609126,0.0
21400.0,19.157248022025676,30.872135512429956,50.02938353445563,0.0
21433.33333333334,19.20365621624029,30.916828069256,50.12048428549629,0.0
21466.666666666664,19.29038762207835,30.986362078778367,50.27674970085671,0.0
21500.0,19.386217613320593,31.071476825050286,50.45769443837088,0.0
21533.33333333334,19.458236137056954,31.135325184565993,50.59356132162295,0.0
21566.666666666664,19.53249191095294,31.20848251431223,50.74097442526517,0.0
21600.0,19.6076336264716,31.29332640561797,50.90096003208957,0.0
21633.33333333334,19.67705467700633,31.37911437797312,51.05616905497945,0.0
21666.666666666664,19.707421729223796,31.386288532278538,51.09371026150234,0.0
21700.0,19.732068116457327,31.390592789425437,51.12266090588277,0.0
21733.33333333334,19.750993838706933,31.393042830445612,51.14403666915255,0.0
21766.666666666664,19.759796815942853,31.38279183140762,51.14258864735047,0.0
21800.0,19.794825158984384,31.418637164109537,51.213462323093914,0.0
21833.33333333334,19.83686367869901,31.458031259954584,51.2948949386536,0.0
21866.666666666664,19.843488132662493,31.45924429929653,51.30273243195902,0.0
21900.0,19.7736040381291,31.40007425362286,51.17367829175197,0.0
21933.33333333334,19.771633904650297,31.418241132188978,51.18987503683927,0.0
21966.666666666664,19.76581662981972,31.43547444818634,51.201291078006065,0.0
22000.0,19.77550661594388,31.466595168227933,51.24210178417181,0.0
22033.33333333334,19.759096298010945,31.46294970758551,51.222046005596454,0.0
22066.666666666664,19.77854277626475,31.488051395881712,51.26659417214646,0.0
22100.0,19.796640098843753,31.50804340413409,51.304683502977845,0.0
22133.33333333334,19.873202547148907,31.562157226546045,51.435359773694955,0.0
22166.666666666664,19.921822391711625,31.622418316634104,51.54424070834573,0.0
22200.0,19.968103497266213,31.699530450381495,51.66763394764771,0.0
22233.33333333334,19.941194983176874,31.666232693581282,51.60742767675816,0.0
22266.666666666664,19.938020527844145,31.653326778669964,51.59134730651411,0.0
22300.0,19.907418296102595,31.60063163584848,51.50804993195107,0.0
22333.33333333334,19.850470268809485,31.507043351374193,51.35751362018368,0.0
22366.666666666664,19.808993067527407,31.479405231151027,51.28839829867844,0.0
22400.0,19.759196580000204,31.43326089241027,51.19245747241048,0.0
22433.33333333334,19.73082991017052,31.41180250485937,51.1426324150299,0.0
22466.666666666664,19.635836740802283,31.321811848401715,50.957648589204,0.0
22500.0,19.531977376991037,31.2179369087224,50.74991428571344,0.0
22533.33333333334,19.480086328206166,31.202577180891545,50.682663509097715,0.0
22566.666666666664,19.463703335037273,31.19394470049619,50.65764803553346,0.0
22600.0,19.457931413593066,31.22498817037429,50.682919583967355,0.0
22633.33333333334,19.445012480245115,31.23748333911983,50.682495819364945,0.0
22666.666666666664,19.435682587501617,31.235650906835705,50.671333494337325,0.0
22700.0,19.43629822582698,31.24206401586426,50.67836224169125,0.0
22733.33333333334,19.442973412118477,31.256884761102082,50.699858173220555,0.0
22766.666666666664,19.45364560479261,31.278553216017368,50.73219882080997,0.0
22800.0,19.46831480384937,31.30004012768031,50.76835493152968,0.0
22833.33333333334,19.479573601881356,31.31739625398759,50.796969855868944,0.0
22866.666666666664,19.48742199888857,31.330974985417626,50.81839698430619,0.0
22900.0,19.49185999487101,31.341682304144392,50.8335422990154,0.0
22933.33333333334,19.49481755950058,31.350554998033097,50.84537255753367,0.0
22966.666666666664,19.48461242584583,31.317514002065,50.802126427910835,0.0
23000.0,19.449390488159107,31.24479821882733,50.69418870698643,0.0
23033.33333333334,19.4238448191811,31.193046513065436,50.61689133224654,0.0
23066.666666666664,19.417194987531268,31.180664340316067,50.59785932784733,0.0
23100.0,19.411639431975704,31.170881076087163,50.58252050806287,0.0
23133.33333333334,19.36344719211679,31.070830833062235,50.434278025179026,0.0
23166.666666666664,19.322764570399137,31.02841417438239,50.35117874478152,0.0
23200.0,19.24822428505712,30.948336993889637,50.19656127894676,0.0
23233.33333333334,19.173688769953177,30.852134095471023,50.025822865424196,0.0
23266.666666666664,19.089898765828057,30.73893704449948,49.82883581032754,0.0
23300.0,19.00148390231138,30.608982047504412,49.6104659498158,0.0
23333.33333333334,18.8786649114721,30.456772115655863,49.33543702712796,0.0
23366.666666666664,18.79924766194402,30.388966109804482,49.1882137717485,0.0
23400.0,18.719494795043175,30.347409189389907,49.06690398443308,0.0
23433.33333333334,18.645794839302063,30.31245590917859,48.958250748480644,0.0
23466.666666666664,18.578147794720678,30.28376170870587,48.861909503426546,0.0
23500.0,18.51655366129902,30.26092934365573,48.777483004954746,0.0
23533.33333333334,18.493392124111384,30.274945399926086,48.76833752403747,0.0
23566.666666666664,18.475115424248976,30.29190526501193,48.76702068926091,0.0
23600.0,18.462654439113248,30.313823849173673,48.77647828828692,0.0
23633.33333333334,18.456009168704217,30.34073826624969,48.7967474349539,0.0
23666.666666666664,18.431904759220703,30.36047057390947,48.792375333130174,0.0
23700.0,18.393525029315867,30.36817135222497,48.76169638154084,0.0
23733.33333333334,18.378267338367536,30.385198529901285,48.763465868268824,0.0
23766.666666666664,18.374552739007292,30.414263733672147,48.78881647267944,0.0
23800.0,18.382381231235133,30.454358062966413,48.83673929420155,0.0
23833.33333333334,18.400200364396817,30.504490366318837,48.90469073071565,0.0
23866.666666666664,18.421813868532606,30.54952995612812,48.97134382466073,0.0
23900.0,18.44823037444548,30.57535576078587,49.02358613523135,0.0
23933.33333333334,18.470665594538335,30.60329944629445,49.07396504083279,0.0
23966.666666666664,18.51376831552892,30.653134707890462,49.16690302341939,0.0
24000.0,18.539217457716852,30.702413066144373,49.241630523861225,0.0
24033.33333333334,18.584661284334366,30.790812970756615,49.37547425509098,0.0
24066.666666666664,18.630794394318567,30.88282764177449,49.51362203609306,0.0
24100.0,18.677616787669443,30.978038818489207,49.655655606158646,0.0
24133.33333333334,18.68459988661203,30.969266231068342,49.65386611768037,0.0
24166.666666666664,18.683720276727282,30.955946764157915,49.63966704088519,0.0
24200.0,18.641736705713168,30.900741513812726,49.54247821952589,0.0
24233.33333333334,18.594959793581964,30.846466858607098,49.44142665218906,0.0
24266.666666666664,18.545277142221277,30.792893885395884,49.338171027617165,0.0
24300.0,18.55976181271614,30.822850933062217,49.38261274577835,0.0
24333.33333333334,18.60115498936462,30.863031508890465,49.46418649825509,0.0
24366.666666666664,18.63539146923925,30.892654252219586,49.52804572145884,0.0
24400.0,18.65991201279977,30.89575993062905,49.55567194342883,0.0
24433.33333333334,18.706027956059863,30.899625044837137,49.605653000897,0.0
24466.666666666664,18.715746531475684,30.887257014048487,49.603003545524174,0.0
24500.0,18.780590178714505,30.925522535211552,49.70611271392605,0.0
24533.33333333334,18.84070963008697,30.949020434463293,49.78973006455026,0.0
24566.666666666664,18.900066718424256,30.977868225120837,49.877934943545085,0.0
24600.0,18.966936379349352,31.028541696195962,49.995478075545314,0.0
24633.33333333334,19.071841421661855,31.11346780946478,50.18530923112663,0.0
24666.666666666664,19.14099146712919,31.140082455719448,50.28107392284864,0.0
24700.0,19.204741066544866,31.172339451771364,50.377080518316234,0.0
24733.33333333334,19.262336172448247,31.209401891288323,50.471738063736574,0.0
24766.666666666664,19.34564261293157,31.26742041301696,50.613063025948534,0.0
24800.0,19.437984844203704,31.321312822871626,50.75929766707533,0.0
24833.33333333334,19.525422128963324,31.386776140747628,50.91219826971095,0.0
24866.666666666664,19.603328865518797,31.45420144954494,51.05753031506374,0.0
24900.0,19.67099353617748,31.526461693438534,51.19745522961602,0.0
24933.33333333334,19.734222633538316,31.60105193271649,51.33527456625481,0.0
24966.666666666664,19.745677440438023,31.585073937357194,51.33075137779522,0.0
25000.0,19.793178928689592,31.657055239739318,51.450234168428906,0.0
25033.33333333334,19.814569342119785,31.66212671655981,51.47669605867959,0.0
25066.666666666664,19.838190470409643,31.660153346343073,51.49834381675271,0.0
25100.0,19.854815208275195,31.64836013936418,51.50317534763937,0.0
25133.33333333334,19.86183013845297,31.62267165038796,51.48450178884093,0.0
25166.666666666664,19.85296342644972,31.594143855697173,51.44710728214689,0.0
25200.0,19.884042268312072,31.617860664920606,51.50190293323268,0.0
25233.33333333334,19.91682807822351,31.644346540325614,51.561174618549124,0.0
25266.666666666664,19.939679174820128,31.674220465109176,51.61389963992931,0.0
25300.0,19.9653013194188,31.731620161791042,51.696921481209834,0.0
25333.33333333334,20.025289038107243,31.82094038655957,51.84622942466681,0.0
25366.666666666664,20.083197631483014,31.911302822056214,51.994500453539224,0.0
25400.0,20.105693766212767,31.920244632525023,52.02593839873779,0.0
25433.33333333334,20.162417780667383,31.954598550117257,52.11701633078464,0.0
25466.666666666664,20.177075097703415,31.937481860121352,52.11455695782477,0.0
25500.0,20.182181794189944,31.913229853403497,52.09541164759344,0.0
25533.33333333334,20.150361008729483,31.87556390464708,52.02592491337656,0.0
25566.666666666664,20.146435531129146,31.867487195982008,52.013922727111165,0.0
25600.0,20.163867954024997,31.901135728953715,52.06500368297872,0.0
25633.33333333334,20.183391554475715,31.927533944700983,52.110925499176695,0.0
25666.666666666664,20.182408945278745,31.92482437812868,52.10723332340742,0.0
25700.000000000004,20.20403429960089,31.937396937762596,52.14143123736349,0.0
25733.33333333334,20.26394427990221,31.98023493314172,52.24417921304393,0.0
25766.666666666664,20.262435138744102,32.00072629343497,52.263161432179075,0.0
25800.000000000004,20.238016249532915,32.014906472428336,52.25292272196126,0.0
25833.33333333334,20.220598525484963,32.025957410169944,52.246555935654904,0.0
25866.666666666664,20.237511247774222,32.05954138888197,52.2970526366562,0.0
25900.000000000004,20.262718782529888,32.094286710105884,52.35700549263578,0.0
25933.33333333334,20.300575019375323,32.13486179891794,52.435436818293255,0.0
25966.666666666664,20.358822108816423,32.202866098209185,52.561688207025604,0.0
26000.000000000004,20.411580971228265,32.226079479935656,52.63766045116392,0.0
26033.33333333334,20.45117862000083,32.24088544722109,52.69206406722192,0.0
26066.666666666664,20.490050653189634,32.254587286379014,52.74463793956865,0.0
26100.000000000004,20.558925669881674,32.27948414870548,52.83840981858715,0.0
26133.33333333334,20.599403214171513,32.29410065765838,52.89350387182989,0.0
26166.666666666664,20.624534432443625,32.299872922715956,52.92440735515957,0.0
26200.000000000004,20.62480229851432,32.29271222074649,52.91751451926081,0.0
26233.333333333336,20.606612390628253,32.23306925508185,52.839681645710115,0.0
26266.666666666664,20.572322790222227,32.1631697160621,52.73549250628433,0.0
26300.000000000007,20.596404871291696,32.160951681088065,52.75735655237976,0.0
26333.333333333336,20.674690933322843,32.176995048436055,52.85168598175889,0.0
26366.666666666664,20.74121076451213,32.184607360498404,52.92581812501054,0.0
26400.000000000007,20.799334811773004,32.1879083831613,52.98724319493431,0.0
26433.333333333336,20.87941684750989,32.19404437508694,53.073461222596826,0.0
26466.666666666664,20.913312372543814,32.177807406846476,53.0911197793903,0.0
26500.000000000007,20.934354720208102,32.150762481866415,53.085117202074514,0.0
26533.333333333336,20.975877223836086,32.1477770453638,53.123654269199896,0.0
26566.666666666664,21.004546550094442,32.14584729818078,53.15039384827522,0.0
26600.000000000007,21.041715628693844,32.15477642043905,53.19649204913289,0.0
26633.333333333336,21.102549000506038,32.19698688768864,53.29953588819467,0.0
26666.666666666664,21.167094282936826,32.231520669335254,53.398614952272084,0.0
26700.000000000007,21.235351475986217,32.28577737849859,53.5211288544848,0.0
26733.333333333336,21.308655876245155,32.346736001256225,53.65539187750138,0.0
26766.666666666664,21.359204388924315,32.39837114904629,53.7575755379706,0.0
26800.000000000007,21.45316212587539,32.50021667252685,53.95337879840224,0.0
26833.333333333336,21.511232080225803,32.529733356491555,54.04096543671736,0.0
26866.666666666664,21.55476365474878,32.53083784225164,54.085601497000425,0.0
26900.000000000007,21.599841532361975,32.540787394381184,54.14062892674316,0.0
26933.333333333336,21.623514846487442,32.537868771688984,54.161383618176416,0.0
26966.666666666664,21.662388624482112,32.55922097017075,54.22160959465286,0.0
27000.000000000007,21.72445681783788,32.59627025915176,54.32072707698963,0.0
27033.333333333336,21.781502899981284,32.635705411945935,54.417208311927226,0.0
27066.666666666664,21.816415606420975,32.666161046104186,54.48257665252516,0.0
27100.000000000007,21.858982681012595,32.68086110284792,54.53984378386052,0.0
27133.333333333336,21.88682317137519,32.685980419383704,54.57280359075889,0.0
27166.666666666664,21.921852881511533,32.69254258209872,54.614395463610244,0.0
27200.000000000007,21.95210355745336,32.700927538942594,54.65303109639596,0.0
27233.333333333336,21.987811530770333,32.727189060387005,54.715000591157334,0.0
27266.666666666664,22.00796092844658,32.73536306101156,54.74332398945813,0.0
27300.000000000007,22.02749720204473,32.74688646668038,54.774383668725115,0.0
27333.333333333336,22.007716923456886,32.71617671147518,54.72389363493206,0.0
27366.666666666664,21.98469410137618,32.67746316622592,54.662157267602105,0.0
27400.000000000007,21.929179059138285,32.64425579767231,54.5734348568106,0.0
27433.333333333336,21.933782602429932,32.653480637685576,54.587263240115504,0.0
27466.666666666664,21.983501961085206,32.65261725499969,54.636119216084886,0.0
27500.000000000007,22.048755817613653,32.67152782828775,54.720283645901404,0.0
27533.333333333336,22.061496904799213,32.66651713541334,54.72801404021256,0.0
27566.666666666664,22.067040747225708,32.661471844637774,54.728512591863485,0.0
27600.000000000007,22.099640368086312,32.67833640709102,54.77797677517733,0.0
27633.333333333336,22.106305760760208,32.6734609361271,54.77976669688731,0.0
27666.666666666664,22.14915322277855,32.72133292727975,54.8704861500583,0.0
27700.000000000007,22.176591502255967,32.76916011850437,54.94575162076033,0.0
27733.333333333336,22.160825638705575,32.77103422092802,54.931859859633605,0.0
27766.666666666664,22.13360869762859,32.72332462378338,54.85693332141197,0.0
27800.000000000007,22.120374743023714,32.704868106370526,54.82524284939424,0.0
27833.333333333336,22.080555011323668,32.67791554871714,54.758470560040806,0.0
27866.666666666664,22.056272197440222,32.667236477002085,54.7235086744423,0.0
27900.000000000007,22.07028660590241,32.665103682399256,54.735390288301666,0.0
27933.333333333336,22.054019604500965,32.65244719350724,54.7064667980082,0.0
27966.666666666664,22.032069326346193,32.63538173453105,54.66745106087725,0.0
28000.000000000007,22.031647115749557,32.628551515469326,54.66019863121889,0.0
28033.333333333336,22.046239562749378,32.646312295646304,54.69255185839569,0.0
28066.666666666664,22.063202989184735,32.66838305746773,54.73158604665247,0.0
28100.000000000007,22.068251680769908,32.69293887876905,54.76119055953895,0.0
28133.333333333336,22.077804288298562,32.72281594542402,54.800620233722576,0.0
28166.666666666664,22.045098245633117,32.7134394655259,54.758537711159015,0.0
28200.000000000007,22.04022614536617,32.73599421361841,54.77622035898458,0.0
28233.333333333336,22.05090762758264,32.77399804973929,54.82490567732192,0.0
28266.666666666664,22.093197311092958,32.85006455938414,54.94326187047709,0.0
28300.000000000007,22.180357886771766,32.951473507331656,55.13183139410343,0.0
28333.333333333336,22.248302185101238,32.990721017856636,55.239023202957874,0.0
28366.666666666664,22.313081952933185,33.040396948960634,55.353478901893816,0.0
28400.000000000007,22.446393134521582,33.10748736077957,55.55388049530116,0.0
28433.333333333336,22.54775688768072,33.11943059299497,55.66718748067569,0.0
28466.666666666664,22.641469998478463,33.14112625193522,55.78259625041368,0.0
28500.000000000007,22.711760642069148,33.13051033548665,55.8422709775558,0.0
28533.333333333336,22.76221918194387,33.13197303550702,55.894192217450886,0.0
28566.666666666664,22.80883802191594,33.118931621089175,55.92776964300512,0.0
28600.000000000007,22.863254451036376,33.10189884204911,55.96515329308549,0.0
28633.333333333336,22.918736143685827,33.09755289222751,56.01628903591334,0.0
28666.666666666664,22.96385724228991,33.086437821953155,56.05029506424307,0.0
28700.000000000007,23.011036467915183,33.08591654807266,56.096953015987836,0.0
28733.333333333336,23.019729954436364,33.069492254123425,56.08922220855979,0.0
28766.666666666664,23.035440347356115,33.077343761389315,56.11278410874543,0.0
28800.000000000007,23.04608272371115,33.0884795531032,56.13456227681435,0.0
28833.333333333336,23.053239950057446,33.09104312303519,56.14428307309264,0.0
28866.666666666664,23.01607358599089,33.06461913026913,56.08069271626002,0.0
28900.000000000007,23.00710467071933,33.047668354644735,56.05477302536407,0.0
28933.333333333336,22.998760684882395,33.06965973314059,56.06842041802298,0.0
28966.666666666664,23.0161806810915,33.089059289766205,56.1052399708577,0.0
29000.000000000007,23.023010928261826,33.106229656239144,56.12924058450097,0.0
29033.333333333336,23.029899574541496,33.12145239012798,56.15135196466947,0.0
29066.666666666664,23.062930760033193,33.14276817096071,56.2056989309939,0.0
29100.000000000007,23.03769114174539,33.12516312792809,56.16285426967349,0.0
29133.333333333336,23.04108760589594,33.16102058133733,56.20210818723328,0.0
29166.666666666668,23.076290384172562,33.1949135631474,56.27120394731997,0.0
29200.000000000007,23.127434513216055,33.24863502684266,56.376069540058715,0.0
29233.333333333336,23.17473534314035,33.32568293574625,56.5004182788866,0.0
29266.666666666668,23.21888910289126,33.360191113983284,56.579080216874544,0.0
29300.000000000007,23.266615415429435,33.38352064935113,56.65013606478057,0.0
29333.333333333336,23.307031089871664,33.38247842076504,56.689509510636704,0.0
29366.666666666668,23.37807059915244,33.412809305777365,56.7908799049298,0.0
29400.000000000007,23.424393357931184,33.425236250180106,56.849629608111286,0.0
29433.333333333336,23.473839992157544,33.45508431004504,56.928924302202574,0.0
29466.666666666668,23.471602786656632,33.44786887125035,56.91947165790698,0.0
29500.000000000007,23.481592894448532,33.45151145800557,56.93310435245411,0.0
29533.333333333336,23.52269746804197,33.471029048290994,56.99372651633296,0.0
29566.666666666668,23.56312835332954,33.48521124560875,57.04833959893829,0.0
29600.000000000007,23.612873569558126,33.477834055841875,57.09070762540001,0.0
29633.333333333336,23.655509997861852,33.46465955514864,57.12016955301049,0.0
29666.666666666668,23.696288841659854,33.46704491420889,57.16333375586875,0.0
29700.000000000007,23.706349500932625,33.45700589874967,57.16335539968229,0.0
29733.333333333336,23.69096802220329,33.41322857224334,57.104196594446634,0.0
29766.666666666668,23.71141639670669,33.40306736525244,57.114483761959136,0.0
29800.000000000007,23.721061460181154,33.38253667858343,57.103598138764575,0.0
29833.333333333336,23.713997097741053,33.36999457653291,57.08399167427397,0.0
29866.666666666668,23.683619077210295,33.327329593549564,57.010948670759866,0.0
29900.000000000007,23.63860855467245,33.27579466754465,56.9144032222171,0.0
29933.333333333336,23.576359249751118,33.231700517771486,56.8080597675226,0.0
29966.666666666668,23.54256973234875,33.21798469076124,56.76055442310999,0.0
30000.000000000007,23.484244431814094,33.21103273773167,56.69527716954577,0.0
30033.333333333336,23.387928448991122,33.21156885953714,56.59949730852826,0.0
30066.666666666668,23.30617311238224,33.20970944153277,56.51588255391502,0.0
30100.000000000007,23.241359374368407,33.19795247213134,56.43931184649975,0.0
30133.333333333336,23.172816198194788,33.169383042210036,56.342199240404824,0.0
30166.666666666668,23.126463795808977,33.15807095114331,56.28453474695229,0.0
30200.000000000007,23.116701124007246,33.153322585081476,56.270023709088726,0.0
30233.333333333336,23.10779263951152,33.144287200649984,56.25207984016151,0.0
30266.666666666668,23.097205008988457,33.13288859469716,56.23009360368562,0.0
30300.000000000007,23.031677478209577,33.12263454488303,56.1543120230926,0.0
30333.333333333336,23.01587793868143,33.128538275912256,56.14441621459368,0.0
30366.666666666668,23.016477049086646,33.13200028442267,56.14847733350932,0.0
30400.000000000007,23.018919997285437,33.12305829684597,56.14197829413141,0.0
30433.333333333336,23.057032966548867,33.13004689513407,56.18707986168293,0.0
30466.666666666668,23.07289125447473,33.1203385117111,56.19322976618582,0.0
30500.000000000007,23.09573988098584,33.11493088170408,56.210670762689915,0.0
30533.333333333336,23.148122761214708,33.109811752023916,56.25793451323862,0.0
30566.666666666668,23.22170375474868,33.11267037372427,56.33437412847295,0.0
30600.000000000007,23.302398666606628,33.11996942653678,56.422368093143405,0.0
30633.333333333336,23.374946552531682,33.12320872482823,56.498155277359906,0.0
30666.666666666668,23.476783309959725,33.1386080109277,56.61539132088742,0.0
30700.000000000007,23.552011502993345,33.12083258999724,56.67284409299058,0.0
30733.333333333336,23.554906175005463,33.07272474647268,56.62763092147814,0.0
30766.666666666668,23.5375720908254,32.99964739800375,56.53721948882915,0.0
30800.000000000007,23.512798300372637,32.91337140728761,56.42616970766024,0.0
30833.333333333336,23.500358320823775,32.86648816457672,56.3668464854005,0.0
30866.666666666668,23.50844225873418,32.85323821326791,56.36168047200209,0.0
30900.000000000007,23.51609979040898,32.841063020620744,56.357162811029724,0.0
30933.333333333336,23.537178122949683,32.84744122563731,56.384619348586995,0.0
30966.666666666668,23.61414781388016,32.89180459149284,56.505952405372994,0.0
31000.000000000007,23.668753296489818,32.92601435115821,56.59476764764803,0.0
31033.333333333336,23.726089001020608,32.98448530039997,56.71057430142058,0.0
31066.666666666668,23.76394661911775,33.02187575560496,56.785822374722706,0.0
31100.000000000007,23.874392394234185,33.087999297520795,56.96239169175499,0.0
31133.333333333336,23.94680619796625,33.12336574596699,57.070171943933246,0.0
31166.666666666668,24.001247856892082,33.142951420805225,57.14419927769732,0.0
31200.000000000007,24.059056832157136,33.18979520476813,57.24885203692527,0.0
31233.333333333336,24.064761647587574,33.1860739760518,57.250835623639375,0.0
31266.666666666668,24.01088076926163,33.148005029283354,57.15888579854498,0.0
31300.000000000007,23.95224162747573,33.10513409632384,57.05737572379957,0.0
31333.333333333336,23.972441121084646,33.09403062380695,57.0664717448916,0.0
31366.666666666668,24.01625347709155,33.10510268300452,57.121356160096056,0.0
31400.000000000007,24.02276676546207,33.12264838922043,57.145415154682496,0.0
31433.333333333336,24.045203881419482,33.13028276864989,57.175486650069374,0.0
31466.666666666668,24.072891107605688,33.13572451358678,57.20861562119246,0.0
31500.000000000007,24.074624678712365,33.14405467765655,57.21867935636891,0.0
31533.333333333336,24.163275096258428,33.18823546641607,57.35151056267449,0.0
31566.666666666668,24.24053980337331,33.223327496352084,57.46386729972539,0.0
31600.000000000007,24.29027330144199,33.252954519956376,57.54322782139837,0.0
31633.333333333336,24.362217573827138,33.28580096622941,57.64801854005655,0.0
31666.666666666668,24.448518214398483,33.33358807989134,57.782106294289825,0.0
31700.000000000007,24.512114965406113,33.37511157256117,57.88722653796727,0.0
31733.333333333336,24.630352652176104,33.42400308180637,58.054355733982476,0.0
31766.666666666668,24.693047896153754,33.44063295780609,58.133680853959845,0.0
31800.000000000007,24.754561822109583,33.461327505733315,58.215889327842895,0.0
31833.333333333336,24.797580348795975,33.482219910300266,58.279800259096234,0.0
31866.666666666668,24.819808446140136,33.49180122672979,58.31160967286992,0.0
31900.000000000007,24.907390277410393,33.56231741307526,58.46970769048565,0.0
31933.333333333336,24.93420980679418,33.57237578014564,58.50658558693982,0.0
31966.666666666668,25.00487486483076,33.61341873085841,58.618293595689174,0.0
32000.000000000007,25.109812941932162,33.66163620838146,58.77144915031363,0.0
32033.333333333336,25.225863876346377,33.6928852785736,58.91874915491997,0.0
32066.666666666668,25.30850275232544,33.69989692505474,59.00839967738018,0.0
32100.000000000007,25.38734483242917,33.70726234632704,59.094607178756206,0.0
32133.333333333336,25.433267933604952,33.689578127417775,59.12284606102273,0.0
32166.666666666668,25.502755735504675,33.703101817038096,59.205857552542774,0.0
32200.000000000007,25.579422533271725,33.71220797886008,59.291630512131796,0.0
32233.333333333336,25.669369227806992,33.736638022979335,59.40600725078633,0.0
32266.666666666668,25.73113719382286,33.742846880581354,59.47398407440422,0.0
32300.000000000007,25.779709351260806,33.7807983961864,59.5605077474472,0.0
32333.333333333336,25.87154280775323,33.87325236641786,59.74479517417108,0.0
32366.666666666668,25.930489604412198,33.893891601073875,59.82438120548608,0.0
32400.000000000007,26.021224492347965,33.944729680929605,59.96595417327757,0.0
32433.333333333336,26.08704914704735,33.969619981925256,60.05666912897261,0.0
32466.666666666668,26.1889920491834,34.06994858944328,60.258940638626676,0.0
32500.000000000007,26.29915459941175,34.198769272068155,60.4979238714799,0.0
32533.333333333336,26.379805370823316,34.25292954255157,60.63273491337489,0.0
32566.666666666668,26.440980490158537,34.303875357687005,60.74485584784555,0.0
32600.000000000007,26.49009829311355,34.33574329736519,60.825841590478746,0.0
32633.333333333336,26.576030926556804,34.387574878996666,60.96360580555347,0.0
32666.666666666668,26.658027474737395,34.443226818240774,61.10125429297817,0.0
32700.000000000007,26.733116834684218,34.50595738179098,61.23907421647519,0.0
32733.333333333336,26.79693392703219,34.580481478874354,61.37741540590655,0.0
32766.666666666668,26.869337089381574,34.66440362741658,61.53374071679816,0.0
32800.0,26.93500012907312,34.751724749230135,61.68672487830326,0.0
32833.33333333333,26.973419990448726,34.82799155472389,61.80141154517261,0.0
32866.66666666668,27.013485562397264,34.90892306439232,61.92240862678958,0.0
32900.0,27.079006368728276,35.00692196907863,62.085928337806905,0.0
32933.33333333333,27.1204333921508,35.09759155173203,62.21802494388283,0.0
32966.66666666668,27.159318050183995,35.19276771381578,62.352085763999774,0.0
33000.0,27.1882539142005,35.2621726723382,62.4504265865387,0.0
33033.33333333333,27.219270469027247,35.32394722024128,62.54321768926852,0.0
33066.66666666668,27.26797417273093,35.34023426192594,62.60820843465687,0.0
33100.0,27.276307506064263,35.355422204602974,62.63172971066724,0.0
33133.33333333333,27.351087047510475,35.47982774635132,62.830914793861794,0.0
33166.66666666668,27.39140178566674,35.52415471681053,62.915556502477266,0.0
33200.0,27.486657043458962,35.60495075287362,63.09160779633258,0.0
33233.33333333333,27.622992301381473,35.71299782327267,63.33599012465414,0.0
33266.66666666668,27.73778253809954,35.82079535425573,63.558577892355274,0.0
33300.0,27.896230160590648,35.965797619978034,63.86202778056869,0.0
33333.33333333333,28.029643464167382,36.11284615930914,64.14248962347654,0.0
33366.66666666668,28.12159190677145,36.17535910926708,64.29695101603852,0.0
33400.0,28.182801627365027,36.200882330225916,64.38368395759095,0.0
33433.33333333333,28.261222733589737,36.24182473155244,64.50304746514217,0.0
33466.66666666668,28.382570232660566,36.27858755267493,64.6611577853355,0.0
33500.0,28.444379478112893,36.299182539908195,64.74356201802108,0.0
33533.33333333333,28.491564175587126,36.26292570707449,64.75448988266162,0.0
33566.66666666668,28.5518597878543,36.24908031865385,64.80094010650815,0.0
33600.0,28.581997649423514,36.22445376293537,64.80645141235888,0.0
33633.33333333333,28.611240686587397,36.2118016618429,64.8230423484303,0.0
33666.66666666668,28.632658206276634,36.198985351087266,64.8316435573639,0.0
33700.0,28.654583541824564,36.18486687485857,64.83945041668314,0.0
33733.33333333333,28.681447691886603,36.18224965971464,64.86369735160125,0.0
33766.66666666668,28.665022822568243,36.118582821796814,64.78360564436505,0.0
33800.0,28.677689225376028,36.107890929186794,64.78558015456282,0.0
33833.33333333333,28.74915762518016,36.12804044993202,64.87719807511219,0.0
33866.66666666668,28.811467305075073,36.161116975685815,64.9725842807609,0.0
33900.0,28.84506439261876,36.17141310761342,65.01647750023217,0.0
33933.33333333333,28.913379886031787,36.187992340443834,65.10137222647563,0.0
33966.66666666668,28.9693288437501,36.21149896165071,65.18082780540082,0.0
34000.0,29.047189610431428,36.2436579956676,65.29084760609902,0.0
34033.33333333333,29.109313922843526,36.24789016208296,65.3572040849265,0.0
34066.66666666668,29.175007182049296,36.263152780767186,65.43815996281648,0.0
34100.0,29.243307849587204,36.29097212777573,65.53427997736294,0.0
34133.33333333333,29.30983558357691,36.32489297097886,65.63472855455576,0.0
34166.66666666668,29.37459038401841,36.36480161472878,65.7393919987472,0.0
34200.0,29.43757225091171,36.41028586931649,65.8478581202282,0.0
34233.33333333333,29.531787720204516,36.47906209345207,66.01084981365659,0.0
34266.66666666668,29.58966291549942,36.532932674670604,66.12259559017002,0.0
34300.0,29.609029800221194,36.52965089852512,66.13868069874631,0.0
34333.33333333333,29.619574681901838,36.524575612558095,66.14415029445993,0.0
34366.66666666668,29.640858526617954,36.520872121056335,66.16173064767429,0.0
34400.0,29.61238509398692,36.51789684823243,66.13028194221936,0.0
34433.33333333333,29.576338863005358,36.52153709222796,66.0978759552333,0.0
34466.66666666668,29.582778738888443,36.55096574659677,66.13374448548521,0.0
34500.0,29.54431475235163,36.54517895888248,66.08949371123411,0.0
34533.33333333333,29.53022736196888,36.567509939621246,66.09773730159012,0.0
34566.66666666668,29.553131510929603,36.61403206991922,66.16716358084882,0.0
34600.0,29.55397423573639,36.65270941093786,66.20668364667426,0.0
34633.33333333333,29.50735636037599,36.64551041348354,66.15286677385953,0.0
34666.66666666668,29.45919078676131,36.630797069147775,66.0899878559091,0.0
34700.0,29.49845448159387,36.655260377502955,66.15371485909682,0.0
34733.33333333333,29.514630849396966,36.655310927784996,66.16994177718196,0.0
34766.66666666668,29.467733972291626,36.629796418798215,66.09753039108985,0.0
34800.0,29.3969253648883,36.60772341303639,66.00464877792469,0.0
34833.33333333333,29.367769649576154,36.58971071481801,65.95748036439416,0.0
34866.66666666668,29.292087937986555,36.49890619517351,65.79099413316007,0.0
34900.0,29.279695469991225,36.50694781636318,65.7866432863544,0.0
34933.33333333333,29.315452778735818,36.523513575695034,65.83896635443085,0.0
34966.66666666668,29.336298795949013,36.5595236871302,65.89582248307921,0.0
35000.0,29.387354228987796,36.58525583216552,65.97261006115332,0.0
35033.33333333333,29.388347997988745,36.57554034113568,65.96388833912442,0.0
35066.66666666668,29.384426912037053,36.59271228583534,65.97713919787239,0.0
35100.0,29.399207812169966,36.600159085443025,65.99936689761299,0.0
35133.33333333333,29.43804205302145,36.644928148265414,66.08297020128686,0.0
35166.66666666668,29.52724020712971,36.71956003524189,66.24680024237159,0.0
35200.0,29.57918375912599,36.75667526450903,66.33585902363501,0.0
35233.33333333333,29.644889072604574,36.80055005124793,66.4454391238525,0.0
35266.66666666668,29.70488671781824,36.854289980022514,66.55917669784075,0.0
35300.0,29.75661107862045,36.88657128386771,66.64318236248816,0.0
35333.33333333333,29.815691889539448,36.911235416077545,66.726927305617,0.0
35366.66666666668,29.878410324576866,36.945003483411874,66.82341380798874,0.0
35400.0,29.93086324982956,36.97243239916545,66.90329564899501,0.0
35433.33333333333,29.90135460930208,36.96313859912786,66.86449320842993,0.0
35466.66666666668,29.91435309177814,36.99536884367671,66.90972193545484,0.0
35500.0,29.93911998145262,37.041484656046705,66.98060463749933,0.0
35533.33333333333,29.975655278325537,37.09140367859523,67.06705895692076,0.0
35566.66666666668,30.006115955858192,37.1292229548745,67.13533891073268,0.0
35600.0,30.061116182682895,37.14950784873863,67.21062403142153,0.0
35633.33333333333,30.097325392216717,37.15375336062797,67.25107875284468,0.0
35666.66666666668,30.062634210545404,37.10930370790791,67.17193791845331,0.0
35700.0,29.991055423437835,37.03278735746791,67.02384278090574,0.0
35733.33333333333,29.87151624980019,36.914471689019194,66.78598793881937,0.0
35766.66666666668,29.774650527955295,36.839576556466845,66.61422708442214,0.0
35800.0,29.756073097436026,36.83707411318347,66.59314721061949,0.0
35833.33333333333,29.786562916144593,36.86304442097668,66.64960733712127,0.0
35866.66666666668,29.780924564040845,36.848856512060976,66.62978107610182,0.0
35900.0,29.756439466241407,36.825583133504445,66.58202259974586,0.0
35933.33333333333,29.761051656522625,36.81714079844729,66.57819245496992,0.0
35966.66666666668,29.76890121336976,36.79888234399555,66.5677835573653,0.0
36000.0,29.758198746173964,36.793967345641704,66.55216609181566,0.0
36033.33333333333,29.739323056501004,36.77241075711788,66.51173381361887,0.0
36066.66666666668,29.747326753689197,36.779999119612135,66.52732587330132,0.0
36100.0,29.70140803000692,36.76407845205607,66.46548648206299,0.0
36133.33333333333,29.69726783409627,36.77180266268818,66.46907049678445,0.0
36166.66666666668,29.694708831084604,36.74867136899381,66.44338020007842,0.0
36200.0,29.65961299975013,36.709765403992265,66.3693784037424,0.0
36233.33333333333,29.68629853408384,36.740702751702734,66.42700128578657,0.0
36266.66666666668,29.72403008229923,36.76498452837061,66.48901461066986,0.0
36300.0,29.708512777726536,36.73409730627748,66.442610084004,0.0
36333.33333333333,29.67196555077429,36.73081970941349,66.40278526018777,0.0
36366.66666666668,29.706909116082535,36.72265129938807,66.42956041547062,0.0
36400.0,29.768337949442415,36.71998023278189,66.4883181822243,0.0
36433.33333333333,29.773788870645383,36.721825940345724,66.49561481099111,0.0
36466.66666666668,29.835474008809715,36.75785420371684,66.59332821252654,0.0
36500.0,29.898257584996514,36.80740794414554,66.70566552914205,0.0
36533.33333333333,29.96223621756326,36.84480172142566,66.80703793898893,0.0
36566.66666666668,30.06126023447659,36.8924785652771,66.9537387997537,0.0
36600.0,30.159703484044627,36.92326814771959,67.08297163176422,0.0
36633.33333333333,30.22694547013472,36.94008658979738,67.16703205993211,0.0
36666.66666666668,30.28931483796734,36.9798306914546,67.26914552942193,0.0
36700.0,30.34883178956267,37.01319161207227,67.36202340163493,0.0
36733.33333333333,30.36912333576995,37.042863257559375,67.41198659332932,0.0
36766.66666666668,30.3764193167079,37.07116173519547,67.44758105190336,0.0
36800.0,30.337887953858168,37.061309175896056,67.39919712975421,0.0
36833.33333333333,30.369607183959364,37.09140598330972,67.46101316726909,0.0
36866.66666666668,30.373039899269948,37.105291516451715,67.47833141572166,0.0
36900.0,30.373651530320583,37.116061564064154,67.48971309438474,0.0
36933.33333333333,30.367822878095897,37.12953982334541,67.4973627014413,0.0
36966.66666666668,30.376037399071613,37.13216253281608,67.5081999318877,0.0
37000.0,30.325736577191297,37.11100155677361,67.43673813396491,0.0
37033.33333333333,30.27613506188699,37.0914493346507,67.3675843965377,0.0
37066.66666666668,30.23473820246272,37.08360445023008,67.31834265269279,0.0
37100.0,30.208776052080655,37.094219260050295,67.30299531213095,0.0
37133.33333333333,30.257375570589197,37.138174620926115,67.39555019151531,0.0
37166.66666666668,30.283971054509184,37.172836030865994,67.45680708537517,0.0
37200.0,30.3368283680577,37.219351775031065,67.55618014308877,0.0
37233.33333333333,30.361026978552395,37.20972747329291,67.5707544518453,0.0
37266.66666666668,30.41568859594418,37.224774658960385,67.64046325490456,0.0
37300.0,30.50386598339513,37.25332206258977,67.75718804598489,0.0
37333.33333333333,30.61085403807467,37.28426409023843,67.8951181283131,0.0
37366.66666666668,30.699143005810726,37.309252493206245,68.00839549901697,0.0
37400.0,30.73605202319336,37.30047811542746,68.03653013862082,0.0
37433.33333333333,30.755156386551306,37.26660948039009,68.0217658669414,0.0
37466.66666666668,30.77086289633688,37.250530904135296,68.02139380047217,0.0
37500.0,30.74436631878673,37.21730562219038,67.96167194097711,0.0
37533.33333333333,30.78727208125769,37.22102365414407,68.00829573540176,0.0
37566.66666666668,30.820131291576985,37.21868784031933,68.03881913189632,0.0
37600.0,30.8096385565423,37.18758815558486,67.99722671212716,0.0
37633.33333333333,30.843732501496103,37.20785184535206,68.05158434684816,0.0
37666.66666666668,30.833783449050056,37.18915671498032,68.02294016403037,0.0
37700.0,30.83300620368869,37.18164205867628,68.01464826236497,0.0
37733.33333333333,30.841689324560146,37.17297861898241,68.01466794354256,0.0
37766.66666666668,30.86194534829229,37.20912524559669,68.07107059388898,0.0
37800.0,30.82975742389125,37.178927135252934,68.0086845591442,0.0
37833.33333333333,30.84604748547569,37.153741273588686,67.99978875906439,0.0
37866.66666666668,30.876543576089844,37.156949475227115,68.03349305131697,0.0
37900.0,30.828784557924887,37.11190613680785,67.94069069473274,0.0
37933.33333333333,30.791309326199823,37.04168334759369,67.83299267379351,0.0
37966.66666666668,30.781550606626336,36.99884663510351,67.78039724172984,0.0
38000.0,30.786159658732075,37.01515276957082,67.8013124283029,0.0
38033.33333333333,30.775232498765924,37.012079199344015,67.78731169810995,0.0
38066.66666666668,30.75965368647949,37.0036069788451,67.7632606653246,0.0
38100.0,30.768633122434807,37.01301987096503,67.78165299339985,0.0
38133.33333333333,30.77395812425253,37.00780700219539,67.78176512644792,0.0
38166.66666666668,30.749655645094464,36.999872538721036,67.7495281838155,0.0
38200.0,30.74983699696338,37.01405106813444,67.76388806509782,0.0
38233.33333333333,30.74586959300697,37.019089337280086,67.76495893028705,0.0
38266.66666666668,30.706244312163868,36.99372647903188,67.69997079119574,0.0
38300.0,30.63328287914386,36.95520093136423,67.5884838105081,0.0
38333.33333333333,30.621541426460546,36.978722349960634,67.60026377642119,0.0
38366.66666666668,30.567779767020063,36.97062940135416,67.53840916837423,0.0
38400.0,30.523320974807827,36.98698073508584,67.51030170989367,0.0
38433.33333333333,30.434663000461136,36.99525227427725,67.42991527473838,0.0
38466.66666666668,30.32859700524593,36.957928528288214,67.28652553353413,0.0
38500.0,30.24058662748607,36.960419894362644,67.20100652184871,0.0
38533.33333333333,30.18307769776234,36.95614219711741,67.13921989487974,0.0
38566.66666666668,30.064663664473695,36.91375134726649,66.97841501174018,0.0
38600.0,29.98992035509968,36.90041790427087,66.89033825937054,0.0
38633.33333333333,29.90271459818362,36.85291588859887,66.75563048678251,0.0
38666.66666666668,29.81604687982064,36.79423033279271,66.61027721261334,0.0
38700.0,29.75094270160997,36.766915354378895,66.51785805598887,0.0
38733.33333333333,29.714403379966658,36.75335771972508,66.46776109969174,0.0
38766.66666666668,29.692950969833802,36.73386066974509,66.42681163957889,0.0
38800.0,29.702124490861117,36.73139109348922,66.43351558435033,0.0
38833.33333333333,29.685537799004724,36.715725870555985,66.4012636695607,0.0
38866.66666666668,29.716604737479408,36.72446087087107,66.44106560835048,0.0
38900.0,29.740709842982938,36.742205262591646,66.48291510557458,0.0
38933.33333333333,29.711442263749436,36.69970801382343,66.41115027757287,0.0
38966.66666666668,29.67951328730352,36.664761390537286,66.34427467784082,0.0
39000.0,29.67506041805948,36.659067680112315,66.33412809817179,0.0
39033.33333333333,29.700386344351003,36.661807998071936,66.36219434242294,0.0
39066.66666666668,29.691758412460782,36.63954224438715,66.33130065684793,0.0
39100.0,29.742988280666744,36.668525238708966,66.4115135193757,0.0
39133.33333333333,29.772851864586585,36.68126073947835,66.45411260406493,0.0
39166.66666666668,29.739813805754302,36.65457534811961,66.3943891538739,0.0
39200.0,29.727843959723728,36.639700955556734,66.36754491528045,0.0
39233.33333333333,29.741667911955844,36.6509024544846,66.39257036644044,0.0
39266.66666666668,29.7554077925337,36.64949539362679,66.4049031861605,0.0
39300.0,29.754351775767617,36.65591213430912,66.41026391007674,0.0
39333.33333333333,29.75252558901667,36.689287902891934,66.4418134919086,0.0
39366.66666666668,29.717174332859276,36.6855767357964,66.40275106865568,0.0
39400.0,29.758070068930238,36.71362697912202,66.47169704805226,0.0
39433.33333333333,29.755725095388918,36.691645834508975,66.4473709298979,0.0
39466.66666666668,29.754271206367118,36.68256989050969,66.4368410968768,0.0
39500.0,29.781883581979184,36.68573932787997,66.46762290985916,0.0
39533.33333333333,29.775721103709685,36.67984374445861,66.4555648481683,0.0
39566.66666666668,29.78036841137614,36.66982001723702,66.45018842861316,0.0
39600.0,29.77406761309225,36.67741711440646,66.45148472749871,0.0
39633.33333333333,29.75467409734142,36.68670628070977,66.44138037805118,0.0
39666.66666666668,29.734394262127157,36.6774059474416,66.41180020956877,0.0
39700.0,29.71678006549367,36.662879672705,66.37965973819867,0.0
39733.33333333333,29.742440234580364,36.68954201296761,66.43198224754798,0.0
39766.66666666668,29.735967446892403,36.67257737324866,66.40854482014107,0.0
39800.0,29.767092679832462,36.6985962901709,66.46568897000336,0.0
39833.33333333333,29.775898251676423,36.680270079237445,66.45616833091388,0.0
39866.66666666668,29.834271011712293,36.71651310181062,66.55078411352291,0.0
39900.0,29.841669476891337,36.707176283824964,66.5488457607163,0.0
39933.33333333333,29.845130774890094,36.6879702006634,66.5331009755535,0.0
39966.66666666668,29.791438699121787,36.64681512852802,66.4382538276498,0.0
40000.0,29.702828332778818,36.564859950964006,66.26768828374283,0.0
40033.33333333333,29.629108288821843,36.47779895407232,66.10690724289417,0.0
40066.66666666668,29.55832141271935,36.391231210526286,65.94955262324564,0.0
40100.0,29.521420085423717,36.36972756869425,65.89114765411796,0.0
40133.33333333333,29.504685712378027,36.379200553254904,65.88388626563292,0.0
40166.66666666668,29.472793704664873,36.36892613184503,65.84171983650991,0.0
40200.0,29.410862013700573,36.3484861841648,65.75934819786538,0.0
40233.33333333333,29.384163286333827,36.348226828633024,65.73239011496685,0.0
40266.66666666668,29.374863363809972,36.34086829576953,65.7157316595795,0.0
40300.0,29.378430343922723,36.34488818317232,65.72331852709506,0.0
40333.33333333333,29.347222757473716,36.32551162530072,65.67273438277444,0.0
40366.66666666668,29.347987570301388,36.30928817418646,65.65727574448785,0.0
40400.0,29.32883862442089,36.286598283037705,65.61543690745859,0.0
40433.33333333333,29.286088723134785,36.239056950241974,65.52514567337676,0.0
40466.66666666668,29.259718257627583,36.19522020754586,65.45493846517344,0.0
40500.0,29.281149573455156,36.18258073382768,65.46373030728283,0.0
40533.33333333333,29.25545689446909,36.16168610477494,65.41714299924402,0.0
40566.66666666668,29.190909827482553,36.12553633025236,65.3164461577349,0.0
40600.0,29.117671966114234,36.0756019184162,65.19327388453043,0.0
40633.33333333333,29.0271892864835,36.02695898828595,65.05414827476945,0.0
40666.66666666668,28.93325752054634,35.98142120746976,64.9146787280161,0.0
40700.0,28.844183906243565,35.945162887287566,64.78934679353112,0.0
40733.33333333333,28.806165973356507,35.94597920963188,64.75214518298839,0.0
40766.66666666668,28.790082084312278,35.97050466162645,64.76058674593872,0.0
40800.0,28.87287907604719,36.04646988725004,64.91934896329722,0.0
40833.33333333333,28.91192500999588,36.07897541333359,64.99090042332946,0.0
40866.66666666668,28.939050364070578,36.09720163725337,65.03625200132394,0.0
40900.0,28.97097286702946,36.119636405871,65.09060927290045,0.0
40933.33333333333,29.017326031414704,36.13806616534518,65.15539219675988,0.0
40966.66666666668,28.96538282580487,36.10276334685445,65.06814617265933,0.0
41000.0,28.946698343617783,36.08372907416843,65.03042741778621,0.0
41033.33333333333,28.94899659919037,36.07890303034918,65.02789962953955,0.0
41066.66666666668,28.953477455980547,36.06750221914525,65.02097967512579,0.0
41100.0,28.886860490707907,36.02912035547051,64.91598084617843,0.0
41133.33333333333,28.81844109632637,35.98947741064064,64.80791850696701,0.0
41166.66666666668,28.76019516054351,35.96685689894479,64.7270520594883,0.0
41200.0,28.705574888880548,35.94018080956986,64.64575569845042,0.0
41233.33333333333,28.70852552445286,35.949722293917375,64.65824781837024,0.0
41266.66666666668,28.710800091941742,35.940369684290914,64.65116977623265,0.0
41300.0,28.693577785353675,35.91274784351557,64.60632562886924,0.0
41333.33333333333,28.6316889495794,35.857517299153336,64.48920624873273,0.0
41366.66666666668,28.580480858848077,35.823493059445894,64.40397391829397,0.0
41400.0,28.561185926410648,35.80736260415055,64.3685485305612,0.0
41433.33333333333,28.543839689008976,35.79739495942538,64.34123464843435,0.0
41466.66666666668,28.527046494766484,35.80386740130429,64.33091389607077,0.0
41500.0,28.538258725508186,35.79284683166663,64.33110555717482,0.0
41533.33333333333,28.472683892444948,35.762726605799074,64.23541049824402,0.0
41566.66666666668,28.40858936416039,35.73168228134086,64.14027164550124,0.0
41600.0,28.380121124315615,35.71470167238818,64.0948227967038,0.0
41633.33333333333,28.324273059483833,35.692060164058546,64.01633322354239,0.0
41666.66666666668,28.263201416512253,35.64474643667753,63.90794785318978,0.0
41700.0,28.234176096756652,35.60366737100949,63.83784346776614,0.0
41733.33333333333,28.15985227489095,35.565887989877126,63.72574026476807,0.0
41766.66666666668,28.111813376873034,35.53658943188131,63.64840280875435,0.0
41800.0,28.05459919191054,35.48915672038965,63.54375591230019,0.0
41833.33333333333,28.009587475232085,35.439146179451896,63.44873365468398,0.0
41866.66666666668,27.98111362062746,35.39694457419355,63.37805819482101,0.0
41900.0,27.923823914580186,35.33532268645526,63.25914660103544,0.0
41933.33333333333,27.85105278370743,35.26540467110038,63.11645745480781,0.0
41966.66666666668,27.784390188095543,35.20401323108821,62.98840341918375,0.0
42000.0,27.68973137225485,35.1548016795006,62.844533051755455,0.0
42033.33333333333,27.566507648446777,35.08810188089301,62.65460952933979,0.0
42066.66666666668,27.45949962903574,35.053744879823114,62.51324450885885,0.0
42100.0,27.386345774746847,35.041531250880546,62.427877025627396,0.0
42133.33333333333,27.28488031984954,35.033474867578214,62.318355187427755,0.0
42166.66666666668,27.193877502849578,35.007683954564335,62.20156145741391,0.0
42200.0,27.147250541368773,35.021005143744055,62.168255685112825,0.0
42233.33333333333,27.15778143770567,35.023884205218664,62.18166564292433,0.0
42266.66666666668,27.172544674237383,35.00874930940923,62.18129398364661,0.0
42300.0,27.184338604873364,35.0202476071113,62.20458621198467,0.0
42333.33333333333,27.16352263220762,35.021309337353316,62.184831969560925,0.0
42366.66666666668,27.20999553586978,35.044107772439155,62.25410330830894,0.0
42400.0,27.16462888376195,34.994740930927804,62.15936981468975,0.0
42433.33333333333,27.098954482818073,34.93014047073576,62.02909495355382,0.0
42466.66666666668,27.030782397741426,34.866239107626136,61.897021505367555,0.0
42500.0,27.02282957844834,34.84590398068341,61.86873355913176,0.0
42533.33333333333,26.99462685327366,34.819995009150304,61.81462186242397,0.0
42566.66666666668,26.983029964514287,34.79695254512374,61.77998250963803,0.0
42600.0,26.974760184256773,34.783226880337196,61.75798706459397,0.0
42633.33333333333,26.863604461514225,34.695036394097926,61.55864085561215,0.0
42666.66666666668,26.80850336433612,34.65937958101251,61.46788294534863,0.0
42700.0,26.755486323482437,34.61183442497172,61.36732074845415,0.0
42733.33333333333,26.72300611593887,34.572987452467586,61.295993568406445,0.0
42766.66666666668,26.756183576669912,34.57028171596467,61.32646529263458,0.0
42800.0,26.802126909456465,34.56047639197133,61.3626033014278,0.0
42833.33333333333,26.827423826041287,34.545915717001556,61.373339543042846,0.0
42866.66666666668,26.88510154553649,34.55905483732136,61.44415638285785,0.0
42900.0,26.895823209831647,34.56124926801489,61.457072477846545,0.0
42933.33333333333,26.91803407737201,34.555663117113276,61.47369719448529,0.0
42966.66666666668,26.950836657953193,34.56482507374247,61.51566173169567,0.0
43000.0,27.01117750560459,34.570441425436485,61.581618931041085,0.0
43033.33333333333,27.03978551595472,34.54562094180908,61.58540645776379,0.0
43066.66666666668,27.00340691686936,34.50066085950041,61.504067776369766,0.0
43100.0,26.98662535846975,34.45279002342871,61.439415381898456,0.0
43133.33333333333,26.97493547743855,34.42077557245562,61.39571104989416,0.0
43166.66666666668,26.958110933726186,34.36541641318398,61.32352734691017,0.0
43200.0,26.903334797499635,34.319954058181395,61.22328885568103,0.0
43233.33333333333,26.825919580012563,34.28122081022071,61.10714039023327,0.0
43266.66666666668,26.7894957831435,34.25322408236728,61.04271986551078,0.0
43300.0,26.682814596368615,34.16828156870585,60.851096165074466,0.0
43333.33333333333,26.640397704985414,34.14864414921587,60.78904185420129,0.0
43366.66666666668,26.596148382923452,34.125297145088034,60.721445528011486,0.0
43400.0,26.612947104451003,34.13152802480234,60.74447512925334,0.0
43433.33333333333,26.61211052824033,34.120997848596815,60.733108376837144,0.0
43466.66666666668,26.58876834531213,34.111824198419264,60.70059254373139,0.0
43500.0,26.66228716292043,34.1308963617466,60.79318352466703,0.0
43533.33333333333,26.696047641457987,34.165115177822656,60.86116281928064,0.0
43566.66666666668,26.695803368422045,34.17429987858497,60.87010324700701,0.0
43600.0,26.7358013024941,34.20117798600694,60.936979288501036,0.0
43633.33333333333,26.739745610254957,34.191432959196455,60.931178569451404,0.0
43666.66666666668,26.719411369747643,34.16813588949156,60.88754725923919,0.0
43700.0,26.691741673562007,34.14033481562085,60.83207648918285,0.0
43733.33333333333,26.64705292963215,34.095972040840714,60.74302497047286,0.0
43766.66666666668,26.64774676102634,34.10716751923658,60.754914280262916,0.0
43800.0,26.639750705024944,34.111449702669596,60.75120040769454,0.0
43833.33333333333,26.603405711707868,34.09720374272361,60.70060945443147,0.0
43866.66666666668,26.574771193027797,34.07893722454804,60.65370841757585,0.0
43900.0,26.540373672058603,34.04985350029577,60.590227172354375,0.0
43933.33333333333,26.468575538191715,34.02155040187778,60.4901259400695,0.0
43966.66666666668,26.422109530282583,34.003371841733895,60.42548137201648,0.0
44000.0,26.39896781464724,33.998676974334316,60.39764478898155,0.0
44033.33333333333,26.39824001180483,33.99613660643879,60.39437661824362,0.0
44066.66666666668,26.409353845255705,33.99215643404835,60.40151027930405,0.0
44100.0,26.41159687685323,33.98991862277182,60.40151549962505,0.0
44133.33333333333,26.40261758160956,33.972230320578475,60.37484790218804,0.0
44166.66666666668,26.365070656280125,33.94433929370274,60.309409949982864,0.0
44200.0,26.384891308804832,33.950419685557776,60.3353109943626,0.0
44233.33333333333,26.36011144110313,33.926979329998076,60.287090771101205,0.0
44266.66666666668,26.356417327684834,33.915751764499106,60.27216909218394,0.0
44300.0,26.361570592858737,33.905480693623865,60.2670512864826,0.0
44333.33333333333,26.29516935411596,33.853021455910024,60.14819081002598,0.0
44366.66666666668,26.271730398963612,33.84060915625478,60.1123395552184,0.0
44400.0,26.256471648872708,33.820239881644234,60.076711530516945,0.0
44433.33333333333,26.265192532960192,33.81628186783919,60.08147440079939,0.0
44466.66666666668,26.25990140749931,33.818266172052425,60.07816757955173,0.0
44500.0,26.250851844836703,33.81555377724052,60.06640562207721,0.0
44533.33333333333,26.260344745460557,33.82654027385621,60.08688501931676,0.0
44566.66666666668,26.242730199078647,33.81952413975423,60.06225433883288,0.0
44600.0,26.237868287995475,33.79740665666061,60.03527494465608,0.0
44633.33333333333,26.238949861571548,33.78719950971007,60.02614937128161,0.0
44666.66666666668,26.238950906782847,33.778677675013824,60.017628581796664,0.0
44700.0,26.18369152944946,33.75937911479202,59.94307064424148,0.0
44733.33333333333,26.232918611949042,33.77404911984213,60.00696773179117,0.0
44766.66666666668,26.299357812564388,33.790694254829916,60.0900520673943,0.0
44800.0,26.365545070431562,33.81619945290923,60.1817445233408,0.0
44833.33333333333,26.37001922261792,33.827144185449214,60.197163408067134,0.0
44866.66666666668,26.419605141138074,33.906639178438326,60.3262443195764,0.0
44900.0,26.42615148476534,33.892523392560115,60.31867487732545,0.0
44933.33333333333,26.354888710760783,33.82132652752375,60.176215238284534,0.0
44966.66666666668,26.37370373861466,33.82289685602957,60.19660059464423,0.0
45000.0,26.33680472957,33.79388914112875,60.13069387069876,0.0
45033.33333333333,26.28760159041765,33.742498148390446,60.0300997388081,0.0
45066.66666666668,26.2560823153608,33.71038382695373,59.96646614231453,0.0
45100.0,26.204348854817646,33.68649154671391,59.890840401531555,0.0
45133.33333333333,26.12437672782251,33.601391405559546,59.72576813338206,0.0
45166.66666666668,25.999002509433815,33.465366740077165,59.46436924951097,0.0
45200.0,25.908310359395532,33.41948606074576,59.3277964201413,0.0
45233.33333333333,25.8089850178954,33.37888488103623,59.18786989893163,0.0
45266.66666666668,25.754149486242632,33.35129628483677,59.1054457710794,0.0
45300.0,25.694595518908486,33.3174769896816,59.01207250859009,0.0
45333.33333333333,25.62796601369129,33.297450472361135,58.92541648605243,0.0
45366.66666666668,25.55620499122923,33.26527706101453,58.82148205224376,0.0
45400.0,25.49321558542545,33.236198703012285,58.72941428843773,0.0
45433.33333333333,25.501840038783214,33.23553509246268,58.737375131245905,0.0
45466.66666666668,25.454983446515534,33.19485275069123,58.64983619720676,0.0
45500.0,25.424436207659916,33.17330524703368,58.5977414546936,0.0
45533.33333333333,25.43493251302897,33.16997649981111,58.60490901284008,0.0
45566.66666666668,25.442208894609227,33.18682023947812,58.62902913408734,0.0
45600.0,25.40537157609752,33.19097965164618,58.596351227743696,0.0
45633.33333333333,25.350167349826304,33.18499727519134,58.53516462501764,0.0
45666.66666666668,25.376974183506878,33.2420601677489,58.619034351255785,0.0
45700.0,25.378194029479197,33.26965854969151,58.64785257917071,0.0
45733.33333333333,25.465518236248812,33.37181164354025,58.83732987978907,0.0
45766.66666666668,25.51956800390499,33.411972895144224,58.93154089904922,0.0
45800.0,25.484065328092925,33.3804441774535,58.86450950554642,0.0
45833.33333333333,25.40489712679198,33.31990648980492,58.7248036165969,0.0
45866.66666666668,25.370212718540706,33.31299743095394,58.68321014949465,0.0
45900.0,25.42059335198393,33.3508572698942,58.77145062187813,0.0
45933.33333333333,25.438499638731315,33.36154594531687,58.80004558404819,0.0
45966.66666666668,25.4176764845503,33.34104274467967,58.758719229229975,0.0
46000.0,25.456997031923045,33.341165509878415,58.79816254180146,0.0
46033.33333333333,25.534962840170756,33.36144123423625,58.896404074407,0.0
46066.66666666668,25.573358028930375,33.35261322820372,58.9259712571341,0.0
46100.0,25.59833522152058,33.355251480869356,58.95358670238993,0.0
46133.33333333333,25.581081579525712,33.31323544144128,58.894317020966994,0.0
46166.66666666668,25.54550255069316,33.28319146669742,58.82869401739057,0.0
46200.0,25.547488878003264,33.27395846835949,58.82144734636275,0.0
46233.33333333333,25.506006248396858,33.224836614625644,58.7308428630225,0.0
46266.66666666668,25.54043965098778,33.26554275815917,58.80598240914695,0.0
46300.0,25.530066329418986,33.26757688311306,58.797643212532044,0.0
46333.33333333333,25.48964203243107,33.21447471137532,58.70411674380638,0.0
46366.66666666668,25.393222452204895,33.19684136921032,58.59006382141521,0.0
46400.0,25.270608437215714,33.18107744846847,58.45168588568419,0.0
46433.33333333333,25.204877550527822,33.17180626131471,58.37668381184253,0.0
46466.66666666668,25.11735898759876,33.14454878219897,58.26190776979773,0.0
46500.0,25.031651601219707,33.115136468422804,58.14678806964251,0.0
46533.33333333333,24.95545847484557,33.10495530493726,58.060413779782834,0.0
46566.66666666668,24.88930039347734,33.100028180812366,57.9893285742897,0.0
46600.0,24.80886901881243,33.09532189018393,57.90419090899637,0.0
46633.33333333333,24.71292999878327,33.07279844188225,57.785728440665515,0.0
46666.66666666668,24.66838180594495,33.06204429009765,57.7304260960426,0.0
46700.0,24.597250006009645,33.03328349810967,57.630533504119306,0.0
46733.33333333333,24.55784901669853,33.01439346200448,57.572242478703004,0.0
46766.66666666668,24.575428735042877,33.025545387137704,57.60097412218058,0.0
46800.0,24.622948122347164,33.05999671826883,57.68294484061599,0.0
46833.33333333333,24.59574475053448,33.035990901666466,57.631735652200945,0.0
46866.66666666668,24.55745048286243,32.997781184736894,57.555231667599315,0.0
46900.0,24.547361819292007,32.960882261224775,57.50824408051678,0.0
46933.33333333333,24.525509583817477,32.90900365266424,57.43451323648171,0.0
46966.66666666668,24.452896518311125,32.84677557063041,57.29967208894154,0.0
47000.0,24.421918359470745,32.791114342829644,57.213032702300396,0.0
47033.33333333333,24.40621875093997,32.74245162199103,57.148670372931,0.0
47066.66666666668,24.372850057724392,32.66909479842525,57.04194485614964,0.0
47100.0,24.330430096921358,32.58651284916539,56.91694294608675,0.0
47133.33333333333,24.239577336492392,32.48544259109218,56.725019927584576,0.0
47166.66666666668,24.181034865878072,32.44095692958022,56.621991795458285,0.0
47200.0,24.110919486502503,32.3726791616382,56.4835986481407,0.0
47233.33333333333,24.03077396379965,32.285156353834,56.315930317633644,0.0
47266.66666666668,23.95387379370831,32.23646047058593,56.190334264294236,0.0
47300.0,23.851389673577366,32.19737796773574,56.048767641313106,0.0
47333.33333333333,23.771866240578923,32.19290370740442,55.96476994798334,0.0
47366.66666666668,23.734144824438953,32.219036258581966,55.95318108302092,0.0
47400.0,23.719993899744804,32.24997017359803,55.96996407334284,0.0
47433.33333333333,23.731800264106553,32.28732885523687,56.019129119343425,0.0
47466.66666666668,23.69500079848221,32.3123734723761,56.007374270858314,0.0
47500.0,23.681807332950868,32.34017719517297,56.02198452812384,0.0
47533.33333333333,23.64487899554909,32.34871092164865,55.99358991719774,0.0
47566.66666666668,23.643246511613086,32.38363155708278,56.026878068695865,0.0
47600.0,23.68517720470355,32.43631356451787,56.12149076922142,0.0
47633.33333333333,23.732884249471134,32.465719838366105,56.198604087837246,0.0
47666.66666666668,23.759734826942633,32.49135114006549,56.251085967008116,0.0
47700.0,23.80055235780794,32.51385292512502,56.31440528293297,0.0
47733.33333333333,23.85045622718646,32.53945838020969,56.38991460739614,0.0
47766.66666666668,23.911697626890753,32.56098649546198,56.47268412235273,0.0
47800.0,23.983638444546475,32.61117982311414,56.59481826766062,0.0
47833.33333333333,24.013489727581245,32.63660809557114,56.65009782315238,0.0
47866.66666666668,24.016286740925047,32.6046171453485,56.620903886273545,0.0
47900.0,24.04488331921428,32.621096610340274,56.66597992955455,0.0
47933.33333333333,24.075493385261943,32.66792429267997,56.743417677941906,0.0
47966.66666666668,24.074087479207527,32.688630139465495,56.76271761867302,0.0
48000.0,24.049394232521415,32.644774557696486,56.6941687902179,0.0
48033.33333333333,24.046584675245704,32.63768919182217,56.68427386706787,0.0
48066.66666666668,24.046746849641345,32.638699378791664,56.68544622843301,0.0
48100.0,24.022644685263845,32.62365132274698,56.646296008010836,0.0
48133.33333333333,24.002490864492557,32.62511587157401,56.62760673606657,0.0
48166.66666666668,24.034342702930598,32.63885027781024,56.673192980740836,0.0
48200.0,24.037704631435027,32.621014307375326,56.65871893881036,0.0
48233.33333333333,24.02339080867392,32.59282388727367,56.61621469594758,0.0
48266.66666666668,24.043465201004054,32.59998320856347,56.64344840956752,0.0
48300.0,24.064483806654728,32.597616084630694,56.66209989128542,0.0
48333.33333333333,24.026515687168708,32.53667913014121,56.56319481730991,0.0
48366.66666666668,24.062513223498325,32.53608289025649,56.598596113754816,0.0
48400.0,24.03076191646032,32.50770533742069,56.53846725388101,0.0
48433.33333333333,24.020405032391558,32.48842216674597,56.50882719913752,0.0
48466.66666666668,24.074706124700523,32.545012969300444,56.61971909400096,0.0
48500.0,24.093178319307377,32.56587066413366,56.65904898344104,0.0
48533.33333333333,24.12755523909881,32.59198478164828,56.7195400207471,0.0
48566.66666666668,24.227825895416867,32.65831801454325,56.88614390996012,0.0
48600.0,24.29916588888624,32.70493282629071,57.00409871517695,0.0
48633.33333333333,24.37968969762141,32.773525056239414,57.153214753860816,0.0
48666.66666666668,24.502730654955705,32.86799430374683,57.370724958702546,0.0
48700.0,24.57298769635152,32.91807997099159,57.49106766734311,0.0
48733.33333333333,24.649003371519104,32.97826363487791,57.62726700639702,0.0
48766.66666666668,24.719540436318187,33.016197821629646,57.73573825794783,0.0
48800.0,24.748094465748878,33.0386410811333,57.78673554688217,0.0
48833.33333333333,24.802023695774892,33.07689192419827,57.87891561997316,0.0
48866.66666666668,24.82143139600203,33.07695033833738,57.89838173433941,0.0
48900.0,24.79890310434916,33.06543037387885,57.86433347822801,0.0
48933.33333333333,24.800982625187814,33.067891288539975,57.86887391372779,0.0
48966.66666666668,24.81581513419126,33.09153582726273,57.90735096145399,0.0
49000.0,24.84486629113661,33.09821386517443,57.94308015631104,0.0
49033.33333333333,24.8071297039865,33.07049148589012,57.87762118987663,0.0
49066.66666666668,24.730868722503747,33.00464787704179,57.73551659954555,0.0
49100.0,24.684503837240886,32.977684266537125,57.662188103778014,0.0
49133.33333333333,24.671310883905008,32.97283652866968,57.64414741257469,0.0
49166.66666666668,24.667652356211537,32.95707940951575,57.62473176572729,0.0
49200.0,24.619737109011698,32.904448003749074,57.524185112760776,0.0
49233.33333333333,24.594297910166368,32.887130558625685,57.48142846879205,0.0
49266.66666666668,24.586436650319346,32.87271394574,57.45915059605935,0.0
49300.0,24.59513773331987,32.866979577375446,57.46211731069531,0.0
49333.33333333333,24.599621237128886,32.84594638276093,57.445567619889815,0.0
49366.66666666668,24.62731942084532,32.843692979212975,57.4710124000583,0.0
49400.0,24.611973046767364,32.81942652124546,57.43139956801282,0.0
49433.33333333333,24.631037689717537,32.816172578738204,57.44721026845574,0.0
49466.66666666668,24.608895264077766,32.77500769786778,57.383902961945545,0.0
49500.0,24.54713284644715,32.71253118275689,57.25966402920404,0.0
49533.33333333333,24.469233000749956,32.628654440123846,57.0978874408738,0.0
49566.66666666668,24.40615644106446,32.584677998405446,56.99083443946991,0.0
49600.0,24.400933464192185,32.57601161374687,56.97694507793906,0.0
49633.33333333333,24.420372443118268,32.56746643047355,56.987838873591826,0.0
49666.66666666668,24.454275237648513,32.56536845041767,57.01964368806619,0.0
49700.0,24.465233656234297,32.595640876729334,57.06087453296362,0.0
49733.33333333333,24.525019006725334,32.659455654157796,57.184474660883126,0.0
49766.66666666668,24.613637620239075,32.7299231701492,57.34356079038827,0.0
49800.0,24.63877312142475,32.7524069400493,57.391180061474046,0.0
49833.33333333333,24.66600053760097,32.76757799840979,57.433578536010764,0.0
49866.66666666668,24.63270603533354,32.75522453843689,57.38793057377043,0.0
49900.0,24.624588819531343,32.77881011932783,57.403398938859176,0.0
49933.33333333333,24.64031959895278,32.82479396786601,57.46511356681878,0.0
49966.66666666668,24.71693277041268,32.8811062733212,57.598039043733884,0.0
50000.0,24.82100335883955,32.968983046401135,57.78998640524069,0.0
50033.33333333333,24.93229621601564,33.05759021016987,57.989886426185514,0.0
50066.66666666668,25.062329331602644,33.158810552717185,58.221139884319825,0.0
50100.0,25.166094605630956,33.18757897003915,58.35367357567011,0.0
50133.33333333333,25.217401335605356,33.18991302229974,58.40731435790509,0.0
50166.66666666668,25.284163679604234,33.184968296437276,58.46913197604151,0.0
50200.0,25.357866646445913,33.18995171871105,58.54781836515697,0.0
50233.33333333333,25.38992034008477,33.16857744153911,58.55849778162388,0.0
50266.66666666668,25.39815891927545,33.14904196371663,58.54720088299208,0.0
50300.0,25.387114286224243,33.11421295333985,58.50132723956409,0.0
50333.33333333333,25.400346541716708,33.10128082612014,58.50162736783684,0.0
50366.66666666668,25.403482517122434,33.0963214834292,58.499804000551634,0.0
50400.0,25.401306589072853,33.101498047653834,58.50280463672668,0.0
50433.33333333333,25.38795734059544,33.103104168189475,58.49106150878492,0.0
50466.66666666668,25.346545665654386,33.093330605059165,58.439876270713555,0.0
50500.0,25.316075671981448,33.10447584588469,58.42055151786614,0.0
50533.33333333333,25.288862919329734,33.12349997761158,58.41236289694132,0.0
50566.66666666668,25.27635138842463,33.14514873703774,58.421500125462366,0.0
50600.0,25.326003320752598,33.19971814529541,58.525721466048,0.0
50633.33333333333,25.32823862272276,33.19471591739255,58.522954540115315,0.0
50666.66666666668,25.344673576684755,33.23002803050015,58.5747016071849,0.0
50700.0,25.409190325639198,33.285971390614364,58.695161716253565,0.0
50733.33333333333,25.41826208759426,33.282439503497905,58.70070159109216,0.0
50766.66666666668,25.442385493835832,33.296822380548576,58.73920787438441,0.0
50800.0,25.36645896846577,33.268777692826355,58.635236661292126,0.0
50833.33333333333,25.366303751883613,33.261876693576724,58.628180445460345,0.0
50866.66666666668,25.40753177843571,33.26954354264423,58.67707532107994,0.0
50900.0,25.43526079861759,33.27223993997907,58.707500738596664,0.0
50933.33333333333,25.42817136798481,33.26335547356478,58.69152684154959,0.0
50966.66666666668,25.458812506145208,33.27157943198065,58.73039193812586,0.0
51000.0,25.474513745384492,33.2743058909224,58.74881963630689,0.0
51033.33333333333,25.507541437160548,33.282621403167546,58.790162840328094,0.0
51066.66666666668,25.577081624659392,33.2945131407352,58.87159476539458,0.0
51100.0,25.674640099386824,33.31268827458651,58.987328373973334,0.0
51133.33333333333,25.770787431913405,33.33435875249899,59.105146184412405,0.0
51166.66666666668,25.865523622239145,33.35949127584612,59.22501489808527,0.0
51200.0,25.958848670364027,33.3879789087714,59.34682757913543,0.0
51233.33333333333,26.01937907326314,33.39796083569966,59.417339908962795,0.0
51266.66666666668,26.1070526992366,33.43294339645126,59.539996095687854,0.0
51300.00000000001,26.222934119807217,33.492499182056676,59.7154333018639,0.0
51333.33333333333,26.34753506595623,33.58015840065437,59.9276934666106,0.0
51366.66666666668,26.434297106606746,33.62990419811603,60.06420130472277,0.0
51400.00000000001,26.518837895340486,33.67799151522928,60.19682941056976,0.0
51433.33333333333,26.585276995835045,33.7156729832788,60.30094997911384,0.0
51466.66666666668,26.621435703734914,33.71479251683958,60.3362282205745,0.0
51500.00000000001,26.651136508810524,33.72606728889597,60.37720379770649,0.0
51533.33333333333,26.68243876252292,33.74573363396129,60.4281723964842,0.0
51566.66666666668,26.71917047078417,33.76708751871168,60.486257989495854,0.0
51600.00000000001,26.69785067134754,33.760436053059564,60.458286724407095,0.0
51633.33333333333,26.68613171332605,33.759107717411304,60.44523943073735,0.0
51666.66666666668,26.732002807189886,33.78513727728372,60.517140084473596,0.0
51700.00000000001,26.737557322354753,33.79579366984232,60.53335099219708,0.0
51733.33333333333,26.720467216492636,33.79693167067526,60.51739888716789,0.0
51766.66666666668,26.710706260220867,33.80647149871563,60.517177758936505,0.0
51800.00000000001,26.70618480273762,33.821863854877456,60.528048657615074,0.0
51833.33333333333,26.74023572495563,33.86121025269733,60.60144597765296,0.0
51866.66666666668,26.778402160210913,33.905402123788484,60.6838042839994,0.0
51900.00000000001,26.837121455109838,33.94191399430269,60.77903544941252,0.0
51933.33333333333,26.883164070575855,33.995159713695436,60.878323784271295,0.0
51966.66666666668,26.92887123117369,34.032855353324564,60.96172658449825,0.0
52000.00000000001,26.96943881554753,34.057788779727005,61.02722759527454,0.0
52033.33333333333,27.001770276362585,34.11611552645627,61.11788580281885,0.0
52066.66666666668,27.046542904921928,34.15576830473957,61.202311209661495,0.0
52100.00000000001,27.05526258284849,34.168419029413016,61.2236816122615,0.0
52133.33333333333,27.043427422382976,34.16576246647758,61.20918988886056,0.0
52166.66666666668,27.081338514604475,34.19771612706114,61.27905464166561,0.0
52200.00000000001,27.07465855776194,34.198737860136255,61.2733964178982,0.0
52233.33333333333,27.0229613991676,34.19513126055648,61.21809265972408,0.0
52266.66666666668,27.05528892054618,34.23036400865636,61.28565292920254,0.0
52300.00000000001,27.06569652128631,34.247850972502455,61.31354749378877,0.0
52333.33333333333,27.125433977437957,34.26849048845863,61.39392446589659,0.0
52366.66666666668,27.15774057081241,34.274405690228676,61.43214626104109,0.0
52400.00000000001,27.242286124388276,34.33077068315384,61.573056807542116,0.0
52433.33333333333,27.299338479152613,34.382440811548506,61.68177929070112,0.0
52466.66666666667,27.371808009865056,34.426118395607084,61.79792640547215,0.0
52500.000000000015,27.35534575388418,34.3997614696565,61.755107223540676,0.0
52533.33333333333,27.347715376413404,34.36125738117555,61.70897275758895,0.0
52566.66666666667,27.409772782784586,34.36186109493078,61.77163387771536,0.0
52600.000000000015,27.4734997853647,34.35434854015288,61.82784832551758,0.0
52633.33333333333,27.58149222707135,34.391880658516385,61.97337288558774,0.0
52666.66666666667,27.604449344494896,34.37544455383477,61.979893898329664,0.0
52700.000000000015,27.62153503206865,34.36492640537128,61.986461437439935,0.0
52733.33333333333,27.675198470931107,34.36624446970234,62.04144294063344,0.0
52766.66666666667,27.63094911023074,34.3307538662463,61.96170297647703,0.0
52800.000000000015,27.60990627870825,34.32802020886209,61.93792648757035,0.0
52833.33333333333,27.585677274740522,34.314163740228516,61.899841014969034,0.0
52866.66666666667,27.56307475755786,34.27278456215957,61.83585931971742,0.0
52900.000000000015,27.553817158289355,34.252056012644786,61.80587317093414,0.0
52933.33333333333,27.544612698483117,34.25413493735237,61.79874763583548,0.0
52966.66666666667,27.559013154526863,34.26559062780364,61.8246037823305,0.0
53000.000000000015,27.58292620771118,34.300309456043486,61.88323566375467,0.0
53033.33333333333,27.58773349003946,34.321602237418034,61.909335727457496,0.0
53066.66666666667,27.63549522236649,34.37116448410096,62.006659706467445,0.0
53100.000000000015,27.68616374030287,34.42943514699181,62.115598887294674,0.0
53133.33333333333,27.743649566645836,34.48080620993711,62.22445577658294,0.0
53166.66666666667,27.82197616167602,34.538186838932546,62.36016300060857,0.0
53200.000000000015,27.86459282672844,34.56442683015777,62.42901965688621,0.0
53233.33333333333,27.86118283575555,34.54804268750324,62.40922552325878,0.0
53266.66666666667,27.835555523028383,34.533535403020004,62.369090926048386,0.0
53300.000000000015,27.869498032834038,34.57789618774352,62.44739422057756,0.0
53333.33333333333,27.89067014001515,34.573811116538344,62.4644812565535,0.0
53366.66666666667,27.899221385604907,34.558826746723994,62.45804813232889,0.0
53400.000000000015,27.890666989593132,34.55255536155364,62.443222351146765,0.0
53433.33333333333,27.906160464513512,34.556446731819044,62.462607196332556,0.0
53466.66666666667,27.884357917283335,34.550652390583096,62.435010307866435,0.0
53500.000000000015,27.807471718836226,34.52236812891864,62.32983984775486,0.0
53533.33333333333,27.755089255973203,34.501696461404435,62.25678571737764,0.0
53566.66666666667,27.751032726790452,34.52013558617227,62.27116831296273,0.0
53600.000000000015,27.784596238366515,34.542567990998485,62.327164229364996,0.0
53633.33333333333,27.812044836638893,34.58381974319234,62.39586457983124,0.0
53666.66666666667,27.856992501954508,34.64674264868346,62.503735150637965,0.0
53700.000000000015,27.905757435984803,34.71697474154676,62.62273217753156,0.0
53733.33333333333,27.96359223214027,34.794259329156226,62.7578515612965,0.0
53766.66666666667,28.017788262274436,34.87828731571961,62.89607557799404,0.0
53800.000000000015,28.037706509305355,34.894482934549856,62.932189443855215,0.0
53833.33333333333,28.01146688759375,34.883565491977336,62.89503237957108,0.0
53866.66666666667,27.993453192306227,34.86244622180848,62.85589941411472,0.0
53900.000000000015,28.003186520126413,34.87598116950944,62.87916768963584,0.0
53933.33333333333,28.00188606552757,34.86641038078921,62.86829644631678,0.0
53966.66666666667,28.049717501365816,34.891080352345426,62.94079785371125,0.0
54000.000000000015,28.12764034992516,34.901954532800275,63.02959488272543,0.0
54033.33333333333,28.127137831375578,34.886880378999315,63.014018210374886,0.0
54066.66666666667,28.116410419694525,34.89070109511708,63.0071115148116,0.0
54100.000000000015,28.102452535457246,34.88915118944927,62.99160372490652,0.0
54133.33333333333,28.111503572324153,34.904966213758826,63.01646978608297,0.0
54166.66666666667,28.193906285123866,34.924548209610364,63.11845449473423,0.0
54200.000000000015,28.1699061262148,34.91551261449744,63.08541874071223,0.0
54233.33333333333,28.152489712196065,34.91999338739133,63.072483099587394,0.0
54266.66666666667,28.180644551285898,34.95097491392668,63.13161946521257,0.0
54300.000000000015,28.200402472723663,34.96914400500648,63.169546477730144,0.0
54333.33333333333,28.265054378919025,35.01871910534881,63.28377348426783,0.0
54366.66666666667,28.293681570348582,35.02755330480047,63.321234875149045,0.0
54400.000000000015,28.298929211037503,35.02120225161612,63.32013146265363,0.0
54433.33333333333,28.2540374829575,34.98247107771796,63.23650856067546,0.0
54466.66666666667,28.25237849665505,34.966853804213365,63.21923230086841,0.0
54500.000000000015,28.26143853420048,34.95580392427248,63.21724245847295,0.0
54533.33333333333,28.24018121709378,34.91932445760397,63.15950567469775,0.0
54566.66666666667,28.219098033905592,34.895148043156304,63.1142460770619,0.0
54600.000000000015,28.196604373195004,34.872867509473835,63.06947188266885,0.0
54633.33333333333,28.172212321899277,34.85143921734139,63.02365153924065,0.0
54666.66666666667,28.191361076473832,34.83905222451666,63.03041330099048,0.0
54700.000000000015,28.17191208140617,34.8249314270875,62.99684350849367,0.0
54733.33333333333,28.09252365478267,34.804130530103194,62.89665418488586,0.0
54766.66666666667,28.033180259605295,34.79200795930179,62.82518821890708,0.0
54800.000000000015,27.97291449209075,34.77236977015647,62.745284262247225,0.0
54833.33333333333,27.938102882233373,34.75565883943087,62.69376172166425,0.0
54866.66666666667,27.914236050523794,34.74573952242944,62.65997557295324,0.0
54900.000000000015,27.9042505048985,34.744348317784514,62.64859882268301,0.0
54933.33333333333,27.91186155696464,34.779009253528095,62.69087081049274,0.0
54966.66666666667,27.856679234763725,34.75812619207889,62.614805426842615,0.0
55000.000000000015,27.81740987873893,34.75523078406498,62.572640662803906,0.0
55033.33333333333,27.813517426512096,34.79426927757674,62.60778670408884,0.0
55066.66666666667,27.800662635630474,34.802598334030655,62.603260969661136,0.0
55100.000000000015,27.815448151730767,34.824474092407414,62.63992224413818,0.0
55133.33333333333,27.922540068490086,34.93778593873259,62.86032600722267,0.0
55166.66666666667,28.050113109037174,35.08984267985332,63.13995578889049,0.0
55200.000000000015,28.174296615863952,35.1490507684901,63.32334738435406,0.0
55233.33333333333,28.303214906305424,35.19451565782243,63.49773056412785,0.0
55266.66666666667,28.39300401533124,35.22511514826806,63.618119163599296,0.0
55300.000000000015,28.487715208283053,35.26964224558834,63.757357453871386,0.0
55333.33333333333,28.630419620334596,35.280576198062754,63.91099581839734,0.0
55366.66666666667,28.707603486877048,35.29208759644054,63.99969108331758,0.0
55400.000000000015,28.75167421531784,35.3019404897299,64.05361470504774,0.0
55433.33333333333,28.797118622982804,35.31491164513822,64.11203026812102,0.0
55466.66666666667,28.90350052309365,35.34783391440571,64.25133443749937,0.0
55500.000000000015,28.985124942066836,35.365210621256104,64.35033556332294,0.0
55533.33333333333,29.03726200803743,35.36131008130718,64.39857208934461,0.0
55566.66666666667,29.02250833735206,35.32459691163089,64.34710524898296,0.0
55600.000000000015,28.99457817540162,35.2852094697286,64.27978764513023,0.0
55633.33333333333,28.991755129263908,35.26310094712447,64.25485607638838,0.0
55666.66666666667,29.006375346360834,35.24757213624675,64.25394748260759,0.0
55700.000000000015,29.034893857914458,35.24447928327948,64.27937314119394,0.0
55733.33333333333,29.055453318110175,35.23197301176121,64.2874263298714,0.0
55766.66666666667,29.09525292779324,35.2627355456407,64.35798847343395,0.0
55800.000000000015,29.15628131644434,35.29982698080234,64.45610829724667,0.0
55833.33333333333,29.228890651866617,35.33512907819517,64.5640197300618,0.0
55866.66666666667,29.258550840807445,35.34399298793699,64.60254382874444,0.0
55900.000000000015,29.22022496683296,35.321295362816855,64.54152032964981,0.0
55933.33333333333,29.21121181316031,35.32670824844342,64.53792006160373,0.0
55966.66666666667,29.24709427625703,35.353981884678106,64.60107616093514,0.0
56000.000000000015,29.205288607402352,35.34327149322791,64.54856010063025,0.0
56033.33333333333,29.132009296657806,35.33768384898695,64.46969314564475,0.0
56066.66666666667,29.106056924598477,35.34916870846518,64.45522563306365,0.0
56100.000000000015,29.129636895520406,35.377241085539794,64.5068779810602,0.0
56133.33333333333,29.174109588504393,35.43414228943951,64.6082518779439,0.0
56166.66666666667,29.24010943427746,35.51006316690451,64.75017260118196,0.0
56200.000000000015,29.297025772613537,35.57954568171874,64.87657145433228,0.0
56233.33333333333,29.35516827621425,35.657818380555085,65.01298665676933,0.0
56266.66666666667,29.374224256636605,35.66809315613155,65.04231741276816,0.0
56300.000000000015,29.449036015860447,35.71564477206106,65.1646807879215,0.0
56333.33333333333,29.53553018314978,35.76770213684447,65.30323231999425,0.0
56366.66666666667,29.59550385566828,35.78946338817947,65.38496724384774,0.0
56400.000000000015,29.706972664621667,35.81855235421333,65.525525018835,0.0
56433.33333333333,29.77671907273769,35.828575129802445,65.60529420254014,0.0
56466.66666666667,29.897530836832324,35.854425992968,65.75195682980033,0.0
56500.000000000015,29.985149921252834,35.878489276418584,65.86363919767142,0.0
56533.33333333333,30.087632307456303,35.87371341431836,65.96134572177465,0.0
56566.66666666667,30.11106214503993,35.859813475780996,65.97087562082092,0.0
56600.000000000015,30.2259441590872,35.856541047772986,66.08248520686018,0.0
56633.33333333333,30.3371964005762,35.880426331277896,66.21762273185409,0.0
56666.66666666667,30.421646430448956,35.880243340856396,66.30188977130535,0.0
56700.000000000015,30.489001681642492,35.89965433597113,66.38865601761361,0.0
56733.33333333333,30.547446052933946,35.92094467297292,66.46839072590687,0.0
56766.66666666667,30.609690904265268,35.94874926860813,66.5584401728734,0.0
56800.000000000015,30.669983359898385,35.952330590431515,66.6223139503299,0.0
56833.33333333333,30.711417220459264,35.975036681699294,66.68645390215855,0.0
56866.66666666667,30.762504439631567,36.01137432618445,66.77387876581602,0.0
56900.000000000015,30.81605861782491,36.053329581852864,66.86938819967777,0.0
56933.33333333333,30.85708293509275,36.09925243976063,66.95633537485338,0.0
56966.66666666667,30.97731992249626,36.167624936379156,67.1449448588754,0.0
57000.000000000015,31.12862614563097,36.234820505852134,67.3634466514831,0.0
57033.33333333333,31.287764161983304,36.2868909130743,67.57465507505759,0.0
57066.66666666667,31.466511347721358,36.35973019601732,67.82624154373867,0.0
57100.000000000015,31.615207095384623,36.430198573416774,68.0454056688014,0.0
57133.33333333333,31.718989543364057,36.50634853274632,68.22533807611038,0.0
57166.66666666667,31.836490606382196,36.53005228120735,68.36654288758955,0.0
57200.000000000015,31.91622945429448,36.56273824441655,68.47896769871103,0.0
57233.33333333333,32.04988600241166,36.67343057644343,68.72331657885509,0.0
57266.66666666667,32.22744887422601,36.71248152826963,68.93993040249565,0.0
57300.000000000015,32.41787994520834,36.72363489984239,69.14151484505074,0.0
57333.33333333333,32.579140802662074,36.715821864843626,69.2949626675057,0.0
57366.66666666667,32.745925210692626,36.6731733364221,69.41909854711471,0.0
57400.000000000015,32.85435685157538,36.66504600213635,69.51940285371172,0.0
57433.33333333333,32.923007318868244,36.67012351913038,69.59313083799861,0.0
57466.66666666667,32.99976183589373,36.69306522816429,69.69282706405802,0.0
57500.000000000015,33.16332831767206,36.68500118492458,69.84832950259664,0.0
57533.33333333333,33.27010575011321,36.70611358092183,69.97621933103504,0.0
57566.66666666667,33.3908933387503,36.693048819338834,70.08394215808913,0.0
57600.000000000015,33.43299066230747,36.68356876400578,70.11655942631324,0.0
57633.33333333333,33.48174184429998,36.683433193640546,70.16517503794053,0.0
57666.66666666667,33.58087850916082,36.67345933503227,70.25433784419309,0.0
57700.000000000015,33.61762518118548,36.68026539452739,70.29789057571287,0.0
57733.33333333333,33.693181707514455,36.69695525326692,70.39013696078138,0.0
57766.66666666667,33.71141777455192,36.71921371761386,70.43063149216577,0.0
57800.000000000015,33.76186944568026,36.737742407023774,70.49961185270404,0.0
57833.33333333333,33.79741480029036,36.76701048490586,70.56442528519622,0.0
57866.66666666667,33.80433329966167,36.8072754445848,70.61160874424648,0.0
57900.000000000015,33.81015977312541,36.83743707336383,70.64759684648925,0.0
57933.33333333333,33.85712757329149,36.89092732363207,70.74805489692356,0.0
57966.66666666667,33.90914124665199,36.945304889220594,70.85444613587258,0.0
58000.000000000015,33.98076401010579,37.01465731122215,70.99542132132794,0.0
58033.33333333333,34.028768977521054,37.04753958725919,71.07630856478025,0.0
58066.66666666667,34.102643201034994,37.082031017859315,71.1846742188943,0.0
58100.000000000015,34.15405269727337,37.110572057692224,71.2646247549656,0.0
58133.33333333333,34.204227624966336,37.1397077050073,71.34393532997363,0.0
58166.66666666667,34.271925878261186,37.16864676035699,71.44057263861818,0.0
58200.000000000015,34.33304125220639,37.20230753443972,71.53534878664611,0.0
58233.33333333333,34.392274891035534,37.254189259407646,71.64646415044318,0.0
58266.66666666667,34.43773772551118,37.28574021952221,71.72347794503338,0.0
58300.000000000015,34.47834850702179,37.31692432238836,71.79527282941014,0.0
58333.333333333336,34.56118061090614,37.38270775392379,71.94388836482993,0.0
58366.66666666667,34.547820248245415,37.37707782181401,71.92489807005941,0.0
58400.000000000015,34.554366881086146,37.389166255918965,71.9435331370051,0.0
58433.333333333336,34.598602178059856,37.41988163480836,72.01848381286821,0.0
58466.66666666667,34.628066081069385,37.41256013906696,72.04062622013635,0.0
58500.000000000015,34.6539752892697,37.414947756494364,72.06892304576407,0.0
58533.333333333336,34.623552171912394,37.38004199179412,72.00359416370652,0.0
58566.66666666667,34.59187737945585,37.36442473440813,71.95630211386398,0.0
58600.000000000015,34.53666354721264,37.33790762305573,71.87457117026837,0.0
58633.333333333336,34.521188078700625,37.32222662171763,71.84341470041826,0.0
58666.66666666667,34.47954322227672,37.30060440102048,71.7801476232972,0.0
58700.000000000015,34.438235668418216,37.262804766376995,71.70104043479522,0.0
58733.333333333336,34.43221918884357,37.24372513835768,71.67594432720125,0.0
58766.66666666667,34.41349465003562,37.2387220999395,71.65221674997511,0.0
58800.000000000015,34.34279950799495,37.17450082339032,71.51730033138526,0.0
58833.333333333336,34.291300575920985,37.112627316881856,71.40392789280283,0.0
58866.66666666667,34.250594161915075,37.080888107073214,71.33148226898828,0.0
58900.000000000015,34.262679558752765,37.082588671948194,71.34526823070095,0.0
58933.333333333336,34.27587107790236,37.101051271731464,71.37692234963382,0.0
58966.66666666667,34.26834043076094,37.09211535226735,71.36045578302829,0.0
59000.000000000015,34.21216698240785,37.040854274654464,71.25302125706231,0.0
59033.333333333336,34.24683112499997,37.06420863125674,71.3110397562567,0.0
59066.66666666667,34.29749073799491,37.12705469544549,71.4245454334404,0.0
59100.000000000015,34.348374316222696,37.15596459669918,71.50433891292187,0.0
59133.333333333336,34.40083902659227,37.18793890481553,71.5887779314078,0.0
59166.66666666667,34.48624615859103,37.23712722708547,71.7233733856765,0.0
59200.000000000015,34.55282049162023,37.29368294650227,71.8465034381225,0.0
59233.333333333336,34.589649965159964,37.306704657134674,71.89635462229464,0.0
59266.66666666667,34.58198002154535,37.307126576460625,71.88910659800598,0.0
59300.000000000015,34.56415959026047,37.29869377867155,71.86285336893202,0.0
59333.333333333336,34.56493716797971,37.29768709303633,71.86262426101604,0.0
59366.66666666667,34.57882213421228,37.30344746278888,71.88226959700116,0.0
59400.000000000015,34.62430891703251,37.32972468566012,71.95403360269262,0.0
59433.333333333336,34.648676216531214,37.351915740458786,72.00059195699001,0.0
59466.66666666667,34.731209680952816,37.41510475301902,72.14631443397184,0.0
59500.000000000015,34.785269715310626,37.46636109154628,72.25163080685691,0.0
59533.333333333336,34.8445086207948,37.54209394219053,72.38660256298533,0.0
59566.66666666667,34.87733386855345,37.57796572719197,72.45529959574542,0.0
59600.000000000015,34.90620743632604,37.59631543313012,72.50252286945617,0.0
59633.333333333336,34.936891619851366,37.63394170035015,72.57083332020152,0.0
59666.66666666667,35.01031588319405,37.66690352353504,72.6772194067291,0.0
59700.000000000015,35.15152004354038,37.67953230828778,72.83105235182816,0.0
59733.333333333336,35.25258708445781,37.67761386314506,72.93020094760287,0.0
59766.66666666667,35.30606537726562,37.67800193216852,72.98406730943414,0.0
59800.000000000015,35.386674882393265,37.701802214889796,73.08847709728306,0.0
59833.333333333336,35.48188558559915,37.74608882550533,73.2279744111045,0.0
59866.66666666667,35.58383072067012,37.79497547719452,73.37880619786465,0.0
59900.000000000015,35.71528646828402,37.843171511876534,73.55845798016055,0.0
59933.333333333336,35.805551246169706,37.845058031900244,73.65060927806995,0.0
59966.66666666667,35.81300574353281,37.82566405065885,73.63866979419167,0.0
60000.000000000015,35.827567552878534,37.81989790717502,73.64746546005354,0.0
60033.333333333336,35.84231383807497,37.81375116026643,73.65606499834139,0.0
60066.66666666667,35.85071605838893,37.81154257395169,73.66225863234061,0.0
60100.000000000015,35.86549159841711,37.81544578174596,73.68093738016307,0.0
60133.333333333336,35.90898533079792,37.821947468172944,73.73093279897085,0.0
60166.66666666667,35.91697422509589,37.833477490182574,73.75045171527847,0.0
60200.000000000015,35.943666922001555,37.830527339829914,73.77419426183147,0.0
60233.333333333336,35.99974062517815,37.82853482763315,73.8282754528113,0.0
60266.66666666667,36.05148333113462,37.832117355136496,73.88360068627111,0.0
60300.000000000015,36.13461654607752,37.866215200882294,74.00083174695982,0.0
60333.333333333336,36.20904473124378,37.89409130248149,74.10313603372526,0.0
60366.66666666667,36.28711877219559,37.89629450354969,74.18341327574528,0.0
60400.000000000015,36.36796430310812,37.89914333975724,74.26710764286535,0.0
60433.333333333336,36.44234302585419,37.928640362495045,74.37098338834923,0.0
60466.66666666667,36.570520114845664,37.974031965828914,74.54455208067458,0.0
60500.000000000015,36.62066463070061,37.95706518894846,74.57772981964908,0.0
60533.333333333336,36.666318621600766,37.94914952913374,74.6154681507345,0.0
60566.66666666667,36.72666677980584,37.94039682190291,74.66706360170873,0.0
60600.000000000015,36.75374491728536,37.921981399748425,74.67572631703379,0.0
60633.333333333336,36.831166719620725,37.964550366065595,74.79571708568632,0.0
60666.66666666667,36.874973163959304,37.98284827660603,74.85782144056533,0.0
60700.000000000015,36.85675775771986,37.97060967394748,74.82736743166734,0.0
60733.333333333336,36.89357553616029,38.016884096442546,74.91045963260284,0.0
60766.66666666667,36.91001091837943,38.05293815451633,74.96294907289575,0.0
60800.000000000015,36.94109649599094,38.0949186286285,75.03601512461944,0.0
60833.333333333336,36.90118316903131,38.08640307334613,74.98758624237745,0.0
60866.66666666667,36.826299017897725,38.07959322201637,74.9058922399141,0.0
60900.000000000015,36.7870868421547,38.093633014978295,74.88071985713299,0.0
60933.333333333336,36.804960783216345,38.1104382151088,74.91539899832514,0.0
60966.66666666667,36.772255296750465,38.103788323325766,74.87604362007623,0.0
61000.000000000015,36.78576819955187,38.131688514938666,74.91745671449053,0.0
61033.333333333336,36.77147066414375,38.11112607094138,74.88259673508513,0.0
61066.66666666667,36.719511273269354,38.11392884464496,74.83344011791431,0.0
61100.000000000015,36.61224993055784,38.081789251508646,74.69403918206649,0.0
61133.333333333336,36.506243022616516,38.05647246145744,74.56271548407395,0.0
61166.66666666667,36.38445528787801,38.01871583354179,74.4031711214198,0.0
61200.000000000015,36.26372693031275,37.95953414572471,74.22326107603746,0.0
61233.333333333336,36.22372475329339,37.97026096000352,74.19398571329691,0.0
61266.66666666667,36.205640773074464,38.00006327266636,74.20570404574083,0.0
61300.000000000015,36.180814298397216,38.02318466895145,74.20399896734867,0.0
61333.333333333336,36.15566643452488,38.02586678172958,74.18153321625446,0.0
61366.66666666667,36.19072400894334,38.0331474789103,74.22387148785364,0.0
61400.000000000015,36.21679979456397,38.03243330114976,74.24923309571373,0.0
61433.333333333336,36.25981971731267,38.0219624655247,74.28178218283738,0.0
61466.66666666667,36.28182081422653,38.030959968122666,74.3127807823492,0.0
61500.000000000015,36.27891679907635,38.01921949862745,74.29813629770379,0.0
61533.333333333336,36.319490217692135,38.01026943687174,74.32975965456387,0.0
61566.66666666667,36.358546838227085,38.0076657594303,74.3662125976574,0.0
61600.000000000015,36.42686906370272,38.01022686768619,74.43709593138891,0.0
61633.333333333336,36.51974935575081,38.019723560412835,74.53947291616365,0.0
61666.66666666667,36.520929342922834,38.01927865717315,74.54020800009597,0.0
61700.000000000015,36.57086552241652,38.050821403800015,74.62168692621654,0.0
61733.333333333336,36.64416429335011,38.08564706931203,74.72981136266215,0.0
61766.66666666667,36.71837271327306,38.11261358619097,74.83098629946403,0.0
61800.000000000015,36.84884786083555,38.13889738467158,74.98774524550713,0.0
61833.333333333336,36.948896104321996,38.147449069888665,75.09634517421067,0.0
61866.66666666667,37.09878041554179,38.143355222147704,75.24213563768949,0.0
61900.000000000015,37.18222198706261,38.163143134254916,75.34536512131753,0.0
61933.333333333336,37.364047274362115,38.13683891224803,75.50088618661015,0.0
61966.66666666667,37.5123755354615,38.11023788328969,75.6226134187512,0.0
62000.000000000015,37.63207856523253,38.102690759853566,75.7347693250861,0.0
62033.333333333336,37.80124467668885,38.082545179892854,75.8837898565817,0.0
62066.66666666667,37.92029187296189,38.05327097902931,75.97356285199119,0.0
62100.000000000015,38.03043780075656,38.058521496781886,76.08895929753844,0.0
62133.333333333336,38.194937343731986,38.080553040623386,76.27549038435536,0.11438430310860559
62166.66666666667,38.28148684218948,38.089970603063804,76.37145744525328,0.19151623912567195
62200.000000000015,38.39947367958425,38.09955344273465,76.49902712231889,0.29992023684959346
62233.333333333336,38.48464448752924,38.10260325687205,76.58724774440128,0.3820412306571819
62266.66666666667,38.47301878780854,38.08877698243984,76.56179577024838,0.3842418053687069
62300.000000000015,38.49269653082772,38.081903131375725,76.57459966220344,0.41079339945199744
62333.333333333336,38.45392328699735,38.06613894873484,76.5200622357322,0.38778433826251457
62366.66666666667,38.391426639027095,38.03601535123213,76.42744199025924,0.35541128779496556
62400.000000000015,38.3484754181637,38.05419616658648,76.40267158475018,0.294279251577223
62433.333333333336,38.43512912313599,38.0887117981137,76.52384092124969,0.3464173250222857
62466.66666666667,38.48465806691094,38.10428899442918,76.58894706134012,0.380369072481751
62500.000000000015,38.58267675178171,38.143328681075204,76.72600543285692,0.43934807070650783
62533.333333333336,38.68201318138706,38.19542729906358,76.87744048045064,0.48658588232348143
62566.66666666667,38.65847077596119,38.214615575973184,76.87308635193438,0.4438551999880025
62600.000000000015,38.64679901857346,38.24102440146429,76.88782342003775,0.4057746171091725
62633.333333333336,38.6976026970802,38.268380526122804,76.96598322320301,0.42922217095739956
62666.66666666667,38.75016170721308,38.326579452858034,77.07674116007112,0.42358225435504826
62700.000000000015,38.796766764344945,38.37986132268005,77.176628087025,0.41690544166489985
62733.333333333336,38.838456036224294,38.402246175082425,77.24070221130673,0.43620986114186744
62766.66666666667,38.89753280689357,38.44575028062401,77.34328308751759,0.4517825262695563
62800.000000000015,38.970454121732814,38.463122382134856,77.43357650386767,0.5073317395979604
62833.333333333336,39.13228980891234,38.51269380584766,77.64498361476,0.6195960030646819
62866.66666666667,39.205980734887355,38.57195777485937,77.77793850974672,0.6340229600279801
62900.000000000015,39.26985739048674,38.618451353362765,77.8883087438495,0.6514060371239749
62933.333333333336,39.367060190729404,38.66813888960428,78.03519908033367,0.6989213011251272
62966.66666666667,39.425710971486076,38.687952252592325,78.1136632240784,0.7377587188937551
63000.000000000015,39.40445322427655,38.66462313922452,78.06907636350107,0.739830085052029
63033.333333333336,39.41171080340072,38.66467658340608,78.0763873868068,0.7470342199946467
63066.66666666667,39.38250126227984,38.650224289413096,78.03272555169293,0.7322769728667466
63100.000000000015,39.41583544359785,38.64935548023843,78.06519092383628,0.7664799633594233
63133.333333333336,39.45550878232716,38.6512553109773,78.10676409330446,0.8042534713498584
63166.66666666667,39.47401271941826,38.661474930229325,78.13548764964759,0.8125377891889385
63200.000000000015,39.52948220322365,38.68251386568877,78.21199606891241,0.8469683375348813
63233.333333333336,39.607768311928524,38.72047153619369,78.32823984812222,0.887296775734836
63266.66666666667,39.69777478417719,38.76522706599931,78.46300185017651,0.9325477181778785
63300.000000000015,39.75748030620306,38.800859298916166,78.55833960511922,0.9566210072868953
63333.333333333336,39.74909893029371,38.82797798534895,78.57707691564266,0.9211209449447588
63366.66666666667,39.75420787328736,38.875538824915225,78.62974669820258,0.8786690483721382
63400.000000000015,39.806989544676874,38.900055864963385,78.70704540964026,0.9069336797134897
63433.333333333336,39.84433892409007,38.92969307690461,78.77403200099468,0.9146458471854524
63466.66666666667,39.895189945287726,38.96689513392359,78.86208507921133,0.9282948113641387
63500.000000000015,39.99047726947011,39.009712283545866,79.00018955301597,0.9807649859242484
63533.333333333336,40.08676358824743,39.041645778979635,79.12840936722706,1.0451178092677926
63566.66666666667,40.174466438109796,39.041620212167025,79.21608665027682,1.132846225942774
63600.000000000015,40.220966938566065,38.98977637448507,79.21074331305114,1.2311905640809973
63633.333333333336,40.226986346043304,38.96574315095061,79.19272949699392,1.2612431950926928
63666.66666666667,40.26737617978076,38.9283721375356,79.19574831731636,1.3390040422451621
63700.000000000015,40.29795362097912,38.90803582901559,79.2059894499947,1.3899177919635353
63733.333333333336,40.35415665807697,38.8969139130676,79.25107057114457,1.4572427450093683
63766.66666666667,40.4653294970001,38.884890140177895,79.35021963717799,1.5804393568222053
63800.000000000015,40.60980289286181,38.896029234195254,79.50583212705706,1.7137736586665508
63833.333333333336,40.731627478573564,38.929992945891364,79.66162042446493,1.8016345326822059
63866.66666666667,40.85744930422648,38.97063137929961,79.8280806835261,1.8868179249268702
63900.000000000015,40.9602364054986,38.992280932491454,79.95251733799005,1.9679554730071436
63933.333333333336,41.121535750891496,39.016000782594986,80.13753653348647,2.1055349682965128
63966.66666666667,41.173334994334745,39.000573842453754,80.1739088367885,2.1727611518809975
64000.000000000015,41.18432878418392,38.97962703350912,80.16395581769305,2.2047017506748032
64033.333333333336,41.20340890605282,39.00433264125118,80.20774154730401,2.1990762648016418
64066.66666666667,41.21461382913031,39.01030386229262,80.22491769142293,2.2043099668376867
64100.000000000015,41.265956442782645,39.02470902516565,80.2906654679483,2.241247417616993
64133.333333333336,41.31186084414923,39.03802279086925,80.34988363501847,2.273838053279981
64166.66666666667,41.287901973744916,39.05427834437384,80.34218031811876,2.233623629371073
64200.000000000015,41.29228629982358,39.06992396120766,80.36221026103124,2.222362338615919
64233.333333333336,41.299972967382566,39.08355874473058,80.38353171211314,2.2164142226519856
64266.66666666667,41.36556379376274,39.08788104187748,80.45344483564023,2.277682751885257
64300.000000000015,41.34186944038959,39.090486248354885,80.43235568874448,2.251383192034695
64333.333333333336,41.32406283674456,39.09581892083735,80.4198817575819,2.228243915907208
64366.66666666667,41.36780762728562,39.1072248317015,80.47503245898713,2.2605827955841207
64400.000000000015,41.427015132024806,39.149951113967326,80.57696624599214,2.2770640180574784
64433.333333333336,41.45932480733379,39.19397036756649,80.65329517490028,2.2653544397672976
64466.66666666667,41.459459619568825,39.21561018324596,80.67506980281478,2.2438494363228645
64500.000000000015,41.56829465347789,39.24931011517987,80.81760476865776,2.31898453829803
64533.333333333336,41.615687675166804,39.296334469848595,80.9120221450154,2.3193532053182087
64566.66666666667,41.656561282923896,39.32711940206185,80.98368068498574,2.3294418808620545
64600.000000000015,41.73420379189376,39.375690764549766,81.10989455644354,2.3585130273440003
64633.333333333336,41.81576978180585,39.43476360003562,81.25053338184148,2.381006181770223
64666.66666666667,41.92122308262117,39.4957105862608,81.41693366888197,2.4255124963603714
64700.000000000015,42.09128090788724,39.5061616771188,81.59744258500604,2.58511923076844
64733.333333333336,42.21083241900177,39.52853439038632,81.73936680938809,2.6822980286154485
64766.66666666667,42.32195425113342,39.549017366518555,81.87097161765197,2.772936884614868
64800.000000000015,42.47178515362241,39.56846403932123,82.04024919294363,2.903321114301188
64833.333333333336,42.5713345816411,39.58731025159171,82.15864483323281,2.984024330049395
64866.66666666667,42.64758537377952,39.60172207033753,82.24930744411705,3.045863303441987
64900.000000000015,42.68214106539118,39.600331232885345,82.28247229827652,3.081809832505833
64933.333333333336,42.72162468952769,39.61480467862965,82.33642936815734,3.106820010898037
64966.66666666667,42.76203054289762,39.624998863004976,82.3870294059026,3.1370316798926434
65000.000000000015,42.91693542513924,39.65024182146471,82.56717724660395,3.266693603674531
65033.333333333336,43.05057485635887,39.674416906691455,82.72499176305033,3.3761579496674132
65066.66666666667,43.16965783126565,39.68568830460877,82.85534613587441,3.4839695266568826
65100.000000000015,43.22710850541173,39.67389823389589,82.90100673930763,3.553210271515833
65133.333333333336,43.2048290548134,39.63093075627715,82.83575981109055,3.573898298536249
65166.66666666667,43.157682528938636,39.57786970593676,82.7355522348754,3.579812823001871
65200.000000000015,43.096797693183724,39.54948960788255,82.64628730106627,3.547308085301176
65233.333333333336,43.08720903688606,39.534974637796985,82.62218367468304,3.5522343990890715
65266.66666666667,43.05813112215832,39.53262575037883,82.59075687253714,3.525505371779497
65300.000000000015,43.055852181637135,39.520130957191164,82.5759831388283,3.5357212244459757
65333.333333333336,42.93750040289299,39.49208713926314,82.42958754215613,3.4454132636298427
65366.66666666667,42.895779769775295,39.492025033860976,82.38780480363627,3.4037547359143163
65400.000000000015,42.908956213656516,39.50639548840418,82.4153517020607,3.402560725252335
65433.333333333336,42.92510081459873,39.51818456857624,82.44328538317495,3.40691624602249
65466.66666666667,42.92398876154678,39.538687544664526,82.4626763062113,3.3853012168822527
65500.000000000015,42.98372833548192,39.54740570304342,82.53113403852534,3.4363226324385043
65533.333333333336,43.01625566770564,39.55623571996634,82.57249138767197,3.4600199477393065
65566.66666666666,43.111251077898245,39.57125932104786,82.68251039894609,3.5399917568503856
65600.0,43.25073808448587,39.59126697302891,82.84200505751478,3.659471111456958
65633.33333333336,43.36670825763741,39.613370001818744,82.98007825945616,3.7533382558186723
65666.66666666666,43.40625446227669,39.61461535572712,83.0208698180038,3.791639106549577
65700.0,43.4899271222491,39.65874761002905,83.14867473227817,3.8311795122200456
65733.33333333336,43.544316614238035,39.668144846322726,83.21246146056076,3.8761717679153094
65766.66666666666,43.58643159429055,39.66281677407801,83.24924836836857,3.92361482021254
65800.0,43.640787053588284,39.65167803020644,83.29246508379472,3.9891090233818427
65833.33333333336,43.659881996511906,39.63942477750347,83.29930677401538,4.020457219008438
65866.66666666666,43.71302990527816,39.65070527101857,83.36373517629674,4.06232463425959
65900.0,43.77034137021273,39.683068595096415,83.45340996530915,4.087272775116318
65933.33333333336,43.81656754897039,39.70280754989099,83.51937509886139,4.113759999079397
65966.66666666666,43.85677782496897,39.71537859405592,83.57215641902489,4.1413992309130565
66000.0,43.91005740035623,39.74149428117914,83.65155168153538,4.168563119177082
66033.33333333336,43.93361574190249,39.75517548740298,83.68879122930547,4.178440254499516
66066.66666666666,43.95734029309889,39.76700486784764,83.72434516094653,4.190335425251246
66100.0,43.976203047491566,39.761648097481455,83.73785114497304,4.214554950010113
66133.33333333336,43.968679622126544,39.73946167394849,83.70814129607503,4.2292179481780545
66166.66666666666,44.03080430897418,39.71963946081108,83.75044376978526,4.311164848163101
66200.0,44.0721241521521,39.714447925096565,83.78657207724866,4.357676227055535
66233.33333333336,44.139742848307364,39.70434008962337,83.84408293793074,4.435402758683993
66266.66666666666,44.16218411874965,39.65923441268702,83.82141853143668,4.502949706062625
66300.0,44.153653758516846,39.62355565517666,83.77720941369351,4.530098103340191
66333.33333333336,44.10394143062811,39.597469221414066,83.70141065204217,4.506472209214047
66366.66666666666,44.12852562757601,39.59355955658367,83.72208518415968,4.534966070992342
66400.0,44.087673568759755,39.58228520921496,83.66995877797471,4.505388359544793
66433.33333333336,44.05093526160756,39.580865528795655,83.63180079040322,4.4700697328119094
66466.66666666666,44.00562654982495,39.58536236109004,83.59098891091499,4.420264188734907
66500.0,44.0513126858264,39.60570987169142,83.65702255751782,4.445602814134986
66533.33333333336,44.045460452103555,39.62665572241575,83.6721161745193,4.418804729687803
66566.66666666666,44.08176776840012,39.64207576940235,83.72384353780247,4.439691998997775
66600.0,44.08616959877693,39.63798425938193,83.72415385815886,4.448185339394994
66633.33333333336,44.09687714395646,39.63651718713936,83.73339433109581,4.460359956817101
66666.66666666666,44.07871920846071,39.641852725022616,83.72057193348333,4.436866483438095
66700.0,44.083547629856945,39.64762761850996,83.73117524836691,4.4359200113469885
66733.33333333336,44.0941668356864,39.65738412421165,83.75155095989805,4.436782711474746
66766.66666666666,44.10718428242615,39.657002296701435,83.76418657912758,4.450181985724716
66800.0,44.06941001890766,39.64386393083704,83.7132739497447,4.42554608807062
66833.33333333336,44.057582887707184,39.642732770736686,83.70031565844387,4.414850116970498
66866.66666666666,44.04150735785118,39.6243983870567,83.66590574490789,4.417108970794481
66900.0,44.04461664204641,39.609866062236186,83.6544827042826,4.4347505798102205
66933.33333333336,44.039523459891825,39.60159743217771,83.64112089206954,4.437926027714107
66966.66666666666,44.020718967591584,39.58137396837629,83.60209293596787,4.4393449992152885
67000.0,43.926497885945395,39.57231809858038,83.49881598452578,4.354179787365009
67033.33333333336,43.84620329844236,39.576916196955366,83.42311949539774,4.269287101486991
67066.66666666666,43.79633534204035,39.58571642775004,83.3820517697904,4.210618914290309
67100.0,43.80660157787018,39.599683778555104,83.40628535642529,4.20691779931508
67133.33333333336,43.83098273980315,39.61066280770436,83.4416455475075,4.220319932098787
67166.66666666666,43.86322148377928,39.631948076193694,83.49516955997298,4.231273407585584
67200.0,43.94855707479972,39.64457518961297,83.5931322644127,4.303981885186747
67233.33333333336,44.00429711883902,39.64009354768505,83.64439066652407,4.364203571153974
67266.66666666666,43.98767445394223,39.66602335946842,83.65369781341066,4.3216510944738165
67300.0,43.94055829256499,39.69939965224304,83.63995794480803,4.241158640321946
67333.33333333336,43.88600550606943,39.725844284646236,83.61184979071567,4.1601612214231976
67366.66666666666,43.82643064149016,39.7583418863173,83.58477252780747,4.068088755172866
67400.0,43.814485353035124,39.76601457535012,83.58049992838524,4.048470777684998
67433.33333333336,43.80626767115552,39.76751282260982,83.57378049376534,4.0387548485457
67466.66666666666,43.86810770919514,39.732794602733854,83.60090231192898,4.135313106461286
67500.0,43.79126068803195,39.75383570004778,83.54509638807971,4.037424987984167
67533.33333333336,43.7695999550682,39.74983910047858,83.51943905554678,4.019760854589616
67566.66666666666,43.73558844414082,39.767496748930235,83.50308519307106,3.968091695210579
67600.0,43.72593682885119,39.77455392288166,83.50049075173285,3.9513829059695302
67633.33333333336,43.725076484443555,39.78138704210068,83.50646352654424,3.943689442342868
67666.66666666666,43.69449028800474,39.78990890853598,83.48439919654072,3.904581379468758
67700.0,43.68302887733192,39.79776502387232,83.48079390120424,3.8852638534595973
67733.33333333336,43.688324520723434,39.78611199715918,83.47443651788262,3.902212523564258
67766.66666666666,43.73427630004246,39.790466775203214,83.52474307524568,3.943809524839248
67800.0,43.733680162387195,39.773777918819455,83.50745808120665,3.9599022435677367
67833.33333333336,43.757797514091465,39.771752316270984,83.52954983036244,3.9860451978204816
67866.66666666666,43.81346524254773,39.761408866203254,83.57487410875099,4.052056376344471
67900.0,43.885152911114446,39.76014944289426,83.6453023540087,4.125003468220184
67933.33333333336,43.92520639836653,39.72803847313743,83.65324487150396,4.197167925229089
67966.66666666666,43.9678040610362,39.703106097271224,83.67091015830742,4.264697963764974
68000.0,43.945019017843315,39.67606726208647,83.62108627992978,4.268951755756839
68033.33333333336,43.950336846213645,39.67041324663133,83.62075009284497,4.279923599582319
68066.66666666666,43.97281696345078,39.665195757940296,83.63801272139109,4.307621205510487
68100.0,44.058248175271764,39.673137741650976,83.73138591692275,4.3851104336207865
68133.33333333336,44.123710864647784,39.68032905118928,83.80403991583707,4.443381813458503
68166.66666666666,44.170521799749515,39.68783444651226,83.85835624626176,4.482687353237252
68200.0,44.24778255377982,39.69201861670922,83.93980117048903,4.5557639370706005
68233.33333333336,44.35119822651068,39.700863682314605,84.05206190882528,4.650334544196072
68266.66666666666,44.41379809522456,39.69108745781359,84.10488555303814,4.722710637410965
68300.0,44.48330088349716,39.711483087334834,84.19478397083199,4.771817796162326
68333.33333333336,44.50646739107383,39.69746300040793,84.20393039148176,4.809004390665905
68366.66666666666,44.60272992539202,39.7197374199354,84.32246734532742,4.882992505456624
68400.0,44.66114632675949,39.74202205364579,84.40316838040529,4.919124273113701
68433.33333333336,44.69356844702811,39.75823375498265,84.45180220201077,4.935334692045467
68466.66666666666,44.71788844306048,39.789071256908784,84.50695969996926,4.928817186151702
68500.0,44.77993964819026,39.81555026906047,84.59548991725073,4.964389379129786
68533.33333333336,44.89590986926507,39.86127830972339,84.75718817898846,5.03463155954168
68566.66666666666,44.983641834670976,39.88505183266715,84.86869366733814,5.098590002003828
68600.0,45.09999057404189,39.9111029717483,85.01109354579019,5.188887602293585
68633.33333333336,45.192809493728,39.91463215868013,85.10744165240813,5.278177335047868
68666.66666666666,45.27553733916731,39.91901528140161,85.19455262056891,5.3565220577656945
68700.0,45.33971541339892,39.95354688258147,85.29326229598038,5.386168530817448
68733.33333333336,45.375164510847526,39.97822868902425,85.35339319987177,5.396935821823279
68766.66666666666,45.40439548191691,39.972780518776034,85.37717600069294,5.431614963140873
68800.0,45.477350126929004,40.033792722314466,85.51114284924347,5.443557404614541
68833.33333333336,45.528681350131436,40.10731026895462,85.63599161908606,5.4213710811768125
68866.66666666666,45.65673112610249,40.178226678935495,85.83495780503799,5.478504447166993
68900.0,45.75667992511633,40.21589890058189,85.97257882569822,5.540781024534441
68933.33333333336,45.82543129559474,40.22376955694394,86.04920085253868,5.601661738650798
68966.66666666666,45.9031674069665,40.23760182918632,86.14076923615282,5.665565577780191
69000.0,46.001470232813595,40.28733691642123,86.28880714923484,5.7141333163923616
69033.33333333336,46.02943996705969,40.28510008977772,86.3145400568374,5.744339877281968
69066.66666666666,46.06208906321657,40.28202066212941,86.34410972534599,5.780068401087152
69100.0,46.08656911314941,40.29165316759424,86.37822228074366,5.794915945555163
69133.33333333336,46.13168496848545,40.29477450242045,86.4264594709059,5.836910466064999
69166.66666666666,46.138533340086006,40.290000359882285,86.42853369996828,5.848532980203725
69200.0,46.170785591622376,40.29786306892768,86.46864866055006,5.8729225226946955
69233.33333333336,46.19632961098245,40.31539174390576,86.51172135488821,5.880937867076696
69266.66666666666,46.257306557660335,40.34368582751789,86.60099238517822,5.913620730142444
69300.0,46.33700950337882,40.37822929219115,86.71523879556997,5.958780211187675
69333.33333333336,46.38434727720617,40.41468979591008,86.79903707311625,5.969657481296087
69366.66666666666,46.405276644310554,40.429419160613016,86.83469580492358,5.975857483697538
69400.0,46.44079135507588,40.42005294652513,86.86084430160102,6.020738408550752
69433.33333333336,46.47032519107534,40.44260478130312,86.91292997237846,6.027720409772219
69466.66666666666,46.46438207841935,40.44774034128624,86.91212241970558,6.016641737133105
69500.0,46.522784333078484,40.45827768403592,86.9810620171144,6.064506649042562
69533.33333333336,46.63020044531688,40.43881308980312,87.06901353511999,6.191387355513761
69566.66666666666,46.78478787354001,40.3987305157533,87.18351838929331,6.3860573577867115
69600.0,46.86567688978,40.34638695177228,87.21206384155228,6.519289938007711
69633.33333333336,46.898035978739806,40.2870265101304,87.18506248887022,6.611009468609402
69666.66666666666,46.88714290676102,40.25456753986861,87.14171044662965,6.632575366892407
69700.0,46.82299952583948,40.215917417807155,87.03891694364663,6.607082108032319
69733.33333333336,46.76335648282958,40.18180035341315,86.94515683624273,6.5815561294164215
69766.66666666666,46.6922905833164,40.132988887440625,86.82527947075702,6.559301695875774
69800.0,46.60831104785564,40.06442884021425,86.6727398880699,6.543882207641399
69833.33333333336,46.523949646312296,39.99170835486091,86.51565800117321,6.532241291451385
69866.66666666666,46.435131903778604,39.89231451314092,86.32744641691951,6.542817390637684
69900.0,46.35642275808711,39.83019681703169,86.1866195751188,6.526225941055425
69933.33333333336,46.24938827229948,39.77744198913103,86.0268302614305,6.471946283168445
69966.66666666666,46.21078170300868,39.776646183406086,85.98742788641476,6.434135519602596
70000.0,46.170910177072585,39.77269466406457,85.94360484113716,6.39821551300801
70033.33333333336,46.19120946894271,39.800716677192696,85.9919261461354,6.3904927917500185
70066.66666666666,46.2007744953635,39.81898949973105,86.01976399509455,6.38178499563245
70100.0,46.22288453606293,39.836746036478715,86.05963057254165,6.386138499584209
70133.33333333336,46.20526274561343,39.853441230501865,86.0587039761153,6.351821515111561
70166.66666666666,46.207320363067275,39.87361608205638,86.08093644512364,6.333704281010894
70200.0,46.1833637389156,39.89964561598709,86.0830093549027,6.283718122928517
70233.33333333336,46.16362278295783,39.927801854545265,86.0914246375031,6.235820928412567
70266.66666666666,46.173984516840406,39.946862799671806,86.12084731651221,6.227121717168599
70300.0,46.18736141792893,39.95596629066122,86.14332770859016,6.231395127267708
70333.33333333336,46.185007294584146,39.958631912585446,86.14363920716958,6.2263753819987
70366.66666666666,46.15752680535314,39.97533193223359,86.13285873758673,6.182194873119556
70400.0,46.136258981574954,39.99451189863817,86.13077088021312,6.141747082936777
70433.33333333336,46.15482205686776,39.995101794860375,86.14992385172813,6.1597202620073785
70466.66666666666,46.16031615333175,40.01175354961596,86.17206970294771,6.14856260371579
70500.0,46.237829850054595,40.024872597534724,86.2627024475893,6.212957252519874
70533.33333333336,46.34025355182932,40.01239869001096,86.35265224184027,6.327854861818361
70566.66666666666,46.354786557178876,40.03548073173523,86.3902672889141,6.319305825443655
70600.0,46.362444551264595,40.053061406448116,86.41550595771271,6.309383144816483
70633.33333333336,46.44815020760012,40.04265457725408,86.4908047848542,6.405495630346037
70666.66666666666,46.583043905760334,40.031406674139696,86.61445057990002,6.551637231620639
70700.0,46.70873108767829,40.02741772745891,86.7361488151372,6.681313360219376
70733.33333333336,46.811964974394286,40.00697154108778,86.81893651548206,6.804993433306505
70766.66666666666,46.90947846078883,39.99184370163205,86.90132216242088,6.917634759156788
70800.0,46.993582594619845,39.983994397506315,86.97757699212616,7.009588197113531
70833.33333333336,47.10115696493597,40.01266212993663,87.1138190948726,7.088494834999337
70866.66666666666,47.204324376182846,40.02813860141697,87.23246297759981,7.176185774765881
70900.0,47.29183816718934,40.03373976820194,87.32557793539128,7.2580983989874
70933.33333333336,47.33154345580057,40.037043116069434,87.36858657187001,7.294500339731141
70966.66666666666,47.45257183573147,40.06057945219862,87.51315128793009,7.391992383532847
71000.0,47.48160681856366,40.048784090365395,87.53039090892905,7.432822728198274
71033.33333333336,47.484526606074176,40.05545507934044,87.53998168541462,7.429071526733733
71066.66666666666,47.51297540831262,40.05249890714964,87.56547431546227,7.460476501162977
71100.0,47.53826610157258,40.075551284170075,87.61381738574265,7.46271481740251
71133.33333333336,47.55564606730051,40.09430682093605,87.64995288823656,7.461339246364457
71166.66666666666,47.67830628980633,40.1444339284552,87.82274021826153,7.5338723613511345
71200.0,47.802673733399395,40.21366051546645,88.01633424886585,7.589013217932939
71233.33333333336,47.87607207933508,40.21018669105909,88.08625877039418,7.665885388275989
71266.66666666666,47.926674963727436,40.18726270919063,88.11393767291807,7.739412254536809
71300.0,47.96673412963273,40.17659324208413,88.14332737171686,7.7901408875485965
71333.33333333336,48.02507481279344,40.179907434328314,88.20498224712175,7.845167378465135
71366.66666666666,48.02785868789531,40.178861824188274,88.20672051208358,7.848996863707031
71400.0,48.07543288444433,40.18004606112441,88.25547894556874,7.895386823319922
71433.33333333336,48.10761221725533,40.19306243402892,88.30067465128425,7.91454978322641
71466.66666666666,48.12307393500558,40.19280589107446,88.31587982608004,7.930268043931122
71500.0,48.211436717632864,40.1980086894759,88.40944540710876,8.013428028156971
71533.33333333336,48.30295870222446,40.15345888939866,88.45641759162312,8.1494998128258
71566.66666666666,48.39358811129916,40.10513004946266,88.49871816076183,8.288458061836495
71600.0,48.4725509399901,40.091606149356174,88.56415708934627,8.380944790633926
71633.33333333336,48.516617123940605,40.090140052765435,88.60675717670604,8.426477071175176
71666.66666666666,48.591642598851905,40.09408972078866,88.68573231964056,8.497552878063253
71700.0,48.684864239413386,40.078402953790274,88.76326719320366,8.606461285623107
71733.33333333336,48.76202993523455,40.06372584871497,88.82575578394952,8.698304086519586
71766.66666666666,48.85357242674576,40.05218273176105,88.9057551585068,8.801389694984707
71800.0,48.83748424001952,40.057216523983286,88.8947007640028,8.780267716036239
71833.33333333336,48.87614702232979,40.05174942252644,88.92789644485623,8.824397599803346
71866.66666666666,48.84059399970972,40.06488283158349,88.9054768312932,8.775711168126232
71900.0,48.84765396101128,40.057208742592266,88.90486270360356,8.790445218419018
71933.33333333336,48.804475423318124,40.096991429670716,88.90146685298883,8.707483993647408
71966.66666666666,48.76072205026038,40.12526507882276,88.88598712908313,8.635456971437616
72000.0,48.72289121962824,40.13340512898321,88.85629634861145,8.589486090645027
72033.33333333336,48.69579516805616,40.16176535874128,88.85756052679744,8.53402980931488
72066.66666666666,48.68445104998783,40.19348766039917,88.877938710387,8.490963389588657
72100.0,48.69683539879649,40.200500321672244,88.89733572046875,8.496335077124245
72133.33333333336,48.650711048662906,40.23037066178496,88.88108171044786,8.420340386877944
72166.66666666666,48.735589506501775,40.208848586632726,88.94443809313451,8.526740919869052
72200.0,48.76904576152214,40.201281623183235,88.97032738470539,8.567764138338907
72233.33333333336,48.79760312712638,40.189796532018626,88.98739965914501,8.607806595107748
72266.66666666666,48.813264656924474,40.1850299294285,88.99829458635298,8.62823472749597
72300.0,48.873108646228744,40.19187452181725,89.06498316804598,8.681234124411501
72333.33333333336,48.96981323039166,40.20259261110676,89.17240584149842,8.767220619284899
72366.66666666666,49.06193192827706,40.217008125166956,89.27894005344402,8.844923803110106
72400.0,49.22961771243934,40.148704944374124,89.37832265681347,9.080912768065218
72433.33333333336,49.31735529503952,40.08855652520996,89.40591182024949,9.228798769829567
72466.66666666666,49.41863158736788,40.04865316134962,89.4672847487175,9.369978426018255
72500.0,49.48761359525808,40.00820080889651,89.4958144041546,9.479412786361575
72533.33333333336,49.51859442625645,39.992098200010496,89.51069262626694,9.52649622624595
72566.66666666666,49.53703322398502,39.96325341741819,89.5002866414032,9.57377980656683
72600.0,49.58004840359788,39.94186742737016,89.52191583096804,9.638180976227718
72633.33333333336,49.57852573763908,39.94446312773221,89.5229888653713,9.634062609906868
72666.66666666666,49.60602649639762,39.92769263113545,89.53371912753306,9.678333865262168
72700.0,49.68258635338953,39.92283523357912,89.60542158696865,9.759751119810412
72733.33333333336,49.73682341728766,39.91194899849258,89.64877241578024,9.824874418795082
72766.66666666666,49.79602427541782,39.89162800189535,89.68765227731316,9.904396273522476
72800.0,49.826317316440175,39.87011901660667,89.69643633304685,9.956198299833503
72833.33333333336,49.81000290969521,39.86765739791029,89.6776603076055,9.94234551178491
72866.66666666666,49.822379407616054,39.873167618239044,89.69554702585509,9.949211789377015
72900.0,49.852548149447294,39.85160560595677,89.70415375540406,10.000942543490526
72933.33333333336,49.827635333714206,39.82762028607442,89.65525561978862,10.000015047639781
72966.66666666666,49.83506711679975,39.82363395996863,89.65870107676838,10.011433156831112
73000.0,49.89391999039922,39.846347590243525,89.74026758064274,10.04757240015569
73033.33333333336,49.97134177658507,39.860376506408244,89.83171828299331,10.11096527017683
73066.66666666666,50.07622727421007,39.87351553502479,89.94974280923486,10.202711739185288
73100.0,50.11333904444909,39.864647338708195,89.97798638315729,10.248691705740898
73133.33333333336,50.12980950588313,39.850907620497026,89.98071712638016,10.278901885386105
73166.66666666666,50.130976869575214,39.83089435883679,89.96187122841201,10.300082510738429
73200.0,50.1222730148701,39.80341514005761,89.92568815492771,10.318857874812492
73233.33333333336,50.09722816708289,39.80115230907877,89.89838047616165,10.29607585800411
73266.66666666666,50.05247478643851,39.79543956659717,89.84791435303568,10.257035219841338
73300.0,50.076489192064635,39.7813375211821,89.85782671324674,10.295151670882529
73333.33333333336,50.12207036694784,39.755426565821885,89.87749693276972,10.366643801125946
73366.66666666666,50.27941770423395,39.72276222219636,90.00217992643032,10.556655482037597
73400.0,50.37633910986698,39.69604451123006,90.07238362109705,10.68029459863692
73433.33333333336,50.44337169005261,39.67023068277174,90.11360237282435,10.773141007280868
73466.66666666666,50.53687237254375,39.643686139226745,90.1805585117705,10.89318623331701
73500.0,50.631639274632164,39.59338979666296,90.22502907129513,11.038249477969202
73533.33333333336,50.693560333704745,39.56599833431742,90.25955866802217,11.127561999387325
73566.66666666666,50.70042418884048,39.57612765145929,90.27655184029977,11.12429653738119
73600.0,50.72135059477654,39.61533363241114,90.33668422718767,11.1060169623654
73633.33333333336,50.80536051524929,39.654888025925914,90.4602485411752,11.15047248932337
73666.66666666666,50.869656886211665,39.70508873879012,90.57474562500178,11.16456814742155
73700.0,51.01271370313507,39.68105199255743,90.69376569569249,11.331661710577645
73733.33333333336,51.128450815325444,39.67770780645405,90.8061586217795,11.450743008871388
73766.66666666666,51.18714818044846,39.68077357429186,90.86792175474032,11.5063746061566
73800.0,51.257244178404505,39.658310772334964,90.91555495073946,11.59893340606954
73833.33333333336,51.364244548851254,39.63317691679829,90.99742146564955,11.731067632052966
73866.66666666666,51.42506287203583,39.6094921651152,91.03455503715104,11.815570706920631
73900.0,51.45131459799007,39.60304380548097,91.05435840347104,11.848270792509103
73933.33333333336,51.43770430560607,39.63534436892101,91.07304867452709,11.802359936685058
73966.66666666666,51.448298174877436,39.65571827327192,91.10401644814937,11.792579901605516
74000.0,51.48524830296965,39.67695004512631,91.16219834809596,11.808298257843347
74033.33333333336,51.56949911459976,39.69212108597597,91.26162020057573,11.877378028623792
74066.66666666666,51.65030681796791,39.70411337380618,91.35442019177408,11.946193444161729
74100.0,51.71154940871676,39.70590643134484,91.4174558400616,12.005642977371917
74133.33333333336,51.79519940234828,39.70794005025356,91.50313945260184,12.087259352094716
74166.66666666666,51.90523342637139,39.72257906614274,91.62781249251412,12.182654360228645
74200.0,52.037264352233905,39.74233898813339,91.7796033403673,12.294925364100513
74233.33333333336,52.13897464713884,39.778995908928074,91.91797055606692,12.359978738210758
74266.66666666666,52.186330785244586,39.79999622235755,91.98632700760213,12.386334562887036
74300.0,52.29927494768242,39.791837955191326,92.09111290287375,12.507436992491089
74333.33333333336,52.37428739020971,39.81139725841732,92.18568464862703,12.562890131792381
74366.66666666666,52.41473997050116,39.81974508841052,92.23448505891167,12.594994882090631
74400.0,52.498307290154855,39.79975872413119,92.29806601428604,12.698548566023671
74433.33333333336,52.60521965146631,39.8055601218109,92.41077977327721,12.799659529655404
74466.66666666666,52.698817300416536,39.82123529156609,92.52005259198262,12.877582008850446
74500.0,52.7238458562009,39.80184451723608,92.52569037343699,12.922001338964822
74533.33333333336,52.746579739168666,39.78801166030396,92.53459139947262,12.958568078864708
74566.66666666666,52.815943241258864,39.78774674236475,92.60368998362362,13.028196498894113
74600.0,52.87521464138412,39.76650895504025,92.64172359642437,13.108705686343864
74633.33333333336,52.917180847810286,39.748251898298356,92.66543274610865,13.168928949511926
74666.66666666666,52.9015221006616,39.71559179231127,92.61711389297287,13.18593030835033
74700.0,52.808931772554416,39.715676013160916,92.52460778571533,13.093255759393497
74733.33333333336,52.743861240349744,39.70001223035718,92.44387347070693,13.04384900999256
74766.66666666666,52.72193774419096,39.684361961427214,92.40629970561818,13.037575782763744
74800.0,52.66328761958399,39.6822494387706,92.34553705835458,12.981038180813393
74833.33333333336,52.65310124353355,39.679004414413384,92.33210565794694,12.97409682912017
74866.66666666666,52.668059850082514,39.679435072298155,92.34749492238066,12.988624777784363
74900.0,52.69839085934651,39.69008055601591,92.38847141536242,13.008310303330607
74933.33333333336,52.79884516320654,39.70144325539969,92.50028841860623,13.097401907806855
74966.66666666666,52.87921143579561,39.73132443180232,92.61053586759793,13.147887003993292
75000.0,52.8388566715731,39.747464034756206,92.5863207063293,13.091392636816895
75033.33333333336,52.862062834809706,39.74910554931702,92.61116838412673,13.112957285492687
75066.66666666666,52.859082911840304,39.77525306695776,92.63433597879806,13.083829844882544
75100.0,52.90659226505174,39.80381310065501,92.71040536570676,13.102779164396733
75133.33333333336,52.93918761463169,39.82560276620709,92.76479038083878,13.113584848424598
75166.66666666666,52.96640120754298,39.85670613832291,92.82310734586589,13.109695069220068
75200.0,53.04372188059177,39.87050541488062,92.91422729547239,13.173216465711146
75233.33333333336,53.11556747293681,39.8675756427998,92.98314311573661,13.247991830137012
75266.66666666666,53.26152094556914,39.795274963144394,93.05679590871354,13.466245982424747
75300.0,53.3553669740229,39.772446130908904,93.1278131049318,13.582920843114
75333.33333333336,53.46961651926998,39.76657667694787,93.23619319621785,13.703039842322113
75366.66666666666,53.54177366627768,39.77206784650502,93.3138415127827,13.769705819772666
75400.0,53.62799483215833,39.76955385827645,93.39754869043479,13.85844097388188
75433.33333333336,53.674504873579345,39.76838878389381,93.44289365747316,13.906116089685533
75466.66666666666,53.72970354656864,39.75410044616525,93.4838039927339,13.975603100403388
75500.0,53.76048051350899,39.74207221222003,93.50255272572903,14.018408301288959
75533.33333333336,53.80034220816092,39.740011951488825,93.54035415964974,14.0603302566721
75566.66666666666,53.83312701436288,39.75458981318646,93.58771682754934,14.078537201176417
75600.0,53.83448175055444,39.768180999310935,93.60266274986537,14.066300751243505
75633.33333333336,53.88974565235141,39.787159532266266,93.67690518461767,14.102586120085142
75666.66666666666,53.96859464567966,39.80540967823,93.77400432390965,14.16318496744966
75700.0,54.01763815595282,39.818314448568096,93.83595260452091,14.19932370738472
75733.33333333336,54.0198300424117,39.83749855636229,93.85732859877398,14.18233148604941
75766.66666666666,54.02518983991621,39.83937712944101,93.86456696935723,14.185812710475199
75800.0,54.06145566880418,39.86582491828845,93.92728058709264,14.19563075051573
75833.33333333336,54.10687184651582,39.903583795121,94.01045564163682,14.203288051394825
75866.66666666666,54.142515679058555,39.91395679271966,94.05647247177822,14.228558886338893
75900.0,54.19565404330161,39.915564785020955,94.11121882832256,14.28008925828066
75933.33333333336,54.24102321293838,39.91548425009201,94.15650746303038,14.325538962846373
75966.66666666666,54.26329824759632,39.931898130442825,94.19519637803914,14.331400117153493
76000.0,54.21717847147129,39.93019392573471,94.14737239720601,14.28698454573658
76033.33333333336,54.281610716017624,39.952605089249126,94.23421580526676,14.329005626768499
76066.66666666666,54.321391791967585,39.958274191773356,94.27966598374094,14.363117600194231
76100.0,54.333633495403966,39.96593970753136,94.29957320293532,14.367693787872604
76133.33333333336,54.367464750404714,39.98376038303276,94.35122513343748,14.383704367371958
76166.66666666666,54.39185073740638,39.986737349285775,94.37858808669215,14.405113388120604
76200.0,54.41004382138702,39.99231991564313,94.40236373703014,14.41772390574389
76233.33333333336,54.410435629782384,40.00159586791908,94.41203149770145,14.408839761863307
76266.66666666666,54.4524162815634,40.03690743588692,94.48932371745032,14.415508845676477
76300.0,54.53421813161825,40.04452458864956,94.57874272026781,14.48969354296869
76333.33333333336,54.6163236634704,40.02693710259875,94.64326076606915,14.589386560871652
76366.66666666666,54.6131272621734,40.02382174336969,94.63694900554309,14.589305518803714
76400.0,54.69918532883096,40.018379422798354,94.71756475162931,14.680805906032601
76433.33333333336,54.78869110075978,40.02837452271665,94.81706562347642,14.760316578043126
76466.66666666666,54.862662670560084,40.0169877067188,94.87965037727888,14.845674963841283
76500.0,54.86695937724746,40.01592979914103,94.88288917638849,14.851029578106434
76533.33333333336,54.890316368229506,40.009088192416776,94.89940456064629,14.881228175812733
76566.66666666666,54.93277767181086,40.01413267035474,94.94691034216561,14.91864500145612
76600.0,54.93369733015574,40.0319276770072,94.96562500716294,14.901769653148545
76633.33333333336,54.98492939494179,40.00440635741352,94.9893357523553,14.980523037528265
76666.66666666666,54.95102893358204,40.02202455340932,94.97305348699135,14.929004380172723
76700.0,54.93487408225434,40.04211242134895,94.97698650360329,14.892761660905386
76733.33333333336,54.99967871610235,40.05205072908756,95.05172944518992,14.947627987014789
76766.66666666666,55.05652023883132,40.05322310055135,95.10974333938267,15.003297138279969
76800.0,55.16705575843558,40.05380202802036,95.22085778645594,15.113253730415222
76833.33333333336,55.294633578308364,40.040629150442214,95.33526272875056,15.254004427866146
76866.66666666666,55.42866491569768,40.0437525502925,95.47241746599018,15.384912365405178
76900.0,55.50676228431012,40.03302664733728,95.53978893164741,15.473735636972835
76933.33333333336,55.59190401458879,40.02597520128767,95.61787921587646,15.565928813301117
76966.66666666666,55.639407992274336,40.023192182178505,95.66260017445283,15.616215810095834
77000.0,55.702458661461826,40.03825911890144,95.74071778036327,15.664199542560386
77033.33333333336,55.73116078756198,40.0441514215177,95.77531220907967,15.687009366044292
77066.66666666666,55.73401591006779,40.0448080740257,95.77882398409349,15.68920783604209
77100.0,55.714696422962554,40.05739181307082,95.77208823603337,15.657304609891732
77133.33333333336,55.718169443798594,40.06924606734049,95.78741551113907,15.648923376458107
77166.66666666666,55.72365166517707,40.07200243398709,95.79565409916417,15.65164923118999
77200.0,55.7369892729284,40.08529034273278,95.82227961566117,15.651698930195613
77233.33333333336,55.723388513009176,40.10843219196624,95.83182070497541,15.61495632104294
77266.66666666666,55.74998921603758,40.11756373580121,95.86755295183879,15.632425480236368
77300.0,55.83157527994915,40.07010942350958,95.90168470345873,15.761465856439571
77333.33333333336,55.894802978065336,40.04603678461094,95.94083976267628,15.8487661934544
77366.66666666666,55.937116342866034,40.02347150917515,95.96058785204119,15.913644833690881
77400.0,55.96856380734362,40.002697903688286,95.97126171103191,15.96586590365533
77433.33333333336,56.01796855197214,39.993684923621814,96.01165347559395,16.02428362835033
77466.66666666666,56.01225736014649,40.01130812116774,96.02356548131424,16.00094923897875
77500.0,56.05422911873051,40.001045521493644,96.05527464022417,16.05318359723687
77533.33333333336,56.10652818164766,39.99428647764062,96.10081465928828,16.11224170400704
77566.66666666666,56.137923639988344,39.98654311654866,96.124466756537,16.15138052343968
77600.0,56.21753299277018,39.979232538191106,96.19676553096129,16.238300454579075
77633.33333333336,56.25202572967375,39.971341033141776,96.22336676281553,16.28068469653197
77666.66666666666,56.294666881343005,39.98979715575025,96.28446403709326,16.304869725592745
77700.0,56.3729343123962,40.009161594349116,96.38209590674532,16.36377271804708
77733.33333333336,56.42040328563517,40.035329625396926,96.45573291103209,16.38507366023824
77766.66666666666,56.483113429539635,40.05645430076111,96.53956773030075,16.42665912877852
77800.0,56.559875722569544,40.073986709843425,96.63386243241297,16.48588901272612
77833.33333333336,56.62223690831255,40.0938062348721,96.71604314318465,16.528430673440454
77866.66666666666,56.669081789966434,40.129438573190015,96.79852036315644,16.539643216776422
77900.0,56.760289554837264,40.13226670302162,96.89255625785889,16.628022851815643
77933.33333333336,56.87210801742681,40.15010974705552,97.02221776448233,16.721998270371298
77966.66666666666,57.018784306267904,40.13593950254952,97.15472380881742,16.882844803718385
78000.0,57.18453494557705,40.11848729017198,97.30302223574903,17.06604765540507
78033.33333333336,57.3357444331278,40.079964053011985,97.41570848613978,17.255780380115816
78066.66666666666,57.4784911995816,39.99623505167756,97.47472625125914,17.482256147904035
78100.0,57.5784445935878,39.91241450768304,97.49085910127083,17.66603008590476
78133.33333333336,57.672009992641534,39.8668815599286,97.53889155257013,17.805128432712934
78166.66666666666,57.73317102331193,39.82906621890454,97.56223724221648,17.904104804407396
78200.0,57.76813837742283,39.80689686139435,97.5750352388172,17.961241516028476
78233.33333333336,57.827657572486224,39.76748048340482,97.59513805589104,18.060177089081407
78266.66666666666,57.905191100767,39.750300947362135,97.65549204812913,18.154890153404864
78300.0,57.96874548907163,39.72182011655736,97.69056560562899,18.246925372514266
78333.33333333336,58.00958285861232,39.71294829772402,97.72253115633633,18.296634560888297
78366.66666666666,58.04215366738876,39.69734273674319,97.73949640413196,18.34481093064558
78400.0,58.05317425888236,39.69139882627962,97.74457308516197,18.36177543260274
78433.33333333336,58.085187225685665,39.69419692922525,97.77938415491091,18.390990296460412
78466.66666666666,58.163962870480745,39.67157537793141,97.83553824841216,18.492387492549334
78500.0,58.19616029202758,39.664263878938435,97.86042417096601,18.53189641308914
78533.33333333336,58.1948324747383,39.65799502266128,97.85282749739959,18.536837452077016
78566.66666666666,58.206333400973534,39.635433849337886,97.84176725031142,18.570899551635645
78600.0,58.19075813180433,39.63449655772827,97.8252546895326,18.556261574076068
78633.33333333336,58.1890736805049,39.635413879643664,97.82448756014857,18.553659800861233
78666.66666666666,58.186028368168365,39.63424477322418,97.82027314139255,18.551783594944183
78700.0,58.259407534611626,39.61286064062506,97.87226817523668,18.64654689398657
78733.33333333336,58.34197629623122,39.559174527335976,97.9011508235672,18.782801768895247
78766.66666666666,58.43439315179273,39.53086496629525,97.96525811808799,18.903528185497482
78800.0,58.532125772511336,39.50075631105445,98.03288208356578,19.031369461456883
78833.33333333336,58.61387119247205,39.477725059113325,98.09159625158537,19.13614613335872
78866.66666666666,58.63286003476949,39.44085869623637,98.07371873100587,19.192001338533128
78900.0,58.64311269562473,39.408949624772724,98.05206232039745,19.234163070852006
78933.33333333336,58.66217968008828,39.39294062721747,98.05512030730574,19.269239052870805
78966.66666666666,58.66372066181976,39.37893133876279,98.04265200058255,19.284789323056973
79000.0,58.65931706593004,39.36824308037045,98.02756014630049,19.291073985559592
79033.33333333336,58.6687924457721,39.36738586293486,98.03617830870697,19.301406582837238
79066.66666666666,58.66775370518367,39.36972922054606,98.03748292572973,19.298024484637605
79100.0,58.710774477643255,39.36131934686139,98.07209382450465,19.349455130781866
79133.33333333336,58.6891487850649,39.352811416376646,98.04196020144154,19.336337368688262
79166.66666666666,58.760199140940585,39.334539890436666,98.09473903137724,19.42565925050392
79200.0,58.82129021763498,39.33866159735662,98.1599518149916,19.482628620278362
79233.33333333336,58.88955164477774,39.34416037197659,98.23371201675432,19.545391272801144
79266.66666666666,58.92284226287475,39.34975900894012,98.27260127181488,19.573083253934637
79300.0,58.95175788909213,39.3497234085235,98.30148129761562,19.602034480568626
79333.33333333336,59.00794044260541,39.35878363380698,98.36672407641238,19.649156808798434
79366.66666666666,59.10593563498697,39.345963578391476,98.45189921337845,19.759972056595494
79400.0,59.14670872133815,39.34928210719822,98.49599082853638,19.79742661413993
79433.33333333336,59.20045885435699,39.348149902273924,98.54860875663091,19.85230895208306
79466.66666666666,59.26678458400213,39.352888630534046,98.61967321453618,19.91389595346808
79500.0,59.321590138925416,39.33241517267087,98.6540053115963,19.98917496625455
79533.33333333336,59.29418916787241,39.36120403314056,98.65539320101297,19.932985134731858
79566.66666666666,59.287475985456965,39.39809799150661,98.68557397696357,19.88937799395035
79600.0,59.298092429795545,39.43474909990068,98.73284152969623,19.863343329894867
79633.33333333336,59.37569924155795,39.43852934497835,98.8142285865363,19.937169896579604
79666.66666666666,59.39059704604479,39.46293419919215,98.85353124523695,19.92766284685264
79700.0,59.40842871889895,39.49186003846049,98.90028875735943,19.916568680438466
79733.33333333336,59.47714772640721,39.49441561151562,98.97156333792283,19.98273211489159
79766.66666666666,59.53397504551139,39.53822913946642,99.07220418497779,19.995745906044977
79800.0,59.66588474245241,39.58579701698253,99.25168175943494,20.08008772546988
79833.33333333336,59.797570638451006,39.6190513921386,99.41662203058961,20.178519246312398
79866.66666666666,59.93295288742736,39.70948231315587,99.64243520058322,20.22347057427149
79900.0,60.0645615888244,39.75601084687715,99.82057243570155,20.30855074194724
79933.33333333336,60.262083106175645,39.79336318072658,100.0,20.468719925449065
79966.66666666666,60.43604175720382,39.748101097873416,100.0,20.6879406593304
80000.0,60.59227655881385,39.703594288322826,100.0,20.888682270491028
80033.33333333336,60.66746611028137,39.64412677196801,100.0,21.023339338313356
80066.66666666666,60.70780744199432,39.59019884995486,100.0,21.11760859203946
80100.0,60.68635585384031,39.56374949362359,100.0,21.12260636021672
80133.33333333336,60.691723677809165,39.540754850301,100.0,21.150968827508166
80166.66666666666,60.723921964905294,39.52398190732619,100.0,21.199940057579102
80200.0,60.78343634061433,39.51069144392975,100.0,21.272744896684575
80233.33333333336,60.777642145644926,39.506407407867364,100.0,21.27123473777757
80266.66666666666,60.78242636132155,39.50526947389627,100.0,21.27715688742528
80300.0,60.80615784038827,39.48215677973014,100.0,21.324001060658134
80333.33333333336,60.79791541225536,39.47639889225727,100.0,21.32151651999808
80366.66666666666,60.84170537598226,39.45569810291758,100.0,21.386007273064678
80400.0,60.88175086869303,39.44919704130279,100.0,21.432553827390237
80433.33333333336,60.901287345716156,39.45184322545131,100.0,21.449444120264843
80466.66666666666,60.909838616575406,39.4483193641731,100.0,21.461519252402304
80500.0,60.88181011781487,39.449560335099044,100.0,21.43224978271583
80533.33333333336,60.83609577585693,39.46837152556466,100.0,21.36772425029227
80566.66666666666,60.86604526390421,39.447546079244184,100.0,21.41849918466003
80600.0,60.86993076456697,39.41988925977598,100.0,21.45004150479099
80633.33333333336,60.80229752849854,39.42991594813749,100.0,21.37238158036105
80666.66666666666,60.72740200152086,39.44695646235671,100.0,21.28044553916415
80700.0,60.65322275813896,39.46030491210814,100.0,21.192917846030817
80733.33333333336,60.595873276578956,39.45220340482687,100.0,21.143669871752092
80766.66666666666,60.568983561757946,39.43455896070161,100.0,21.134424601056338
80800.0,60.541435078850384,39.4084609213562,99.94989600020658,21.13297415749418
80833.33333333336,60.54223338480054,39.38573687811899,99.92797026291953,21.156496506681542
80866.66666666666,60.500006333595856,39.36908659500104,99.8690929285969,21.130919738594816
80900.0,60.45023832824705,39.3607561984318,99.81099452667885,21.089482129815252
80933.33333333336,60.45442300501859,39.3486739563636,99.80309696138218,21.105749048654992
80966.66666666666,60.40252496902927,39.327676341633186,99.73020131066247,21.074848627396086
81000.0,60.396753943099846,39.31325406712479,99.71000801022463,21.083499875975058
81033.33333333336,60.459234794131156,39.310564411871304,99.76979920600246,21.148670382259855
81066.66666666666,60.467157409139794,39.31298636291843,99.78014377205821,21.154171046221364
81100.0,60.54295743806144,39.31778299122905,99.8607404292905,21.225174446832384
81133.33333333336,60.59749892448355,39.308782761511004,99.90628168599456,21.28871616297255
81166.66666666666,60.627524106756006,39.280917026715265,99.90844113347127,21.346607080040737
81200.0,60.69059506945067,39.240664872861714,99.93125994231238,21.449930196588955
81233.33333333336,60.69594152585462,39.19941043044833,99.89535195630296,21.49653109540629
81266.66666666666,60.67172854646735,39.180683912840664,99.85241245930801,21.49104463362669
81300.0,60.668610830071565,39.145077174238025,99.81368800430958,21.523533655833543
81333.33333333336,60.65177083818871,39.099573909348095,99.7513447475368,21.552196928840615
81366.66666666666,60.64027906837987,39.07954216263876,99.71982123101863,21.560736905741106
81400.0,60.58976283088513,39.06979086003201,99.65955369091714,21.519971970853124
81433.33333333336,60.564261764107094,39.05431460832313,99.61857637243024,21.509947155783966
81466.66666666666,60.549798941497414,39.03775877249456,99.58755771399197,21.512040169002848
81500.0,60.471795489279586,39.029854676418125,99.50165016569773,21.441940812861464
81533.33333333336,60.34992356727103,39.070541519580985,99.420465086852,21.279382047690042
81566.66666666666,60.25738104884903,39.11559405346988,99.3729751023189,21.141786995379146
81600.0,60.21921354381874,39.132498660470596,99.35171220428933,21.086714883348144
81633.33333333336,60.19210595477426,39.11631243252083,99.30841838729509,21.075793522253438
81666.66666666666,60.153034156589634,39.11282897534586,99.2658631319355,21.04020518124377
81700.0,60.11119224338892,39.11804602801433,99.22923827140325,20.993146215374598
81733.33333333336,60.067052938426215,39.11587714510604,99.18293008353226,20.95117579332017
81766.66666666666,60.01309940668465,39.10716180868285,99.1202612153675,20.905937598001806
81800.0,60.012317149780195,39.08721004400174,99.09952719378194,20.92510710577845
81833.33333333336,59.982015340507246,39.07014766664302,99.05216300715026,20.911867673864226
81866.66666666666,59.94177738830432,39.05449241191824,98.99626980022256,20.887284976386077
81900.0,59.889769594490375,39.05194347935953,98.9417130738499,20.83782611513084
81933.33333333336,59.84711989234586,39.05040735226199,98.89752724460786,20.796712540083867
81966.66666666666,59.84321355964508,39.06387919150723,98.90709275115232,20.779334368137846
82000.0,59.86710844624622,39.06748892584273,98.93459737208894,20.79961952040349
82033.33333333336,59.85829038638455,39.080540486751616,98.93883087313617,20.77774989963293
82066.66666666666,59.88494846037611,39.0721241299561,98.9570725903322,20.81282433042001
82100.0,59.90189216893557,39.06854963569962,98.97044180463519,20.83334253323595
82133.33333333336,59.95197865492005,39.053996224268296,99.00597487918834,20.89798243065175
82166.66666666666,59.91444708194372,39.05963996301873,98.97408704496246,20.854807118924988
82200.0,59.880808216874804,39.072803025321775,98.95361124219657,20.80800519155303
82233.33333333336,59.88733605805755,39.08024680137675,98.9675828594343,20.8070892566808
82266.66666666666,59.90096391948726,39.08700204004232,98.98796595952957,20.813961879444943
82300.0,59.88965980214791,39.08349843743183,98.97315823957975,20.80616136471608
82333.33333333336,59.887036085315074,39.076270310376096,98.96330639569116,20.81076577493898
82366.66666666666,59.875364804891404,39.07957620691636,98.95494101180776,20.79578859797505
82400.0,59.80154415908695,39.11994650662712,98.92149066571407,20.68159765245983
82433.33333333336,59.710024306839536,39.156327783237046,98.86635209007657,20.553696523602493
82466.66666666666,59.61179731164125,39.19033824109154,98.80213555273278,20.42145907054971
82500.0,59.473529840158726,39.21520752064326,98.688737360802,20.25832231951546
82533.33333333336,59.43489618679037,39.23263708583416,98.66753327262452,20.202259100956205
82566.66666666666,59.43618133341778,39.26052074266559,98.69670207608337,20.175660590752187
82600.0,59.47925830313553,39.25475392046881,98.73401222360434,20.224504382666726
82633.33333333336,59.49700983957037,39.27020318601216,98.76721302558254,20.22680665355821
82666.66666666666,59.53200558647408,39.27212124251936,98.80412682899345,20.259884343954717
82700.0,59.55318087498759,39.281267878019854,98.83444875300744,20.271912996967735
82733.33333333336,59.561092224303714,39.29079442956012,98.85188665386384,20.27029779474359
82766.66666666666,59.578190688797214,39.2776999706261,98.85589065942332,20.300490718171115
82800.0,59.58365309660757,39.29584290619848,98.87949600280605,20.28781019040909
82833.33333333336,59.59200593310898,39.308327733515036,98.90033366662402,20.283678199593947
82866.66666666666,59.63303590193644,39.29883213229988,98.93186803423632,20.33420376963656
82900.0,59.6672470603153,39.32175792999017,98.98900499030547,20.345489130325127
82933.33333333336,59.74891628440494,39.33213800401397,99.08105428841891,20.416778280390975
82966.66666666666,59.8521933881205,39.314502924547064,99.16669631266757,20.537690463573437
83000.0,59.91703445595719,39.31407948276936,99.23111393872655,20.60295497318784
83033.33333333336,59.950201728355204,39.318270707188354,99.26847243554356,20.631931021166842
83066.66666666666,59.967186371374005,39.328949074033666,99.29613544540767,20.63823729734034
83100.0,60.02299378195413,39.33311452965988,99.35610831161401,20.689879252294247
83133.33333333336,60.10021285839895,39.3087442617961,99.40895712019505,20.791468596602847
83166.66666666666,60.17093598903702,39.30477801458274,99.47571400361977,20.866157974454286
83200.0,60.24917634510106,39.31367186072192,99.56284820582297,20.93550448437915
83233.33333333336,60.350506071941034,39.303682940162574,99.65418901210361,21.04682313177846
83266.66666666666,60.5167230049642,39.26736313675755,99.78408614172174,21.249359868206653
83300.0,60.60840869296472,39.231198674125075,99.83960736708978,21.377210018839648
83333.33333333336,60.71234748628934,39.21633190969025,99.92867939597959,21.4960155765991
83366.66666666666,60.69526676914428,39.2176874152076,99.91295418435189,21.477579353936683
83400.0,60.671854293139894,39.22964930514718,99.90150359828706,21.442204987992717
83433.33333333336,60.66532821743182,39.230521854183195,99.89585007161502,21.434806363248626
83466.66666666666,60.673855180327216,39.192237223484206,99.86609240381142,21.481617956843014
83500.0,60.6076038625958,39.23465976706761,99.84226362966342,21.372944095528197
83533.33333333336,60.566354301839645,39.27199325542984,99.83834755726949,21.294361046409804
83566.66666666666,60.559186545848355,39.276183436724594,99.83536998257294,21.28300310912376
83600.0,60.52906433522841,39.30102725581355,99.83009159104196,21.228037079414865
83633.33333333336,60.54818117638522,39.28005203062116,99.82823320700638,21.268129145764064
83666.66666666666,60.60637376915232,39.22926237584451,99.83563614499684,21.377111393307807
83700.0,60.59709013740282,39.24928779812428,99.8463779355271,21.347802339278545
83733.33333333336,60.61395694873346,39.22296976223664,99.8369267109701,21.390987186496822
83766.66666666666,60.62973103237167,39.19385502284045,99.82358605521212,21.435876009531217
83800.0,60.609974441598794,39.19356741335876,99.80354185495754,21.41640702824003
83833.33333333336,60.57503509529361,39.191066116076925,99.76610121137053,21.383968979216682
83866.66666666666,60.51378080435648,39.20928068821534,99.72306149257182,21.30450011614114
83900.0,60.490836623798614,39.19456419217708,99.6854008159757,21.29627243162153
83933.33333333336,60.4312066238658,39.18713271502515,99.61833933889095,21.24407390884065
83966.66666666666,60.42708672695082,39.16862142972142,99.59570815667223,21.2584652972294
84000.0,60.41132776561188,39.157562514572156,99.56889028018404,21.253765251039724
84033.33333333336,60.37886878584373,39.135422180550165,99.5142909663939,21.243446605293563
84066.66666666666,60.31055868455135,39.112784548703395,99.42334323325474,21.197774135847958
84100.0,60.24680118488177,39.10499828201283,99.35179946689459,21.141802902868946
84133.33333333336,60.225455848051226,39.076611330821095,99.3020671788723,21.14884451723013
84166.66666666666,60.160245179568804,39.04687644423615,99.20712162380495,21.11336873533266
84200.0,60.122277070529464,39.040063941093095,99.16234101162256,21.08221312943637
84233.33333333336,60.13916375096521,39.01872020818723,99.15788395915244,21.120443542777977
84266.66666666666,60.096024061811214,39.00847685458474,99.10450091639595,21.08754720722647
84300.0,60.127178311180465,38.962783691845026,99.08996200302549,21.164394619335436
84333.33333333336,60.15562266153687,38.92985509026342,99.0854777518003,21.22576757127344
84366.66666666666,60.18430674181441,38.89899931930667,99.08330606112108,21.28530742250774
84400.0,60.17402009941421,38.898993151752265,99.07301325116646,21.27502694766194
84433.33333333336,60.168588327953344,38.89581464007955,99.0644029680329,21.27277368787379
84466.66666666666,60.19987578168002,38.88376282239165,99.08363860407168,21.31611295928837
84500.0,60.17511727274375,38.87946297617626,99.05458024892,21.29565429656749
84533.33333333336,60.20843590895626,38.87547046396274,99.08390637291899,21.33296544499352
84566.66666666666,60.28407512929995,38.825154955619844,99.1092300849198,21.458920173680106
84600.0,60.28983972587644,38.83470245129445,99.12454217717088,21.455137274581986
84633.33333333336,60.31366022113735,38.842118027559856,99.1557782486972,21.471542193577488
84666.66666666666,60.33045334854194,38.86214221818715,99.19259556672908,21.468311130354785
84700.0,60.36761374410553,38.878965287376616,99.24657903148216,21.488648456728914
84733.33333333336,60.4035381069148,38.88459141748757,99.28812952440236,21.51894668942723
84766.66666666666,60.44154647616908,38.910678746313806,99.35222522248289,21.53086772985528
84800.0,60.52408080098115,38.921480333562975,99.44556113454412,21.602600467418178
84833.33333333336,60.63690566440159,38.9202038270721,99.5571094914737,21.716701837329484
84866.66666666666,60.71085991777411,38.942353059002684,99.65321297677679,21.768506858771424
84900.0,60.81630558808572,38.94766213712334,99.76396772520906,21.868643450962377
84933.33333333336,60.8567524835688,38.9574220189545,99.8141745025233,21.899330464614298
84966.66666666666,60.91884768437904,38.95439620125815,99.87324388563718,21.96445148312089
85000.0,60.998332091993426,38.93502477649548,99.9333568684889,22.063307315497944
85033.33333333336,61.00785740515523,38.946404017251425,99.95426142240666,22.061453387903807
85066.66666666666,61.05316453995455,38.947323673410715,100.0,22.105840866543836
85100.0,61.095969519953584,38.94217232689996,100.0,22.153797193053627
85133.33333333336,61.16638233949207,38.91790254743662,100.0,22.24847979205545
85166.66666666666,61.257062852753975,38.911669551851624,100.0,22.34539330090235
85200.0,61.26669306955221,38.902230542849665,100.0,22.36446252670255
85233.33333333336,61.19780251514991,38.923348279224264,100.0,22.27445423592565
85266.66666666666,61.146348217321446,39.00705954053173,100.0,22.139288676789715
85300.0,61.18542546498905,39.01553671609017,100.0,22.169888748898885
85333.33333333336,61.20367630358692,39.0294018775406,100.0,22.17427442604632
85366.66666666666,61.27260977990346,39.017602835342075,100.0,22.25500694456139
85400.0,61.26949427751065,39.045379381104524,100.0,22.22411489640612
85433.33333333336,61.34797157929896,39.0299719531543,100.0,22.31799962614465
85466.66666666666,61.42626308479524,38.994729930912605,100.0,22.431533153882636
85500.0,61.47481124243591,38.96954531550789,100.0,22.505265926928026
85533.33333333336,61.561502501544574,38.8917098785714,100.0,22.66979262297318
85566.66666666666,61.65300352878786,38.81572082204921,100.0,22.837282706738655
85600.0,61.675299662436935,38.7998327977629,100.0,22.875466864674028
85633.33333333336,61.639641586845286,38.810179603851466,100.0,22.829461982993816
85666.66666666666,61.7033120203492,38.752393130703524,100.0,22.950918889645678
85700.0,61.77907997335599,38.707345594014406,100.0,23.071734379341578
85733.33333333336,61.863478318361565,38.65490711715351,100.0,23.208571201208052
85766.66666666666,61.95188786142837,38.62630158690153,100.0,23.325586274526835
85800.0,62.0219726312627,38.553790797322414,100.0,23.46818183394029
85833.33333333336,62.10286584925353,38.5032784339102,100.0,23.599587415343333
85866.66666666666,62.160735210058206,38.47857513354763,100.0,23.682160076510574
85900.0,62.21485562717445,38.427837384205446,100.0,23.787018242969005
85933.33333333336,62.207854269221954,38.41941254361624,100.0,23.788441725605715
85966.66666666666,62.20282935794549,38.405155062282944,100.0,23.797674295662546
86000.0,62.28656484245369,38.397819714161685,100.0,23.888745128292012
86033.33333333336,62.310860787118614,38.38419122015518,100.0,23.926669566963433
86066.66666666666,62.30878736168627,38.37625480404196,100.0,23.932532557644304
86100.0,62.3099759575576,38.37028246802773,100.0,23.939693489529862
86133.33333333336,62.30697400020687,38.375190868416844,100.0,23.93178313179003
86166.66666666666,62.272892069512906,38.401911207491246,100.0,23.87098086202166
86200.0,62.2726836169648,38.41417873274825,100.0,23.858504884216554
86233.33333333336,62.29435401356653,38.41947719332085,100.0,23.87487682024568
86266.66666666666,62.286131542721655,38.414331457751175,100.0,23.871800084970484
86300.0,62.327032836913624,38.39080725196142,100.0,23.936225584952204
86333.33333333336,62.39986890685228,38.3813596502274,100.0,24.01850925662487
86366.66666666666,62.48791913836593,38.35902974394562,100.0,24.128889394420316
86400.0,62.49244006215513,38.36058611572754,100.0,24.131853946427583
86433.33333333336,62.53313761726941,38.340132291192866,100.0,24.193005326076538
86466.66666666666,62.565016205760536,38.316786611406975,100.0,24.248229594353564
86500.0,62.600854688360606,38.2975476402092,100.0,24.303307048151403
86533.33333333336,62.623054840003014,38.28291261710255,100.0,24.34014222290046
86566.66666666666,62.657241340684955,38.229984517016256,100.0,24.427256823668696
86600.0,62.651359436170154,38.217006970912806,100.0,24.43435246525734
86633.33333333336,62.631538193954604,38.231930239597936,100.0,24.39960795435667
86666.66666666666,62.65734284431701,38.219923465361475,100.0,24.43741937895554
86700.0,62.72089590861195,38.2024002125764,100.0,24.518495696035554
86733.33333333336,62.72397385858467,38.19255588085897,100.0,24.5314179777257
86766.66666666666,62.69878167883562,38.192065751810404,100.0,24.50671592702522
86800.0,62.67109254380365,38.2046971714047,100.0,24.466395372398953
86833.33333333336,62.588670130059455,38.22604776568146,100.0,24.362622364377994
86866.66666666666,62.53381821300932,38.24585957693733,100.0,24.287958636071995
86900.0,62.47994497944901,38.26589943094578,100.0,24.214045548503226
86933.33333333336,62.47872377442045,38.2796457928613,100.0,24.199077981559153
86966.66666666666,62.51213238786192,38.277962123308654,100.0,24.234170264553264
87000.0,62.57456169049206,38.25539498346092,100.0,24.319166707031144
87033.33333333336,62.62720868333207,38.23643502725347,100.0,24.3907736560786
87066.66666666666,62.66624194875742,38.22311050139319,100.0,24.44313144736423
87100.0,62.69932432201713,38.20566022475477,100.0,24.493664097262354
87133.33333333336,62.74939206225435,38.17147885763066,100.0,24.57791320462369
87166.66666666666,62.74542738290787,38.14600720740821,100.0,24.59942017549966
87200.0,62.6817748879814,38.139656788368626,100.0,24.542118099612775
87233.33333333336,62.6805032980263,38.12156535947901,100.0,24.55893793854729
87266.66666666666,62.6428823205371,38.116725884834395,100.0,24.5261564357027
87300.0,62.52079472424489,38.165156003667974,100.0,24.355638720576913
87333.33333333336,62.45703813653747,38.18649159393009,100.0,24.270546542607374
87366.66666666666,62.4404420448554,38.19685684140319,100.0,24.243585203452216
87400.0,62.47326138840702,38.20207587373959,100.0,24.271185514667433
87433.33333333336,62.43008281130808,38.21417689166108,100.0,24.215905919647003
87466.66666666666,62.424675845688206,38.21907107011918,100.0,24.20560477556903
87500.0,62.386960860360574,38.232905475088046,100.0,24.154055385272528
87533.33333333336,62.34976775099971,38.25215376406062,100.0,24.097613986939088
87566.66666666666,62.38125885290474,38.2565151612748,100.0,24.124743691629945
87600.0,62.35385921865846,38.253751200048264,100.0,24.100108018610193
87633.33333333336,62.39589752608916,38.23217209749746,100.0,24.163725428591697
87666.66666666666,62.43675931937192,38.20605189801612,100.0,24.230707421355806
87700.0,62.47325015406226,38.17406818070068,100.0,24.299181973361573
87733.33333333336,62.45497595695713,38.143991774874515,100.0,24.310984182082613
87766.66666666666,62.39626809225981,38.125226325435044,100.0,24.271041766824762
87800.0,62.37301703115187,38.091288096853134,100.0,24.281728934298734
87833.33333333336,62.416653163464545,38.028024971421644,100.0,24.388628192042898
87866.66666666666,62.449661301147316,37.98629459011364,100.0,24.463366711033686
87900.0,62.422246927978605,37.972385936918805,100.0,24.4498609910598
87933.33333333336,62.36364557868268,37.959384853295084,100.0,24.404260725387594
87966.66666666666,62.23364221349568,37.99214493528986,100.0,24.24149727820582
88000.0,62.14152783372754,38.027216785667946,100.0,24.114311048059594
88033.33333333336,62.06666177393407,38.06505998093726,100.0,24.00160179299682
88066.66666666666,61.97519375659856,38.139322585146644,100.0,23.83587117145191
88100.0,61.869792557288946,38.217541673574594,100.0,23.652250883714355
88133.33333333336,61.83034834710032,38.24770926288867,100.0,23.58263908421165
88166.66666666666,61.78222794227016,38.2811903271269,100.0,23.50103761514326
88200.0,61.74480707072766,38.30203297896102,100.0,23.442774091766633
88233.33333333336,61.731657242538475,38.31769988792495,100.0,23.413957354613522
88266.66666666666,61.715517726176635,38.3239849845526,100.0,23.391532741624037
88300.0,61.73296629941994,38.3039720886647,100.0,23.428994210755246
88333.33333333336,61.72853629560172,38.30076132685572,100.0,23.427774968746
88366.66666666666,61.72817208010226,38.2944416261046,100.0,23.433730453997658
88400.0,61.77855211698884,38.28457248808578,100.0,23.493979628903062
88433.33333333336,61.806622264499175,38.26689190915699,100.0,23.539730355342193
88466.66666666666,61.817841190581426,38.26189572553741,100.0,23.55594546504402
88500.0,61.86804979647557,38.218731647591945,100.0,23.64931814888362
88533.33333333336,61.91636653556638,38.17917203254579,100.0,23.737194503020586
88566.66666666666,61.92388899422572,38.14787924526169,100.0,23.77600974896403
88600.0,61.97060206283933,38.08951980635954,100.0,23.88108225647979
88633.33333333336,61.98014024149722,38.05301032354687,100.0,23.927129917950346
88666.66666666666,61.95112915901162,38.020314757389365,99.97144391640099,23.930814401622253
88700.0,61.90976738867915,38.01661551373339,99.92638290241254,23.893151874945755
88733.33333333336,61.886713585883946,38.03146455824188,99.91817814412582,23.855249027642067
88766.66666666666,61.82746899406337,38.06590102291559,99.89337001697895,23.761567971147784
88800.0,61.8198384454348,38.08837255469933,99.90821100013413,23.73146589073546
88833.33333333336,61.85653055863739,38.092753323894826,99.94928388253221,23.763777234742562
88866.66666666666,61.859257907746404,38.107954872184735,99.96721277993113,23.751303035561666
88900.0,61.86546230879975,38.12914517260654,99.99460748140629,23.736317136193204
88933.33333333336,61.90840426527258,38.1443103316266,100.0,23.76409393364598
88966.66666666666,61.95233296241022,38.16494917668752,100.0,23.787383785722692
89000.0,62.01707960366632,38.17447624816002,100.0,23.84260335550629
89033.33333333336,62.05627004371438,38.19266403623805,100.0,23.863606007476328
89066.66666666666,62.128477306231375,38.205485675631614,100.0,23.922991630599768
89100.0,62.15030594235236,38.21998298902805,100.0,23.930322953324314
89133.33333333336,62.22876483502456,38.22819935770027,100.0,24.000565477324294
89166.66666666666,62.2182442383573,38.24688549979089,100.0,23.971358738566412
89200.0,62.19855301378829,38.2530899507071,100.0,23.945463063081196
89233.33333333336,62.228357035517234,38.252150235261695,100.0,23.97620680025554
89266.66666666666,62.263418116724935,38.24256257934686,100.0,24.020855537378072
89300.0,62.23875934543447,38.24343007274027,100.0,23.9953292726942
89333.33333333336,62.25056784595452,38.20905627107018,100.0,24.041511574884332
89366.66666666666,62.13874331139151,38.21592494985401,100.0,23.922818361537495
89400.0,62.07869825506567,38.22356310583105,100.0,23.85513514923462
89433.33333333336,62.098806875356985,38.20282319558905,100.0,23.895983679767934
89466.66666666666,62.083739872741575,38.18091277686745,100.0,23.90282709587412
89500.0,61.995362485864916,38.1807712448887,100.0,23.814591240976213
89533.33333333336,61.96957691948275,38.16832752660173,100.0,23.80124939288102
89566.66666666666,61.86454255978692,38.180424144308546,100.0,23.684118415478373
89600.0,61.722369832998915,38.1797313898477,99.90210122284662,23.54263844315121
89633.33333333336,61.5476447263799,38.20387918233109,99.75152390871101,23.343765544048807
89666.66666666666,61.44147196534493,38.198911032222114,99.64038299756703,23.242560933122817
89700.0,61.33368561110737,38.20277495851406,99.53646056962143,23.130910652593307
89733.33333333336,61.30183392059359,38.25335614875801,99.5551900693516,23.048477771835575
89766.66666666666,61.303450999250906,38.26802850665275,99.57147950590365,23.035422492598162
89800.0,61.29372020895585,38.28363128832821,99.57735149728406,23.010088920627638
89833.33333333336,61.30568173914287,38.295660277225345,99.6013420163682,23.010021461917525
89866.66666666666,61.348636707876615,38.28044841972761,99.62908512760423,23.068188288149
89900.0,61.36103478381511,38.273011403817215,99.63404618763232,23.088023379997892
89933.33333333336,61.33711214650026,38.28360714686837,99.62071929336864,23.05350499963189
89966.66666666666,61.290581118124045,38.322971138737245,99.61355225686128,22.9676099793868
90000.0,61.2434620071615,38.35970931735208,99.60317132451357,22.883752689809423
90033.33333333336,61.248577245974815,38.36500451583079,99.6135817618056,22.88357273014402
90066.66666666666,61.255390247583094,38.38339220850326,99.63878245608635,22.871998039079838
90100.0,61.333144214391396,38.37228780334734,99.70543201773874,22.960856411044055
90133.33333333336,61.40352680654193,38.36392597720214,99.76745278374408,23.03960082933979
90166.66666666666,61.40438411588738,38.36981020063465,99.77419431652204,23.034573915252725
90200.0,61.37917423600685,38.36730708163954,99.74648131764638,23.011867154367316
90233.33333333336,61.375169661430874,38.37274854776013,99.747918209191,23.00242111367074
90266.66666666666,61.36344395425502,38.39151525797624,99.75495921223126,22.971928696278777
90300.0,61.252805225803684,38.41980452971446,99.67260975551815,22.833000696089222
90333.33333333336,61.271697834100394,38.426883220319134,99.69858105441953,22.844814613781256
90366.66666666666,61.17970680635941,38.44804504572153,99.62775185208095,22.731661760637884
90400.0,61.15746852144437,38.46620208306595,99.62367060451032,22.69126643837842
90433.33333333336,61.147350071705866,38.48035265794947,99.62770272965533,22.666997413756395
90466.66666666666,61.11851742827249,38.48962332391016,99.60814075218265,22.62889410436233
90500.0,61.11100353357827,38.49953263434106,99.61053616791932,22.611470899237208
90533.33333333336,61.123072746801235,38.51390007239712,99.63697281919835,22.60917267440411
90566.66666666666,61.116641735748445,38.54783252680378,99.66447426255223,22.568809208944664
90600.0,61.14511246882199,38.57336617174031,99.71847864056231,22.57174629708168
90633.33333333336,61.25933631687312,38.517364172920345,99.77670048979346,22.741972143952772
90666.66666666666,61.34661166053365,38.49660576087906,99.84321742141272,22.85000589965458
90700.0,61.4403436501106,38.4788376346671,99.91918128477771,22.961506015443494
90733.33333333336,61.514324665293664,38.47689558447003,99.99122024976369,23.037429080823635
90766.66666666666,61.50791220472539,38.488182184789,99.99609438951438,23.019730019936397
90800.0,61.51349905748764,38.50587019886104,100.0,23.007628858626607
90833.33333333336,61.50356713455432,38.52221721537288,100.0,22.981349919181433
90866.66666666666,61.574567947017385,38.53546634049165,100.0,23.039101606525737
90900.0,61.651798077074396,38.54265738364443,100.0,23.109140693429957
90933.33333333336,61.673365964590296,38.55186685004474,100.0,23.121499114545557
90966.66666666666,61.71339651061915,38.5759849092612,100.0,23.137411601357943
91000.0,61.81686532693603,38.56099721088292,100.0,23.25586811605312
91033.33333333336,61.84074916560952,38.58439196156398,100.0,23.256357204045543
91066.66666666666,61.89611918856889,38.58822340122829,100.0,23.307895787340595
91100.0,61.94647228556109,38.58843304152952,100.0,23.358039244031577
91133.33333333336,61.99301451881878,38.61063331160551,100.0,23.38238120721327
91166.66666666666,61.98467799260895,38.62512335692193,100.0,23.35955463568702
91200.0,61.95194984918266,38.65192948083434,100.0,23.300020368348324
91233.33333333336,61.96030780505394,38.68334529740311,100.0,23.276962507650833
91266.66666666666,61.97003756501077,38.704050892124975,100.0,23.265986672885795
91300.0,61.989718323560204,38.74163625890411,100.0,23.2480820646561
91333.33333333336,62.016002660563764,38.77379568584011,100.0,23.24220697472365
91366.66666666666,62.016155807720594,38.76967592765228,100.0,23.246479880068314
91400.0,61.99258725644453,38.75964291271333,100.0,23.232944343731198
91433.33333333336,61.941041781174974,38.77217598154484,100.0,23.16886579963014
91466.66666666666,61.929867342628874,38.79049136089661,100.0,23.139375981732265
91500.0,61.985148734444415,38.808184355014006,100.0,23.17696437943041
91533.33333333336,62.047606441067025,38.826069246046366,100.0,23.22153719502066
91566.66666666666,62.115285814871434,38.82555077482323,100.0,23.289735040048203
91600.0,62.15731125111588,38.807540895891265,100.0,23.349770355224614
91633.33333333336,62.14703554796832,38.82042038596008,100.0,23.326615162008245
91666.66666666666,62.168376062896904,38.805249161851066,100.0,23.36312690104584
91700.0,62.118374256225714,38.79113186806047,100.0,23.32724238816525
91733.33333333336,62.12401245512484,38.7901673734004,100.0,23.33384508172444
91766.66666666666,62.08728595082569,38.799693342336376,100.0,23.28759260848931
91800.0,62.05921726852222,38.79797667188978,100.0,23.261240596632437
91833.33333333336,62.048065023160795,38.78839730369321,100.0,23.259667719467586
91866.66666666666,62.076262306409916,38.77917510850699,100.0,23.297087197902922
91900.0,62.056861385616,38.783916574317615,100.0,23.272944811298384
91933.33333333336,62.04343716987587,38.786804708220636,100.0,23.256632461655236
91966.66666666666,61.9796173173117,38.77974059485133,100.0,23.199876722460367
92000.0,61.91673795510769,38.78048226751659,100.0,23.136255687591106
92033.33333333336,61.89310001637843,38.78228070835398,100.0,23.110819308024453
92066.66666666666,61.87193865290917,38.79412679931991,100.0,23.077811853589264
92100.0,61.862259072033375,38.8022679788933,100.0,23.05999109314008
92133.33333333336,61.89638675825041,38.79142825092397,100.0,23.10495850732644
92166.66666666666,61.94484100707961,38.791125751867646,100.0,23.153715255211964
92200.0,62.01699277987822,38.77800411136323,100.0,23.238988668514992
92233.33333333336,62.07548582721946,38.785152271623,100.0,23.290333555596458
92266.66666666666,62.152957855572076,38.78741710450429,100.0,23.365540751067787
92300.0,62.244367835883054,38.787163745317635,100.0,23.457204090565416
92333.33333333336,62.32061683100867,38.76799344483079,100.0,23.552623386177874
92366.66666666666,62.40881182169367,38.758431047979045,100.0,23.65038077371462
92400.0,62.467180425730874,38.77058259699789,100.0,23.69659782873298
92433.33333333336,62.5269043009686,38.7793513565342,100.0,23.747552944434403
92466.66666666666,62.60552312994655,38.78320591375874,100.0,23.822317216187805
92500.0,62.74070253380337,38.79137073343163,100.0,23.94933180037174
92533.33333333336,62.823336280558706,38.78565177785113,100.0,24.037684502707574
92566.66666666666,62.9069089410182,38.76876009110069,100.0,24.138148849917513
92600.0,62.88191247949732,38.78240906648529,100.0,24.099503413012037
92633.33333333336,62.925375854215595,38.74760222242263,100.0,24.177773631792967
92666.66666666666,62.93720395998519,38.73612709139519,100.0,24.20107686859
92700.0,62.95624089688205,38.70807301299999,100.0,24.248167883882065
92733.33333333336,62.99465674361938,38.68513174230077,100.0,24.309525001318615
92766.66666666666,63.0513347969687,38.661378488017135,100.0,24.38995630895157
92800.0,63.061632702232075,38.64737288649519,100.0,24.414259815736884
92833.33333333336,63.08059491119605,38.61595755901023,100.0,24.464637352185818
92866.66666666666,63.14243658068457,38.57082845471643,100.0,24.57160812596814
92900.0,63.19978239277878,38.545246652021696,100.0,24.654535740757083
92933.33333333336,63.24325283809922,38.53702388900162,100.0,24.706228949097596
92966.66666666666,63.236686300484216,38.550018620983266,100.0,24.686667679500946
93000.0,63.28387423568477,38.51983001349554,100.0,24.764044222189224
93033.33333333336,63.31544180372733,38.499968771516144,100.0,24.815473032211187
93066.66666666666,63.34151164343807,38.48610154398347,100.0,24.855410099454595
93100.0,63.335574840629214,38.483133120279824,100.0,24.852441720349393
93133.33333333336,63.305215056036026,38.50721272011974,100.0,24.798002335916287
93166.66666666666,63.30068275864783,38.526786226899944,100.0,24.773896531747887
93200.0,63.277409221676365,38.53617180469951,100.0,24.74123741697685
93233.33333333336,63.24549179759028,38.55218590785695,100.0,24.69330588973333
93266.66666666666,63.194697591714174,38.569870190379525,100.0,24.624827401334652
93300.0,63.1150840669869,38.61865154162245,100.0,24.496432525364455
93333.33333333336,63.029585696342885,38.657863280248584,100.0,24.3717224160943
93366.66666666666,63.0070714911813,38.670436815521455,100.0,24.33663467565984
93400.0,62.98633831673956,38.68313283237361,100.0,24.303205484365957
93433.33333333336,62.99020160275746,38.689979445932366,100.0,24.30022215682509
93466.66666666666,62.982922252353745,38.72534266013359,100.0,24.257579592220154
93500.0,63.02920305775562,38.68953164604996,100.0,24.339671411705666
93533.33333333336,63.08555559650013,38.64026357671178,100.0,24.44529201978835
93566.66666666666,63.12020598944499,38.61008463710881,100.0,24.510121352336174
93600.0,63.17387774778433,38.553242521653694,100.0,24.620635226130638
93633.33333333336,63.14936404619057,38.52532206390642,100.0,24.624041982284144
93666.66666666666,63.069679485828146,38.560711804546195,100.0,24.508967681281952
93700.0,62.994076034944676,38.578612843730234,100.0,24.41546319121445
93733.33333333336,62.91746163955748,38.61490047348069,100.0,24.302561166076796
93766.66666666666,62.83900601883629,38.651959528571986,100.0,24.1870464902643
93800.0,62.791807764330365,38.6801977644717,100.0,24.11160999985867
93833.33333333336,62.74686767759705,38.70830973391457,100.0,24.03855794368248
93866.66666666666,62.739145108229835,38.71518605955827,100.0,24.02395904867156
93900.0,62.79118683811949,38.71943471955221,100.0,24.071752118567286
93933.33333333336,62.86771410610426,38.71501205166823,100.0,24.152702054436027
93966.66666666666,62.88248765274893,38.71498280510759,100.0,24.16750484764134
94000.0,62.89126422111197,38.70715236036509,100.0,24.18411186074687
94033.33333333336,62.88962164010451,38.69414884818968,100.0,24.19547279191483
94066.66666666666,62.90725185898578,38.69650083190943,100.0,24.21075102707635
94100.0,62.93453830949669,38.689827388548565,100.0,24.244710920948126
94133.33333333336,62.91450529079727,38.70139303164852,100.0,24.21311225914875
94166.66666666666,62.894264532655775,38.7063658001233,100.0,24.187898732532474
94200.0,62.861480073801836,38.697365966090516,100.0,24.16411410771132
94233.33333333336,62.821665010159975,38.68275817908061,100.0,24.13890683107937
94266.66666666666,62.80469374003997,38.691751861198895,100.0,24.112941878841077
94300.0,62.766494389659,38.74864444082182,100.0,24.017849948837178
94333.33333333336,62.741763778419866,38.76361694952817,100.0,23.9781468288917
94366.66666666666,62.68568104690758,38.79724259173701,100.0,23.888438455170576
94400.0,62.61707997814013,38.819923469204234,100.0,23.797156508935895
94433.33333333336,62.6345148062717,38.82619282418389,100.0,23.80832198208781
94466.66666666666,62.63983390505238,38.83676538174566,100.0,23.80306852330672
94500.0,62.65012229908669,38.85993155520635,100.0,23.790190743880334
94533.33333333336,62.66442898123501,38.87470152406618,100.0,23.789727457168823
94566.66666666666,62.619337232091624,38.9003848137748,100.0,23.718952418316817
94600.0,62.572331339209654,38.8995171978474,100.0,23.67281414136225
94633.33333333336,62.578647177824905,38.893515511978514,100.0,23.68513166584639
94666.66666666666,62.562739552392244,38.89606680835525,100.0,23.666672744036994
94700.0,62.56089287566668,38.889375755147974,100.0,23.671517120518708
94733.33333333336,62.56480553640509,38.90175070267789,100.0,23.663054833727198
94766.66666666666,62.55134399076545,38.89268062692717,100.0,23.658663363838283
94800.0,62.50931113439761,38.908722278804106,100.0,23.600588855593507
94833.33333333336,62.46839892481919,38.93663299196451,100.0,23.531765932854682
94866.66666666666,62.43061237456159,38.9550530971385,100.0,23.475559277423088
94900.0,62.42828231069244,38.9720305531799,100.0,23.456251757512543
94933.33333333336,62.49758215075173,38.9373159562822,100.0,23.56026619446953
94966.66666666666,62.524090765300514,38.93475378177217,100.0,23.589336983528337
95000.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95033.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95066.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95100.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95133.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95166.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95200.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95233.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95266.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95300.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95333.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95366.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95400.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95433.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95466.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95500.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95533.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95566.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95600.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95633.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95666.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95700.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95733.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95766.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95800.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95833.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95866.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95900.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95933.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
95966.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96000.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96033.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96066.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96100.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96133.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96166.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96200.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96233.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96266.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96300.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96333.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96366.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96400.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96433.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96466.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96500.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96533.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96566.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96600.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96633.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96666.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96700.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96733.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96766.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96800.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96833.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96866.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96900.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96933.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
96966.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97000.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97033.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97066.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97100.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97133.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97166.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97200.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97233.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97266.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97300.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97333.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97366.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97400.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97433.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97466.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97500.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97533.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97566.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97600.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97633.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97666.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97700.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97733.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97766.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97800.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97833.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97866.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97900.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97933.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
97966.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98000.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98033.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98066.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98100.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98133.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98166.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98200.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98233.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98266.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98300.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98333.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98366.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98400.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98433.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98466.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98500.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98533.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98566.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98600.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98633.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98666.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98700.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98733.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98766.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98800.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98833.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98866.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98900.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98933.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
98966.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99000.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99033.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99066.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99100.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99133.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99166.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99200.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99233.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99266.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99300.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99333.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99366.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99400.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99433.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99466.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99500.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99533.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99566.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99600.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99633.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99666.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99700.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99733.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99766.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99800.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99833.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99866.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99900.0,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99933.33333333336,62.5240907653006,38.934753781772194,100.0,23.5893369835284
99966.66666666666,62.5240907653006,38.934753781772194,100.0,23.5893369835284


==> anc/td_lnt_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
33.33333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
66.66666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
100.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
133.33333333333331,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
166.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
200.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
233.33333333333334,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
266.66666666666663,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
300.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
333.3333333333334,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
366.66666666666663,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
400.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
433.33333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
466.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
500.0000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
533.3333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
566.6666666666669,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
600.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
633.3333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
666.6666666666669,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
700.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
733.3333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
766.6666666666669,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
800.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
833.3333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
866.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
900.0000000000002,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
933.3333333333334,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
966.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1000.0000000000002,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1033.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1066.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1100.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1133.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1166.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1200.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1233.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1266.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1300.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1333.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1366.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1400.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1433.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1466.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1500.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1533.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1566.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1600.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1633.3333333333337,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1666.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1700.0000000000005,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1733.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1766.6666666666665,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1800.0000000000005,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1833.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1866.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1900.0000000000005,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1933.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
1966.6666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2000.0000000000005,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2033.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2066.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2100.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2133.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2166.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2200.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2233.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2266.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2300.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2333.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2366.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2400.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2433.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2466.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2500.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2533.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2566.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2600.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2633.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2666.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2700.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2733.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2766.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2800.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2833.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2866.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2900.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2933.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
2966.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3000.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3033.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3066.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3100.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3133.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3166.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3200.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3233.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3266.6666666666674,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3300.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3333.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3366.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3400.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3433.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3466.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3500.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3533.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3566.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3600.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3633.333333333333,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3666.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3700.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3733.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3766.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3800.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3833.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3866.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3900.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3933.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
3966.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4000.000000000001,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4033.3333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4066.666666666667,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4100.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4133.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4166.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4200.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4233.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4266.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4300.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4333.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4366.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4400.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4433.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4466.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4500.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4533.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4566.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4600.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4633.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4666.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4700.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4733.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4766.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4800.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4833.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4866.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4900.0,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4933.333333333335,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
4966.666666666666,-19.81875747396135,230.60199281759768,210.78323534363633,-250.42075029155902
5000.0,-19.948703916082266,230.73778177152812,210.78907785544584,-250.6864856876104
5033.333333333335,-20.156549813031663,230.8286237171106,210.67207390407893,-250.98517353014225
5066.666666666666,-20.110181388165543,231.50562542695903,211.39544403879347,-251.61580681512459
5100.0,-19.792080440651553,232.85198941338166,213.0599089727301,-252.6440698540332
5133.333333333335,-19.569406359896167,234.1597339858271,214.59032762593094,-253.72914034572327
5166.666666666666,-19.032988503716012,235.64851700539,216.615528501674,-254.68150550910602
5200.0,-18.625232068558603,237.00220602224815,218.37697395368954,-255.62743809080675
5233.333333333335,-18.316039035919726,238.23456520236812,219.9185261664484,-256.55060423828786
5266.666666666666,-18.087593552720172,239.39135395970965,221.30376040698948,-257.47894751242984
5300.0,-17.88177463409562,240.52296646584384,222.64119183174822,-258.40474109993943
5333.333333333335,-17.68480834946485,241.68074939457765,223.9959410451128,-259.3655577440425
5366.666666666666,-17.459825679808315,242.87107487408954,225.41124919428123,-260.33090055389783
5400.0,-17.247779335504852,244.02838359325335,226.7806042577485,-261.2761629287582
5433.333333333335,-16.703995139093248,245.28529079585167,228.5812956567584,-261.9892859349449
5466.666666666666,-16.419200912698734,245.89827834021733,229.4790774275186,-262.3174792529161
5500.0,-16.03966571745652,246.75563125304143,230.7159655355849,-262.79529697049793
5533.333333333335,-15.83236470366685,247.27942638593106,231.4470616822642,-263.1117910895979
5566.666666666666,-15.996878260770771,247.21548451166112,231.21860625089033,-263.2123627724319
5600.0,-16.049288579149547,247.26391282333958,231.21462424419002,-263.31320140248914
5633.333333333335,-16.17359851411258,247.13378963431086,230.9601911201983,-263.30738814842346
5666.666666666666,-16.036475600104406,247.3489581259218,231.3124825258174,-263.3854337260262
5700.0,-16.340677219072834,247.2775013528112,230.93682413373838,-263.6181785718841
5733.333333333335,-16.63838872749452,247.36588204102014,230.72749331352563,-264.0042707685147
5766.666666666666,-16.907043588621153,247.49767009723132,230.59062650861017,-264.40471368585247
5800.0,-17.149992193285925,247.7733475388667,230.62335534558076,-264.9233397321526
5833.333333333335,-17.484608787897436,248.14716063299824,230.6625518451008,-265.6317694208957
5866.666666666666,-17.932273761482275,248.43022746942015,230.49795370793788,-266.3625012309024
5900.0,-18.473564781696787,248.46373224581265,229.99016746411587,-266.93729702750943
5933.333333333335,-18.78270152899061,248.56772126527196,229.78501973628136,-267.35042279426256
5966.666666666666,-19.456744155199047,248.15545931351426,228.69871515831522,-267.6122034687133
6000.0,-20.199165440302306,247.64083044006813,227.44166499976583,-267.83999588037045
6033.333333333335,-20.964244485103684,247.08978918477902,226.12554469967534,-268.0540336698827
6066.666666666666,-21.689509039073954,246.58197669047388,224.89246765139993,-268.27148572954786
6100.0,-22.373310358040264,246.1111728467328,223.73786248869254,-268.4844832047731
6133.333333333335,-23.01153087904875,245.66986836580057,222.6583374867518,-268.68139924484933
6166.666666666666,-23.60404325479154,245.25202732601872,221.64798407122717,-268.85607058081024
6200.0,-24.154414808646454,244.85343612232967,220.6990213136832,-269.00785093097613
6233.333333333335,-24.66128225958282,244.4663880328404,219.8051057732576,-269.1276702924232
6266.666666666666,-25.162371023909998,244.03583799087076,218.87346696696076,-269.1982090147808
6300.0,-25.864239752028794,243.58557704291997,217.72133729089117,-269.4498167949488
6333.333333333335,-26.776619308932194,242.94246929292197,216.16584998398977,-269.71908860185414
6366.666666666666,-27.843613262370994,242.0779516890207,214.23433842664969,-269.9215649513917
6400.0,-29.3003469481185,241.0931425114356,211.7927955633171,-270.3934894595541
6433.333333333335,-30.67211630537524,240.10665095415985,209.43453464878462,-270.7787672595351
6466.666666666666,-31.807414044305478,239.23994534751418,207.4325313032087,-271.04735939181967
6500.000000000001,-32.70537411385754,238.50837380567987,205.80299969182232,-271.2137479195374
6533.333333333335,-33.327855229215515,237.90360386942245,204.57574864020694,-271.23145909863797
6566.666666666666,-33.74194756530425,237.43254389414233,203.69059632883807,-271.1744914594466
6600.000000000002,-34.02029304670408,237.14893637458974,203.12864332788564,-271.16922942129384
6633.333333333334,-34.16998385993617,237.08026486060183,202.91028100066566,-271.250248720538
6666.666666666666,-34.19259718563112,237.23793152479496,203.04533433916384,-271.4305287104261
6700.000000000002,-34.088268837241436,237.6182593346747,203.52999049743326,-271.70652817191615
6733.333333333334,-33.860746859704605,238.20850430585404,204.34775744614944,-272.0692511655586
6766.666666666666,-33.46339858385435,239.00634391476018,205.54294533090584,-272.46974249861455
6800.000000000002,-33.28463053815862,238.98022340831474,205.69559287015613,-272.26485394647335
6833.333333333334,-33.07449425015511,238.9274925289832,205.8529982788281,-272.0019867791383
6866.666666666666,-32.79793289753445,239.0151708994353,206.21723800190085,-271.81310379696976
6900.000000000002,-32.45965708681709,239.26004358711873,206.80038650030164,-271.7197006739358
6933.333333333334,-32.05967145166621,239.6808532260632,207.62118177439697,-271.7405246777294
6966.666666666666,-31.59797599208185,240.29366685848953,208.6956908664077,-271.8916428505714
7000.000000000002,-31.074614933815504,241.10421983666154,210.02960490284605,-272.17883477047707
7033.333333333334,-30.50191908979207,242.05280747621458,211.5508883864225,-272.55472656600665
7066.666666666666,-30.056285300775365,242.7668499285361,212.71056462776073,-272.82313522931145
7100.000000000002,-29.814517081877096,242.94692508655928,213.1324080046822,-272.76144216843636
7133.333333333334,-29.6711324034898,242.89776794905362,213.22663554556382,-272.56890035254344
7166.666666666666,-29.551703795139815,242.8461497626977,213.2944459675579,-272.3978535578375
7200.000000000002,-29.602660586958564,242.74564671609818,213.14298612913962,-272.34830730305674
7233.333333333334,-29.892213288120445,242.37629576306543,212.48408247494498,-272.2685090511859
7266.666666666666,-30.49415679411584,241.42629138640547,210.93213459228963,-271.9204481805213
7300.000000000002,-31.170074065781993,240.33851603023876,209.16844196445678,-271.5085900960208
7333.333333333334,-31.836551236673596,239.1447180929013,207.3081668562277,-270.9812693295749
7366.666666666667,-32.417408972249746,237.99675509811544,205.5793461258657,-270.4141640703652
7400.000000000002,-33.446918758751835,236.70198146033238,203.25506270158053,-270.1489002190842
7433.333333333334,-34.52373103296107,235.35808989489166,200.83435886193058,-269.88182092785274
7466.666666666667,-35.475499996829654,234.09269276668655,198.6171927698569,-269.5681927635162
7500.000000000002,-36.22329683314217,232.95770576482235,196.73440893168018,-269.1810025979645
7533.333333333334,-36.839985160168595,231.92467774644697,195.08469258627838,-268.76466290661557
7566.666666666667,-37.34242423117839,230.9180536277011,193.57562939652271,-268.2604778588795
7600.000000000002,-37.79145317621665,230.01173199288388,192.22027881666725,-267.8031851691005
7633.333333333334,-38.120636102221376,229.25784437245812,191.13720827023675,-267.3784804746795
7666.666666666667,-38.39694017227198,228.6288049084417,190.2318647361697,-267.0257450807137
7700.000000000002,-38.56504068662169,228.16207616363133,189.59703547700963,-266.727116850253
7733.333333333334,-38.67663581634999,227.82189482790812,189.14525901155812,-266.4985306442581
7766.666666666667,-38.73190710459809,227.6063582942361,188.874451189638,-266.3382653988342
7800.000000000002,-39.023203886503126,226.81173721093518,187.78853332443205,-265.83494109743833
7833.333333333334,-39.28680477814104,225.96020569207556,186.67340091393453,-265.2470104702166
7866.666666666667,-39.48121714322102,225.1955333222743,185.71431617905327,-264.67675046549533
7900.000000000002,-39.63459556771646,224.56219601720395,184.9276004494875,-264.1967915849204
7933.333333333334,-39.77344419508269,224.03930835338522,184.26586415830252,-263.8127525484679
7966.666666666667,-39.81588261512528,223.64737229166187,183.8314896765366,-263.46325490678714
8000.000000000002,-39.82817120065965,223.3738292238394,183.54565802317975,-263.20200042449903
8033.333333333334,-39.68629591478377,223.43360626738902,183.74731035260527,-263.1199021821728
8066.666666666667,-39.71079785584413,223.31529181075754,183.6044939549134,-263.02608966660165
8100.000000000002,-39.667365042871694,222.98781972077734,183.32045467790564,-262.655184763649
8133.333333333334,-39.15119749092259,223.60895059236663,184.45775310144404,-262.7601480832892
8166.666666666667,-38.43936371073675,224.6454173870134,186.20605367627664,-263.0847810977501
8200.0,-38.15957699237903,224.94934642450244,186.78976943212342,-263.10892341688145
8233.333333333332,-38.28685024820326,224.5406944435373,186.25384419533404,-262.82754469174057
8266.66666666667,-38.37636203773974,224.17430229846676,185.79794026072702,-262.5506643362065
8300.0,-38.428356993668366,223.79490815014782,185.36655115647946,-262.2232651438162
8333.333333333332,-38.46231571316674,223.32608821075752,184.8637724975908,-261.78840392392425
8366.66666666667,-38.89003851729568,222.36320207482643,183.47316355753077,-261.2532405921221
8400.0,-39.20967011777133,221.6387801768351,182.42911005906376,-260.84845029460644
8433.333333333332,-38.99912490309095,221.59443353483783,182.5953086317469,-260.5935584379288
8466.66666666667,-38.346226559743094,222.38146957875975,184.03524301901666,-260.72769613850284
8500.0,-37.65764544232793,223.25125558662046,185.59361014429254,-260.9089010289484
8533.333333333332,-36.96649655753029,224.14102968507197,187.17453312754168,-261.10752624260226
8566.66666666667,-36.24788457864229,225.04524780074473,188.79736322210243,-261.29313237938703
8600.0,-35.130801492530665,226.10664953741846,190.9758480448878,-261.2374510299491
8633.333333333332,-34.066127661088046,227.08464032886036,193.0185126677723,-261.1507679899484
8666.66666666667,-33.072672547025846,227.98520423568064,194.91253168865478,-261.0578767827065
8700.0,-32.14203820006495,228.80854133422824,196.6665031341633,-260.9505795342932
8733.333333333332,-31.29308432269046,229.53853508137965,198.24545075868917,-260.8316194040701
8766.66666666667,-30.526072452910604,230.10977946220763,199.58370700929703,-260.6358519151182
8800.0,-29.870411707604244,230.57656208316328,200.70615037555905,-260.4469737907675
8833.333333333332,-29.333232055284256,230.9498079076362,201.61657585235196,-260.28303996292044
8866.66666666667,-28.92035259091081,231.25163189632462,202.33127930541383,-260.1719844872354
8900.0,-28.58615998667155,231.45027837853726,202.8641183918657,-260.0364383652088
8933.333333333332,-28.43814248434133,231.27957023537772,202.84142775103638,-259.71771271971903
8966.66666666667,-28.496738993432636,230.6134949301843,202.11675593675164,-259.11023392361693
9000.0,-28.67009748053777,229.6693341082002,200.9992366276624,-258.33943158873797
9033.333333333332,-28.821306426885887,228.85349425877283,200.03218783188694,-257.67480068565874
9066.66666666667,-28.913292023936314,228.19724521775083,199.2839531938145,-257.11053724168715
9100.0,-28.94439858828679,227.72051813182023,198.77611954353344,-256.66491672010704
9133.333333333332,-29.258879841191494,226.7389630990187,197.4800832578272,-255.99784294021018
9166.66666666667,-29.287611315116358,226.35979425124816,197.0721829361318,-255.6474055663645
9200.0,-28.67597429616116,227.1377594959958,198.46178519983462,-255.81373379215697
9233.333333333332,-27.634427848101392,228.36550839451476,200.73108054641338,-255.99993624261614
9266.66666666667,-26.543812725700317,229.61009092973967,203.06627820403935,-256.15390365544
9300.0,-25.470027879206675,230.77069159972524,205.30066372051857,-256.2407194789319
9333.333333333332,-24.401379736381887,231.85738611438322,207.45600637800132,-256.2587658507651
9366.66666666667,-23.328823736723134,232.8914377951145,209.56261405839138,-256.22026153183765
9400.0,-22.241915949513977,233.89962473179358,211.6577087822796,-256.14154068130756
9433.333333333332,-21.15106169439908,234.9061216056904,213.7550599112913,-256.0571833000895
9466.66666666667,-20.059994652308692,235.93268267386242,215.87268802155373,-255.9926773261711
9500.0,-18.95939400710463,236.9922161694767,218.03282216237207,-255.95161017658134
9533.333333333332,-18.018584389536308,237.71478853835134,219.69620414881504,-255.73337292788764
9566.66666666667,-17.461641788544473,237.81190196446912,220.35026017592463,-255.2735437530136
9600.0,-17.149040957996636,237.27324729085177,220.12420633285512,-254.42228824884842
9633.333333333332,-16.50742815384509,237.09151054850608,220.58408239466098,-253.59893870235118
9666.66666666667,-15.72631697354882,237.2188676525493,221.4925506790005,-252.94518462609813
9700.0,-15.449785768993296,237.18464976502386,221.73486399603055,-252.63443553401717
9733.333333333332,-15.558633699145858,236.88353811743795,221.32490441829208,-252.44217181658382
9766.66666666667,-15.273466583303806,237.2791286459425,222.0056620626387,-252.55259522924632
9800.0,-14.854695699499084,237.7357779955186,222.8810822960195,-252.59047369501766
9833.333333333332,-14.069829255842514,238.30318128782514,224.23335203198263,-252.37301054366765
9866.66666666667,-13.362948617250693,238.61483146390657,225.2518828466559,-251.97778008115725
9900.0,-12.83367109378204,238.67300194039717,225.83933084661513,-251.50667303417922
9933.333333333332,-12.477878197290913,238.59595059626247,226.11807239897155,-251.0738287935534
9966.66666666667,-11.89732977708122,238.96741884068038,227.07008906359917,-250.8647486177616
10000.0,-11.42476820566693,239.23411718902125,227.8093489833543,-250.65888539468818
10033.333333333332,-11.11788216081912,239.37594460220973,228.25806244139062,-250.49382676302884
10066.66666666667,-11.090529922347702,239.13522563741117,228.04469571506345,-250.22575555975888
10100.0,-11.580179856041067,238.2455484369477,226.66536858090663,-249.82572829298877
10133.333333333332,-12.004309852954282,237.48420226052738,225.4798924075731,-249.48851211348168
10166.66666666667,-12.540901869734988,236.796003657739,224.255101788004,-249.336905527474
10200.0,-13.130407432966578,235.85024533092744,222.71983789796087,-248.980652763894
10233.333333333332,-13.375409828315401,235.351326662797,221.97591683448158,-248.7267364911124
10266.66666666667,-13.463780599416172,235.06701794721863,221.60323734780246,-248.5307985466348
10300.0,-13.511895138628287,234.82286340270264,221.31096826407435,-248.33475854133093
10333.333333333332,-13.52043252492146,234.56413351603265,221.0437009911112,-248.08456604095412
10366.66666666667,-13.505727545426861,234.24042498269648,220.73469743726963,-247.74615252812333
10400.0,-13.470620872506842,233.86960983275875,220.39898896025193,-247.34023070526558
10433.333333333332,-13.422506460497422,233.4389779050118,220.01647144451437,-246.86148436550923
10466.66666666667,-13.400952879359854,232.91934528806135,219.5183924087015,-246.3202981674212
10500.0,-13.402133543502613,232.37771757056527,218.97558402706267,-245.77985111406787
10533.333333333332,-13.682726084127383,231.4859690068391,217.80324292271172,-245.16869509096648
10566.66666666667,-13.88062393169765,230.83361795882112,216.95299402712348,-244.71424189051876
10600.0,-13.99351642294204,230.35828941923702,216.364772996295,-244.35180584217906
10633.333333333332,-14.021017734134718,229.9823705835275,215.9613528493928,-244.00338831766223
10666.66666666667,-13.88083439751914,229.80543266775754,215.9245982702384,-243.6862670652767
10700.0,-13.397695493338231,230.19113021183867,216.79343471850044,-243.5888257051769
10733.333333333332,-12.997717416581494,230.47629789164876,217.47858047506725,-243.47401530823026
10766.66666666667,-12.764818466402378,230.6818935053022,217.91707503889984,-243.4467119717046
10800.0,-12.574368002063009,230.89897555367585,218.32460755161284,-243.47334355573886
10833.333333333332,-12.007249139235647,231.5720180892785,219.56476895004283,-243.57926722851414
10866.66666666667,-11.883571800069708,231.5202201047642,219.6366483046945,-243.40379190483392
10900.0,-11.81310609940161,231.33178892915777,219.51868282975616,-243.14489502855938
10933.333333333332,-11.77597341827831,231.05296757122582,219.2769941529475,-242.82894098950413
10966.66666666667,-11.739459679973265,230.7802879791127,219.04082829913943,-242.51974765908597
11000.0,-11.69950483012038,230.5249674910918,218.8254626609714,-242.22447232121218
11033.333333333332,-11.6584011415833,230.315188164323,218.65678702273968,-241.9735893059063
11066.66666666667,-11.614049321648277,230.2009969122223,218.58694759057403,-241.8150462338706
11100.0,-11.706792128285457,229.95269817531744,218.24590604703198,-241.6594903036029
11133.333333333332,-11.906701862357657,229.13265147153732,217.22594960917965,-241.03935333389498
11166.66666666667,-12.0874464766616,228.60658470057152,216.51913822390992,-240.69403117723311
11200.0,-12.699246695342062,227.43294855271148,214.73370185736943,-240.13219524805353
11233.333333333332,-13.37800996862738,226.30736681857303,212.92935684994566,-239.6853767872004
11266.66666666667,-13.813003743684382,225.58313121407352,211.77012747038913,-239.3961349577579
11300.0,-13.97605565762842,225.5235190583796,211.54746340075118,-239.49957471600803
11333.333333333332,-14.063622883474272,225.4079091679581,211.34428628448384,-239.47153205143238
11366.66666666667,-13.889767463565736,225.4834254350998,211.59365797153407,-239.37319289866554
11400.0,-13.639985457357996,225.83830006754022,212.19831461018222,-239.4782855248982
11433.333333333332,-13.193678670753657,226.58682113070492,213.39314245995126,-239.78049980145857
11466.66666666667,-12.530033055559803,227.7071202750802,215.1770872195204,-240.23715333064
11500.0,-11.850370049740391,228.77547716040579,216.9251071106654,-240.62584721014616
11533.333333333332,-11.061774047271644,229.78215811162278,218.72038406435112,-240.84393215889443
11566.66666666667,-10.285600472829005,230.8226294327161,220.5370289598871,-241.1082299055451
11600.0,-9.804036470667285,231.4249716124539,221.62093514178662,-241.2290080831212
11633.333333333332,-9.527353682607421,231.8813146329112,222.3539609503038,-241.4086683155186
11666.66666666667,-9.276667236283556,232.2799172679865,223.00325003170295,-241.55658450427003
11700.0,-9.061364472328577,232.61894151604156,223.55757704371297,-241.68030598837015
11733.333333333332,-8.888203099137934,232.89848041599947,224.01027731686153,-241.7866835151374
11766.66666666667,-8.720082182418944,233.13369280751667,224.41361062509773,-241.8537749899356
11800.0,-8.33162083996735,233.9456310789089,225.61401023894155,-242.27725191887623
11833.333333333332,-7.878155725069109,235.0236048530757,227.1454491280066,-242.90176057814483
11866.66666666667,-7.3966372827407625,236.09775321486802,228.70111593212727,-243.49439049760878
11900.0,-7.053613851949056,236.5965885677069,229.54297471575785,-243.65020241965595
11933.333333333332,-6.824067370210641,236.8719285153276,230.04786114511697,-243.69599588553822
11966.66666666667,-6.513237459425804,237.4680404193817,230.9548029599559,-243.9812778788075
12000.0,-6.163288183975451,238.2918563598995,232.12856817592404,-244.45514454387495
12033.333333333332,-6.200304675878904,238.10860819129692,231.90830351541803,-244.30891286717582
12066.66666666667,-6.687997881217323,237.12245760376516,230.43445972254784,-243.81045548498247
12100.0,-7.5322634910232225,235.88636820189438,228.35410471087116,-243.41863169291761
12133.333333333332,-8.251324341110314,234.9539178266611,226.70259348555078,-243.20524216777142
12166.66666666667,-9.164449795408663,234.1557351526794,224.99128535727073,-243.32018494808807
12200.0,-9.79377192815289,233.98830230769738,224.1945303795445,-243.78207423585027
12233.333333333332,-10.513441161019646,233.3771247383257,222.86368357730606,-243.89056589934535
12266.66666666667,-11.088676919870409,232.6761210374213,221.5874441175509,-243.7647979572917
12300.0,-11.44959846969106,231.8618310018814,220.41223253219033,-243.31142947157247
12333.333333333332,-11.638707471879208,231.15392404510345,219.51521657322425,-242.79263151698265
12366.66666666667,-11.83261898382952,230.58573304096598,218.75311405713646,-242.4183520247955
12400.0,-12.010923173425768,230.12544355888946,218.1145203854637,-242.13636673231522
12433.333333333332,-12.172612222866753,229.73113015696686,217.5585179341001,-241.9037423798336
12466.66666666667,-12.612975108522903,228.83538232982173,216.22240722129882,-241.44835743834463
12500.0,-12.936244590987489,228.13613382398398,215.1998892329965,-241.07237841497147
12533.333333333332,-12.856231254589531,228.19840901554426,215.3421777609547,-241.0546402701338
12566.66666666667,-12.614905013401705,228.42733017832361,215.8124251649219,-241.04223519172533
12600.0,-12.539026435034053,228.17605957791918,215.63703314288512,-240.71508601295324
12633.333333333332,-12.584383521783474,227.5970433526175,215.01265983083402,-240.18142687440098
12666.66666666667,-11.86140441001587,228.35268094639582,216.49127653637996,-240.2140853564117
12700.0,-10.87716730768968,229.55032940867,218.6731621009803,-240.42749671635968
12733.333333333332,-9.904329373645808,230.66244601162524,220.7581166379794,-240.56677538527106
12766.66666666667,-8.948743758159159,231.761519118734,222.81277536057482,-240.71026287689315
12800.0,-7.921140844048925,232.88809231422607,224.96695147017715,-240.809233158275
12833.333333333332,-6.67366656591042,234.2015143521076,227.52784778619719,-240.87518091801803
12866.66666666667,-5.4992016653447156,235.4675410689328,229.9683394035881,-240.96674273427752
12900.000000000002,-4.3946997491753494,236.71920964229327,232.32450989311792,-241.1139093914686
12933.333333333332,-3.304227556496145,237.93046479039094,234.62623723389478,-241.2346923468871
12966.66666666667,-2.2306973768002822,239.07014614815608,236.8394487713558,-241.30084352495638
13000.000000000002,-1.29366134441366,239.89197807460874,238.59831673019508,-241.1856394190224
13033.333333333332,-0.5776942471513764,240.4848928355974,239.90719858844602,-241.0625870827488
13066.66666666667,-0.03451649544254985,240.97675200784332,240.94223551240077,-241.01126850328586
13100.000000000002,0.4202271185418855,241.3596260536714,241.77985317221328,-240.93939893512953
13133.333333333332,0.8703392422181851,241.6594616188054,242.5298008610236,-240.78912237658722
13166.666666666668,1.2922648701917854,241.85133010333183,243.14359497352362,-240.55906523314005
13200.000000000004,1.2685505237044536,241.3403873244416,242.60893784814604,-240.07183680073715
13233.333333333332,1.4578425876176675,241.02884788857898,242.48669047619666,-239.5710053009613
13266.666666666668,1.5387701758606773,240.57900199217713,242.11777216803782,-239.04023181631644
13300.000000000004,1.5638196591648232,240.15159370783496,241.7154133669998,-238.58777404867013
13333.333333333332,1.542952739905508,239.78371939726009,241.3266721371656,-238.24076665735458
13366.666666666668,1.6631537549181257,239.42379465438847,241.0869484093066,-237.76064089947036
13400.000000000004,1.9335879582886317,239.1409578976097,241.07454585589832,-237.20736993932107
13433.333333333332,2.354277367613402,239.01831893826457,241.37259630587798,-236.66404157065116
13466.666666666668,2.925149950401088,239.11932390376003,242.0444738541611,-236.19417395335896
13500.000000000004,3.6462454579218004,239.48365786815316,243.12990332607495,-235.83741241023137
13533.333333333332,4.470477603392726,240.04220540132897,244.5126830047217,-235.57172779793623
13566.666666666668,5.370729709557161,240.75356508894603,246.1242947985032,-235.38283537938887
13600.000000000004,6.345223645219685,241.62459532119323,247.9698189664129,-235.27937167597355
13633.333333333332,7.372662879938689,242.6744572708147,250.04712015075341,-235.301794390876
13666.666666666668,8.52709559941949,243.8302370957798,252.3573326951993,-235.30314149636033
13700.000000000004,9.349780576898238,244.7027215005371,254.05250207743535,-235.35294092363887
13733.333333333332,10.156733663317302,245.21820080289868,255.374934466216,-235.06146713958137
13766.666666666668,10.871134629662116,245.4525822990379,256.32371692870004,-234.5814476693758
13800.000000000004,11.568718692323651,245.73363635953217,257.30235505185584,-234.16491766720853
13833.333333333332,12.422218888573846,246.5462207400872,258.96843962866103,-234.12400185151336
13866.666666666668,13.093701897285381,246.78694310599505,259.88064500328045,-233.69324120870968
13900.000000000004,13.91891159865636,247.26551006376147,261.18442166241783,-233.3465984651051
13933.333333333332,14.86196939962324,248.03006374763572,262.892033147259,-233.1680943480125
13966.666666666668,15.945902320686017,249.06038838114188,265.0062907018279,-233.11448606045587
14000.000000000004,17.041497477101355,250.15297109418017,267.1944685712815,-233.11147361707881
14033.333333333332,18.11950782753045,251.30672119018314,269.4262290177136,-233.1872133626527
14066.666666666668,19.179532135321747,252.5458417554145,271.72537389073625,-233.36630962009275
14100.000000000004,20.212515460427763,253.8882752609145,274.10079072134226,-233.67575980048673
14133.333333333332,20.83201339467076,254.8959401361273,275.72795353079806,-234.06392674145656
14166.666666666668,21.42265277913711,255.87958969491615,277.3022424740533,-234.45693691577904
14200.000000000004,22.04945207903632,256.8382033081832,278.8876553872195,-234.7887512291469
14233.333333333332,22.975551205534092,257.9475190508651,280.92307025639917,-234.971967845331
14266.666666666668,24.017655051563896,259.2230992078565,283.2407542594204,-235.20544415629257
14300.000000000004,25.065926546885194,260.49525540118333,285.5611819480685,-235.42932885429815
14333.333333333332,26.235182197353787,261.739979715306,287.97516191265976,-235.5047975179522
14366.666666666668,27.52922872527237,263.05826442347984,290.58749314875223,-235.52903569820748
14400.000000000004,28.622689643459832,264.241927523569,292.8646171670288,-235.61923788010918
14433.333333333332,29.4421144999569,265.24896542955565,294.69107992951257,-235.80685092959874
14466.666666666668,30.12870237407006,266.0011731317227,296.1298755057927,-235.87247075765262
14500.000000000004,30.66234041444942,266.513461741951,297.17580215640044,-235.85112132750157
14533.333333333332,31.09556243131528,266.62653328181693,297.7220957131322,-235.53097085050166
14566.666666666668,31.544636777885724,266.7087948410051,298.25343161889083,-235.16415806311937
14600.000000000004,31.77776552525649,266.7693804839891,298.5471460092456,-234.9916149587326
14633.333333333334,32.0136894496596,266.78790569188453,298.8015951415441,-234.77421624222492
14666.666666666668,32.02010653251533,266.61857691447955,298.6386834469949,-234.5984703819642
14700.000000000004,31.983004250984827,266.4721557999441,298.45516005092895,-234.48915154895928
14733.333333333334,31.812167259052472,266.20239468656973,298.0145619456222,-234.39022742751726
14766.666666666668,31.63969297793998,265.8268899882756,297.4665829662156,-234.1871970103356
14800.000000000004,31.50120452907817,265.45833644253406,296.9595409716122,-233.9571319134559
14833.333333333334,31.7875806649722,265.28254116904026,297.07012183401247,-233.49496050406805
14866.666666666668,31.980678988281632,265.01993265472674,297.00061164300837,-233.03925366644512
14900.000000000004,32.0483799870407,264.76374408139185,296.8121240684325,-232.71536409435114
14933.333333333334,32.06125629524739,264.60972166908925,296.67097796433666,-232.54846537384185
14966.666666666668,31.780247822085627,264.198222228336,295.97847005042166,-232.41797440625038
15000.000000000004,31.751225635749243,264.03073870689565,295.78196434264487,-232.2795130711464
15033.333333333334,31.555809425428585,263.6472152656766,295.2030246911052,-232.09140584024803
15066.666666666668,31.285073006912878,263.31011080925066,294.5951838161635,-232.02503780233778
15100.000000000004,31.059557366063338,263.0242704336808,294.08382779974414,-231.96471306761745
15133.333333333334,30.89281327721337,262.7886547337856,293.68146801099897,-231.89584145657224
15166.666666666668,30.443378572005344,262.38083599162763,292.82421456363295,-231.9374574196223
15200.000000000004,30.190266002107464,262.1278020684522,292.31806807055966,-231.9375360663447
15233.333333333334,30.106900901994457,262.0348458116811,292.14174671367556,-231.92794490968666
15266.666666666668,30.178930052457797,262.07104687376057,292.2499769262184,-231.89211682130278
15300.000000000004,30.353044393736106,262.2018934852496,292.55493787898575,-231.84884909151353
15333.333333333334,30.618082972253028,262.39007092925095,293.008153901504,-231.77198795699792
15366.666666666668,30.940392856143834,262.63956274584547,293.5799556019893,-231.69916988970164
15400.000000000004,31.34832888875865,262.890398286184,294.23872717494265,-231.54206939742534
15433.333333333334,31.353970395826593,262.870091265329,294.2240616611556,-231.5161208695024
15466.666666666668,31.079855391507355,262.67660820520666,293.756463596714,-231.5967528136993
15500.000000000004,30.916317562268546,262.61636847185537,293.5326860341239,-231.70005090958682
15533.333333333334,30.973044962322575,262.7059114918766,293.6789564541991,-231.732866529554
15566.666666666668,31.289888859263396,262.98405721679296,294.27394607605635,-231.69416835752958
15600.000000000004,31.7419889539513,263.3891084753877,295.131097429339,-231.64711952143637
15633.333333333334,32.10492886083763,263.78617268086947,295.8911015417071,-231.68124382003185
15666.666666666668,31.620100849332896,262.89329390549756,294.5133947548305,-231.27319305616467
15700.000000000004,31.50243657505374,262.3987865658241,293.90122314087785,-230.89634999077035
15733.333333333334,31.721046677164132,262.2707577819014,293.9918044590655,-230.54971110473727
15766.666666666668,31.694489365883488,261.5804581723722,293.2749475382557,-229.88596880648868
15800.000000000004,31.723341617884255,261.039440918861,292.76278253674525,-229.31609930097673
15833.333333333334,31.902261051539643,260.6598679262456,292.5621289777853,-228.75760687470597
15866.666666666668,32.338745132510574,260.6061333926182,292.94487852512873,-228.2673882601076
15900.000000000004,32.89256846398048,260.7042089711366,293.5967774351171,-227.81164050715614
15933.333333333334,34.044598833639725,261.0395452678621,295.0841441015018,-226.99494643422236
15966.666666666668,35.20333115007403,261.5200905947909,296.7234217448649,-226.31675944471684
16000.000000000004,36.47751495688457,261.9955547009845,298.4730696578691,-225.51803974409992
16033.333333333334,37.772370059547214,262.4837296174114,300.2560996769586,-224.71135955786423
16066.666666666668,38.96699029299883,262.849441936565,301.8164322295638,-223.88245164356613
16100.000000000004,40.060798923161116,263.11054507760304,303.1713440007642,-223.04974615444192
16133.333333333334,41.050111961974686,263.2900161950786,304.34012815705324,-222.23990423310389
16166.666666666668,42.102456220823534,263.34789348141226,305.45034970223577,-221.24543726058872
16200.000000000004,42.905596142992245,263.42677822224954,306.3323743652418,-220.5211820792573
16233.333333333334,43.59766426368674,263.52157887250627,307.119243136193,-219.92391460881953
16266.666666666668,44.60025675506812,263.8598647171975,308.46012147226566,-219.2596079621294
16300.000000000004,45.26466870718761,264.02285344470187,309.28752215188945,-218.75818473751426
16333.333333333334,45.815095960858855,264.2065055123125,310.02160147317136,-218.39140955145365
16366.666666666668,46.28736112462261,264.37349854910855,310.6608596737312,-218.08613742448594
16400.0,46.66004200436593,264.5378233060527,311.19786531041865,-217.87778130168678
16433.33333333334,46.94841385944773,264.69819740183533,311.64661126128306,-217.7497835423876
16466.666666666664,47.393295886270735,265.05903984186676,312.4523357281375,-217.66574395559604
16500.0,47.54000192292614,265.2008677054311,312.74086962835725,-217.66086578250497
16533.33333333334,47.61369400256295,265.30172950534245,312.9154235079054,-217.68803550277948
16566.666666666664,47.63867151861823,265.32324304925885,312.9619145678771,-217.68457153064062
16600.0,47.66825456341794,265.2355290577953,312.9037836212132,-217.56727449437736
16633.33333333334,47.696715379890804,265.0619486208299,312.7586640007207,-217.36523324093912
16666.666666666664,47.97745818473124,265.15425564160023,313.13171382633146,-217.176797456869
16700.0,48.40377001246614,265.3998650673593,313.8036350798254,-216.99609505489317
16733.33333333334,48.8479699493977,265.5062300584653,314.35420000786297,-216.65826010906758
16766.666666666664,49.23879438491067,265.5520246129354,314.79081899784603,-216.3132302280247
16800.0,49.715228042102204,265.7446791114398,315.45990715354196,-216.02945106933757
16833.33333333334,50.27697637852679,265.8787814101227,316.1557577886495,-215.60180503159592
16866.666666666664,50.79222998838806,266.27531668763083,317.0675466760189,-215.4830866992428
16900.0,51.24674895946154,266.65422918026104,317.9009781397226,-215.4074802207995
16933.33333333334,51.6422628981388,266.9351515567134,318.5774144548522,-215.29288865857458
16966.666666666664,51.930709829201824,267.14225407577413,319.07296390497595,-215.21154424657232
17000.0,52.11208975265061,267.27846593974493,319.39055569239554,-215.16637618709433
17033.33333333334,52.21890642499353,267.33401742167007,319.5529238466636,-215.11511099667655
17066.666666666664,52.542340468864005,267.23606628832465,319.77840675718863,-214.69372581946064
17100.0,52.67655929790495,267.1616400342446,319.83819933214954,-214.48508073633965
17133.33333333334,52.85433804081968,267.0360459016242,319.8903839424439,-214.18170786080455
17166.666666666664,53.19883830738503,266.9792061932972,320.17804450068223,-213.7803678859122
17200.0,53.64766595757304,266.82566661492365,320.4733325724967,-213.1780006573506
17233.33333333334,54.59854452758376,267.2695830033096,321.8681275308934,-212.67103847572585
17266.666666666664,55.77515679655818,268.2975231842806,324.07267998083876,-212.5223663877224
17300.0,57.012849648939,269.4802091749346,326.4930588238736,-212.4673595259956
17333.33333333334,58.26864919432501,270.61958383346285,328.88823302778786,-212.35093463913785
17366.666666666664,59.820958902090055,271.76577299076394,331.586731892854,-211.94481408867387
17400.0,60.782239776115546,272.6778271011291,333.4600668772446,-211.89558732501354
17433.33333333334,62.07387077716574,273.75988547625064,335.83375625341637,-211.68601469908492
17466.666666666664,63.518687343751594,275.0921595747338,338.6108469184854,-211.5734722309822
17500.0,64.88618282792126,276.40548360119766,341.2916664291189,-211.5193007732764
17533.33333333334,66.16564672333388,277.693595881008,343.85924260434183,-211.5279491576741
17566.666666666664,67.3644565869981,278.9743938914194,346.3388504784175,-211.60993730442132
17600.0,68.44617707921202,280.1387679488167,348.5849450280287,-211.69259086960466
17633.33333333334,69.17694728345407,281.0677337823585,350.2446810658126,-211.89078649890445
17666.666666666664,69.9581601376716,281.995169194556,351.9533293322276,-212.03700905688441
17700.0,70.73169518122887,282.9489541028557,353.68064928408455,-212.2172589216268
17733.33333333334,71.97817507278708,284.203505304446,356.1816803772331,-212.22533023165894
17766.666666666664,73.29198465055018,285.56492426094496,358.8569089114951,-212.2729396103948
17800.0,74.16205299414207,286.6904860086259,360.85253900276797,-212.52843301448382
17833.33333333334,74.87293539393887,287.6681369127058,362.54107230664465,-212.79520151876693
17866.666666666664,75.4567872032397,288.68050190198625,364.13728910522593,-213.22371469874656
17900.0,76.05978654046504,289.6963399201752,365.75612646064025,-213.63655337971016
17933.33333333334,76.69630857513665,290.74277532164115,367.4390838967778,-214.0464667465045
17966.666666666664,77.30202257865281,291.7998331127972,369.10185569145006,-214.4978105341444
18000.0,78.24762020685095,293.02903170089144,371.2766519077424,-214.78141149404047
18033.33333333334,78.8988939279586,293.9043536285235,372.8032475564821,-215.0054597005649
18066.666666666664,79.3240056277461,294.3691542039805,373.6931598317266,-215.0451485762344
18100.0,79.95425112644635,295.21141040700167,375.16566153344803,-215.2571592805553
18133.33333333334,80.16488879795817,295.2885963986628,375.45348519662093,-215.12370760070462
18166.666666666664,80.00002754741378,294.93147861597697,374.93150616339074,-214.9314510685632
18200.0,79.81422651360847,294.69117812303466,374.5054046366431,-214.8769516094262
18233.33333333334,80.09062923868818,294.97622834954285,375.066857588231,-214.88559911085468
18266.666666666664,80.15317105739535,294.9903328486183,375.1435039060137,-214.83716179122297
18300.0,80.48422532039984,295.2429178192613,375.72714313966117,-214.75869249886148
18333.33333333334,81.26660175551547,296.035858113693,377.30245986920846,-214.76925635817753
18366.666666666664,81.89580836791987,296.71085844721983,378.6066668151397,-214.81505007929997
18400.0,83.02245089449144,297.94281098046775,380.9652618749592,-214.9203600859763
18433.33333333334,84.03331559385933,298.64989407929545,382.6832096731548,-214.61657848543612
18466.666666666664,84.75812892422478,298.7103512996885,383.4684802239133,-213.95222237546375
18500.0,85.39386865928626,298.6647997111646,384.05866837045085,-213.27093105187836
18533.33333333334,85.94376280374345,298.6801468452252,384.6239096489686,-212.73638404148173
18566.666666666664,86.41102872040892,298.80822212327115,385.2192508436801,-212.39719340286223
18600.0,86.91490507738631,298.9215954112059,385.8365004885922,-212.00669033381956
18633.33333333334,87.5451801537757,299.1840359819423,386.72921613571805,-211.6388558281666
18666.666666666664,88.04817269660052,299.5598271879896,387.6079998845901,-211.51165449138907
18700.0,88.57214932387663,299.9460296149871,388.5181789388637,-211.37388029111045
18733.33333333334,89.12769351958903,300.39522490913987,389.5229184287289,-211.26753138955084
18766.666666666664,89.67622697683618,300.9874263449012,390.6636533217374,-211.31119936806505
18800.0,90.17312370880761,301.655062453035,391.8281861618426,-211.48193874422736
18833.33333333334,90.68127702380947,302.25087597994326,392.9321530037527,-211.5695989561338
18866.666666666664,91.07086120779813,302.78966472564383,393.860525933442,-211.71880351784569
18900.0,91.43890793690751,303.36363052740205,394.8025384643096,-211.92472259049453
18933.33333333334,91.93097622613215,303.9702933064575,395.90126953258965,-212.03931708032536
18966.666666666664,92.48281444932609,304.6769864306138,397.1598008799399,-212.1941719812877
19000.0,93.40301699325556,305.7178531584933,399.1208701517489,-212.31483616523775
19033.33333333334,94.21854247753714,306.69177759822054,400.9103200757577,-212.4732351206834
19066.666666666664,94.51776080936115,307.0597151526006,401.57747596196174,-212.5419543432394
19100.0,95.02562729934803,307.7763151722209,402.80194247156896,-212.75068787287287
19133.33333333334,95.38640444708197,308.3710455750047,403.7574500220867,-212.9846411279227
19166.666666666664,96.1516519098767,309.4709765129419,405.6226284228186,-213.31932460306518
19200.0,96.76022170574205,309.8114136137932,406.5716353195353,-213.05119190805115
19233.33333333334,96.95791687981465,309.83207393026134,406.789990810076,-212.87415705044668
19266.666666666664,97.26615576448057,309.9300762501873,407.1962320146679,-212.66392048570674
19300.0,97.31366108077505,309.9546419760577,407.26830305683274,-212.64098089528267
19333.33333333334,97.16738138907957,309.90513663451816,407.0725180235977,-212.7377552454386
19366.666666666664,96.85938192531897,309.83260864986164,406.6919905751806,-212.97322672454266
19400.0,96.4452104572545,309.7845001104941,406.2297105677486,-213.33928965323958
19433.33333333334,95.98143128751003,309.6497016496934,405.6311329372034,-213.66827036218336
19466.666666666664,95.39735235964913,309.07733967919205,404.47469203884117,-213.67998731954293
19500.0,94.68230650498502,308.1685712004947,402.8508777054797,-213.48626469550965
19533.33333333334,94.03242887784148,307.4386255505633,401.4710544284048,-213.40619667272182
19566.666666666664,93.46334262087933,306.88529339861725,400.34863601949655,-213.42195077773792
19600.0,92.8269771339805,306.47429482929175,399.30127196327226,-213.64731769531124
19633.33333333334,91.89315381792898,305.8568398719124,397.7499936898414,-213.96368605398345
19666.666666666664,91.03087053917136,305.2677889676156,396.298659506787,-214.23691842844426
19700.0,90.82694260678403,305.1823884283682,396.00933103515223,-214.35544582158417
19733.33333333334,90.84363828454815,305.31201676206854,396.1556550466167,-214.4683784775204
19766.666666666664,91.15491540299183,305.53671830663745,396.6916337096293,-214.38180290364562
19800.0,91.55342263012004,305.82084723513816,397.3742698652582,-214.2674246050181
19833.33333333334,91.70152901197761,305.927568632352,397.6290976443296,-214.2260396203744
19866.666666666664,91.77191671754079,305.990604598012,397.7625213155528,-214.2186878804712
19900.0,91.6168028408598,306.0710831665593,397.6878860074191,-214.45428032569947
19933.33333333334,91.94716580021912,306.4098137018502,398.35697950206935,-214.4626479016311
19966.666666666664,91.92883100000739,306.34206092058304,398.27089192059043,-214.41322992057565
20000.0,92.14108199731379,306.46716192242167,398.60824391973546,-214.32607992510788
20033.33333333334,92.1910881865604,306.3905024113218,398.5815905978822,-214.19941422476137
20066.666666666664,92.41905246267613,306.61464504716054,399.03369750983666,-214.19559258448442
20100.0,92.80359361725509,307.14098662475635,399.94458024201145,-214.33739300750125
20133.33333333334,93.00449848109636,307.4673212251197,400.471819706216,-214.46282274402333
20166.666666666664,93.36787998635812,308.0383010929063,401.4061810792644,-214.6704211065482
20200.0,93.82940606294135,308.7872609510839,402.61666701402527,-214.95785488814255
20233.33333333334,94.30542177499838,309.7022574226509,404.0076791976493,-215.39683564765255
20266.666666666664,94.84220806834409,310.64260881361264,405.4848168819567,-215.80040074526855
20300.0,95.52848221683296,311.5695877472835,407.09806996411646,-216.04110553045052
20333.33333333334,96.3103014596211,312.56133287786463,408.8716343374857,-216.25103141824354
20366.666666666664,97.21466158976409,313.656848950479,410.8715105402431,-216.4421873607149
20400.0,98.755914999918,314.8179892634262,413.5739042633442,-216.06207426350824
20433.33333333334,100.68832076647718,316.1093216811173,416.7976424475945,-215.42100091464013
20466.666666666664,102.628136452461,317.4289959665272,420.0571324189882,-214.80085951406622
20500.0,104.4383165778092,318.6235881278038,423.061904705613,-214.18527154999464
20533.33333333334,106.0749702488673,319.6678066767813,425.7427769256486,-213.592836427914
20566.666666666664,107.56046857022397,320.6158237476591,428.17629231788305,-213.0553551774351
20600.0,108.8942557114896,321.5135142033826,430.40776991487223,-212.619258491893
20633.33333333334,110.15126628136875,322.3331035200475,432.4843698014162,-212.18183723867872
20666.666666666664,111.58121027734063,323.1600048150782,434.7412150924188,-211.57879453773756
20700.0,112.92375283557378,323.3110072441519,436.2347600797257,-210.3872544085781
20733.33333333334,114.19516032024339,323.7239509986049,437.9191113188483,-209.5287906783615
20766.666666666664,115.64146792371513,324.29816718546437,439.9396351091795,-208.65669926174922
20800.0,117.1022538069026,324.91496733936884,442.0172211462714,-207.81271353246626
20833.33333333334,118.1553864063004,325.1218911142205,443.2772775205209,-206.96650470792008
20866.666666666664,119.36517696871176,325.4168649232743,444.78204189198607,-206.05168795456257
20900.0,121.102896980285,325.87675097238827,446.97964795267325,-204.77385399210328
20933.33333333334,122.86115076961116,326.5079607501564,449.36911151976756,-203.64680998054527
20966.666666666664,124.39460795630701,327.3140833775206,451.70869133382763,-202.91947542121358
21000.0,125.80581182859045,328.27961050074373,454.08542232933416,-202.4737986721533
21033.33333333334,127.80957351549874,329.3107976575716,457.12037117307034,-201.50122414207283
21066.666666666664,129.9867089169334,330.3228943090503,460.30960322598366,-200.3361853921169
21100.0,132.1935310799226,331.4836449829988,463.6771760629214,-199.2901139030762
21133.33333333334,133.71075768066754,332.7432227483182,466.45398042898574,-199.03246506765066
21166.666666666664,134.87017082892763,333.5650144020811,468.43518523100875,-198.69484357315346
21200.0,136.96585157073903,334.8241440491613,471.7899956199003,-197.85829247842227
21233.33333333334,138.4880630606713,336.2621571462142,474.7502202068855,-197.77409408554288
21266.666666666664,139.63478810064623,337.2098630951578,476.84465119580403,-197.57507499451157
21300.0,140.58471233937684,337.81605436506834,478.4007667044452,-197.2313420256915
21333.33333333334,141.8124132065392,338.7043543190857,480.5167675256249,-196.89194111254653
21366.666666666664,142.78042756269915,339.11628724096147,481.89671480366064,-196.33585967826232
21400.0,143.93193483381853,339.40659989080933,483.33853472462783,-195.4746650569908
21433.33333333334,144.84968534783584,339.65249359650335,484.5021789443392,-194.8028082486675
21466.666666666664,145.25621154275777,339.51219633296887,484.76840787572667,-194.2559847902111
21500.0,145.46730386016299,339.3767142397318,484.8440180998948,-193.90941037956884
21533.33333333334,146.0006356950916,339.5019249034615,485.5025605985531,-193.50128920836988
21566.666666666664,146.30599777746403,339.3960743078644,485.70207208532844,-193.09007653040038
21600.0,146.68801841795454,339.5704478789158,486.2584662968703,-192.88242946096125
21633.33333333334,147.1221361173806,339.7503349647966,486.8724710821772,-192.628198847416
21666.666666666664,147.43458318272596,339.89678471942653,487.33136790215246,-192.46220153670058
21700.0,147.66994418474025,340.05438046189477,487.724324646635,-192.38443627715452
21733.33333333334,148.44750875559723,340.8029869021696,489.2504956577668,-192.35547814657238
21766.666666666664,148.7642372764415,340.9365161764517,489.7007534528932,-192.17227890001018
21800.0,149.17913428856002,341.1382207244997,490.31735501305974,-191.9590864359397
21833.33333333334,149.53436356273932,341.08592544868475,490.62028901142406,-191.55156188594543
21866.666666666664,149.86760433572618,341.0735843701868,490.94118870591296,-191.2059800344606
21900.0,150.93500473814336,342.0056095298018,492.9406142679452,-191.07060479165844
21933.33333333334,151.89317461050567,343.04073552008674,494.9339101305924,-191.14756090958107
21966.666666666664,152.62546244248907,343.6480392339314,496.27350167642044,-191.02257679144233
22000.0,153.58563707287294,344.21690035629945,497.8025374291724,-190.6312632834265
22033.33333333334,154.94364076686477,345.67436223570746,500.6180030025722,-190.7307214688427
22066.666666666664,156.0427827253671,347.0246733838899,503.06745610925697,-190.9818906585228
22100.0,157.17710217378595,348.3662865874502,505.54338876123614,-191.18918441366424
22133.33333333334,158.05142623721264,349.23376317997537,507.285189417188,-191.18233694276273
22166.666666666664,159.11299750381386,350.09784760359753,509.2108451074114,-190.98485009978367
22200.0,160.11269361007382,350.73965350979586,510.8523471198697,-190.62695989972204
22233.33333333334,161.34329254701768,352.1152183278563,513.458510874874,-190.77192578083864
22266.666666666664,162.32073949043155,353.2607550137053,515.5814945041368,-190.94001552327376
22300.0,163.74675521689366,354.4282962673927,518.1750514842863,-190.68154105049902
22333.33333333334,165.19399798345432,355.69928923752053,520.8932872209748,-190.5052912540662
22366.666666666664,166.28764558584663,357.00730304378624,523.2949486296329,-190.7196574579396
22400.0,167.50249002714008,358.24857194009155,525.7510619672316,-190.74608191295147
22433.33333333334,168.93314711112518,359.45229189320384,528.385439004329,-190.51914478207865
22466.666666666664,170.73437056054408,360.8778072039268,531.6121777644709,-190.14343664338273
22500.0,172.38886511426784,362.2098661918395,534.5987313061073,-189.82100107757168
22533.33333333334,173.6703547163959,362.7764486940481,536.446803410444,-189.1060939776522
22566.666666666664,175.23012674064086,362.9475347501143,538.1776614907551,-187.71740800947344
22600.0,176.9362405485265,363.6495500666071,540.5857906151336,-186.7133095180806
22633.33333333334,178.75845048791578,364.64669479472025,543.405145282636,-185.88824430680447
22666.666666666664,179.87038180983447,364.60564136651476,544.4760231763493,-184.7352595566803
22700.0,180.717886434574,364.3495823134713,545.0674687480453,-183.63169587889726
22733.33333333334,181.45289215169555,364.1601832251933,545.6130753768889,-182.70729107349774
22766.666666666664,182.1206992704915,364.04738901212824,546.1680882826197,-181.92668974163672
22800.0,182.9040502038667,364.0384417079183,546.942491911785,-181.13439150405162
22833.33333333334,183.51253527084444,364.0223217954232,547.5348570662676,-180.50978652457874
22866.666666666664,184.1720291075383,364.1341694029519,548.3061985104902,-179.9621402954136
22900.0,184.91054553539595,364.325279419669,549.235824955065,-179.41473388427306
22933.33333333334,185.6465033884307,364.5898772644217,550.2363806528524,-178.94337387599103
22966.666666666664,186.34597796220208,364.9292417872691,551.2752197494713,-178.58326382506704
23000.0,187.1027285328091,365.47008533820167,552.5728138710108,-178.36735680539257
23033.33333333334,187.76599916395082,365.88067841377756,553.6466775777284,-178.11467924982674
23066.666666666664,188.238039599234,366.15231116429453,554.3903507635285,-177.91427156506052
23100.0,188.67841363526986,366.25257167307075,554.9309853083406,-177.57415803780088
23133.33333333334,189.48445224506665,366.5435342691095,556.0279865141762,-177.05908202404285
23166.666666666664,190.18292251137547,366.63464692433445,556.8175694357099,-176.45172441295898
23200.0,190.92338097193436,366.9196112792853,557.8429922512196,-175.9962303073509
23233.33333333334,191.56739970580426,366.9037242485152,558.4711239543194,-175.3363245427109
23266.666666666664,192.3215267093819,367.01234210017793,559.3338688095598,-174.69081539079602
23300.0,193.15026612341762,367.2591172337176,560.4093833571352,-174.10885111029995
23333.33333333334,194.03032034934625,367.711983553749,561.7423039030953,-173.68166320440275
23366.666666666664,194.32426804481764,367.60986041403146,561.934128458849,-173.28559236921382
23400.0,194.4715031822304,367.8969960662222,562.3684992484526,-173.42549288399178
23433.33333333334,194.76413715296732,368.4210519954756,563.1851891484429,-173.65691484250826
23466.666666666664,194.84731895500775,368.8420933948727,563.6894123498804,-173.99477443986493
23500.0,194.76299550700534,369.1376992870893,563.9006947940946,-174.37470378008393
23533.33333333334,194.7465410747455,369.25422007213604,564.0007611468816,-174.50767899739054
23566.666666666664,194.75107326055803,369.3013474606566,564.0524207212146,-174.55027420009856
23600.0,194.77957467393577,369.291768514623,564.0713431885588,-174.51219384068725
23633.33333333334,195.17174608378153,369.3515620918171,564.5233081755986,-174.17981600803554
23666.666666666664,195.41369881394357,369.33416974436904,564.7478685583126,-173.92047093042547
23700.0,195.79867025594925,369.34646804448715,565.1451383004364,-173.5477977885379
23733.33333333334,195.9938759292819,369.1968752558389,565.1907511851208,-173.202999326557
23766.666666666664,196.1238554939229,369.10727690838695,565.2311324023099,-172.98342141446406
23800.0,196.1665241291685,369.04072714602086,565.2072512751894,-172.87420301685236
23833.33333333334,196.11977699830663,369.0023854252107,565.1221624235174,-172.88260842690408
23866.666666666664,196.030828082005,368.9546137725647,564.9854418545697,-172.9237856905597
23900.0,195.5625139991427,368.5742994282925,564.1368134274352,-173.01178542914977
23933.33333333334,195.48193833529132,368.637916110097,564.1198544453883,-173.1559777748057
23966.666666666664,195.18400712774184,368.45475652633775,563.6387636540796,-173.2707493985959
24000.0,195.08256419419837,368.52087026584644,563.6034344600448,-173.43830607164807
24033.33333333334,195.20278760576886,368.6901016731249,563.8928892788938,-173.48731406735604
24066.666666666664,195.31331277450622,368.72939217447396,564.0427049489801,-173.41607939996774
24100.0,195.41586498337693,368.6397220826032,564.0555870659801,-173.22385709922628
24133.33333333334,195.90048683471014,368.8687533331824,564.7692401678926,-172.96826649847225
24166.666666666664,196.38514983945797,369.1179269480942,565.5030767875521,-172.7327771086362
24200.0,196.80502077391657,369.40400626493454,566.2090270388511,-172.59898549101797
24233.33333333334,196.92156042069587,369.5667192816969,566.4882797023928,-172.64515886100105
24266.666666666664,196.96532522270306,369.61647716497833,566.5818023876814,-172.65115194227528
24300.0,197.0210101441681,369.6669845813527,566.6879947255209,-172.64597443718463
24333.33333333334,196.92081958191426,369.7199079400869,566.6407275220012,-172.79908835817264
24366.666666666664,196.6363949946768,369.63621009936446,566.2726050940413,-172.99981510468766
24400.0,196.14741514411182,369.3001569209302,565.447572065042,-173.15274177681837
24433.33333333334,195.56032026450626,368.42450557859,563.9848258430962,-172.86418531408376
24466.666666666664,195.35848962569705,368.2696504923725,563.6281401180695,-172.91116086667543
24500.0,194.98349057314329,368.03293830715904,563.0164288803023,-173.04944773401576
24533.33333333334,195.03115047542582,368.1827966369298,563.2139471123556,-173.151646161504
24566.666666666664,195.2540758550668,368.2207908642302,563.474866719297,-172.9667150091634
24600.0,195.44041607287866,368.3225343558652,563.7629504287438,-172.8821182829865
24633.33333333334,195.36758132317536,368.2279456596483,563.5955269828237,-172.86036433647294
24666.666666666664,195.67737998191961,368.5697464788905,564.2471264608101,-172.8923664969709
24700.0,195.9944394569988,368.8771738016458,564.8716132586446,-172.88273434464702
24733.33333333334,196.35826637888442,369.2295191705863,565.5877855494707,-172.87125279170186
24766.666666666664,196.30252519525578,369.3412096148738,565.6437348101296,-173.038684419618
24800.0,196.37466971577248,369.36183043643,565.7365001522026,-172.98716072065753
24833.33333333334,196.37940792612926,369.45203164723233,565.8314395733616,-173.07262372110307
24866.666666666664,196.54674762817672,369.6789105927943,566.225658220971,-173.13216296461758
24900.0,196.8598728138895,369.90708229538836,566.7669551092779,-173.04720948149887
24933.33333333334,197.181886310522,369.9778071508211,567.1596934613431,-172.7959208402991
24966.666666666664,197.90457477207738,370.2445599235072,568.1491346955846,-172.33998515142983
25000.0,198.21341416399437,370.2763282086772,568.4897423726716,-172.06291404468286
25033.33333333334,198.38707539859152,370.25625055533374,568.6433259539252,-171.86917515674222
25066.666666666664,198.68540737464403,370.14547463671465,568.8308820113587,-171.46006726207062
25100.0,198.87017476411083,369.75751160343947,568.6276863675503,-170.88733683932864
25133.33333333334,199.27772573465762,369.61534919390164,568.8930749285593,-170.337623459244
25166.666666666664,199.87807119522225,369.78110473604534,569.6591759312676,-169.9030335408231
25200.0,200.08582365289675,369.5646949741499,569.6505186270467,-169.47887132125317
25233.33333333334,200.29626925842888,369.34469217537304,569.640961433802,-169.04842291694416
25266.666666666664,200.64186023183095,369.364609446221,570.0064696780519,-168.72274921439003
25300.0,200.99784740050833,369.53362914109874,570.531476541607,-168.5357817405904
25333.33333333334,201.3378153315362,369.65693850346094,570.9947538349971,-168.31912317192473
25366.666666666664,201.6244081352734,369.71208741854986,571.3364955538233,-168.08767928327646
25400.0,201.8278348220403,369.7410384925935,571.5688733146337,-167.91320367055317
25433.33333333334,201.686352271916,369.5430623783347,571.2294146502506,-167.8567101064187
25466.666666666664,201.90629860717183,369.493786044784,571.4000846519558,-167.58748743761214
25500.0,202.21472573874254,369.4651358879242,571.6798616266667,-167.25041014918165
25533.33333333334,202.55480034748436,369.51741091784385,572.0722112653282,-166.9626105703595
25566.666666666664,202.7084121284486,369.3901936444231,572.0986057728717,-166.6817815159745
25600.0,202.74480514618335,369.2770112690444,572.0218164152277,-166.53220612286106
25633.33333333334,202.9536894806358,369.28355669275476,572.2372461733905,-166.32986721211896
25666.666666666664,203.66076419873966,370.0123291956505,573.6730933943902,-166.35156499691087
25700.000000000004,204.57931867595104,370.72670859180744,575.3060272677585,-166.1473899158564
25733.33333333334,205.32241800602313,371.16529453120245,576.4877125372255,-165.84287652517932
25766.666666666664,206.33319605427906,372.17536549067097,578.50856154495,-165.8421694363919
25800.000000000004,207.29936968653232,373.0224355460066,580.321805232539,-165.72306585947427
25833.33333333334,208.0515291070039,373.6671553901996,581.7186844972034,-165.6156262831957
25866.666666666664,208.5626892549344,373.92173613976496,582.4844253946994,-165.35904688483055
25900.000000000004,208.86788373221918,373.9578513173623,582.8257350495815,-165.08996758514314
25933.33333333334,208.4499292938785,373.68530400943496,582.1352333033135,-165.23537471555645
25966.666666666664,207.81521615409548,373.3207604709332,581.1359766250287,-165.5055443168377
26000.000000000004,206.79141442100223,372.5013357424357,579.2927501634379,-165.70992132143346
26033.33333333334,205.84871104401805,371.87168572157685,577.7203967655948,-166.0229746775588
26066.666666666664,204.9046107929729,371.1388605020374,576.0434712950102,-166.2342497090645
26100.000000000004,203.99742750439822,370.31008900790846,574.3075165123066,-166.31266150351024
26133.33333333334,203.32179217286887,369.9966814349224,573.3184736077912,-166.6748892620535
26166.666666666664,202.5806263856203,369.94791323815434,572.5285396237746,-167.36728685253405
26200.000000000004,202.0391807825353,369.8924824144273,571.9316631969626,-167.853301631892
26233.333333333336,202.01862305962754,369.9788138926434,571.997436952271,-167.96019083301587
26266.666666666664,201.6669016970154,370.06058711549883,571.7274888125143,-168.39368541848344
26300.000000000007,202.00162720883048,370.5521599432567,572.5537871520871,-168.5505327344262
26333.333333333336,202.2296078895377,370.86369540090527,573.0933032904429,-168.63408751136757
26366.666666666664,202.6051494560115,371.24001135812586,573.8451608141373,-168.63486190211435
26400.000000000007,203.13306008336636,371.68492241699823,574.8179825003646,-168.55186233363187
26433.333333333336,203.8686235811295,372.1757994712298,576.0444230523593,-168.30717589010032
26466.666666666664,204.8892639071737,372.69963542519406,577.5888993323678,-167.81037151802036
26500.000000000007,206.32878648342927,373.5175613511997,579.8463478346289,-167.1887748677704
26533.333333333336,207.55206051831894,374.3094086438733,581.8614691621923,-166.7573481255544
26566.666666666664,208.86010311722086,375.2277043076163,584.0878074248371,-166.36760119039545
26600.000000000007,210.40093923856875,376.2005831746257,586.6015224131945,-165.79964393605695
26633.333333333336,211.9602391927638,377.14484403663164,589.1050832293954,-165.18460484386785
26666.666666666664,212.9032419171601,377.6235303770183,590.5267722941784,-164.7202884598582
26700.000000000007,213.56581268040335,377.96419238802537,591.5300050684287,-164.398379707622
26733.333333333336,214.00434796092213,378.32533527797983,592.3296832389019,-164.3209873170577
26766.666666666664,214.8602350756171,378.87848143601656,593.7387165116337,-164.01824636039944
26800.000000000007,215.04403639586698,379.1193539418005,594.1633903376675,-164.07531754593353
26833.333333333336,215.12099999544694,379.45929747587644,594.5802974713233,-164.3382974804295
26866.666666666664,215.07671181457647,379.53915773661225,594.6158695511888,-164.46244592203578
26900.000000000007,215.2366559338561,379.68190582908505,594.9185617629412,-164.44524989522895
26933.333333333336,215.3689541026872,379.8222404107712,595.1911945134584,-164.453286308084
26966.666666666664,215.59446054918385,380.0632905608322,595.6577511100161,-164.46883001164832
27000.000000000007,215.82407707921948,380.320804665451,596.1448817446706,-164.49672758623154
27033.333333333336,216.12465875419346,380.5914562169736,596.716114971167,-164.46679746278014
27066.666666666664,216.55899648201168,381.1183693344382,597.6773658164499,-164.55937285242655
27100.000000000007,217.13413895471737,381.554970246835,598.6891092015524,-164.42083129211764
27133.333333333336,217.61762501428618,381.9757732401201,599.5933982544062,-164.3581482258339
27166.666666666664,217.93005985762983,382.229481225588,600.1595410832178,-164.2994213679582
27200.000000000007,218.1213537124103,382.4932326551492,600.6145863675595,-164.3718789427389
27233.333333333336,217.94598964481474,382.11482770662394,600.0608173514387,-164.1688380618092
27266.666666666664,217.94562345243958,381.78265289662613,599.7282763490657,-163.83702944418656
27300.000000000007,218.27798056628316,381.68200501316494,599.9599855794481,-163.40402444688178
27333.333333333336,218.1297458450423,381.36128372280535,599.4910295678476,-163.23153787776306
27366.666666666664,217.55111112322047,381.0737376410147,598.6248487642351,-163.52262651779424
27400.000000000007,217.69730697526785,381.0501125665181,598.747419541786,-163.35280559125027
27433.333333333336,217.7722456472415,381.203242802295,598.9754884495364,-163.4309971550535
27466.666666666664,217.36637715203724,380.72785468601785,598.0942318380551,-163.3614775339806
27500.000000000007,216.80512695993193,380.2220917195156,597.0272186794475,-163.4169647595837
27533.333333333336,216.7596113178036,380.1866462801346,596.9462575979383,-163.427034962331
27566.666666666664,216.8693926253833,380.118117476257,596.9875101016403,-163.24872485087369
27600.000000000007,216.94533199464297,380.0575328524467,597.0028648470897,-163.1122008578037
27633.333333333336,217.42572217261468,380.3231195645142,597.7488417371288,-162.8973973918995
27666.666666666664,217.40724841814048,380.2856436319441,597.6928920500845,-162.8783952138036
27700.000000000007,217.39864557780226,380.224682174688,597.6233277524902,-162.82603659688573
27733.333333333336,217.33947174228086,380.2282537372695,597.5677254795503,-162.88878199498862
27766.666666666664,217.33972038429278,380.1348730341302,597.474593418423,-162.7951526498374
27800.000000000007,217.57486706605897,380.12127152936614,597.696138595425,-162.54640446330717
27833.333333333336,218.2447289654654,380.54557933303397,598.7903082984994,-162.30085036756856
27866.666666666664,218.78669286488125,380.8856838838493,599.6723767487306,-162.09899101896806
27900.000000000007,219.35977518456883,381.11881388378725,600.4785890683561,-161.75903869921842
27933.333333333336,219.86375748081824,381.2907215511535,601.1544790319717,-161.4269640703353
27966.666666666664,220.6592387935828,381.4824922667357,602.1417310603185,-160.82325347315287
28000.000000000007,220.9024225636519,381.2526571653602,602.1550797290121,-160.35023460170828
28033.333333333336,221.1694386303333,381.10507395115894,602.2745125814922,-159.93563532082564
28066.666666666664,221.4702478962292,380.84991451637256,602.3201624126018,-159.37966662014335
28100.000000000007,221.59426664142228,380.6649675836271,602.2592342250493,-159.07070094220484
28133.333333333336,221.76604755949455,380.56296519182774,602.3290127513224,-158.7969176323332
28166.666666666664,222.20419701579004,380.7323618748419,602.9365588906319,-158.52816485905186
28200.000000000007,222.7349948818688,380.97050248737384,603.7054973692426,-158.23550760550503
28233.333333333336,222.86990229506836,380.88510763281454,603.7550099278828,-158.01520533774618
28266.666666666664,223.31808022640507,381.2733618256886,604.5914420520937,-157.95528159928352
28300.000000000007,223.63973955727985,381.62767672847315,605.267416285753,-157.9879371711933
28333.333333333336,223.4875273659961,381.42789613369206,604.9154234996881,-157.94036876769596
28366.666666666664,223.4598813762078,381.5208704723557,604.9807518485635,-158.0609890961479
28400.000000000007,223.33157422730076,381.1920504940799,604.5236247213807,-157.86047626677916
28433.333333333336,223.22754864085542,381.03949404157686,604.2670426824322,-157.81194540072144
28466.666666666664,223.2136991905008,380.97377667776016,604.1874758682609,-157.76007748725937
28500.000000000007,223.07626145533257,380.9066350817206,603.9828965370532,-157.83037362638802
28533.333333333336,223.49025227608,381.18040846595596,604.670660742036,-157.69015618987595
28566.666666666664,223.62164824749692,381.2593209349919,604.8809691824888,-157.63767268749496
28600.000000000007,223.29998093859004,381.2467344369174,604.5467153755075,-157.94675349832735
28633.333333333336,222.9047679625497,381.2114657024867,604.1162336650364,-158.306697739937
28666.666666666664,222.7807335110205,381.15541149746565,603.9361450084862,-158.37467798644516
28700.000000000007,222.66044158023126,381.21268217525284,603.8731237554841,-158.55224059502157
28733.333333333336,222.94197378832496,381.47617597732096,604.4181497656459,-158.534202188996
28766.666666666664,223.1892828178325,381.7827005507617,604.9719833685942,-158.59341773292923
28800.000000000007,223.587632548779,382.10858760205343,605.6962201508325,-158.52095505327443
28833.333333333336,224.10042975216243,382.48560863407494,606.5860383862373,-158.3851788819125
28866.666666666664,224.9671484202769,383.03740857424395,608.0045569945208,-158.07026015396704
28900.000000000007,226.10560590366416,383.5047162596002,609.6103221632643,-157.39911035593602
28933.333333333336,226.83941389993922,384.1053432516547,610.9447571515939,-157.26592935171547
28966.666666666664,227.5254957618214,384.5530924115727,612.0785881733941,-157.02759664975133
29000.000000000007,228.07912314104908,384.82873294936195,612.9078560904111,-156.74960980831287
29033.333333333336,228.8563956097057,385.24161300861715,614.0980086183229,-156.38521739891146
29066.666666666664,229.94621926685468,386.0603616237823,616.006580890637,-156.1141423569276
29100.000000000007,231.54532973795568,386.53797743438327,618.0833071723389,-154.99264769642758
29133.333333333336,233.22816017896648,387.16812962151926,620.3962898004858,-153.93996944255278
29166.666666666668,234.2960538404913,387.2231015187746,621.5191553592659,-152.92704767828332
29200.000000000007,234.92477233612203,387.4019174206602,622.3266897567822,-152.47714508453817
29233.333333333336,235.77100584014377,387.5494736132647,623.3204794534084,-151.77846777312092
29266.666666666668,236.1091886362932,387.5404954495074,623.6496840858006,-151.43130681321418
29300.000000000007,236.46835575462617,387.49937822932554,623.9677339839517,-151.03102247469937
29333.333333333336,237.22434448903198,387.56755088787645,624.7918953769084,-150.34320639884447
29366.666666666668,237.85584022769444,387.76972104673814,625.6255612744326,-149.9138808190437
29400.000000000007,238.78680562272228,388.09458864960436,626.8813942723266,-149.30778302688208
29433.333333333336,239.64878591937136,388.5823503688067,628.231136288178,-148.93356444943535
29466.666666666668,240.6203390073718,389.4830321069856,630.1033711143574,-148.8626930996138
29500.000000000007,241.4351699607307,390.58792598920695,632.0230959499377,-149.15275602847626
29533.333333333336,241.90543896476746,391.35540781126207,633.2608467760296,-149.4499688464946
29566.666666666668,242.77918801340067,392.32767497795334,635.106862991354,-149.54848696455267
29600.000000000007,243.4188433590014,392.94037484902555,636.359218208027,-149.52153149002416
29633.333333333336,243.98386542835186,393.49149575882757,637.4753611871795,-149.5076303304757
29666.666666666668,244.42137944713878,393.9466854418266,638.3680648889654,-149.52530599468784
29700.000000000007,244.83633064642797,394.2961789968814,639.1325096433094,-149.45984835045343
29733.333333333336,245.71826676720133,394.86473270160883,640.5829994688102,-149.1464659344075
29766.666666666668,245.87405710447436,394.8485508181259,640.7226079226002,-148.97449371365153
29800.000000000007,246.1998282314777,394.807692094664,641.0075203261417,-148.60786386318628
29833.333333333336,246.53010772508583,394.8459900734179,641.3760977985037,-148.31588234833208
29866.666666666668,247.344377967973,395.00598831068277,642.3503662786558,-147.66161034270976
29900.000000000007,248.86562737770439,395.46246052820084,644.3280879059052,-146.59683315049645
29933.333333333336,249.95640782959507,395.8362973195983,645.7927051491934,-145.87988949000325
29966.666666666668,250.58681265149463,396.01867815377784,646.6054908052724,-145.43186550228322
30000.000000000007,251.04397341141828,396.21355909396544,647.2575325053838,-145.16958568254717
30033.333333333336,251.67731120698696,396.7606908630501,648.4380020700371,-145.08337965606316
30066.666666666668,252.07804953150665,397.2084919638618,649.2865414953684,-145.13044243235512
30100.000000000007,252.4014670112119,397.53780213472004,649.9392691459319,-145.13633512350813
30133.333333333336,252.95798386848594,398.140474047323,651.0984579158089,-145.18249017883704
30166.666666666668,253.53386208797988,398.7055746716291,652.239436759609,-145.17171258364922
30200.000000000007,254.0856165623205,399.1274987083903,653.2131152707108,-145.0418821460698
30233.333333333336,254.61453214397903,399.49180884454995,654.1063409885289,-144.87727670057092
30266.666666666668,255.16119339484513,399.89485772466725,655.0560511195124,-144.73366432982212
30300.000000000007,255.59503621785393,400.3637961497156,655.9588323675696,-144.76875993186167
30333.333333333336,255.99160260623177,400.7882777687679,656.7798803749997,-144.79667516253613
30366.666666666668,256.3099191776861,401.1365235136906,657.4464426913767,-144.8266043360045
30400.000000000007,255.81821082920516,401.2229452087512,657.0411560379564,-145.40473437954603
30433.333333333336,255.07647493018496,401.304950713822,656.381425644007,-146.22847578363704
30466.666666666668,254.53776844140262,401.3939918222215,655.9317602636241,-146.85622338081888
30500.000000000007,253.84230575496943,401.3606867762513,655.2029925312207,-147.5183810212819
30533.333333333336,252.86120564819686,401.1778512033635,654.0390568515604,-148.31664555516664
30566.666666666668,252.3115871120869,401.0476711248911,653.359258236978,-148.7360840128042
30600.000000000007,251.80591950819647,400.9093069244126,652.715226432609,-149.10338741621612
30633.333333333336,251.400105313112,400.71233401692257,652.1124393300346,-149.31222870381058
30666.666666666668,250.66903563112453,400.2234059780114,650.8924416091359,-149.55437034688686
30700.000000000007,249.5761753903243,399.78477367091557,649.3609490612398,-150.20859828059127
30733.333333333336,248.96428708584662,399.5930628862746,648.5573499721212,-150.62877580042797
30766.666666666668,248.39642122024867,399.43515267897067,647.8315738992194,-151.038731458722
30800.000000000007,247.76524389447542,399.17043761435986,646.9356815088353,-151.40519371988444
30833.333333333336,247.40436091834343,399.1499624445811,646.5543233629245,-151.74560152623766
30866.666666666668,247.0267439874545,399.2562675469328,646.2830115343872,-152.2295235594783
30900.000000000007,246.35191068445218,399.3791459067348,645.731056591187,-153.0272352222826
30933.333333333336,245.59832472288093,399.50532410974404,645.1036488326249,-153.9069993868631
30966.666666666668,244.87362083760686,399.4399580932976,644.3135789309044,-154.56633725569074
31000.000000000007,244.37649206974038,399.27300058506125,643.6494926548016,-154.89650851532087
31033.333333333336,243.38222591098605,399.26531735808385,642.64754326907,-155.8830914470978
31066.666666666668,242.64215310011465,399.5727756543104,642.214928754425,-156.93062255419576
31100.000000000007,241.23413444421186,399.4345492839802,640.668683728192,-158.2004148397683
31133.333333333336,240.52901086200634,399.2616272811068,639.7906381431131,-158.73261641910048
31166.666666666668,240.13508453020447,399.053129472697,639.1882140029014,-158.91804494249251
31200.000000000007,238.73340537927797,398.7605394489942,637.4939448282722,-160.02713406971625
31233.333333333336,238.23147840415604,398.55465028940984,636.7861286935658,-160.3231718852538
31266.666666666668,238.06026837374355,398.49918085802625,636.5594492317698,-160.4389124842827
31300.000000000007,238.32093645802988,398.6014601007526,636.9223965587825,-160.28052364272273
31333.333333333336,237.8526558060739,398.2842878926731,636.136943698747,-160.4316320865992
31366.666666666668,237.2411937755578,397.9379744638031,635.1791682393609,-160.69678068824527
31400.000000000007,236.88773822675532,397.91951460213755,634.8072528288928,-161.03177637538224
31433.333333333336,236.54983377041685,397.85041472111635,634.4002484915331,-161.3005809506995
31466.666666666668,236.80194139114124,397.91509767582363,634.7170390669648,-161.1131562846824
31500.000000000007,237.53538687534444,398.34189098099506,635.8772778563396,-160.80650410565062
31533.333333333336,237.4215472832838,398.4445930881164,635.8661403714002,-161.0230458048326
31566.666666666668,237.6134396474373,398.7113850632115,636.3248247106487,-161.09794541577418
31600.000000000007,238.25830830471548,399.288711083695,637.5470193884105,-161.0304027789795
31633.333333333336,238.86114117438603,399.8438338897535,638.7049750641395,-160.98269271536748
31666.666666666668,239.4978940203274,400.52078878704083,640.0186828073682,-161.02289476671342
31700.000000000007,240.21742142803654,401.27843229187243,641.495853719909,-161.0610108638359
31733.333333333336,240.22331229326508,401.2204665570259,641.443778850291,-160.9971542637608
31766.666666666668,241.01713740465016,402.04021077836086,643.0573481830111,-161.0230733737107
31800.000000000007,241.45862237956973,402.3235981820949,643.7822205616646,-160.86497580252515
31833.333333333336,241.92162230360762,402.5457139492569,644.4673362528645,-160.62409164564926
31866.666666666668,242.5252426736116,402.80432224293287,645.3295649165444,-160.27907956932128
31900.000000000007,241.9512380232606,402.3855412859017,644.3367793091622,-160.4343032626411
31933.333333333336,242.3533402588713,402.57755267074845,644.9308929296197,-160.22421241187715
31966.666666666668,242.708051386481,402.8807732977395,645.5888246842205,-160.1727219112585
32000.000000000007,242.634071914071,402.77615013597534,645.4102220500463,-160.14207822190434
32033.333333333336,242.34165762803784,402.4909653175239,644.8326229455618,-160.14930768948605
32066.666666666668,242.2348045895599,402.3069547468933,644.5417593364532,-160.07215015733343
32100.000000000007,242.08208798921672,402.05456851959707,644.1366565088138,-159.97248053038035
32133.333333333336,241.89108019801316,401.6225946298685,643.5136748278817,-159.73151443185535
32166.666666666668,241.5376365824973,401.19680514855264,642.73444173105,-159.65916856605534
32200.000000000007,241.35989488409243,400.8345583880366,642.1944532721291,-159.47466350394419
32233.333333333336,241.31797697092233,400.56511284694085,641.8830898178632,-159.24713587601852
32266.666666666668,241.2590519710033,400.24692063572905,641.5059726067324,-158.98786866472577
32300.000000000007,240.91064826718465,399.923170578246,640.8338188454306,-159.01252231106136
32333.333333333336,240.6268448646633,399.685147567838,640.3119924325013,-159.0583027031747
32366.666666666668,240.79160026856852,399.61322272057726,640.4048229891457,-158.82162245200874
32400.000000000007,240.43678091578954,399.304301986131,639.7410829019205,-158.86752107034147
32433.333333333336,239.75465491402437,398.8872928496791,638.6419477637035,-159.13263793565474
32466.666666666668,238.54321843660054,398.20049220349074,636.7437106400913,-159.6572737668902
32500.000000000007,237.5150737859742,397.62435790003184,635.139431686006,-160.10928411405763
32533.333333333336,236.6971163884309,397.2442617070045,633.9413780954354,-160.5471453185736
32566.666666666668,235.64456821986582,397.23147717708537,632.8760453969512,-161.58690895721955
32600.000000000007,234.61785962807758,397.16951400421425,631.7873736322919,-162.55165437613667
32633.333333333336,233.27802966868705,396.87181877482124,630.1498484435083,-163.59378910613418
32666.666666666668,232.0975139090564,396.74594288588196,628.8434567949383,-164.64842897682556
32700.000000000007,231.17271353792998,396.85244096952266,628.0251545074526,-165.67972743159268
32733.333333333336,230.5264480672556,397.1978419812954,627.724290048551,-166.67139391403984
32766.666666666668,229.9130626317204,397.3986486910397,627.3117113227601,-167.48558605931927
32800.0,229.19945875945677,397.49203875251095,626.6914975119678,-168.29257999305418
32833.33333333333,228.74796161514502,397.5933893016541,626.3413509167991,-168.84542768650908
32866.66666666668,228.34319887612116,397.58378145544754,625.9269803315688,-169.24058257932637
32900.0,227.71366699898132,397.26132121101426,624.9749882099956,-169.54765421203294
32933.33333333333,227.36097401794848,397.13386572213983,624.4948397400883,-169.77289170419135
32966.66666666668,227.05784483411944,396.9844600460612,624.0423048801806,-169.92661521194177
33000.0,226.79133829568258,396.8755347114586,623.6668730071412,-170.08419641577603
33033.33333333333,226.4901246214358,396.88869408733706,623.3788187087729,-170.39856946590126
33066.66666666668,226.02552355026017,396.25673585723325,622.2822594074935,-170.23121230697308
33100.0,225.6484247048212,396.1864257377633,621.8348504425844,-170.53800103294208
33133.33333333333,225.01222131097435,395.96946605033924,620.9816873613136,-170.95724473936488
33166.66666666668,224.4989746976762,396.0588603419196,620.5578350395958,-171.55988564424342
33200.0,224.11345800810517,396.17000031638236,620.2834583244876,-172.0565423082772
33233.33333333333,223.08120166906227,395.3760656242706,618.4572672933328,-172.29486395520834
33266.66666666668,222.30852234885347,395.1203560499368,617.4288783987903,-172.81183370108332
33300.0,221.52072690481762,394.93408028815804,616.4548071929756,-173.41335338334042
33333.33333333333,220.99065343743754,394.84842367865247,615.83907711609,-173.85777024121492
33366.66666666668,220.95884894183894,395.3752297664641,616.334078708303,-174.41638082462515
33400.0,221.33556363532506,395.7763444224994,617.1119080578244,-174.44078078717433
33433.33333333333,221.6357393123672,396.0073695721784,617.6431088845457,-174.37163025981118
33466.66666666668,221.64689877115717,395.7572122031863,617.4041109743434,-174.11031343202916
33500.0,222.56076990453835,395.8888080679482,618.4495779724866,-173.32803816340987
33533.33333333333,223.16240577943492,395.82533865185223,618.9877444312872,-172.66293287241731
33566.66666666668,223.5466791209505,395.80908284440403,619.3557619653545,-172.26240372345353
33600.0,224.1435534437771,395.8877547317193,620.0313081754964,-171.74420128794222
33633.33333333333,224.32657704743227,395.88767965406936,620.2142567015017,-171.5611026066371
33666.66666666668,224.60248593273002,395.99519892111994,620.59768485385,-171.39271298838992
33700.0,224.91916108341883,396.1602243974048,621.0793854808237,-171.241063313986
33733.33333333333,225.09471445894908,396.42322138950124,621.5179358484503,-171.32850693055215
33766.66666666668,225.6047352301019,396.77590734620884,622.3806425763107,-171.17117211610693
33800.0,226.10288369963692,397.0243778956172,623.1272615952541,-170.92149419598027
33833.33333333333,226.56964338931996,397.11372562470797,623.6833690140279,-170.544082235388
33866.66666666668,227.13243518624316,397.27664758329314,624.4090827695363,-170.14421239704998
33900.0,227.96281556312556,397.65834735332345,625.6211629164491,-169.6955317901979
33933.33333333333,228.7508132490652,397.69926786818,626.4500811172452,-168.9484546191148
33966.66666666668,229.8681728938358,398.08608712768853,627.9542600215243,-168.21791423385272
34000.0,230.47695757353904,397.99586864872407,628.4728262222632,-167.51891107518503
34033.33333333333,231.0900529022778,397.8590352176478,628.9490881199256,-166.76898231536998
34066.66666666668,231.6933566567857,397.74076705367486,629.4341237104605,-166.04741039688915
34100.0,232.2981745910797,397.64893540010684,629.9471099911865,-165.35076080902715
34133.33333333333,232.93715040010957,397.54157034556164,630.4787207456712,-164.60441994545207
34166.66666666668,233.60639432255283,397.4210403299813,631.0274346525341,-163.81464600742845
34200.0,234.3133275350316,397.31188698109406,631.6252145161257,-162.99855944606247
34233.33333333333,234.69663131480144,397.068716943962,631.7653482587634,-162.37208562916055
34266.66666666668,235.01316145947783,396.8836326721176,631.8967941315955,-161.87047121263976
34300.0,235.36981215930814,396.75602260662185,632.12583476593,-161.38621044731372
34333.33333333333,235.51711289957237,396.5102600212222,632.0273729207946,-160.99314712164986
34366.66666666668,235.98946763887548,396.3114739784198,632.3009416172953,-160.32200633954434
34400.0,237.02382615936682,396.70365640814873,633.7274825675156,-159.6798302487819
34433.33333333333,238.3985770201101,397.4936054897338,635.8921825098439,-159.09502846962368
34466.66666666668,239.64013601445825,397.71549122773115,637.3556272421894,-158.0753552132729
34500.0,241.427739798466,398.038199427827,639.465939226293,-156.610459629361
34533.33333333333,242.65066310974896,398.1434112954388,640.7940744051878,-155.49274818568983
34566.66666666668,243.29474366069164,398.30246892735875,641.5972125880504,-155.0077252666671
34600.0,244.33696270533682,398.5454121934091,642.8823748987459,-154.2084494880723
34633.33333333333,245.64242455640107,398.86545787350286,644.5078824299039,-153.2230333171018
34666.66666666668,246.7158664205759,398.8578597765695,645.5737261971454,-152.1419933559936
34700.0,246.87009342118947,398.6213121830998,645.4914056042893,-151.75121876191034
34733.33333333333,247.24937476375914,398.2788874731596,645.5282622369187,-151.02951270940048
34766.66666666668,248.30729569504345,398.4398252672358,646.7471209622793,-150.13252957219234
34800.0,249.28368345091363,398.78962671580086,648.0733101667145,-149.50594326488724
34833.33333333333,249.49998683129422,398.7296811456395,648.2296679769338,-149.2296943143453
34866.66666666668,250.20390434216043,398.8133522196188,649.0172565617793,-148.6094478774584
34900.0,250.39456924222844,398.96729826293426,649.3618675051628,-148.57272902070582
34933.33333333333,250.2729703437029,398.8346006330219,649.1075709767248,-148.56163028931903
34966.66666666668,250.44366524877003,398.96707689524067,649.4107421440107,-148.52341164647063
35000.0,250.63023364331403,398.8992327476436,649.5294663909576,-148.2689991043296
35033.33333333333,251.76605805685932,399.34197835629556,651.1080364131549,-147.57592029943623
35066.66666666668,253.12985420125685,399.95823888376805,653.0880930850249,-146.8283846825112
35100.0,254.27841249061294,400.6651980876251,654.943610578238,-146.38678559701214
35133.33333333333,255.14507948121894,401.20727920515395,656.3523586863729,-146.062199723935
35166.66666666668,255.46681475736352,401.35280674180575,656.8196214991692,-145.88599198444223
35200.0,256.09575886257863,401.86920932445594,657.9649681870346,-145.7734504618773
35233.33333333333,256.52891970187505,402.2337803134247,658.7627000152997,-145.70486061154963
35266.66666666668,256.92826144446406,402.4689260192526,659.3971874637166,-145.54066457478854
35300.0,257.31134089073254,402.50865771473775,659.8199986054703,-145.1973168240052
35333.33333333333,257.21475686426254,402.3135293492253,659.5282862134878,-145.09877248496275
35366.66666666668,257.0196041774861,402.0826505957173,659.1022547732034,-145.06304641823124
35400.0,257.2639787695243,401.971231060145,659.2352098296692,-144.70725229062072
35433.33333333333,258.2872444914588,402.25168783776286,660.5389323292217,-143.96444334630405
35466.66666666668,258.8963722370305,402.48703168112206,661.3834039181526,-143.59065944409156
35500.0,259.3737492982384,402.64330174949066,662.0170510477291,-143.26955245125225
35533.33333333333,259.6826411057577,402.6931898269837,662.3758309327413,-143.01054872122603
35566.66666666668,259.95408821009875,402.7545244897862,662.708612699885,-142.80043627968746
35600.0,259.8639516923259,402.45042101186465,662.3143727041905,-142.58646931953876
35633.33333333333,259.7939648011425,402.1690245067219,661.9629893078644,-142.37505970557936
35666.66666666668,260.22214489133756,402.4488387108594,662.6709836021969,-142.2266938195218
35700.0,260.266834493958,402.52715097903734,662.7939854729954,-142.26031648507933
35733.33333333333,260.3077333110711,402.6911453819145,662.9988786929856,-142.3834120708434
35766.66666666668,260.5772616065225,402.85114834076484,663.4284099472873,-142.27388673424235
35800.0,260.6050719989563,402.8656376415118,663.4707096404682,-142.2605656425555
35833.33333333333,260.68992365066674,402.99050625688596,663.6804299075527,-142.30058260621922
35866.66666666668,260.7867018914993,403.093519714396,663.8802216058953,-142.30681782289668
35900.0,261.07409911796566,403.35170787118153,664.4258069891472,-142.27760875321587
35933.33333333333,261.0512289321135,403.308993327266,664.3602222593795,-142.25776439515255
35966.66666666668,261.76299583510723,403.4168282225955,665.1798240577027,-141.65383238748825
36000.0,262.73326499961,404.0621491007519,666.795414100362,-141.3288841011419
36033.33333333333,263.8322307529363,404.5106210944267,668.342851847363,-140.6783903414904
36066.66666666668,264.69979051829415,405.1552254824806,669.8550160007748,-140.45543496418645
36100.0,265.8012398501909,406.0846552153915,671.8858950655824,-140.2834153652006
36133.33333333333,266.56518885578214,406.5808850328601,673.1460738886423,-140.01569617707798
36166.66666666668,267.39239615143305,406.76281507184217,674.1552112232753,-139.37041892040912
36200.0,268.62604231316976,407.2185910809637,675.8446333941334,-138.59254876779391
36233.33333333333,269.09052162655416,407.3730666402217,676.4635882667758,-138.28254501366752
36266.66666666668,269.61330623939983,407.3129384761703,676.9262447155702,-137.69963223677047
36300.0,269.70128608594564,407.0856017952855,676.7868878812312,-137.3843157093399
36333.33333333333,270.01778592845454,407.250180858626,677.2679667870805,-137.23239493017144
36366.66666666668,270.21052970338116,407.2110322293215,677.4215619327026,-137.00050252594036
36400.0,270.3073410546213,406.9981595520582,677.3055006066795,-136.6908184974369
36433.33333333333,270.58586170281933,407.00424818488517,677.5901098877046,-136.41838648206584
36466.66666666668,270.38916685052783,406.7644269578536,677.1535938083814,-136.37526010732574
36500.0,270.32210656322974,406.63848044920576,676.9605870124356,-136.31637388597602
36533.33333333333,270.44912323246336,406.74767592438525,677.1967991568486,-136.29855269192188
36566.66666666668,270.29216135590565,406.80498036658776,677.0971417224935,-136.5128190106821
36600.0,269.78823956736665,406.6959876620136,676.4842272293802,-136.90774809464693
36633.33333333333,269.34929595347194,406.7119599870501,676.061255940522,-137.36266403357814
36666.66666666668,269.266726943174,406.8137375484418,676.0804644916158,-137.54701060526781
36700.0,269.2797073422833,406.7361943161677,676.015901658451,-137.4564869738844
36733.33333333333,269.7831768441254,406.7537383922566,676.536915236382,-136.97056154813117
36766.66666666668,270.13336457031613,406.55789658886835,676.6912611591845,-136.4245320185522
36800.0,271.00685800280417,406.59660012399155,677.6034581267957,-135.58974212118738
36833.33333333333,271.2311448222726,406.45115234457694,677.6822971668496,-135.22000752230434
36866.66666666668,271.6088608010392,406.3612223337951,677.9700831348343,-134.7523615327559
36900.0,271.8063961507636,406.2582515209344,678.0646476716979,-134.4518553701708
36933.33333333333,272.0382668457454,406.2500859314521,678.2883527771975,-134.21181908570668
36966.66666666668,272.0693201042347,405.9462453495593,678.015565453794,-133.87692524532463
37000.0,272.63426000843924,406.07983459770696,678.7140946061462,-133.44557458926772
37033.33333333333,273.1467908165948,406.2386498877022,679.385440704297,-133.09185907110742
37066.66666666668,273.26452184217396,406.2628887411985,679.5274105833724,-132.99836689902452
37100.0,273.42755197465925,406.37557070045153,679.8031226751108,-132.94801872579228
37133.33333333333,273.40360538150435,406.34431024650905,679.7479156280134,-132.9407048650047
37166.66666666668,273.54919783814506,406.49825946120353,680.0474572993486,-132.94906162305847
37200.0,273.5287121427312,406.6667068130235,680.1954189557547,-133.1379946702923
37233.33333333333,273.5516448960494,406.8507404561763,680.4023853522258,-133.2990955601269
37266.66666666668,273.15925804903435,406.84348583040367,680.002743879438,-133.68422778136932
37300.0,272.35802040423124,406.5716377048584,678.9296581090896,-134.21361730062716
37333.33333333333,272.19631564556363,406.5398417109112,678.7361573564749,-134.3435260653476
37366.66666666668,272.3798202681908,406.5648164533171,678.944636721508,-134.1849961851263
37400.0,272.642106558584,406.76961523766323,679.4117217962472,-134.12750867907926
37433.33333333333,272.58080104137025,406.47582807020234,679.0566291115726,-133.8950270288321
37466.66666666668,272.616096918451,406.3345827279128,678.9506796463638,-133.7184858094618
37500.0,273.087281243708,406.61330000123814,679.7005812449461,-133.52601875753015
37533.33333333333,272.8757384524069,406.3013627701965,679.1771012226034,-133.42562431778958
37566.66666666668,272.6823295282955,406.1603606149084,678.842690143204,-133.47803108661293
37600.0,272.7108511166054,406.2129611451543,678.9238122617596,-133.50211002854888
37633.33333333333,272.70921375744143,406.214853656433,678.9240674138744,-133.50563989899155
37666.66666666668,273.4896411095869,406.5991491314558,680.0887902410427,-133.10950802186892
37700.0,274.2230380401912,406.95698569237925,681.1800237325705,-132.73394765218802
37733.33333333333,274.409780053206,406.98558086659347,681.3953609197995,-132.57580081338745
37766.66666666668,274.8653867729136,407.1300514203567,681.9954381932703,-132.2646646474431
37800.0,275.879144869464,407.44669791915646,683.3258427886205,-131.56755304969244
37833.33333333333,276.4062492006391,407.31876624972136,683.7250154503604,-130.91251704908228
37866.66666666668,276.8567065672446,407.2722275479454,684.1289341151901,-130.41552098070082
37900.0,277.5900784440586,407.339379301029,684.9294577450876,-129.74930085697042
37933.33333333333,278.50595484062615,407.4148559506099,685.920810791236,-128.90890110998373
37966.66666666668,278.84207399539,407.27012554849136,686.1121995438814,-128.42805155310134
38000.0,279.0364065633416,407.3912866271195,686.427693190461,-128.3548800637779
38033.33333333333,279.38543605559823,407.5314706830845,686.9169067386827,-128.14603462748624
38066.66666666668,279.77816031757624,407.6778898796078,687.456050197184,-127.89972956203155
38100.0,280.27261685741945,407.8168058718575,688.089422729277,-127.54418901443807
38133.33333333333,280.79397431282916,407.83364376535303,688.6276180781822,-127.03966945252387
38166.66666666668,281.67000393337696,408.1494344403724,689.8194383737493,-126.47943050699541
38200.0,282.4155577168399,408.38700749457337,690.8025652114133,-125.97144977773348
38233.33333333333,283.2081559426871,408.54471191593456,691.7528678586216,-125.33655597324747
38266.66666666668,283.9988639158324,408.8151904143787,692.8140543302111,-124.81632649854635
38300.0,285.09484982189923,409.2574486928485,694.3522985147478,-124.1625988709493
38333.33333333333,286.15266491246587,409.76106269774033,695.9137276102063,-123.60839778527446
38366.66666666668,287.54386492336437,410.25976983436254,697.803634757727,-122.71590491099818
38400.0,287.9486258395597,410.55868967944417,698.5073155190039,-122.61006383988445
38433.33333333333,288.451693729147,410.8209861281649,699.2726798573119,-122.36929239901792
38466.66666666668,289.30523327925835,410.76907269813853,700.0743059773969,-121.46383941888018
38500.0,290.1940664825841,410.8036925188661,700.9977590014503,-120.60962603628201
38533.33333333333,290.40107502890487,410.45529840530696,700.8563734342118,-120.05422337640209
38566.66666666668,291.4420051176796,410.30570106194034,701.74770617962,-118.86369594426071
38600.0,292.12305548056395,410.0503999912298,702.1734554717938,-117.92734451066588
38633.33333333333,292.7945282411305,409.79803664641435,702.5925648875448,-117.00350840528387
38666.66666666668,293.77115405656906,409.6361478826861,703.4073019392551,-115.86499382611703
38700.0,294.5827974446664,409.5820364593731,704.1648339040396,-114.99923901470669
38733.33333333333,295.13247687273736,409.5021168597558,704.6345937324932,-114.36963998701845
38766.66666666668,295.5440663023805,409.3608781273305,704.904944429711,-113.81681182495004
38800.0,296.02650286432305,409.2856499042269,705.3121527685499,-113.25914703990384
38833.33333333333,296.7138341707358,409.43601614363365,706.1498503143695,-112.72218197289783
38866.66666666668,296.8448044229586,409.4486659151237,706.2934703380822,-112.6038614921651
38900.0,296.51065089537923,409.6018920267401,706.1125429221192,-113.09124113136085
38933.33333333333,296.4783192845751,409.68837637491436,706.1666956594895,-113.21005709033926
38966.66666666668,296.25614920181215,409.70359870153504,705.9597479033472,-113.4474494997229
39000.0,296.2496113074368,409.71992093792755,705.9695322453643,-113.47030963049076
39033.33333333333,296.03422404402346,409.69847804786855,705.732702091892,-113.66425400384509
39066.66666666668,296.1621316766864,409.8223798409174,705.9845115176038,-113.660248164231
39100.0,295.63144872709324,409.9509070592017,705.582355786295,-114.31945833210847
39133.33333333333,295.2070191660414,409.9698740286202,705.1768931946616,-114.76285486257882
39166.66666666668,295.212957512466,410.16696672860365,705.3799242410696,-114.95400921613765
39200.0,295.23910455235125,410.0364745652359,705.2755791175871,-114.79737001288464
39233.33333333333,294.9877757236312,410.089915625819,705.0776913494502,-115.10213990218779
39266.66666666668,295.22669164075324,410.19755433116205,705.4242459719153,-114.97086269040881
39300.0,295.79096471609984,410.5069319920523,706.2978967081522,-114.71596727595244
39333.33333333333,296.2081481538644,410.90058160882904,707.1087297626934,-114.69243345496466
39366.66666666668,296.91982641857084,411.2008269186405,708.1206533372113,-114.28100050006964
39400.0,296.8961583541803,411.11135116201183,708.0075095161922,-114.21519280783156
39433.33333333333,297.32788692697653,410.9278455367612,708.2557324637378,-113.59995860978466
39466.66666666668,297.7561172903939,410.8341426266179,708.5902599170117,-113.07802533622402
39500.0,298.2537528311886,410.8220204431605,709.0757732743491,-112.56826761197192
39533.33333333333,299.4316091683174,411.2675709233421,710.6991800916594,-111.8359617550247
39566.66666666668,300.0636989976994,411.3362260590619,711.3999250567613,-111.2725270613625
39600.0,300.89500307155197,411.68965558759044,712.5846586591424,-110.79465251603847
39633.33333333333,301.9458667752018,412.1421442219679,714.0880109971697,-110.19627744676609
39666.66666666668,303.09519038785726,412.52210369333983,715.6172940811971,-109.42691330548257
39700.0,304.21431312734984,412.83529735463827,717.0496104819881,-108.62098422728843
39733.33333333333,304.8646326902222,412.7542301654532,717.6188628556754,-107.88959747523097
39766.66666666668,305.79044584879375,412.82209701688816,718.6125428656819,-107.03165116809441
39800.0,306.530019059339,412.85935269951335,719.3893717588523,-106.32933364017435
39833.33333333333,307.19429037651815,412.79989817487785,719.9941885513961,-105.6056077983597
39866.66666666668,307.22387636135124,412.78987640817905,720.0137527695304,-105.56600004682781
39900.0,307.2213611737609,412.75331003079367,719.9746712045546,-105.53194885703277
39933.33333333333,307.1859948578947,412.708824539711,719.8948193976057,-105.52282968181629
39966.66666666668,307.66113325206936,412.93564083700693,720.5967740890762,-105.27450758493757
40000.0,308.465371601823,413.2222674989398,721.6876391007628,-104.7568958971168
40033.33333333333,309.24756132393975,413.47850539367573,722.7260667176155,-104.23094406973598
40066.66666666668,310.0711247965307,413.67631103305825,723.747435829589,-103.60518623652757
40100.0,310.4447937732991,413.77637493742793,724.221168710727,-103.3315811641288
40133.33333333333,310.80387871573106,413.955237267313,724.759115983044,-103.15135855158195
40166.66666666668,311.1009529407107,413.99963722957153,725.1005901702822,-102.8986842888608
40200.0,311.3844458343267,414.0393316359261,725.4237774702528,-102.65488580159939
40233.33333333333,311.7162446495304,414.0830768126865,725.7993214622169,-102.36683216315612
40266.66666666668,311.92418775878207,413.9397835188717,725.8639712776537,-102.01559576008964
40300.0,312.40080232854905,413.96395613263627,726.3647584611854,-101.56315380408722
40333.33333333333,312.91146665539196,414.01076863555016,726.9222352909421,-101.0993019801582
40366.66666666668,313.0918193472775,413.9233792862799,727.0151986335575,-100.83155993900237
40400.0,313.43446206844874,414.01139856778514,727.4458606362339,-100.5769364993364
40433.33333333333,313.62731153960874,413.97223619977166,727.5995477393803,-100.34492466016292
40466.66666666668,313.6424147166792,413.9334162424196,727.5758309590988,-100.2910015257404
40500.0,313.63605962616083,413.95570444542415,727.591764071585,-100.31964481926332
40533.33333333333,314.0804173883573,414.15938291131715,728.2398002996745,-100.07896552295983
40566.66666666668,314.2605629995883,414.3066699033851,728.5672329029734,-100.04610690379684
40600.0,314.3195005989612,414.06807243671307,728.3875730356742,-99.74857183775185
40633.33333333333,314.669920910358,414.14330298814144,728.8132238984995,-99.47338207778347
40666.66666666668,315.69065383569585,414.4548315967511,730.145485432447,-98.76417776105524
40700.0,316.63031552507323,414.79984055608855,731.4301560811618,-98.16952503101533
40733.33333333333,317.4113232085587,414.87218576706425,732.2835089756229,-97.46086255850554
40766.66666666668,318.07230434610284,414.888409735809,732.9607140819119,-96.81610538970614
40800.0,318.18924299003805,414.69472763227805,732.8839706223162,-96.50548464223999
40833.33333333333,318.30887826568716,414.46427990317926,732.7731581688664,-96.1554016374921
40866.66666666668,318.3166573335702,414.21139639078035,732.5280537243506,-95.89473905721013
40900.0,318.15630929064605,413.944401952105,732.100711242751,-95.78809266145896
40933.33333333333,317.7880454091631,413.49612915068866,731.2841745598517,-95.70808374152557
40966.66666666668,317.9858216053243,413.47323868685083,731.4590602921751,-95.48741708152653
41000.0,318.18433674576005,413.43654934612204,731.6208860918821,-95.25221260036199
41033.33333333333,318.5194018916508,413.41166414982996,731.9310660414808,-94.89226225817919
41066.66666666668,318.42043824431124,413.1215664074204,731.5420046517316,-94.70112816310916
41100.0,318.9049314195033,413.1668382080749,732.0717696275783,-94.2619067885716
41133.33333333333,319.28931201762975,413.2091499709245,732.4984619885543,-93.91983795329475
41166.66666666668,319.4306195136531,413.2782406230534,732.7088601367066,-93.84762110940034
41200.0,320.1628317164189,413.6370536279683,733.7998853443872,-93.47422191154942
41233.33333333333,320.55819067314064,413.68098947352627,734.239180146667,-93.12279880038562
41266.66666666668,320.62989012554203,413.5726668089498,734.2025569344919,-92.94277668340777
41300.0,320.233400695977,413.34743896512236,733.5808396610994,-93.11403826914534
41333.33333333333,320.54116989903866,413.60924331070396,734.1504132097426,-93.0680734116653
41366.66666666668,320.73928629301116,413.7380944824657,734.4773807754768,-92.99880818945456
41400.0,320.7989419457504,413.8230627574089,734.6220047031593,-93.02412081165846
41433.33333333333,321.25853574733924,413.89862314558957,735.1571588929288,-92.64008739825033
41466.66666666668,321.2000321800527,413.97300645197623,735.1730386320289,-92.77297427192354
41500.0,320.92938933562004,413.8561657082455,734.7855550438655,-92.92677637262545
41533.33333333333,321.39293327487144,413.97088832999253,735.3638216048639,-92.5779550551211
41566.66666666668,321.56554457625214,413.95240156313537,735.5179461393875,-92.38685698688323
41600.0,321.0924586221284,413.58280474022354,734.6752633623519,-92.49034611809515
41633.33333333333,320.9922041658965,413.54565713589693,734.5378613017934,-92.55345297000042
41666.66666666668,320.8530319263856,413.2656560046024,734.118687930988,-92.41262407821682
41700.0,320.5952495296092,412.74660399382935,733.3418535234385,-92.15135446422016
41733.33333333333,320.464678932243,412.4553034030186,732.9199823352616,-91.99062447077563
41766.66666666668,320.01240162233677,412.07402548956554,732.0864271119024,-92.06162386722877
41800.0,320.0514973268894,412.0076642230114,732.0591615499008,-91.956166896122
41833.33333333333,320.13925129499444,412.12437764726917,732.2636289422636,-91.98512635227473
41866.66666666668,320.1022936165767,412.23640525514355,732.3386988717202,-92.13411163856688
41900.0,320.4624180786419,412.4869602303586,732.9493783090005,-92.02454215171667
41933.33333333333,320.24885922266196,412.4946311482549,732.7434903709168,-92.24577192559292
41966.66666666668,319.9726971723051,412.3149921984988,732.287689370804,-92.34229502619371
42000.0,320.02548498048316,412.4406789734366,732.4661639539197,-92.41519399295345
42033.33333333333,320.3412401382352,412.68796669188634,733.0292068301216,-92.34672655365114
42066.66666666668,320.9207718645674,413.0644890149961,733.9852608795636,-92.1437171504287
42100.0,321.24309761803784,413.3630120346719,734.6061096527097,-92.11991441663406
42133.33333333333,321.87995660673215,414.101544608539,735.9815012152711,-92.22158800180682
42166.66666666668,322.4247225506112,414.56524724579987,736.9899697964111,-92.14052469518867
42200.0,322.71110393894406,414.8427977468229,737.553901685767,-92.13169380787883
42233.33333333333,322.2453385001671,414.3726946292679,736.618033129435,-92.1273561291008
42266.66666666668,322.4648764529574,414.3150811619185,736.7799576148759,-91.85020470896109
42300.0,322.86497838616935,414.58855817605945,737.4535365622288,-91.7235797898901
42333.33333333333,323.11649806361027,414.70802219090695,737.8245202545172,-91.59152412729668
42366.66666666668,322.55598179192543,413.98321886187233,736.5392006537977,-91.4272370699469
42400.0,323.32382918538923,414.15571740680025,737.4795465921895,-90.83188822141102
42433.33333333333,324.3392178809759,414.5729631013187,738.9121809822946,-90.23374522034277
42466.66666666668,325.2632028332709,414.9830666372298,740.2462694705007,-89.7198638039589
42500.0,325.6685285568476,415.2183568799316,740.8868854367793,-89.549828323084
42533.33333333333,326.47759359596404,415.6917588700145,742.1693524659786,-89.21416527405046
42566.66666666668,326.9669406281984,415.87401215998943,742.8409527881879,-88.90707153179102
42600.0,327.2910745264199,415.9419498253176,743.2330243517374,-88.65087529889769
42633.33333333333,328.36501775203266,416.5622369325292,744.9272546845618,-88.19721918049652
42666.66666666668,329.0173033662938,417.06012092869315,746.0774242949869,-88.04281756239936
42700.0,330.1971296446801,417.38931800146514,747.5864476461452,-87.19218835678504
42733.33333333333,331.19712738456536,417.5373973597047,748.7345247442701,-86.34026997513934
42766.66666666668,331.56030900351254,417.5646375598651,749.1249465633776,-86.00432855635256
42800.0,331.830176894285,417.4396466706969,749.2698235649818,-85.60946977641191
42833.33333333333,332.34580777971485,417.39186908143046,749.7376768611452,-85.04606130171561
42866.66666666668,332.5596374161983,417.375047922844,749.9346853390423,-84.81541050664566
42900.0,333.22176867013155,417.7520195548329,750.9737882249644,-84.53025088470133
42933.33333333333,333.74622911066643,417.8313969868409,751.5776260975074,-84.08516787617447
42966.66666666668,334.1421196725554,417.8984779889304,752.0405976614858,-83.75635831637499
43000.0,334.60644995507124,417.7562798065406,752.3627297616118,-83.14982985146935
43033.33333333333,335.7273078163177,417.78084461852484,753.5081524348425,-82.05353680220713
43066.66666666668,337.4559767062855,418.56171874795325,756.0176954542387,-81.10574204166772
43100.0,339.13008486260924,418.9291693462208,758.05925420883,-79.79908448361158
43133.33333333333,340.23997633827986,419.25680206936374,759.4967784076437,-79.01682573108388
43166.66666666668,341.6289943736568,419.28967223385393,760.9186666075107,-77.66067786019715
43200.0,343.0934946624993,419.7704471702939,762.8639418327932,-76.67695250779457
43233.33333333333,344.85343572362365,421.006159323826,765.8595950474496,-76.15272360020236
43266.66666666668,346.25698772042205,421.48094228992363,767.7379300103457,-75.22395456950159
43300.0,348.0291107006783,421.78374262950496,769.8128533301833,-73.75463192882665
43333.33333333333,349.1090930297807,422.12562229352955,771.2347153233102,-73.01652926374885
43366.66666666668,350.099086318484,422.50810767537837,772.6071939938624,-72.40902135689436
43400.0,350.3728024563368,422.6408646310802,773.0136670874169,-72.26806217474342
43433.33333333333,350.6967493000596,422.5233741099247,773.2201234099844,-71.82662480986511
43466.66666666668,351.04738740567444,422.8379135616518,773.8853009673262,-71.79052615597737
43500.0,350.4079187820944,422.5841390931563,772.9920578752507,-72.17622031106191
43533.33333333333,350.1460395710893,422.5944655273649,772.7405050984542,-72.44842595627557
43566.66666666668,350.2353439761646,422.65929884128553,772.8946428174502,-72.42395486512095
43600.0,349.93551097047464,422.5867778091024,772.522288779577,-72.65126683862775
43633.33333333333,350.00808799194454,422.497137655335,772.5052256472795,-72.48904966339046
43666.66666666668,350.3359974238718,422.5131195330527,772.8491169569245,-72.17712210918091
43700.0,350.7148511206768,422.5500323702361,773.264883490913,-71.8351812495593
43733.33333333333,351.3693109959496,422.58178883487477,773.9510998308244,-71.21247783892517
43766.66666666668,351.6833307967596,422.4740278143808,774.1573586111404,-70.7906970176212
43800.0,351.81960797458714,422.5116877140492,774.3312956886364,-70.69207973946203
43833.33333333333,352.0706247707876,422.5529135948527,774.6235383656403,-70.48228882406511
43866.66666666668,352.4367962253256,422.57701472694714,775.0138109522727,-70.14021850162152
43900.0,352.9354752172576,422.7986150620834,775.734090279341,-69.86313984482581
43933.33333333333,353.1110667556017,423.01576172560016,776.1268284812019,-69.90469496999845
43966.66666666668,352.76985957432316,423.0923927098608,775.862252284184,-70.32253313553764
44000.0,352.398896096384,423.14016136432656,775.5390574607106,-70.74126526794254
44033.33333333333,351.85347785836325,423.026326410821,774.8798042691842,-71.17284855245776
44066.66666666668,351.408791598721,422.92080815197266,774.3295997506937,-71.51201655325167
44100.0,351.00790236593684,422.90352464909733,773.9114270150342,-71.89562228316049
44133.33333333333,350.623749865498,422.9102960346597,773.5340459001577,-72.28654616916174
44166.66666666668,350.58054295280215,423.1712225971806,773.7517655499828,-72.59067964437844
44200.0,350.01592425723527,423.27287976364835,773.2888040208836,-73.25695550641308
44233.33333333333,349.7557922798717,423.47236056807805,773.2281528479498,-73.71656828820636
44266.66666666668,349.49859604904674,423.5711330676248,773.0697291166716,-74.07253701857809
44300.0,349.4070841164436,423.6097413392334,773.016825455677,-74.20265722278975
44333.33333333333,349.97767145537335,424.0352938159099,774.0129652712833,-74.05762236053653
44366.66666666668,349.69942307200097,424.06613414291974,773.7655572149207,-74.36671107091877
44400.0,349.63565224295746,424.08834239672683,773.7239946396843,-74.45269015376937
44433.33333333333,349.1099503351067,424.0313267992558,773.1412771343626,-74.92137646414909
44466.66666666668,348.66034934617676,423.9738921354377,772.6342414816145,-75.31354278926096
44500.0,348.0204563085494,424.05390481745235,772.0743611260018,-76.03344850890295
44533.33333333333,347.1944099575699,424.0000955776939,771.1945055352638,-76.805685620124
44566.66666666668,346.655682545534,423.87831982626216,770.5340023717961,-77.22263728072818
44600.0,346.0034833226387,423.6138604520795,769.6173437747182,-77.61037712944079
44633.33333333333,345.3446810337709,423.5209065416962,768.8655875754671,-78.17622550792532
44666.66666666668,344.76492945208605,423.5296942311275,768.2946236832136,-78.76476477904146
44700.0,345.15943001718216,423.78747257618045,768.9469025933627,-78.62804255899829
44733.33333333333,344.6068395280198,423.6100335220346,768.2168730500543,-79.0031939940148
44766.66666666668,344.0438270921365,423.27538201967354,767.3192091118101,-79.23155492753705
44800.0,343.6459171985297,422.9903931879156,766.6363103864453,-79.3444759893859
44833.33333333333,344.023361598777,423.04580191973827,767.0691635185153,-79.02244032096127
44866.66666666668,344.0554517055121,422.98196507410853,767.0374167796206,-78.92651336859643
44900.0,344.5084273828941,422.8317232817134,767.3401506646076,-78.32329589881925
44933.33333333333,345.69349252601046,422.9401651542057,768.6336576802162,-77.24667262819526
44966.66666666668,345.9579659073064,422.8587160569229,768.8166819642292,-76.9007501496165
45000.0,346.5570355175756,422.94967858496324,769.5067141025388,-76.39264306738761
45033.33333333333,346.886386519636,422.8459668818643,769.7323534015003,-75.95958036222828
45066.66666666668,346.7729178534305,422.6624037418829,769.4353215953133,-75.88948588845238
45100.0,346.9166321629907,422.6675007262178,769.5841328892085,-75.75086856322707
45133.33333333333,347.2577349779324,422.52451861235807,769.7822535902905,-75.26678363442568
45166.66666666668,347.96746784580125,422.57545463728565,770.5429224830868,-74.6079867914844
45200.0,348.2491246469285,422.634123441232,770.8832480881606,-74.3849987943035
45233.33333333333,348.52326548091287,422.8604805091782,771.383745990091,-74.33721502826535
45266.66666666668,348.3403640014373,422.7512468217716,771.0916108232088,-74.41088282033428
45300.0,348.22036462474415,422.7614262409257,770.9817908656698,-74.54106161618154
45333.33333333333,348.26396279400717,422.79889620307955,771.0628589970868,-74.53493340907238
45366.66666666668,348.72581641866776,423.01575180158966,771.7415682202575,-74.2899353829219
45400.0,348.7662675772731,423.09048342446545,771.8567510017385,-74.32421584719236
45433.33333333333,348.1219620604391,422.8100767643577,770.9320388247968,-74.68811470391859
45466.66666666668,348.0197600220315,422.7396989091814,770.759458931213,-74.71993888714991
45500.0,347.85525503409207,422.60448425357833,770.4597392876703,-74.74922921948627
45533.33333333333,347.9038027873008,422.4771972980776,770.3810000853784,-74.57339451077684
45566.66666666668,347.9831255523436,422.52920617570976,770.5123317280534,-74.54608062336615
45600.0,348.50757868352326,422.89580602885263,771.4033847123759,-74.38822734532937
45633.33333333333,349.27380027529733,423.31023885829194,772.5840391335893,-74.0364385829946
45666.66666666668,349.2781695713086,423.22341620265826,772.5015857739668,-73.94524663134968
45700.0,349.59676556216743,423.0506398143494,772.6474053765169,-73.45387425218195
45733.33333333333,349.45603221299126,422.52385333453674,771.979885547528,-73.06782112154548
45766.66666666668,349.5301880319801,422.09572409241713,771.6259121243972,-72.56553606043701
45800.0,350.21853379808545,421.933646852428,772.1521806505134,-71.71511305434257
45833.33333333333,350.94375864040785,421.8452144608011,772.788973101209,-70.90145582039327
45866.66666666668,351.62459012678613,421.8766776393519,773.501267766138,-70.25208751256577
45900.0,351.50928960059235,421.7534104760423,773.2627000766347,-70.24412087544994
45933.33333333333,352.1374645320865,422.01267486728307,774.1501393993696,-69.87521033519658
45966.66666666668,352.42018420378673,422.0783861193251,774.4985703231118,-69.65820191553837
46000.0,352.05855644021244,421.94435087205386,774.0029073122663,-69.88579443184142
46033.33333333333,351.6323163704864,421.87869679947414,773.5110131699605,-70.24638042898772
46066.66666666668,351.59503206039534,421.8571350854927,773.4521671458881,-70.26210302509736
46100.0,351.69148780092576,421.9379060197657,773.6293938206915,-70.24641821883995
46133.33333333333,352.18745923437376,421.9550212107702,774.142480445144,-69.76756197639645
46166.66666666668,352.8191143492461,422.18419076826706,775.0033051175132,-69.36507641902097
46200.0,353.0382971856987,422.11033754862814,775.1486347343268,-69.07204036292944
46233.33333333333,353.6447984182689,422.18714432929715,775.831942747566,-68.54234591102824
46266.66666666668,353.8004129992918,422.19091125004263,775.9913242493344,-68.39049825075085
46300.0,354.3522393411011,422.26907320631227,776.6213125474134,-67.91683386521117
46333.33333333333,354.7713494667549,422.0413306509154,776.8126801176703,-67.26998118416054
46366.66666666668,355.46285353390823,422.17738697214605,777.6402405060543,-66.71453343823782
46400.0,356.18963231615857,422.5366489207372,778.7262812368958,-66.34701660457864
46433.33333333333,356.30457311553073,422.5528918908851,778.8574650064159,-66.24831877535439
46466.66666666668,356.4727796255814,422.6496944740003,779.1224740995817,-66.1769148484189
46500.0,356.79061748395367,422.76211115483943,779.552728638793,-65.97149367088576
46533.33333333333,356.80628236072016,422.73146455002745,779.5377469107476,-65.9251821893073
46566.66666666668,356.67422911656,422.5714165693987,779.2456456859587,-65.8971874528387
46600.0,356.643952247408,422.57880748768486,779.2227597350928,-65.93485524027687
46633.33333333333,356.8487804805771,422.614903551392,779.463684031969,-65.7661230708149
46666.66666666668,356.86703363937954,422.4990116188036,779.3660452581831,-65.63197797942405
46700.0,357.19270855093777,422.55222529620676,779.7449338471445,-65.35951674526899
46733.33333333333,357.2383629749964,422.56547670298636,779.8038396779828,-65.32711372798997
46766.66666666668,357.1123363652839,422.5035349303526,779.6158712956365,-65.39119856506869
46800.0,356.7242718999467,422.5033799791135,779.2276518790602,-65.7791080791668
46833.33333333333,357.1114466783105,422.7094683531755,779.820915031486,-65.59802167486504
46866.66666666668,357.9605036424654,422.95052269133953,780.911026333805,-64.9900190488741
46900.0,358.53326005073524,423.070267763157,781.6035278138922,-64.53700771242177
46933.33333333333,359.2122977372477,423.16404448446167,782.3763422217094,-63.951746747213974
46966.66666666668,360.39487284897456,423.66290275659185,784.0577756055663,-63.26802990761729
47000.0,361.1610459671586,423.7660874674991,784.9271334346577,-62.60504150034052
47033.33333333333,361.7699225279594,423.7892534233025,785.559175951262,-62.0193308953431
47066.66666666668,362.51167689489716,423.79346795566255,786.3051448505597,-61.281791060765386
47100.0,362.98770528818056,423.81850128304137,786.806206571222,-60.83079599486081
47133.33333333333,364.2256469817468,423.955359547612,788.1810065293588,-59.72971256586516
47166.66666666668,365.0792466983975,424.1007397625029,789.1799864609004,-59.02149306410536
47200.0,365.97245599048205,424.14377325320737,790.1162292436894,-58.171317262725324
47233.33333333333,366.9980012140159,424.33394364658943,791.3319448606053,-57.33594243257352
47266.66666666668,368.0248184449982,424.67824682492306,792.7030652699212,-56.65342837992489
47300.0,369.3635521624478,425.1879104911119,794.5514626535596,-55.82435832866412
47333.33333333333,370.5438686719761,425.6183220616533,796.1621907336294,-55.07445338967722
47366.66666666668,371.35021032912584,425.9172551049825,797.2674654341083,-54.56704477585663
47400.0,372.14871402905874,425.98122136837003,798.1299353974288,-53.83250733931129
47433.33333333333,372.7514942742957,426.02868533490044,798.7801796091961,-53.277191060604764
47466.66666666668,373.81565320404917,426.3837846887031,800.1994378927523,-52.56813148465392
47500.0,374.66954845475925,426.4260777968105,801.0956262515697,-51.75652934205124
47533.33333333333,375.76263619526827,426.59701858498886,802.3596547802572,-50.83438238972059
47566.66666666668,376.8537782315331,426.69257727366676,803.5463555051999,-49.838799042133644
47600.0,377.5005347380324,426.65689364254786,804.1574283805803,-49.15635890451546
47633.33333333333,377.73352628446025,426.3678888608953,804.1014151453555,-48.634362576435024
47666.66666666668,377.89216039216376,426.1627882185066,804.0549486106704,-48.27062782634283
47700.0,377.9322353641184,425.8495668064657,803.7818021705841,-47.91733144234729
47733.33333333333,377.989833969117,425.4498079214033,803.4396418905203,-47.459973952286305
47766.66666666668,377.5249818524492,424.767605660774,802.2925875132232,-47.24262380832482
47800.0,376.5177489861341,424.2738322247226,800.7915812108567,-47.756083238588474
47833.33333333333,375.82696427455244,423.91592222249545,799.742886497048,-48.088957947943015
47866.66666666668,375.68479113768433,423.547540785428,799.2323319231123,-47.86274964774367
47900.0,375.22053571350057,423.35013494922987,798.5706706627304,-48.1295992357293
47933.33333333333,375.0388131195186,423.36622799633943,798.405041115858,-48.32741487682085
47966.66666666668,375.12281590941586,423.5984137905437,798.7212296999596,-48.47559788112784
48000.0,375.3575666590966,423.6474518567891,799.0050185158857,-48.289885197692456
48033.33333333333,375.6607430920605,423.76473013180436,799.4254732238649,-48.103987039743856
48066.66666666668,375.90406998502226,423.84668414288666,799.750754127909,-47.9426141578644
48100.0,376.2332507305765,423.90631042243655,800.1395611530131,-47.67305969186003
48133.33333333333,376.58544025497116,424.1661518716157,800.7515921265868,-47.58071161664452
48166.66666666668,376.3458488525977,423.87556026066886,800.2214091132666,-47.52971140807114
48200.0,376.386166968585,423.5498896030303,799.9360565716153,-47.16372263444532
48233.33333333333,376.7069458330657,423.5326898039923,800.239635637058,-46.825743970926624
48266.66666666668,376.638869607546,423.32873466022045,799.9676042677664,-46.68986505267446
48300.0,376.1524742048845,422.9428933226339,799.0953675275184,-46.790419117749366
48333.33333333333,375.9655539058871,422.65999070841036,798.6255446142975,-46.694436802523285
48366.66666666668,375.0687300734181,422.2183598419869,797.287089915405,-47.149629768568786
48400.0,374.86607565881866,422.0166749371005,796.8827505959191,-47.150599278281845
48433.33333333333,374.3883846475697,421.85972032247713,796.2481049700468,-47.471335674907436
48466.66666666668,373.0986903980423,421.8058610137371,794.9045514117795,-48.70717061569479
48500.0,372.38211297195096,421.95832379215824,794.3404367641092,-49.57621082020728
48533.33333333333,371.5657235438936,421.98193116911517,793.5476547130088,-50.416207625221546
48566.66666666668,370.2625965040555,421.929096497248,792.1916930013035,-51.666499993192474
48600.0,369.3471384241938,422.02595318017154,791.3730916043653,-52.678814755977726
48633.33333333333,368.44376212053066,422.15954862071453,790.6033107412452,-53.71578650018387
48666.66666666668,367.2091618073996,422.2450738126833,789.454235620083,-55.035912005283706
48700.0,366.4986628267776,422.38269571238675,788.8813585391644,-55.884032885609145
48733.33333333333,365.73127612217417,422.43796981844105,788.1692459406152,-56.70669369626688
48766.66666666668,365.3732560931293,422.44891854091884,787.8221746340482,-57.07566244778951
48800.0,365.0884817166363,422.5331334208991,787.6216151375354,-57.44465170426281
48833.33333333333,364.5925476328706,422.4567605879427,787.0493082208134,-57.864212955072105
48866.66666666668,364.4841146583417,422.2816103735181,786.7657250318598,-57.79749571517641
48900.0,365.25512557393336,422.311108923387,787.5662344973204,-57.05598334945364
48933.33333333333,365.875819054138,422.2113811253271,788.0872001794651,-56.33556207118909
48966.66666666668,366.4509312783739,422.290349883268,788.7412811616418,-55.83941860489409
49000.0,366.2672345954196,422.0059885871241,788.2732231825437,-55.73875399170447
49033.33333333333,366.5209418627561,421.80963846173535,788.3305803244914,-55.28869659897924
49066.66666666668,367.0275717011129,421.60181314900944,788.6293848501223,-54.574241447896554
49100.0,367.0902835926141,421.39167117766067,788.4819547702748,-54.30138758504654
49133.33333333333,367.2145947185054,421.2614267714706,788.476021489976,-54.046832052965215
49166.66666666668,367.0236962456698,420.90055108862265,787.9242473342924,-53.876854842952866
49200.0,367.07225966289695,420.82929490617846,787.9015545690754,-53.75703524328151
49233.33333333333,367.2154436076686,420.6140233480351,787.8294669557038,-53.39857974036653
49266.66666666668,367.13544597285426,420.2322417723425,787.3676877451967,-53.096795799488234
49300.0,366.84251588952003,419.85112358532746,786.6936394748475,-53.00860769580743
49333.33333333333,366.5493349947254,419.44903900798914,785.9983740027146,-52.899704013263715
49366.66666666668,365.9722915593888,419.014925163145,784.9872167225337,-53.0426336037562
49400.0,365.7811767563259,418.6908798415774,784.4720565979032,-52.909703085251465
49433.33333333333,365.55771276483074,418.53125814901074,784.0889709138414,-52.97354538418
49466.66666666668,365.7068533386131,418.52947160905944,784.2363249476725,-52.822618270446355
49500.0,365.8501347846069,418.50247593715414,784.352610721761,-52.65234115254725
49533.33333333333,366.021831482923,418.24340206830743,784.2652335512305,-52.22157058538443
49566.66666666668,366.22520239832664,418.24233858020585,784.4675409785325,-52.01713618187921
49600.0,366.1264832953421,418.0586786081051,784.1851619034471,-51.932195312762985
49633.33333333333,365.99323623252326,417.87610996327527,783.8693461957985,-51.88287373075201
49666.66666666668,365.7779628022978,417.6002654511147,783.3782282534125,-51.8223026488169
49700.0,365.84884358426484,417.62274421390214,783.471587798167,-51.773900629637296
49733.33333333333,365.487463074259,417.55535315932565,783.0428162335846,-52.067890085066665
49766.66666666668,364.89621267404107,417.28509813038517,782.1813108044262,-52.3888854563441
49800.0,364.2648245392694,417.02414661526774,781.2889711545372,-52.75932207599834
49833.33333333333,363.98413052906943,416.74728272586844,780.7314132549379,-52.76315219679901
49866.66666666668,364.2776822014673,416.64745039329443,780.9251325947617,-52.36976819182712
49900.0,364.28942891874004,416.5895998696326,780.8790287883726,-52.30017095089255
49933.33333333333,364.38604941113977,416.5277817373309,780.9138311484706,-52.14173232619112
49966.66666666668,364.1968338395926,416.28723795466493,780.4840717942575,-52.09040411507232
50000.0,363.6980574078025,415.90223578594,779.6002931937425,-52.2041783781375
50033.33333333333,363.1317564573383,415.45812861157617,778.5898850689146,-52.326372154237845
50066.66666666668,362.72981200596564,415.14112533863357,777.8709373445993,-52.41131333266793
50100.0,362.5720241308982,414.6581673119873,777.2301914428856,-52.086143181089085
50133.33333333333,362.51166213625964,414.37681288052636,776.8884750167861,-51.865150744266714
50166.66666666668,362.35142027673334,414.1288138355429,776.4802341122763,-51.77739355880959
50200.0,362.21477295137345,413.8016974981524,776.0164704495259,-51.58692454677896
50233.33333333333,362.32609104321114,413.6049091179192,775.9310001611303,-51.278818074708056
50266.66666666668,362.53955864715493,413.53416180052784,776.0737204476827,-50.99460315337291
50300.0,362.46234905996596,413.27383048957614,775.7361795495422,-50.81148142961018
50333.33333333333,362.1120094085094,412.7826311037593,774.8946405122687,-50.670621695249906
50366.66666666668,362.08257083781695,412.48980441634365,774.5723752541605,-50.4072335785267
50400.0,362.1018243395704,412.2236506212908,774.3254749608611,-50.121826281720416
50433.33333333333,362.22824208898624,411.9463530056178,774.174595094604,-49.71811091663159
50466.66666666668,362.710799898576,411.7640514751395,774.4748513737155,-49.053251576563525
50500.0,363.0336231821497,411.62731809372207,774.6609412758718,-48.593694911572356
50533.33333333333,363.74920437548315,411.663079493229,775.4122838687122,-47.913875117745874
50566.66666666668,364.39365930504675,411.6379427483024,776.0316020533492,-47.244283443255654
50600.0,364.92109939862866,411.8203912381862,776.7414906368149,-46.89929183955752
50633.33333333333,365.817858421336,411.5493380060533,777.3671964273892,-45.731479584717306
50666.66666666668,365.94900490790747,411.36658793571485,777.3155928436223,-45.41758302780738
50700.0,365.64403274785997,411.1443449455699,776.7883776934299,-45.500312197709945
50733.33333333333,365.6585011013205,410.7981708791572,776.4566719804777,-45.13966977783673
50766.66666666668,365.91655906089755,410.5134943176494,776.430053378547,-44.59693525675186
50800.0,366.8719788081011,410.6132585977768,777.4852374058779,-43.74127978967567
50833.33333333333,367.1124269781865,410.43035672991607,777.5427837081025,-43.317929751729594
50866.66666666668,366.9728958783872,410.12888814451446,777.1017840229017,-43.15599226612727
50900.0,366.9924680746676,409.9728425762632,776.9653106509309,-42.98037450159558
50933.33333333333,367.39088373133154,410.15917557646986,777.5500593078013,-42.76829184513832
50966.66666666668,367.45054387020775,410.1693686337924,777.6199125040001,-42.71882476358462
51000.0,367.35686990230704,410.27352308784975,777.6303929901568,-42.916653185542714
51033.33333333333,366.776046694057,410.18685892964965,776.9629056237067,-43.41081223559263
51066.66666666668,366.587347064184,410.26475908719226,776.8521061513762,-43.67741202300829
51100.0,366.2055813798072,410.2194327951695,776.4250141749767,-44.013851415362296
51133.33333333333,365.9214611445295,410.1869443370954,776.1084054816249,-44.26548319256591
51166.66666666668,365.7301954254737,410.16095943427655,775.8911548597503,-44.43076400880284
51200.0,365.2485015901983,410.01443499672723,775.2629365869255,-44.765933406528916
51233.33333333333,364.82446954110395,409.95825286307644,774.7827224041804,-45.13378332197249
51266.66666666668,364.44635354086114,409.6906693933781,774.1370229342392,-45.244315852516934
51300.00000000001,364.4404054196925,409.5975917062519,774.0379971259445,-45.15718628655935
51333.33333333333,364.07559331633496,409.40744809108537,773.4830414074204,-45.33185477475041
51366.66666666668,364.079714638936,409.4036539055913,773.4833685445274,-45.32393926665526
51400.00000000001,364.2309998746298,409.3725717161545,773.6035715907842,-45.141571841524694
51433.33333333333,364.2399004685373,409.40446428227807,773.6443647508154,-45.164563813740756
51466.66666666668,364.5173279258,409.4960206141416,774.0133485399416,-44.97869268834165
51500.00000000001,364.7279956330364,409.5781096702839,774.3061053033202,-44.850114037247465
51533.33333333333,364.7356779071503,409.57376345470885,774.3094413618592,-44.838085547558535
51566.66666666668,365.32660228017414,409.7047108593873,775.0313131395615,-44.378108579213176
51600.00000000001,367.11651156401695,409.88634015129134,777.0028517153082,-42.76982858727439
51633.33333333333,368.69879632361904,409.89682799456074,778.5956243181797,-41.1980316709417
51666.66666666668,369.77377521932584,410.17003909014653,779.9438143094724,-40.39626387082069
51700.00000000001,371.29214937257615,410.5951085386636,781.8872579112398,-39.302959166087476
51733.33333333333,373.00934987149674,411.18380018251895,784.1931500540156,-38.17445031102221
51766.66666666668,374.6368646358235,411.7354868274111,786.3723514632345,-37.098622191587594
51800.00000000001,375.7668274986777,411.9105210072326,787.6773485059102,-36.14369350855492
51833.33333333333,376.4469917542139,411.9906584799226,788.4376502341365,-35.543666725708704
51866.66666666668,377.0720949031022,412.03252614077826,789.1046210438805,-34.96043123767606
51900.00000000001,377.4817398812431,411.9786461841486,789.4603860653917,-34.49690630290553
51933.33333333333,378.0044631351648,411.9744825732322,789.9789457083971,-33.97001943806737
51966.66666666668,378.5193176029673,412.0302644088685,790.5495820118358,-33.5109468059012
52000.00000000001,378.71265218851596,411.901314028772,790.613966217288,-33.18866184025603
52033.33333333333,379.30636109862223,411.9642011032252,791.2705622018475,-32.657840004602974
52066.66666666668,379.5266256106259,411.77855887032285,791.3051844809488,-32.251933259696955
52100.00000000001,380.3157442352997,411.7258939835686,792.0416382188682,-31.410149748268907
52133.33333333333,381.3481245933338,411.59675965134403,792.9448842446778,-30.248635058010223
52166.66666666668,382.2638063737675,411.4093849007609,793.6731912745284,-29.145578526993404
52200.00000000001,383.3294281394456,411.2932750315161,794.6227031709617,-27.963846892070478
52233.33333333333,384.9050793745307,411.7664949850803,796.671574359611,-26.861415610549614
52266.66666666668,385.24751344146466,411.99815115662534,797.24566459809,-26.75063771516068
52300.00000000001,385.86264739278306,412.07587575370627,797.9385231464894,-26.21322836092321
52333.33333333333,386.1465975443766,412.02184152924866,798.1684390736252,-25.875243984872043
52366.66666666668,386.84399336149465,412.52691922963726,799.3709125911319,-25.682925868142604
52400.00000000001,386.69337470197445,412.42686671619396,799.1202414181685,-25.733492014219507
52433.33333333333,386.8501635748871,412.3365278879866,799.1866914628738,-25.4863643130995
52466.66666666667,387.0406531316978,412.3131938285938,799.3538469602915,-25.272540696895987
52500.000000000015,387.9373815523673,412.520352909324,800.4577344616913,-24.582971356956705
52533.33333333333,388.41127973479183,412.3858323205714,800.7971120553632,-23.974552585779577
52566.66666666667,388.82213705207135,412.2830210758844,801.1051581279557,-23.460884023813037
52600.000000000015,389.31247648177214,412.2867480210467,801.5992245028189,-22.974271539274582
52633.33333333333,389.58023809764177,411.986496519491,801.5667346171329,-22.40625842184926
52666.66666666667,390.49977185922324,411.86511671267596,802.3648885718992,-21.36534485345271
52700.000000000015,390.48211191361446,411.8879188178534,802.3700307314679,-21.405806904238943
52733.33333333333,389.99762572177997,411.72675751215473,801.7243832339348,-21.729131790374765
52766.66666666667,390.39415653036707,411.9375888214592,802.3317453518263,-21.54343229109213
52800.000000000015,390.46289496855354,412.1858126254719,802.6487075940254,-21.722917656918355
52833.33333333333,390.5877389063124,412.19809780380666,802.785836710119,-21.61035889749428
52866.66666666667,390.87385624419244,411.9817268473625,802.855583091555,-21.107870603170056
52900.000000000015,390.9803110592152,411.79560995880706,802.7759210180222,-20.81529889959188
52933.33333333333,391.0440172478708,411.75771102111634,802.8017282689871,-20.713693773245552
52966.66666666667,390.8308108510597,411.57960148415685,802.4104123352165,-20.748790633097144
53000.000000000015,390.1115574183593,411.3384640954354,801.4500215137948,-21.2269066770761
53033.33333333333,389.1794389189233,411.1248459853204,800.3042849042438,-21.94540706639708
53066.66666666667,388.1238174204601,410.955433433049,799.0792508535092,-22.83161601258888
53100.000000000015,387.52591429386524,411.0625219613033,798.5884362551685,-23.536607667438034
53133.33333333333,386.9834300088708,411.0398279433943,798.0232579522651,-24.05639793452349
53166.66666666667,385.90489917636063,410.92830096767227,796.8332001440328,-25.02340179131164
53200.000000000015,385.4302716705561,410.95245698606567,796.3827286566218,-25.522185315509546
53233.33333333333,385.2930303164418,411.0602086384761,796.353238954918,-25.76717832203434
53266.66666666667,385.27210017328497,411.4628566845144,796.7349568577994,-26.190756511229438
53300.000000000015,384.55259013337104,411.89105869571915,796.4436488290902,-27.338468562348112
53333.33333333333,384.2707845879721,412.01391310166264,796.2846976896348,-27.74312851369052
53366.66666666667,384.1695606559563,412.0788791209287,796.248439776885,-27.909318464972444
53400.000000000015,384.27461673029904,412.2051336366581,796.4797503669572,-27.93051690635906
53433.33333333333,383.8374118960711,412.28124917184493,796.118661067916,-28.44383727577383
53466.66666666667,383.8525530013999,412.3092753784958,796.1618283798957,-28.4567223770959
53500.000000000015,384.11145404052354,412.44968194117433,796.5611359816978,-28.338227900650793
53533.33333333333,384.0681992523585,412.43728359156063,796.5054828439191,-28.369084339202118
53566.66666666667,384.1900119116229,412.5412181121783,796.7312300238011,-28.351206200555396
53600.000000000015,384.3276139575032,412.49440795634547,796.8220219138486,-28.16679399884225
53633.33333333333,384.8925346326906,412.4015802400318,797.2941148727225,-27.509045607341193
53666.66666666667,385.29514594686907,412.232022913071,797.52716885994,-26.936876966201908
53700.000000000015,385.68911172886004,412.05299028147147,797.7421020103316,-26.363878552611425
53733.33333333333,386.0198246285206,411.8270656745945,797.8468903031151,-25.807241046073898
53766.66666666667,386.41238890362104,411.6661938241573,798.0785827277783,-25.253804920536254
53800.000000000015,387.1658201984881,411.3339136257801,798.4997338242682,-24.16809342729198
53833.33333333333,388.01920300034453,411.1120732038014,799.1312762041459,-23.09287020345687
53866.66666666667,388.4501823731126,410.76991800005817,799.2201003731708,-22.319735626945544
53900.000000000015,388.6759620334765,410.6265767907987,799.3025388242752,-21.950614757322228
53933.33333333333,389.3680842107492,410.16009259700417,799.5281768077534,-20.792008386254963
53966.66666666667,389.61808166827143,410.00088555528083,799.6189672235523,-20.382803887009402
54000.000000000015,389.62621668774517,409.62632693272104,799.2525436204662,-20.000110244975872
54033.33333333333,390.08943249873636,409.4489186201253,799.5383511188617,-19.359486121388954
54066.66666666667,390.40072677535983,409.4938904016351,799.8946171769949,-19.09316362627527
54100.000000000015,390.75216731433625,409.5711203994991,800.3232877138353,-18.818953085162832
54133.33333333333,390.9269452956356,409.6114128882479,800.5383581838835,-18.684467592612293
54166.66666666667,390.28304447776884,408.7906469631982,799.073691440967,-18.507602485429345
54200.000000000015,390.74219587881026,408.7779071620855,799.5201030408957,-18.035711283275248
54233.33333333333,391.4840677151888,408.9606249215165,800.4446926367053,-17.476557206327698
54266.66666666667,391.964301867897,409.1232625224121,801.0875643903091,-17.158960654515113
54300.000000000015,391.92142361934197,409.15266833304037,801.0740919523823,-17.231244713698402
54333.33333333333,391.4919365865107,408.94661559065906,800.4385521771698,-17.454679004148375
54366.66666666667,391.4968972902978,408.84342592236254,800.3403232126603,-17.346528632064746
54400.000000000015,391.4360984182634,408.6976830775157,800.1337814957791,-17.26158465925232
54433.33333333333,391.961845039276,408.77530263182774,800.7371476711037,-16.813457592551742
54466.66666666667,391.98680804764814,408.6271250235443,800.6139330711924,-16.640316975896155
54500.000000000015,391.85081019774134,408.3076813628493,800.1584915605906,-16.45687116510794
54533.33333333333,392.1182253780842,408.11230435212667,800.230529730211,-15.994078974042452
54566.66666666667,392.459921064788,408.0995064302338,800.5594274950217,-15.63958536544584
54600.000000000015,392.8073367393624,408.1303292664374,800.9376660057999,-15.322992527074973
54633.33333333333,393.1595371306098,408.1906409362659,801.3501780668757,-15.031103805656073
54666.66666666667,393.4067618641258,407.94902642863116,801.355788292757,-14.54226456450533
54700.000000000015,393.65503048776657,407.91424532785106,801.5692758156176,-14.259214840084496
54733.33333333333,394.4360330177596,408.292937223474,802.7289702412336,-13.856904205714386
54766.66666666667,394.88230481497516,408.60997861665567,803.4922834316308,-13.72767380168051
54800.000000000015,395.55128560224057,408.8146212983252,804.3659069005657,-13.263335696084653
54833.33333333333,395.8178322821284,408.845457756236,804.6632900383644,-13.027625474107595
54866.66666666667,395.83010673468954,408.8052990595586,804.6354057942481,-12.975192324869056
54900.000000000015,395.99084074551735,408.6751062936861,804.6659470392035,-12.684265548168753
54933.33333333333,395.93296879992954,408.61182789810664,804.5447966980362,-12.6788590981771
54966.66666666667,396.44831729779617,408.59700656687386,805.0453238646701,-12.148689269077693
55000.000000000015,396.7396865128164,408.59526362190934,805.3349501347257,-11.855577109092962
55033.33333333333,396.6335992465324,408.574825902731,805.2084251492633,-11.94122665619858
55066.66666666667,396.65940236940827,408.5458920850535,805.2052944544618,-11.886489715645212
55100.000000000015,396.57684473537597,408.4166193467571,804.9934640821331,-11.83977461138113
55133.33333333333,395.69364528919374,408.143702174475,803.8373474636687,-12.450056885281242
55166.66666666667,394.66016288423,407.7369932234688,802.3971561076987,-13.076830339238825
55200.000000000015,394.06067654881673,407.2623023718662,801.322978920683,-13.201625823049483
55233.33333333333,393.45989339257335,406.42419823730006,799.8840916298734,-12.964304844726712
55266.66666666667,393.2308718999449,405.9774333952598,799.2083052952047,-12.74656149531495
55300.000000000015,392.908447245569,405.5822202561701,798.4906675017392,-12.67377301060111
55333.33333333333,392.7024140622795,405.20612153692593,797.9085355992054,-12.503707474646433
55366.66666666667,392.8101444845953,404.99471829114736,797.8048627757427,-12.184573806552066
55400.000000000015,393.20258835459106,404.91646150858855,798.1190498631796,-11.713873153997497
55433.33333333333,393.54671954541254,404.9796687639082,798.5263883093207,-11.43294921849565
55466.66666666667,393.7625633895634,404.8595786235171,798.6221420130805,-11.097015233953698
55500.000000000015,394.3535003571833,404.73111364787405,799.0846140050573,-10.37761329069076
55533.33333333333,394.61357552744806,404.4968085004249,799.1103840278729,-9.883232972976828
55566.66666666667,395.5353051771758,404.24582482872404,799.7811300058999,-8.710519651548225
55600.000000000015,396.5741525486126,404.1080773435373,800.6822298921498,-7.533924794924701
55633.33333333333,397.3457970201864,403.95866761209777,801.3044646322842,-6.61287059191136
55666.66666666667,397.9269307325009,403.9669567909027,801.8938875234037,-6.040026058401793
55700.000000000015,398.35716938529555,403.8068719840417,802.1640413693373,-5.449702598746171
55733.33333333333,398.8449843349221,403.9059591062342,802.7509434411563,-5.06097477131209
55766.66666666667,398.8804461593003,404.1355817477983,803.0160279070985,-5.255135588498035
55800.000000000015,398.55116669108776,404.31095031849986,802.8621170095876,-5.759783627412105
55833.33333333333,398.1053095197861,404.32646177365734,802.4317712934435,-6.221152253871253
55866.66666666667,397.76819717271593,404.4239498713589,802.1921470440748,-6.655752698642971
55900.000000000015,398.13940086739774,404.6320713765919,802.7714722439896,-6.49267050919417
55933.33333333333,397.88579003724925,404.7469931315459,802.6327831687952,-6.861203094296627
55966.66666666667,397.51703794201086,404.78849444098853,802.3055323829994,-7.27145649897767
56000.000000000015,397.9431281693517,404.92995284318033,802.8730810125321,-6.9868246738286075
56033.33333333333,398.3378534538625,405.08615221485707,803.4240056687196,-6.748298760994544
56066.66666666667,398.24510187983617,404.9754806471408,803.220582526977,-6.7303787673046145
56100.000000000015,397.9889092207142,404.8341878734548,802.823097094169,-6.845278652740603
56133.33333333333,397.5273781917374,404.7293293404876,802.2567075322249,-7.201951148750197
56166.66666666667,396.87378301068446,404.5446438174722,801.4184268281567,-7.6708608067877435
56200.000000000015,396.325506480433,404.3389489491935,800.6644554296265,-8.013442468760502
56233.33333333333,396.1448716718668,404.227425291486,800.3722969633527,-8.082553619619205
56266.66666666667,396.0993634927868,404.1640303887797,800.2633938815665,-8.0646668959929
56300.000000000015,395.52651678664716,404.00514522050617,799.5316620071533,-8.478628433859
56333.33333333333,394.8639355918047,403.72940453790835,798.593340129713,-8.865468946103647
56366.66666666667,394.4067555526694,403.4557641139817,797.862519666651,-9.049008561312291
56400.000000000015,393.5522703924469,402.9808921016503,796.5331624940973,-9.428621709203355
56433.33333333333,393.3237589052281,402.65070532989625,795.9744642351243,-9.326946424668165
56466.66666666667,392.82607189578226,402.3488179702587,795.174889866041,-9.522746074476458
56500.000000000015,392.3439670863178,402.15174524367353,794.4957123299913,-9.807778157355756
56533.33333333333,391.74080474198865,401.6073222160667,793.3481269580553,-9.866517474078023
56566.66666666667,391.94488090020803,401.62452509239233,793.5694059926004,-9.679644192184298
56600.000000000015,391.26389994525886,400.71908174357856,791.9829816888374,-9.4551817983197
56633.33333333333,390.889411005496,400.6035671312918,791.4929781367878,-9.714156125795796
56666.66666666667,390.47298828620734,400.38569266774965,790.858680953957,-9.912704381542312
56700.000000000015,390.2043914296939,400.3607759343332,790.565167364027,-10.156384504639334
56733.33333333333,390.0053548624328,400.37051805421896,790.3758729166518,-10.365163191786166
56766.66666666667,389.403692599217,400.39206320193966,789.7957558011567,-10.988370602722682
56800.000000000015,388.8238968855085,400.1308079476505,788.954704833159,-11.306911062142035
56833.33333333333,388.44544992693307,400.1256591535849,788.571109080518,-11.680209226651812
56866.66666666667,387.64284919859614,400.0855572471724,787.7284064457685,-12.442708048576264
56900.000000000015,386.8309508945641,399.9679835474655,786.7989344420296,-13.137032652901382
56933.33333333333,386.2971380590152,399.89181182711286,786.1889498861281,-13.594673768097664
56966.66666666667,385.56565029694724,399.78782779497396,785.3534780919213,-14.222177498026724
57000.000000000015,384.5419127953927,399.45710945621204,783.9990222516047,-14.915196660819333
57033.33333333333,383.4285701492035,398.9561161481667,782.3846862973702,-15.527545998963205
57066.66666666667,382.09859645719945,398.3546789186171,780.4532753758165,-16.256082461417634
57100.000000000015,381.35672318831774,397.89032207249414,779.2470452608119,-16.5335988841764
57133.33333333333,380.34217980962893,397.8201465391147,778.1623263487436,-17.477966729485786
57166.66666666667,379.5199042136806,397.5299781935154,777.049882407196,-18.01007397983477
57200.000000000015,379.06344708814186,397.5112028138643,776.5746499020062,-18.44775572572246
57233.33333333333,378.13040604977755,397.3333039572471,775.4637100070247,-19.20289790746955
57266.66666666667,377.45336908395205,397.0265155324076,774.4798846163596,-19.57314644845553
57300.000000000015,376.3079277839815,396.4777690017094,772.7856967856909,-20.169841217727935
57333.33333333333,375.038335225469,396.0101542711941,771.048489496663,-20.971819045725113
57366.66666666667,373.6478690062525,394.88566432598657,768.5335333322391,-21.23779531973406
57400.000000000015,372.5939540899549,394.66314212155265,767.2570962115076,-22.069188031597776
57433.33333333333,371.8546430155575,394.6526630931352,766.5073061086927,-22.79802007757769
57466.66666666667,371.0127021354218,394.7368117964453,765.7495139318671,-23.724109661023476
57500.000000000015,369.9893505770446,394.5384383375395,764.5277889145841,-24.5490877604949
57533.33333333333,369.39425128237514,394.4757733161893,763.8700245985644,-25.081522033814167
57566.66666666667,368.5295234693705,394.27594727706605,762.8054707464365,-25.746423807695578
57600.000000000015,368.49296415495735,394.36070812367865,762.8536722786359,-25.8677439687213
57633.33333333333,368.4311781181519,394.57970290782754,763.0108810259794,-26.148524789675662
57666.66666666667,367.90636702845126,394.2867822413531,762.1931492698043,-26.380415212901823
57700.000000000015,368.04522706224856,394.43216900616073,762.4773960684092,-26.386941943912177
57733.33333333333,367.7690446423951,394.44320304536836,762.2122476877635,-26.674158402973262
57766.66666666667,367.80592910260253,394.68890135691095,762.4948304595134,-26.882972254308413
57800.000000000015,367.94950332461906,394.8060073976194,762.7555107222385,-26.856504073000337
57833.33333333333,368.3197027185862,394.99215144545593,763.3118541640422,-26.67244872686973
57866.66666666667,368.7035913629213,395.30333861539896,764.0069299783203,-26.59974725247764
57900.000000000015,369.1233722592253,395.4433422488836,764.5667145081088,-26.31996998965832
57933.33333333333,368.6204598541846,395.2293829969349,763.8498428511195,-26.608923142750257
57966.66666666667,368.7490992127999,395.1595472896327,763.9086465024326,-26.410448076832836
58000.000000000015,369.05567853839045,395.15080091289985,764.2064794512903,-26.0951223745094
58033.33333333333,369.3882754006045,395.0820976708408,764.4703730714454,-25.693822270236296
58066.66666666667,369.5157042880232,394.9512468790492,764.4669511670725,-25.435542591026035
58100.000000000015,369.52582843072025,394.8603395030281,764.3861679337483,-25.334511072307862
58133.33333333333,369.7674894481204,394.75918931195406,764.5266787600744,-24.991699863833674
58166.66666666667,369.8556650745764,394.7434151881554,764.5990802627318,-24.88775011357899
58200.000000000015,369.9107136775809,394.78237556747,764.6930892450509,-24.87166188988914
58233.33333333333,369.884540321755,394.6891919775278,764.5737322992828,-24.804651655772773
58266.66666666667,370.3988853402503,394.66487281894854,765.0637581591989,-24.265987478698264
58300.000000000015,371.03240372960715,394.5888506142139,765.6212543438211,-23.55644688460677
58333.333333333336,370.95110375588314,394.6077480478079,765.558851803691,-23.65664429192475
58366.66666666667,371.84752088606655,394.73046412202615,766.5779850080927,-22.8829432359596
58400.000000000015,372.57199072010343,394.8366479921402,767.4086387122436,-22.264657272036743
58433.333333333336,372.94679940107187,394.74166386463105,767.6884632657029,-21.79486446355918
58466.66666666667,373.47105939357385,394.48015113239984,767.9512105259737,-21.009091738825987
58500.000000000015,373.95715195378364,394.2958312623783,768.252983216162,-20.338679308594635
58533.333333333336,375.0052880122474,394.24359896129005,769.2488869735374,-19.23831094904267
58566.66666666667,375.73239600401445,394.2863349549623,770.0187309589767,-18.55393895094784
58600.000000000015,376.6726013412164,394.38692033334013,771.0595216745565,-17.714318992123708
58633.333333333336,377.51513139627997,394.33466050799575,771.8497919042757,-16.81952911171578
58666.66666666667,378.1729628985136,394.20369262247107,772.3766555209847,-16.03072972395745
58700.000000000015,378.73710758280953,393.9044587264336,772.6415663092431,-15.167351143624046
58733.333333333336,378.8816131262232,393.5312378224354,772.4128509486586,-14.649624696212186
58766.66666666667,378.7351175827071,393.23573403106536,771.9708516137725,-14.500616448358244
58800.000000000015,379.0423816175076,393.05457678310324,772.0969584006109,-14.012195165595642
58833.333333333336,379.1038489688854,392.75482634591714,771.8586753148026,-13.650977377031722
58866.66666666667,379.11451368706565,392.50472880581344,771.619242492879,-13.39021511874779
58900.000000000015,378.647467154682,392.14286876759905,770.790335922281,-13.495401612917078
58933.333333333336,378.2877454392684,392.05631552870113,770.3440609679695,-13.768570089432728
58966.66666666667,378.18998526820076,392.0002002149013,770.1901854831021,-13.810214946700569
59000.000000000015,378.5870549190616,392.1459083365279,770.7329632555895,-13.55885341746631
59033.333333333336,378.0979378537512,391.985251269819,770.0831891235703,-13.887313416067798
59066.66666666667,377.1397130598788,391.87827990034475,769.0179929602235,-14.738566840465978
59100.000000000015,376.971984758284,391.9005080207222,768.8724927790063,-14.928523262438205
59133.333333333336,376.8853591410311,392.0033788709008,768.8887380119319,-15.11801972986973
59166.66666666667,376.5452503042253,392.012627108572,768.5578774127973,-15.467376804346713
59200.000000000015,376.8466066237556,392.05450068857476,768.9011073123304,-15.207894064819186
59233.333333333336,377.1494410098941,392.04612919855924,769.1955702084533,-14.896688188665166
59266.66666666667,377.58162477595585,392.2621152763829,769.8437400523387,-14.680490500427027
59300.000000000015,378.1415062091035,392.47053498951806,770.6120411986216,-14.329028780414546
59333.333333333336,378.54225217133614,392.58979683776045,771.1320490090966,-14.0475446664243
59366.66666666667,378.83908292904476,392.742833894093,771.5819168231378,-13.903750965048232
59400.000000000015,378.8457260852259,392.88618976840337,771.7319158536293,-14.04046368317745
59433.333333333336,378.7325628405896,392.90243687764746,771.634999718237,-14.169874037057866
59466.66666666667,378.4117531447859,392.84986500829484,771.2616181530807,-14.438111863508936
59500.000000000015,378.4037003670299,392.8906212107538,771.2943215777836,-14.486920843723908
59533.333333333336,378.1170240904958,393.1226312039364,771.2396552944322,-15.00560711344059
59566.66666666667,377.9072169480025,393.07334108022513,770.9805580282276,-15.166124132222649
59600.000000000015,377.8175801261399,393.08909100829857,770.9066711344385,-15.27151088215868
59633.333333333336,377.53567783822245,393.01910296550375,770.5547808037262,-15.483425127281293
59666.66666666667,377.050122212551,392.79241142952594,769.8425336420769,-15.742289216974939
59700.000000000015,376.17762825545316,392.2798414230442,768.4574696784973,-16.10221316759106
59733.333333333336,375.64919586795617,391.8499415720374,767.4991374399935,-16.200745704081214
59766.66666666667,375.55989624799315,391.7023543885366,767.2622506365298,-16.142458140543454
59800.000000000015,375.5342128427009,391.69071129426203,767.224924136963,-16.156498451561106
59833.333333333336,375.0208350621184,391.7077707190636,766.7286057811821,-16.686935656945195
59866.66666666667,374.48928115836424,391.6400924398877,766.129373598252,-17.150811281523488
59900.000000000015,373.70622161211475,391.42831792558746,765.1345395377023,-17.72209631347272
59933.333333333336,373.0099515894008,391.1344957504501,764.144447339851,-18.1245441610493
59966.66666666667,372.82133451786285,391.15155169914124,763.9728862170041,-18.330217181278385
60000.000000000015,372.59212680706884,391.3163904308737,763.9085172379425,-18.72426362380486
60033.333333333336,372.4118817634711,391.5138953692678,763.9257771327389,-19.102013605796685
60066.66666666667,371.998412008554,391.5979016392193,763.5963136477733,-19.59948963066529
60100.000000000015,371.59874249343534,391.65341266446325,763.2521551578986,-20.054670171027908
60133.333333333336,371.35915124886367,391.70938367596096,763.0685349248247,-20.350232427097296
60166.66666666667,371.3494002487004,391.81540307920477,763.1648033279052,-20.46600283050435
60200.000000000015,371.34016433507617,391.90561926566585,763.245783600742,-20.56545493058968
60233.333333333336,370.8125883527946,391.5811999901049,762.3937883428995,-20.7686116373103
60266.66666666667,370.41284575510855,391.33436565757114,761.7472114126797,-20.92151990246259
60300.000000000015,369.7899136034437,391.13092228288326,760.920835886327,-21.34100867943954
60333.333333333336,369.6398997434237,391.26177755693374,760.9016773003575,-21.621877813510025
60366.66666666667,369.2757579455849,390.9149347751397,760.1906927207247,-21.6391768295548
60400.000000000015,368.9576411356553,390.5085656744123,759.4662068100677,-21.550924538756988
60433.333333333336,368.7785684657337,390.363087246082,759.1416557118157,-21.584518780348276
60466.66666666667,368.0536150467142,389.80815765997846,757.8617727066926,-21.754542613264277
60500.000000000015,368.2398214611653,389.49227452494887,757.7320959861142,-21.25245306378355
60533.333333333336,368.18494192304155,389.177786067485,757.3627279905265,-20.99284414444344
60566.66666666667,368.0468770821427,388.78901404808323,756.835891130226,-20.742136965940517
60600.000000000015,367.96012678269796,388.53120765239737,756.4913344350953,-20.571080869699415
60633.333333333336,367.4149343805237,388.4911395324179,755.9060739129416,-21.076205151894214
60666.66666666667,367.2544912408539,388.45343615213875,755.7079273929926,-21.198944911284855
60700.000000000015,367.7645729729107,388.5727268109616,756.3372997838724,-20.80815383805094
60733.333333333336,367.69160021679943,388.950161509454,756.6417617262534,-21.258561292654576
60766.66666666667,367.5013017050595,389.3550227268218,756.8563244318814,-21.853721021762283
60800.000000000015,367.1933997120937,389.6902316649925,756.8836313770862,-22.496831952898788
60833.333333333336,367.93567208090695,389.8204720122541,757.7561440931611,-21.884799931347118
60866.66666666667,369.09809112665624,390.16836356965746,759.2664546963138,-21.070272443001215
60900.000000000015,369.9417540932411,390.3951785834631,760.3369326767042,-20.453424490222005
60933.333333333336,370.25148463979895,390.2442521876499,760.4957368274488,-19.992767547850974
60966.66666666667,371.15335600426283,389.9587902859813,761.1121462902441,-18.805434281718476
61000.000000000015,371.8144180333067,389.7052895029611,761.5197075362678,-17.89087146965437
61033.333333333336,372.8971552434926,389.2317373428198,762.1288925863124,-16.334582099327235
61066.66666666667,373.64876542181014,388.90656015043487,762.555325572245,-15.25779472862473
61100.000000000015,374.9147421046963,388.572577157106,763.4873192618023,-13.657835052409723
61133.333333333336,375.9067673563135,388.30002975116736,764.2067971074808,-12.393262394853878
61166.66666666667,377.25545896784695,388.2356101097548,765.4910690776018,-10.980151141907868
61200.000000000015,378.56595144792647,388.15638598065607,766.7223374285825,-9.590434532729603
61233.333333333336,379.2926000429155,388.11305515032006,767.4056551932356,-8.820455107404541
61266.66666666667,379.60203157993635,388.2493015475258,767.8513331274621,-8.647269967589466
61300.000000000015,379.45848567582755,388.201546999057,767.6600326748845,-8.743061323229426
61333.333333333336,379.6046775177562,388.1642567121686,767.7689342299248,-8.559579194412379
61366.66666666667,379.85568375367643,388.13109165059467,767.9867754042712,-8.275407896918239
61400.000000000015,379.7227499082237,387.9122846783257,767.6350345865494,-8.189534770102
61433.333333333336,379.1231648444822,387.16453375249034,766.2876985969725,-8.041368908008167
61466.66666666667,378.4334170197016,386.5046221458441,764.9380391655457,-8.071205126142502
61500.000000000015,378.34157252936734,386.0765502633965,764.4181227927638,-7.734977734029144
61533.333333333336,378.1743896987807,385.6904950980314,763.8648847968121,-7.516105399250705
61566.66666666667,377.71165732813637,385.4441954508778,763.1558527790141,-7.73253812274146
61600.000000000015,376.6765253189503,385.4274932020363,762.1040185209866,-8.750967883085991
61633.333333333336,375.39726997962686,385.37824800704885,760.7755179866757,-9.980978027421997
61666.66666666667,375.015095624831,385.3985805925782,760.4136762174091,-10.383484967747165
61700.000000000015,374.5622441534419,385.61155664756956,760.1738008010115,-11.049312494127662
61733.333333333336,373.9275629575524,385.7842658165064,759.7118287740589,-11.856702858953952
61766.66666666667,373.6844176140951,385.88835827403824,759.5727758881333,-12.203940659943157
61800.000000000015,372.89221527574216,385.8494961941822,758.7417114699244,-12.957280918440063
61833.333333333336,372.38238892001226,385.7008932594563,758.0832821794686,-13.318504339444019
61866.66666666667,371.33744662063987,385.17522929090075,756.5126759115406,-13.837782670260879
61900.000000000015,370.91278002412304,385.19390338338513,756.1066834075082,-14.281123359262097
61933.333333333336,369.87924996187695,384.5023720876374,754.3816220495144,-14.62312212576046
61966.66666666667,369.2104130603723,383.88572152978077,753.096134590153,-14.675308469408492
62000.000000000015,368.8586475041605,383.54195240390425,752.4005999080648,-14.683304899743746
62033.333333333336,367.69098086284134,382.62911327784377,750.3200941406851,-14.938132415002428
62066.66666666667,366.9000761929641,381.9352606965361,748.8353368895002,-15.035184503571998
62100.000000000015,365.9628530242565,381.5472776054184,747.5101306296749,-15.584424581161898
62133.333333333336,364.4533632678045,380.90018398935655,745.353547257161,-16.446820721552058
62166.66666666667,363.35106645065156,380.6918486126492,744.0429150633008,-17.34078216199765
62200.000000000015,362.2438807579583,380.5216113216492,742.7654920796075,-18.277730563690852
62233.333333333336,361.4465533779749,380.3886764670968,741.8352298450717,-18.94212308912188
62266.66666666667,361.5974565431758,380.4563025489649,742.0537590921407,-18.858846005789133
62300.000000000015,361.41681048943576,380.48309068278206,741.8999011722178,-19.0662801933463
62333.333333333336,361.8033514813251,380.67253593778906,742.4758874191141,-18.869184456463984
62366.66666666667,362.4420591620831,380.8467256051117,743.2887847671948,-18.40466644302859
62400.000000000015,362.83810322173116,381.18567127785684,744.023774499588,-18.34756805612568
62433.333333333336,362.3864892158099,381.36417538980743,743.7506646056173,-18.97768617399754
62466.66666666667,362.31197550161437,381.4099636909886,743.721939192603,-19.097988189374234
62500.000000000015,361.7611079831639,381.37286014651266,743.1339681296765,-19.61175216334874
62533.333333333336,361.20431334824207,381.2712530289715,742.4755663772136,-20.066939680729433
62566.66666666667,361.24858272197605,381.3792567066234,742.6278394285994,-20.13067398464733
62600.000000000015,361.12796017537335,381.3628791284491,742.4908393038224,-20.23491895307575
62633.333333333336,360.7740943301473,381.0765570903828,741.8506514205301,-20.30246276023547
62666.66666666667,360.35786177659577,380.94861172182726,741.306473498423,-20.590749945231494
62700.000000000015,360.32582563237094,380.6133821743874,740.9392078067583,-20.28755654201649
62733.333333333336,360.29505004731766,380.1378535898331,740.4329036371507,-19.84280354251547
62766.66666666667,360.45896150007974,379.9228568921354,740.3818183922151,-19.46389539205569
62800.000000000015,360.52901995192894,379.57150555322124,740.1005255051502,-19.0424856012923
62833.333333333336,359.62613244687816,378.94715903084284,738.573291477721,-19.32102658396468
62866.66666666667,359.3778768544194,378.89643230753603,738.2743091619554,-19.51855545311662
62900.000000000015,359.27103717545043,378.8395334509766,738.110570626427,-19.568496275526172
62933.333333333336,358.8638820905932,378.65206041122764,737.5159425018209,-19.788178320634415
62966.66666666667,359.2083365064719,378.6259224454472,737.8342589519191,-19.41758593897532
63000.000000000015,360.295489281958,378.8269762967453,739.1224655787032,-18.531487014787274
63033.333333333336,361.14761425473057,378.95210513844006,740.0997193931706,-17.80449088370949
63066.66666666667,362.2047906394069,379.1294712109117,741.3342618503186,-16.92468057150478
63100.000000000015,362.2421734241092,378.95021755234757,741.1923909764567,-16.708044128238384
63133.333333333336,362.585579238661,378.7424716022461,741.328050840907,-16.156892363585087
63166.66666666667,363.1698342850158,378.62893660699086,741.7987708920066,-15.459102321975081
63200.000000000015,363.0757859045251,378.28993892195194,741.365724826477,-15.214153017426838
63233.333333333336,362.6931101203969,377.8663238217631,740.55943394216,-15.173213701366194
63266.66666666667,362.1329466650079,377.34173899597096,739.4746856609788,-15.208792330963036
63300.000000000015,361.8113406593467,376.9149345412774,738.7262752006241,-15.103593881930692
63333.333333333336,361.7681399120857,376.70880092228225,738.476940834368,-14.94066101019655
63366.66666666667,361.9449286866075,376.60197073012677,738.5468994167343,-14.657042043519255
63400.000000000015,361.6579423380458,376.1121626172124,737.7701049552581,-14.454220279166577
63433.333333333336,361.87470872509317,375.99493297177276,737.869641696866,-14.120224246679584
63466.66666666667,361.8984033905028,375.84223736505123,737.7406407555541,-13.943833974548454
63500.000000000015,361.7659626485219,375.67846273565556,737.4444253841775,-13.912500087133651
63533.333333333336,361.5628575862822,375.50836042300654,737.0712180092887,-13.945502836724359
63566.66666666667,360.69418057555635,375.0656071379876,735.759787713544,-14.371426562431282
63600.000000000015,360.13634337730326,374.56702965468725,734.7033730319905,-14.430686277383984
63633.333333333336,359.51659369945565,374.7432734153824,734.259867114838,-15.226679715926764
63666.66666666667,358.7940774019628,374.7759982921754,733.5700756941383,-15.98192089021262
63700.000000000015,358.0971190819283,374.96272940560374,733.059848487532,-16.865610323675412
63733.333333333336,357.49503180311393,375.1070864206902,732.6021182238042,-17.61205461757629
63766.66666666667,356.3671776357327,375.0631197261447,731.4302973618774,-18.695942090412018
63800.000000000015,354.95977936128503,375.052311371223,730.0120907325081,-20.092532009937997
63833.333333333336,353.8445680208713,375.2423278639363,729.0868958848075,-21.39775984306499
63866.66666666667,352.7512158278268,375.4039839883602,728.155199816187,-22.652768160533412
63900.000000000015,351.8943879006888,375.35787339518816,727.2522612958769,-23.463485494499366
63933.333333333336,350.54999213397906,375.27781219897213,725.8278043329512,-24.727820064993068
63966.66666666667,350.35211595205465,375.2407628041217,725.5928787561763,-24.88864685206704
64000.000000000015,350.62579299159563,375.45591533909,726.0817083306856,-24.830122347494353
64033.333333333336,350.88204707634037,375.85192073490754,726.7339678112479,-24.969873658567167
64066.66666666667,351.2821580831041,376.0382715002308,727.3204295833349,-24.7561134171267
64100.000000000015,351.3451833547086,376.0441627684378,727.3893461231464,-24.698979413729205
64133.333333333336,351.5252652251323,376.02920174027537,727.5544669654076,-24.503936515143096
64166.66666666667,352.4545612054913,376.6872311798335,729.1417923853248,-24.232669974342173
64200.000000000015,353.0220837726006,376.7952629362331,729.8173467088336,-23.773179163632506
64233.333333333336,353.3768607122029,376.7406880796761,730.117548791879,-23.363827367473164
64266.66666666667,353.1324157761182,376.2867579561232,729.4191737322415,-23.154342180005017
64300.000000000015,353.7883504207909,376.44250696220695,730.2308573829978,-22.654156541416057
64333.333333333336,354.38090673863763,376.6001720278172,730.9810787664549,-22.21926528917959
64366.66666666667,354.0294829340736,376.0262079230309,730.0556908571045,-21.996724988957283
64400.000000000015,353.65818571409716,376.0310122174863,729.6891979315835,-22.37282650338915
64433.333333333336,353.37530709524543,376.22006335856395,729.5953704538094,-22.844756263318516
64466.66666666667,353.5638623760875,376.6066895529251,730.1705519290126,-23.04282717683759
64500.000000000015,353.24755065458515,376.72228741256674,729.9698380671518,-23.47473675798159
64533.333333333336,353.3778867625211,377.1266846883084,730.5045714508294,-23.7487979257873
64566.66666666667,353.32031991407064,377.2574996038154,730.577819517886,-23.937179689744767
64600.000000000015,352.72652261617793,377.2010472614041,729.9275698775821,-24.474524645226154
64633.333333333336,351.92929389882465,377.1200040596879,729.0492979585126,-25.19071016086326
64666.66666666667,350.8100352094557,376.9843325401728,727.7943677496285,-26.17429733071708
64700.000000000015,349.38451358615055,375.85221645925566,725.2367300454061,-26.46770287310511
64733.333333333336,348.4035222132532,375.4124776345382,723.8159998477914,-27.00895542128501
64766.66666666667,347.44956861164144,374.95345235115207,722.4030209627936,-27.503883739510627
64800.000000000015,345.70320163017584,373.834780665895,719.5379822960708,-28.13157903571914
64833.333333333336,344.4182169879833,373.2713077227461,717.6895247107294,-28.85309073476276
64866.66666666667,343.63232558099907,372.80912362077663,716.4414492017756,-29.176798039777566
64900.000000000015,343.47738867182693,372.7890123701897,716.2664010420167,-29.31162369836278
64933.333333333336,343.32614598449226,372.8330111107244,716.1591570952166,-29.506865126232128
64966.66666666667,343.2211013296703,372.8076642562876,716.0287655859579,-29.586562926617262
65000.000000000015,342.3672217228387,372.472004948619,714.8392266714577,-30.104783225780295
65033.333333333336,341.7464616257656,372.25605777980985,714.0025194055754,-30.50959615404423
65066.66666666667,341.2928869759275,372.01110800091305,713.3039949768406,-30.718221024985553
65100.000000000015,341.18386983628477,371.98617172496836,713.1700415612531,-30.802301888683587
65133.333333333336,341.8017719112618,372.3515449485314,714.1533168597932,-30.549773037269574
65166.66666666667,342.6644365296576,372.8033383833621,715.4677749130196,-30.138901853704454
65200.000000000015,343.27259833874683,373.3287306501427,716.6013289888895,-30.056132311395857
65233.333333333336,343.7223467869557,373.7201938327433,717.442540619699,-29.99784704578758
65266.66666666667,344.3652705891167,374.20087280042736,718.5661433895441,-29.835602211310686
65300.000000000015,344.73911607095465,374.24924383147203,718.9883599024267,-29.510127760517378
65333.333333333336,345.5666054040954,374.57124577684266,720.137851180938,-29.004640372747247
65366.66666666667,345.599435314775,374.6794674531274,720.2789027679024,-29.080032138352408
65400.000000000015,345.05829852891367,374.5572099058633,719.615508434777,-29.49891137694965
65433.333333333336,345.1957517195614,374.59836974691507,719.7941214664764,-29.402618027353697
65466.66666666667,345.02529174502985,374.67675621231865,719.7020479573484,-29.651464467288804
65500.000000000015,344.52184124183213,374.6056386279789,719.127479869811,-30.083797386146784
65533.333333333336,344.46054113137654,374.79610364002053,719.2566447713971,-30.33556250864399
65566.66666666666,343.77262741036094,374.83237455649515,718.6050019668561,-31.059747146134214
65600.0,342.6500137060971,374.76854070760123,717.4185544136983,-32.118527001504106
65633.33333333336,341.6862337261374,374.7541849286211,716.4404186547586,-33.0679512024837
65666.66666666666,341.41043085612057,374.9079331125157,716.3183639686363,-33.49750225639514
65700.0,340.61406345213857,375.0538466011441,715.6679100532826,-34.43978314900551
65733.33333333336,340.0948009972896,375.09475403028756,715.1895550275772,-34.99995303299795
65766.66666666666,339.7229165948783,374.96456190269595,714.6874784975743,-35.241645307817635
65800.0,339.25563162062036,374.6193451817864,713.8749768024068,-35.36371356116604
65833.33333333336,339.1683757865268,374.39914994556244,713.5675257320893,-35.23077415903566
65866.66666666666,338.75337973949837,374.1275990985319,712.8809788380303,-35.37421935903353
65900.0,338.3098652048819,373.99104644132694,712.3009116462088,-35.68118123644507
65933.33333333336,338.3300554377867,373.9519625780135,712.2820180158002,-35.62190714022677
65966.66666666666,338.47481363944985,373.93509366314316,712.409907302593,-35.460280023693315
66000.0,338.61368200108154,373.91288286661654,712.5265648676981,-35.299200865535
66033.33333333336,339.25526297659997,373.68433857152473,712.9396015481248,-34.42907559492477
66066.66666666666,340.10248530702563,373.78708857251866,713.8895738795443,-33.684603265493024
66100.0,340.812750190022,373.78163547316313,714.5943856631851,-32.96888528314116
66133.33333333336,341.87061922337654,373.6368021023605,715.507421325737,-31.766182878983955
66166.66666666666,342.05886070979665,373.6107762838326,715.6696369936292,-31.551915574035945
66200.0,342.6826695027955,373.6968691775019,716.3795386802974,-31.014199674706447
66233.33333333336,342.69397706699334,373.5994528683881,716.2934299353815,-30.905475801394743
66266.66666666666,343.090301212118,373.3275948078864,716.4178960200044,-30.237293595768392
66300.0,343.7966902215764,373.29286264520647,717.0895528667829,-29.49617242363007
66333.33333333336,344.89725752589794,373.6401997289058,718.5374572548037,-28.742942203007885
66366.66666666666,345.39749601143063,373.74593153446466,719.1434275458953,-28.348435523034027
66400.0,346.506076179362,374.05810376875013,720.5641799481122,-27.552027589388103
66433.33333333336,347.43888035873357,374.4226979343144,721.861578293048,-26.983817575580815
66466.66666666666,348.2907841281605,374.79696132431394,723.0877454524745,-26.50617719615343
66500.0,348.25250208558117,374.92642127563516,723.1789233612163,-26.673919190053994
66533.33333333336,348.73201521652277,375.4366527971111,724.1686680136338,-26.704637580588326
66566.66666666666,348.7819290645261,375.52261398864204,724.3045430531681,-26.740684924115953
66600.0,349.1274714999947,376.0048755006125,725.1323470006073,-26.877404000617787
66633.33333333336,349.0260219181329,375.8809705972803,724.9069925154132,-26.854948679147356
66666.66666666666,349.20575472210624,375.9839216770562,725.1896763991624,-26.77816695494994
66700.0,349.1565191158422,375.90959542760186,725.066114543444,-26.753076311759685
66733.33333333336,349.0520296472238,375.8235710615403,724.8756007087641,-26.771541414316516
66766.66666666666,348.9068603173115,375.55057399715923,724.4574343144707,-26.643713679847735
66800.0,349.3052704485777,375.4635713829175,724.7688418314951,-26.15830093433982
66833.33333333336,349.73157726993355,375.45652456255067,725.1881018324842,-25.724947292617117
66866.66666666666,350.17862820878605,375.3403826561666,725.5190108649526,-25.16175444738053
66900.0,350.41118318323515,375.20371084991586,725.614894033151,-24.792527666680712
66933.33333333336,350.5782074433243,375.22834995540364,725.8065573987279,-24.650142512079356
66966.66666666666,350.29396750878897,374.8146508037131,725.1086183125021,-24.52068329492414
67000.0,351.0992071247379,375.0908316795153,726.1900388042532,-23.99162455477739
67033.33333333336,351.8026535163098,375.48626543586926,727.2889189521791,-23.68361191955944
67066.66666666666,352.6433231405039,375.9549565964698,728.5982797369737,-23.311633455965875
67100.0,352.9772162893951,376.11179861439234,729.0890149037874,-23.134582324997268
67133.33333333336,353.27995417971573,376.1052806855687,729.3852348652845,-22.825326505852956
67166.66666666666,353.2480495234537,376.099883203038,729.3479327264918,-22.85183367958433
67200.0,352.7715877428334,375.7102552373283,728.4818429801617,-22.938667494494894
67233.33333333336,352.5923787993253,375.47015820113046,728.0625370004557,-22.877779401805185
67266.66666666666,352.49109900689524,375.46819115785047,727.9592901647457,-22.97709215095523
67300.0,352.71772870809457,375.7022280357726,728.4199567438671,-22.98449932767801
67333.33333333336,353.0436719773497,375.9345524869184,728.9782244642681,-22.890880509568717
67366.66666666666,353.80874786108103,376.8272662873519,730.6360141484329,-23.018518426270873
67400.0,354.1417016520115,376.98144355813275,731.1231452101442,-22.839741906121276
67433.33333333336,354.48453872368157,377.1133533411447,731.5978920648263,-22.62881461746315
67466.66666666666,354.1921609297783,376.5582530911399,730.7504140209182,-22.366092161361564
67500.0,354.6450774310494,376.79256308806305,731.4376405191124,-22.147485657013647
67533.33333333336,354.7665123963544,376.8929722595948,731.6594846559492,-22.12645986324037
67566.66666666666,354.8719424164445,377.04825399966825,731.9201964161127,-22.176311583223765
67600.0,354.7820322725457,377.0885738452371,731.8706061177827,-22.3065415726914
67633.33333333336,354.99159911612696,377.22099469339105,732.212593809518,-22.229395577264086
67666.66666666666,355.54194286320677,377.5329533670036,733.0748962302104,-21.991010503796815
67700.0,355.9468507741733,377.6555425226938,733.6023932968671,-21.708691748520494
67733.33333333336,356.6408403206659,377.75562627006616,734.3964665907321,-21.114785949400243
67766.66666666666,357.2746064556768,377.90990217407875,735.1845086297556,-20.63529571840195
67800.0,358.03078318451657,377.9986963743512,736.0294795588677,-19.967913189834633
67833.33333333336,358.5656069572293,378.05199605563837,736.6176030128677,-19.486389098409063
67866.66666666666,358.78107595836445,377.8633817178601,736.6444576762245,-19.082305759495625
67900.0,358.88028144372396,377.7103794170608,736.5906608607847,-18.83009797333682
67933.33333333336,359.53537940059175,377.5831268806861,737.1185062812779,-18.04774748009436
67966.66666666666,359.57570038972983,377.2797102200531,736.8554106097829,-17.704009830323287
68000.0,360.00968586200554,377.22634755568635,737.2360334176919,-17.216661693680805
68033.33333333336,360.12027079210486,377.2951043781213,737.4153751702262,-17.17483358601646
68066.66666666666,360.0702935704278,377.3774710854167,737.4477646558445,-17.307177514988894
68100.0,359.5812577225611,377.38819451297803,736.9694522355392,-17.806936790416955
68133.33333333336,359.0334766181258,377.3437805180157,736.3772571361415,-18.310303899889902
68166.66666666666,358.6722790202358,377.38985844410706,736.0621374643429,-18.717579423871257
68200.0,358.00781383510144,377.1390614739049,735.1468753090064,-19.131247638803472
68233.33333333336,357.4434778055675,377.0167105492778,734.4601883548453,-19.573232743710264
68266.66666666666,356.9658943453028,376.8408945073623,733.806788852665,-19.875000162059507
68300.0,356.4438867108734,376.94723341030124,733.3911201211747,-20.503346699427823
68333.33333333336,356.5184857046744,376.82853980553364,733.347025510208,-20.310054100859247
68366.66666666666,356.17131816515547,376.88344731782695,733.0547654829825,-20.71212915267148
68400.0,356.2400342568744,376.98794076917335,733.2279750260477,-20.747906512298925
68433.33333333336,356.57862973015114,377.1599741964081,733.7386039265592,-20.58134446625695
68466.66666666666,357.01951445118436,377.52856608910037,734.5480805402847,-20.509051637916002
68500.0,356.78651321987854,377.6334218776935,734.4199350975721,-20.846908657814936
68533.33333333336,356.0144370179634,377.6603360787115,733.6747730966749,-21.645899060748093
68566.66666666666,355.52751533791456,377.63537664548966,733.1628919834043,-22.107861307575092
68600.0,354.80190238517224,377.4054503713799,732.2073527565522,-22.603547986207673
68633.33333333336,354.3884219708086,377.31496732929054,731.7033893000992,-22.926545358481917
68666.66666666666,354.18965198504003,377.3014752006407,731.4911271856807,-23.11182321560068
68700.0,354.2796814803892,377.4633056272367,731.7429871076258,-23.183624146847535
68733.33333333336,354.7484807044369,377.79221025056796,732.5406909550048,-23.04372954613109
68766.66666666666,355.3688760844695,377.8533840222317,733.2222601067012,-22.484507937762203
68800.0,355.6449180712222,377.85170154864704,733.4966196198693,-22.206783477424835
68833.33333333336,356.21682762083145,378.1181343543515,734.334961975183,-21.901306733520073
68866.66666666666,356.10156702914463,378.28223923208907,734.3838062612338,-22.180672202944436
68900.0,356.14279080528576,378.45106232669957,734.5938531319853,-22.308271521413815
68933.33333333336,356.46635804564914,378.2990671118618,734.7654251575109,-21.832709066212658
68966.66666666666,356.748710085038,378.0981377885876,734.8468478736256,-21.349427703549622
69000.0,356.9166816439109,377.9126565998171,734.829338243728,-20.995974955906206
69033.33333333336,357.8779141035222,377.89584953227495,735.7737636357972,-20.017935428752764
69066.66666666666,358.88177627416025,377.86706878349025,736.7488450576504,-18.98529250933001
69100.0,359.32090745805647,377.81056265782973,737.1314701158863,-18.489655199773267
69133.33333333336,359.2154203678764,377.6028657437715,736.8182861116479,-18.387445375895084
69166.66666666666,359.51444420297037,377.54848982523566,737.062934028206,-18.034045622265296
69200.0,359.21348194508187,377.4502776363568,736.6637595814386,-18.23679569127495
69233.33333333336,359.0268513449045,377.4777432148333,736.5045945597378,-18.450891869928796
69266.66666666666,358.53298287117883,377.4606088610347,735.9935917322135,-18.92762598985587
69300.0,357.8991392114683,377.41293038142203,735.3120695928903,-19.51379116995372
69333.33333333336,357.63019714674635,377.5231191805152,735.1533163272616,-19.892922033768855
69366.66666666666,357.6723537211237,377.6404433948301,735.3127971159538,-19.968089673706345
69400.0,357.9714854776167,377.7245992856341,735.6960847632508,-19.753113808017417
69433.33333333336,358.400577356221,378.0367954088505,736.4373727650715,-19.636218052629488
69466.66666666666,358.90051168867114,378.1977180314207,737.0982297200919,-19.297206342749575
69500.0,358.82939706243087,378.2616498866575,737.0910469490884,-19.432252824226623
69533.33333333336,358.3328505137268,377.8659169801101,736.1987674938368,-19.53306646638333
69566.66666666666,357.3905052927298,376.9490463271496,734.3395516198793,-19.55854103441976
69600.0,356.8537866429937,376.331184163444,733.1849708064377,-19.477397520450268
69633.33333333336,356.7902728675279,376.03681201025285,732.8270848777807,-19.24653914272494
69666.66666666666,356.8981703750291,376.12702077556116,733.0251911505902,-19.228850400532053
69700.0,357.5602750801705,376.302398474875,733.8626735550456,-18.742123394704493
69733.33333333336,358.20304385531125,376.5308797864901,734.7339236418013,-18.327835931178868
69766.66666666666,358.96945613701774,376.6494503576901,735.6189064947079,-17.67999422067237
69800.0,359.87071368549874,376.6293092383253,736.500022923824,-16.758595552826534
69833.33333333336,360.77375700919845,376.5559645335686,737.3297215427671,-15.782207524370165
69866.66666666666,361.72144769788065,376.361946302451,738.0833940003316,-14.640498604570325
69900.0,362.5801268630148,376.3049812388562,738.8851081018711,-13.724854375841403
69933.33333333336,363.75142296720054,376.4780939368612,740.2295169040617,-12.726670969660688
69966.66666666666,364.2763095223771,376.62388806481005,740.9001975871872,-12.347578542432927
70000.0,364.84595796114115,376.68273251567206,741.5286904768132,-11.836774554530905
70033.33333333336,364.9967324569822,376.6649639796023,741.6616964365845,-11.66823152262009
70066.66666666666,365.84452981497185,376.836420713933,742.6809505289049,-10.991890898961174
70100.0,366.61702978097,377.0957388552982,743.7127686362682,-10.478709074328208
70133.33333333336,367.4702227227644,377.2189934873184,744.6892162100828,-9.748770764554024
70166.66666666666,368.1582826489872,377.26269863202043,745.4209812810077,-9.10441598303322
70200.0,368.7835695380236,377.3851212566714,746.1686907946951,-8.60155171864784
70233.33333333336,369.36971409669223,377.62146100575984,746.9911751024521,-8.251746909067606
70266.66666666666,369.6639973996125,377.6206556260028,747.2846530256154,-7.956658226390289
70300.0,370.2852267059014,377.8270925670942,748.1123192729956,-7.541865861192832
70333.33333333336,370.68032411762414,377.88360835473367,748.5639324723578,-7.2032842371095285
70366.66666666666,371.32611074176026,378.32960933306146,749.6557200748217,-7.003498591301195
70400.0,371.9103371520139,378.8345709950364,750.7449081470503,-6.9242338430225345
70433.33333333336,372.09739144423065,378.9768160208327,751.0742074650634,-6.879424576602048
70466.66666666666,372.41542083123477,379.5027679777263,751.9181888089611,-7.087347146491538
70500.0,371.64406646675644,379.5382344322473,751.1823008990037,-7.894167965490851
70533.33333333336,370.65480902924645,379.11082997912575,749.7656390083722,-8.456020949879303
70566.66666666666,370.80740823045653,379.57515693698025,750.3825651674367,-8.767748706523719
70600.0,371.01457622240724,380.06049568852217,751.0750719109294,-9.045919466114924
70633.33333333336,370.43500306342963,380.0337596879782,750.4687627514079,-9.598756624548571
70666.66666666666,369.3400337305296,379.7288508654371,749.0688845959667,-10.38881713490747
70700.0,368.3025196226459,379.4128431416505,747.7153627642964,-11.110323519004623
70733.33333333336,367.4644435323346,378.95164222866157,746.4160857609961,-11.48719869632697
70766.66666666666,366.67266979104375,378.5067388539567,745.1794086450004,-11.834069062912931
70800.0,366.0092876613401,378.14048552086393,744.1497731822041,-12.131197859523809
70833.33333333336,364.81275680876945,378.083786003877,742.8965428126464,-13.27102919510753
70866.66666666666,363.6460829680709,377.9179205540139,741.5640035220848,-14.27183758594299
70900.0,362.67456816362966,377.75034756386714,740.4249157274968,-15.07577940023748
70933.33333333336,362.22236925762076,377.8199793875111,740.0423486451318,-15.59761012989037
70966.66666666666,360.95176030937506,377.7336118587651,738.6853721681401,-16.781851549390012
71000.0,360.4544446149754,377.8436376916289,738.2980823066043,-17.3891930766535
71033.33333333336,360.152001366244,378.2927661432161,738.4447675094601,-18.140764776972105
71066.66666666666,359.65619053429805,378.4700201322314,738.1262106665295,-18.813829597933363
71100.0,359.25718765971124,378.9628055795579,738.2199932392691,-19.705617919846645
71133.33333333336,359.2262187176306,379.5089261696025,738.7351448872331,-20.282707451971874
71166.66666666666,358.31492153966644,379.70583832188754,738.020759861554,-21.390916782221097
71200.0,357.4480377043189,379.9226812900289,737.3707189943477,-22.474643585709998
71233.33333333336,356.8934502686103,379.9692664294036,736.8627166980139,-23.075816160793295
71266.66666666666,356.731098630558,379.977149673926,736.708248304484,-23.246051043368027
71300.0,357.1969194148527,380.25468695502474,737.4516063698775,-23.05776754017205
71333.33333333336,357.20126305718827,380.4635086851081,737.6647717422964,-23.26224562791981
71366.66666666666,357.03565440802026,380.67307521637747,737.7087296243977,-23.637420808357206
71400.0,356.5591276168037,380.7181697724086,737.2772973892123,-24.15904215560488
71433.33333333336,356.5181169409665,381.28023707387734,737.7983540148439,-24.762120132910866
71466.66666666666,356.9249047424834,381.9406067761755,738.8655115186589,-25.015702033692094
71500.0,356.58868468145727,382.2707591508791,738.8594438323364,-25.68207446942182
71533.33333333336,355.8678475874347,381.8399910743492,737.7078386617839,-25.97214348691449
71566.66666666666,355.1378145424274,381.20531901229725,736.3431335547247,-26.067504469869846
71600.0,354.507041911561,380.9094039165076,735.4164458280686,-26.40236200494661
71633.33333333336,354.27050763847626,380.83436826152627,735.1048759000025,-26.563860623050005
71666.66666666666,354.1606453757528,380.9024454122262,735.063090787979,-26.74180003647342
71700.0,353.54645447573154,380.77348415612977,734.3199386318613,-27.227029680398232
71733.33333333336,352.8033988109696,380.39552386247124,733.1989226734408,-27.592125051501625
71766.66666666666,351.9451385102995,380.2235849766038,732.1687234869032,-28.278446466304274
71800.0,352.24168088392076,380.2985457226369,732.5402266065577,-28.056864838716137
71833.33333333336,352.08449466063325,380.35319365126816,732.4376883119014,-28.268698990634903
71866.66666666666,352.75807091911713,380.81441388934513,733.5724848084623,-28.056342970228002
71900.0,353.11570186747355,380.9598589491573,734.0755608166309,-27.84415708168376
71933.33333333336,353.67284947405153,381.5756659272653,735.2485154013168,-27.902816453213745
71966.66666666666,354.26536845127447,382.1385543820655,736.40392283334,-27.87318593079101
72000.0,354.82063533800647,382.4643193290529,737.2849546670593,-27.64368399104643
72033.33333333336,355.2895174076654,383.15091432957934,738.4404317372448,-27.861396921913922
72066.66666666666,355.624859999955,383.81230493821744,739.4371649381724,-28.187444938262445
72100.0,355.7467253772835,384.1182053336716,739.8649307109552,-28.3714799563881
72133.33333333336,356.47733576313607,384.93123199250465,741.4085677556407,-28.45389622936858
72166.66666666666,355.9334423123038,384.75574845663203,740.6891907689358,-28.82230614432825
72200.0,355.5757085605794,384.71244335654467,740.2881519171241,-29.136734795965253
72233.33333333336,355.27213983556027,384.6100077190742,739.8821475546345,-29.337867883513923
72266.66666666666,355.09972708834675,384.5812024213393,739.680929509686,-29.481475332992545
72300.0,354.48817563947796,384.4498242594886,738.9379998989666,-29.961648620010635
72333.33333333336,353.8703603312321,384.3475877913421,738.2179481225742,-30.477227460109987
72366.66666666666,353.289298363191,384.2605848499851,737.5498832131761,-30.9712864867941
72400.0,352.01655602543224,383.30559761259553,735.3221536380278,-31.289041587163297
72433.33333333336,351.107384764396,382.4048871333978,733.5122718977938,-31.29750236900179
72466.66666666666,350.0581049803213,381.69178425143235,731.7498892317536,-31.633679271111077
72500.0,349.33229157898836,381.0784763187063,730.4107678976947,-31.746184739717933
72533.33333333336,348.9935541547761,380.9358900969425,729.9294442517187,-31.94233594216638
72566.66666666666,348.80475339018136,380.76763323972136,729.5723866299027,-31.962879849540002
72600.0,348.3941495412789,380.585376405123,728.979525946402,-32.191226863844065
72633.33333333336,348.2195563843724,380.7776171862686,728.997173570641,-32.558060801896204
72666.66666666666,348.09675392238694,380.93007452229165,729.0268284446786,-32.83332059990471
72700.0,347.60399887797297,381.1132122079993,728.7172110859723,-33.50921333002634
72733.33333333336,347.4494271156493,381.36925603315575,728.8186831488051,-33.919828917506436
72766.66666666666,346.9475981355295,381.28251542848676,728.2301135640163,-34.33491729295724
72800.0,346.7578713360222,381.2522434674129,728.010114803435,-34.49437213139066
72833.33333333336,347.3968908651554,381.7478547336865,729.1447455988418,-34.350963868531096
72866.66666666666,347.80373491620975,382.0230342299598,729.8267691461696,-34.21929931375007
72900.0,348.0801232520407,381.89752245188913,729.9776457039299,-33.81739919984841
72933.33333333336,348.96521814392395,381.8184152624561,730.78363340638,-32.85319711853214
72966.66666666666,349.2505455790449,381.83226261826627,731.0828081973111,-32.58171703922136
73000.0,349.15344887996025,381.8832697322342,731.0367186121945,-32.729820852273974
73033.33333333336,348.88254189654685,381.9465328542855,730.8290747508324,-33.06399095773867
73066.66666666666,348.2140265079115,381.84768847583086,730.0617149837424,-33.63366196791935
73100.0,348.3138857325621,381.7202080330764,730.0340937656385,-33.40632230051432
73133.33333333336,348.3111733875594,381.68929138035713,730.0004647679166,-33.37811799279774
73166.66666666666,348.4949558341715,381.6289845055599,730.1239403397315,-33.13402867138842
73200.0,348.8059198952822,381.5027810458703,730.3087009411524,-32.69686115058806
73233.33333333336,349.41367829527087,381.65565646095877,731.0693347562296,-32.2419781656879
73266.66666666666,350.3437236964597,381.8375234037313,732.1812471001911,-31.49379970727165
73300.0,350.71638741803076,381.85902842875595,732.5754158467867,-31.142641010725185
73333.33333333336,351.00354354516435,381.5894249973719,732.5929685425363,-30.58588145220756
73366.66666666666,349.87223041089504,380.91732189701924,730.7895523079143,-31.045091486124193
73400.0,349.3915925446819,380.6444431052849,730.0360356499668,-31.252850560603008
73433.33333333336,348.9281153379108,380.42925434060896,729.3573696785197,-31.501139002698153
73466.66666666666,348.3269868562028,380.1861624879058,728.5131493441086,-31.85917563170301
73500.0,347.898771555542,379.95372940717095,727.852500962713,-32.054957851628956
73533.33333333336,347.95138855035896,379.9739173362831,727.925305886642,-32.02252878592412
73566.66666666666,348.709661255625,380.4315385857082,729.1411998413332,-31.721877330083203
73600.0,349.0867109269021,380.95987758995074,730.0465885168528,-31.873166663048664
73633.33333333336,348.982577294827,380.98968289016875,729.9722601849958,-32.00710559534173
73666.66666666666,348.8686546495778,381.1086831513093,729.9773378008872,-32.2400285017315
73700.0,348.10673286716616,380.516467488968,728.6232003561341,-32.40973462180182
73733.33333333336,347.3371927451462,380.26742578070315,727.6046185258493,-32.93023303555697
73766.66666666666,347.18421996729126,380.251456478695,727.4356764459862,-33.067236511403735
73800.0,346.96551431570145,380.0938382078047,727.0593525235062,-33.12832389210325
73833.33333333336,346.42273399164515,379.7950399264261,726.2177739180713,-33.37230593478097
73866.66666666666,346.38755208004807,379.64318782592426,726.0307399059723,-33.25563574587619
73900.0,346.7442228852691,379.667431273351,726.4116541586201,-32.92320838808189
73933.33333333336,347.1909651599219,380.11452470572436,727.3054898656462,-32.92355954580245
73966.66666666666,347.43226176141013,380.35942204220794,727.7916838036181,-32.92716028079781
74000.0,347.45253903150143,380.67350192705595,728.1260409585574,-33.22096289555452
74033.33333333336,347.0497080217379,380.771597344991,727.8213053667289,-33.721889323253095
74066.66666666666,346.7280891769787,380.81600184515315,727.5440910221319,-34.087912668174454
74100.0,346.64983424752114,380.8660914709619,727.515925718483,-34.21625722344078
74133.33333333336,346.3941183553811,380.93078464232747,727.3249029977086,-34.53666628694634
74166.66666666666,345.92122656448385,380.9779770227957,726.8992035872795,-35.05675045831185
74200.0,345.27492241497663,380.94484269871674,726.2197651136934,-35.66992028374011
74233.33333333336,344.97984578857324,381.0271901628465,726.0070359514198,-36.04734437427328
74266.66666666666,345.2749617754388,381.45713815233495,726.7320999277738,-36.182176376896166
74300.0,344.9603227314183,381.2136949615392,726.1740176929575,-36.25337223012093
74333.33333333336,345.0698438074847,381.2244655812664,726.2943093887511,-36.154621773781685
74366.66666666666,345.8843924363832,382.07406649725925,727.9584589336425,-36.18967406087603
74400.0,346.18611447433364,381.9698619408013,728.155976415135,-35.78374746646767
74433.33333333336,346.42388992558216,381.8227536148709,728.2466435404531,-35.39886368928876
74466.66666666666,346.6067009049775,381.716733257154,728.3234341621314,-35.11003235217646
74500.0,346.8374585541219,381.6958825742529,728.5333411283748,-34.858424020131
74533.33333333336,347.181800983505,381.43951144799274,728.6213124314977,-34.25771046448773
74566.66666666666,347.2464689713406,381.31360511061337,728.560074081954,-34.06713613927275
74600.0,347.5972837640295,381.1473311041517,728.7446148681812,-33.550047340122205
74633.33333333336,348.30372927117565,380.99568636740554,729.2994156385812,-32.691957096229885
74666.66666666666,349.3226469499847,381.01698659536106,730.3396335453458,-31.694339645376374
74700.0,350.78380079389893,381.85528131553303,732.6390821094319,-31.0714805216341
74733.33333333336,352.04993519355594,382.08332373674864,734.1332589303046,-30.0333885431927
74766.66666666666,352.9643782658022,382.2231329850906,735.1875112508928,-29.25875471928839
74800.0,354.3255091545328,383.07390221839773,737.3994113729306,-28.74839306386491
74833.33333333336,355.2822307261507,383.3525295181158,738.6347602442665,-28.070298791965058
74866.66666666666,355.7899763421934,383.5363682479581,739.3263445901515,-27.746391905764654
74900.0,355.64300817390273,383.4868268383831,739.1298350122859,-27.843818664480352
74933.33333333336,354.7848958306265,383.18214669292473,737.9670425235513,-28.397250862298222
74966.66666666666,354.13019783509384,383.1854129093743,737.3156107444681,-29.055215074280454
75000.0,354.7160536769482,383.61253126727655,738.3285849442248,-28.896477590328345
75033.33333333336,354.74101941489045,383.6789249767144,738.4199443916049,-28.93790556182398
75066.66666666666,355.10290049157436,383.9694093314797,739.0723098230541,-28.86650883990535
75100.0,355.03575066057545,384.0465986351634,739.0823492957388,-29.010847974587932
75133.33333333336,355.5449086454959,384.008982083802,739.5538907292979,-28.46407343830606
75166.66666666666,356.2050079434169,383.90361392630535,740.1086218697222,-27.698605982888466
75200.0,356.49198205004046,383.83351493661695,740.3254969866574,-27.341532886576488
75233.33333333336,356.55532399217736,384.0634305167941,740.6187545089715,-27.50810652461672
75266.66666666666,355.9493514868147,383.3878605404186,739.3372120272334,-27.438509053603923
75300.0,355.9342363867073,383.3563249045031,739.2905612912105,-27.42208851779577
75333.33333333336,355.78649593156547,383.1645955295616,738.9510914611271,-27.37809959799614
75366.66666666666,356.11018488130003,383.1218776386095,739.2320625199095,-27.011692757309447
75400.0,356.3554002548559,383.0651387905423,739.4205390453982,-26.70973853568637
75433.33333333336,356.3182861599933,382.97248527012846,739.2907714301218,-26.654199110135153
75466.66666666666,356.19915055382484,382.7598266310866,738.9589771849114,-26.560676077261746
75500.0,355.8270933582648,382.6091726232594,738.4362659815242,-26.782079264994593
75533.33333333336,355.1891265626241,382.3622476262849,737.551374188909,-27.1731210636608
75566.66666666666,354.6239212399537,382.27628576268535,736.900207002639,-27.65236452273166
75600.0,354.3816930174327,382.19596728880686,736.5776603062395,-27.81427427137413
75633.33333333336,353.6973329419733,381.845157279955,735.5424902219283,-28.147824337981717
75666.66666666666,352.8745349043219,381.3680222289964,734.2425571333183,-28.493487324674504
75700.0,352.7990417012828,381.2961342038529,734.0951759051356,-28.49709250257007
75733.33333333336,352.8912171610425,381.46626397413837,734.3574811351809,-28.575046813095867
75766.66666666666,352.95420885716857,381.4237738797827,734.3779827369513,-28.46956502261412
75800.0,352.7097964243734,381.5190440213898,734.2288404457631,-28.809247597016395
75833.33333333336,352.37383305261346,381.6291348694006,734.002967922014,-29.255301816787153
75866.66666666666,352.49782981894526,381.71915604580346,734.2169858647487,-29.221326226858196
75900.0,352.46303343155125,381.6465677771566,734.1096012087078,-29.183534345605324
75933.33333333336,352.1800418310999,381.45578253007056,733.6358243611705,-29.27574069897065
75966.66666666666,351.5162222015634,381.10243137762876,732.6186535791921,-29.58620917606538
76000.0,351.8512862934262,381.0449027829982,732.8961890764244,-29.19361648957198
76033.33333333336,351.1793711690536,381.18927832768765,732.3686494967412,-30.009907158634064
76066.66666666666,350.6178350629491,381.1707314435689,731.788566506518,-30.552896380619813
76100.0,350.2330718667522,381.1530821787381,731.3861540454902,-30.92001031198589
76133.33333333336,349.6171915498424,381.279336438499,730.8965279883414,-31.6621448886566
76166.66666666666,349.34319570315296,381.0526550775587,730.3958507807117,-31.709459374405753
76200.0,348.9752070497093,381.0065747164389,729.9817817661482,-32.03136766672958
76233.33333333336,349.20756945109173,381.04642082903024,730.253990280122,-31.83885137793851
76266.66666666666,349.0930941763829,381.3171735373691,730.4102677137521,-32.224079360986195
76300.0,348.6499327462857,381.31941112174616,729.9693438680318,-32.66947837546047
76333.33333333336,348.29239903683674,381.02835520138143,729.3207542382181,-32.73595616454469
76366.66666666666,348.4489179032836,381.1369055699517,729.5858234732352,-32.68798766666811
76400.0,347.7411134871291,381.1188923022193,728.8600057893484,-33.37777881509021
76433.33333333336,347.0228293896851,381.20049675891374,728.2233261485989,-34.17766736922863
76466.66666666666,346.4843885240594,381.10824384648106,727.5926323705405,-34.62385532242166
76500.0,346.6690464591217,381.22696111929633,727.896007578418,-34.55791466017462
76533.33333333336,346.7088735563031,381.2259473705864,727.9348209268895,-34.51707381428332
76566.66666666666,346.6111238893694,381.2829749235639,727.8940988129334,-34.6718510341945
76600.0,346.996880552252,381.7550521141063,728.7519326663582,-34.75817156185434
76633.33333333336,346.9445824852173,381.5401986758982,728.4847811611155,-34.59561619068086
76666.66666666666,347.78846275636806,381.963493498357,729.7519562547251,-34.17503074198896
76700.0,348.50058821424625,382.2913648094835,730.7919530237298,-33.790776595237276
76733.33333333336,348.44587013811133,382.31293006175576,730.7588001998671,-33.86705992364443
76766.66666666666,348.8800618574764,382.5975697380549,731.4776315955313,-33.71750788057852
76800.0,348.78913758988483,382.7516602327186,731.5407978226035,-33.96252264283379
76833.33333333336,348.28765229200724,382.5712905235535,730.8589428155608,-34.28363823154626
76866.66666666666,347.4310078067421,382.2201735835807,729.6511813903228,-34.78916577683856
76900.0,347.55991650634456,382.302254664854,729.8621711711985,-34.742338158509426
76933.33333333336,347.68555350287943,382.1946536953925,729.8802071982719,-34.509100192513074
76966.66666666666,348.2567950288456,382.39892571236555,730.6557207412111,-34.14213068351995
77000.0,348.3872485040566,382.3080865399211,730.6953350439776,-33.920838035864506
77033.33333333336,348.9075619080791,382.29538568855975,731.2029475966389,-33.38782378048063
77066.66666666666,349.36552560176966,382.25263762545876,731.6181632272285,-32.8871120236891
77100.0,350.0453555922169,382.39212233844626,732.4374779306631,-32.34676674622938
77133.33333333336,350.4978011342571,382.43513138418643,732.9329325184435,-31.937330249929346
77166.66666666666,350.930958166363,382.5154340862576,733.4463922526206,-31.5844759198946
77200.0,351.28795848139214,382.8219633413244,734.1099218227166,-31.53400485993228
77233.33333333336,351.92460590285174,383.22013490508954,735.1447408079413,-31.2955290022378
77266.66666666666,352.18381347039497,383.3802289063868,735.5640423767818,-31.19641543599181
77300.0,351.9159934175375,382.66698934434015,734.5829827618777,-30.75099592680266
77333.33333333336,351.852791281177,382.3339217989436,734.1867130801206,-30.481130517766587
77366.66666666666,351.6602522356636,381.8413023928094,733.5015546284731,-30.181050157145762
77400.0,351.57908161798963,381.4145638864141,732.9936455044037,-29.83548226842447
77433.33333333336,351.3181070651607,381.0808727630534,732.3989798282141,-29.76276569789269
77466.66666666666,351.6100516282493,381.3055333159555,732.9155849442047,-29.69548168770615
77500.0,351.4257526527299,381.00240424515584,732.4281568978857,-29.576651592425947
77533.33333333336,351.1426406530546,380.7161124552739,731.8587531083285,-29.573471802219274
77566.66666666666,351.4153417595358,380.67681263740053,732.0921543969364,-29.261470877864724
77600.0,351.20463529560504,380.5060310461594,731.7106663417644,-29.301395750554377
77633.33333333336,351.10452935203506,380.3476610545562,731.4521904065913,-29.24313170252117
77666.66666666666,350.92558787631066,380.4254754765258,731.3510633528365,-29.499887600215118
77700.0,350.39188941494336,380.42447501806936,730.8163644330127,-30.032585603125995
77733.33333333336,349.8248412167794,380.5177500835868,730.3425913003662,-30.692908866807386
77766.66666666666,349.1061066262086,380.52417781955523,729.6302844457639,-31.418071193346634
77800.0,348.2479007774829,380.4417863143472,728.6896870918301,-32.193885536864286
77833.33333333336,347.5362175806336,380.3848326513615,727.9210502319951,-32.848615070727874
77866.66666666666,347.00486466161544,380.5198633977624,727.5247280593778,-33.514998736146936
77900.0,346.05537983796705,380.2213163230491,726.2766961610162,-34.16593648508206
77933.33333333336,344.9244104295521,380.0374851061035,724.9618955356556,-35.11307467655138
77966.66666666666,343.4618387162489,379.1904491946177,722.6522879108666,-35.72861047836881
78000.0,341.8320337721938,378.4096264213557,720.2416601935495,-36.577592649161886
78033.33333333336,340.3697239491909,377.42771775978076,717.7974417089717,-37.057993810589835
78066.66666666666,339.3602112080044,376.6428148488767,716.003026056881,-37.28260364087231
78100.0,338.8172670417907,375.9928093966918,714.8100764384826,-37.1755423549011
78133.33333333336,338.39461279708013,375.68746900922406,714.0820818063041,-37.29285621214393
78166.66666666666,338.36348791111664,375.5957554016924,713.959243312809,-37.23226749057574
78200.0,338.6623174434397,375.8938664431638,714.5561838866035,-37.23154899972411
78233.33333333336,338.42515501437737,375.7794856979308,714.2046407123082,-37.35433068355343
78266.66666666666,338.0554122455897,375.8220077242601,713.8774199698498,-37.76659547867041
78300.0,337.8721905530204,375.7027482258516,713.574938778872,-37.83055767283122
78333.33333333336,337.8571306560197,375.8713845899215,713.7285152459413,-38.014253933901784
78366.66666666666,337.7115704584649,375.8599038818079,713.5714743402727,-38.14833342334299
78400.0,337.8316909721386,375.92649965100986,713.7581906231485,-38.09480867887129
78433.33333333336,337.7905988278173,376.09182170985997,713.8824205376773,-38.30122288204268
78466.66666666666,337.3319898019649,376.00534441279757,713.3373342147624,-38.67335461083269
78500.0,337.35971955341785,376.11560277590024,713.475322329318,-38.755883222482396
78533.33333333336,337.7679084455743,376.3275702003507,714.0954786459249,-38.559661754776414
78566.66666666666,338.09308685714785,376.3829087746749,714.4759956318228,-38.289821917527036
78600.0,338.4778731839062,376.55949126608454,715.0373644499907,-38.08161808217835
78633.33333333336,338.67842659312635,376.74333536970306,715.4217619628294,-38.064908776576715
78666.66666666666,338.66080041103777,376.7279656737371,715.3887660847749,-38.06716526269935
78700.0,338.16787817592166,376.5957985615715,714.7636767374931,-38.42792038564983
78733.33333333336,337.6276424795376,376.1395972509127,713.7672397304502,-38.51195477137509
78766.66666666666,337.03507799034884,375.948266222902,712.9833442132508,-38.91318823255318
78800.0,336.4327889564017,375.64950171471963,712.0822906711213,-39.216712758317954
78833.33333333336,336.03546762541737,375.37686048797895,711.4123281133964,-39.34139286256158
78866.66666666666,336.1883137806754,375.30592085936445,711.4942346400398,-39.11760707868905
78900.0,336.19949613862616,375.1646494367553,711.3641455753815,-38.96515329812917
78933.33333333336,336.14683715656855,375.22235455589913,711.3691917124677,-39.07551739933058
78966.66666666666,336.2925588119993,375.3520183690693,711.6445771810686,-39.05945955707
79000.0,336.5010793108458,375.5183432693435,712.0194225801893,-39.01726395849772
79033.33333333336,336.5727081111532,375.7304670815486,712.3031751927018,-39.157758970395435
79066.66666666666,336.7485619782563,375.97055899572683,712.7191209739831,-39.22199701747053
79100.0,336.4836096681011,375.993529102864,712.4771387709651,-39.50991943476288
79133.33333333336,336.8606528353382,376.14750822562075,713.008161060959,-39.28685539028254
79166.66666666666,336.31137843312075,375.8751743342091,712.1865527673299,-39.563795901088326
79200.0,335.8517293213002,375.820964873678,711.6726941949782,-39.969235552377825
79233.33333333336,335.29815368859937,375.70648423876327,711.0046379273626,-40.408330550163896
79266.66666666666,335.0718255245218,375.6951068497784,710.7669323743003,-40.62328132525664
79300.0,334.86684404641136,375.59552861174285,710.4623726581542,-40.72868456533149
79333.33333333336,334.3679448425114,375.42135622859325,709.7893010711047,-41.05341138608185
79366.66666666666,333.7941918600281,375.0372884551838,708.8314803152118,-41.24309659515569
79400.0,333.43612491381043,374.929829661043,708.3659545748535,-41.493704747232584
79433.33333333336,332.927842998407,374.7702311658899,707.6980741642969,-41.84238816748291
79466.66666666666,332.2711939243359,374.6579726654005,706.9291665897364,-42.38677874106463
79500.0,332.0653662364661,374.51687034535894,706.5822365818251,-42.451504108892834
79533.33333333336,332.68890634567515,374.97487646405483,707.66378280973,-42.28597011837968
79566.66666666666,333.1476879481491,375.8270809042993,708.9747688524484,-42.679392956150195
79600.0,333.4786625593501,376.48766150110174,709.9663240604518,-43.008998941751656
79633.33333333336,333.18531548157097,376.53221576038055,709.7175312419515,-43.346900278809585
79666.66666666666,333.56494131354725,376.7737855341146,710.3387268476619,-43.20884422056736
79700.0,333.46483795210406,376.6933685253238,710.1582064774279,-43.22853057321976
79733.33333333336,333.0552211449458,376.49945050568977,709.5546716506356,-43.444229360743975
79766.66666666666,332.8101902458745,376.5828021489465,709.392992394821,-43.772611903072004
79800.0,331.87784186235183,376.6060060974643,708.4838479598161,-44.728164235112445
79833.33333333336,331.0205628115336,376.5301566663108,707.5507194778444,-45.50959385477722
79866.66666666666,330.19412910248974,376.7615322013583,706.955661303848,-46.56740309886857
79900.0,329.4796121437943,376.87201156329377,706.351623707088,-47.39239941949944
79933.33333333336,328.17758182408625,376.7048229770312,704.8824048011174,-48.52724115294495
79966.66666666666,327.1682820508958,376.093580415602,703.2618624664979,-48.92529836470618
80000.0,326.384098263621,375.54071144678835,701.9248097104094,-49.15661318316734
80033.33333333336,326.3012651468256,375.27393775335014,701.5752029001758,-48.972672606524554
80066.66666666666,326.05360400392163,374.905210077196,700.9588140811177,-48.851606073274354
80100.0,326.447341483774,374.9159911153913,701.3633325991652,-48.468649631617325
80133.33333333336,326.5973150801699,374.9213659285732,701.5186810087431,-48.32405084840332
80166.66666666666,326.5019025216311,374.97263995225376,701.4745424738849,-48.47073743062265
80200.0,326.1544671210451,375.0220087980201,701.1764759190653,-48.86754167697501
80233.33333333336,326.483798010593,375.27660111775265,701.7603991283456,-48.79280310715967
80266.66666666666,326.7327057369728,375.6025149269127,702.3352206638855,-48.86980918993993
80300.0,326.4631006270899,375.512175419718,701.975276046808,-49.04907479262812
80333.33333333336,326.5359524460645,375.61941157908893,702.1553640251534,-49.083459133024405
80366.66666666666,326.1107684792888,375.4278647708622,701.538633250151,-49.317096291573364
80400.0,325.74358200026387,375.3376427184715,701.0812247187354,-49.59406071820763
80433.33333333336,325.60228854939623,375.33955255331284,700.9418411027091,-49.73726400391661
80466.66666666666,325.5933116127725,375.25410816595473,700.8474197787273,-49.66079655318225
80500.0,326.3296216253293,375.50055260610844,701.8301742314377,-49.17093098077913
80533.33333333336,327.210178820549,376.0591315935411,703.2693104140901,-48.84895277299211
80566.66666666666,327.0774355104937,375.7711379776857,702.8485734881795,-48.693702467192054
80600.0,327.2212217731927,375.4721487188917,702.6933704920843,-48.25092694569895
80633.33333333336,328.06501432327894,375.6508573209614,703.7158716442403,-47.58584299768245
80666.66666666666,328.98127812508324,375.9903781448135,704.9716562698968,-47.00910001973028
80700.0,329.9035931931062,376.339136150264,706.2427293433702,-46.43554295715779
80733.33333333336,330.6690989447671,376.47891824370015,707.1480171884673,-45.809819298933064
80766.66666666666,331.1410466818337,376.46767883392897,707.6087255157627,-45.32663215209527
80800.0,331.6239355758969,376.38335237503827,708.0072879509352,-44.75941679914138
80833.33333333336,331.8111939352579,376.2238938635806,708.0350877988385,-44.412699928322695
80866.66666666666,332.4161920679155,376.2728749269612,708.6890669948767,-43.85668285904569
80900.0,333.0847851205952,376.4212808699747,709.5060659905698,-43.33649574937948
80933.33333333336,333.20217983013134,376.2950208883315,709.4972007184629,-43.09284105820018
80966.66666666666,333.8652079287054,376.3543399246703,710.2195478533756,-42.4891319959649
81000.0,334.403492203794,376.24615654693736,710.6496487507313,-41.84266434314338
81033.33333333336,334.24979442524676,376.0074267129561,710.2572211382028,-41.75763228770933
81066.66666666666,334.6322030172805,376.0699235809421,710.7021265982225,-41.43772056366157
81100.0,334.32197630786266,375.87081987641756,710.1927961842803,-41.5488435685549
81133.33333333336,334.5829660021078,375.54275634116993,710.1257223432777,-40.959790339062124
81166.66666666666,334.76471169788056,375.32822471832594,710.0929364162065,-40.563513020445384
81200.0,334.6283614095557,374.9420781439,709.5704395534557,-40.313716734344325
81233.33333333336,335.0797827379785,374.68566293649747,709.765445674476,-39.605880198518946
81266.66666666666,335.83572958702274,374.704516634167,710.5402462211898,-38.86878704714428
81300.0,336.0522244405885,374.3637225361095,710.415946976698,-38.31149809552102
81333.33333333336,336.41481982869203,373.9745380228613,710.3893578515533,-37.55971819416925
81366.66666666666,336.73571935087165,373.82012171395604,710.5558410648277,-37.08440236308439
81400.0,337.4638696082412,373.89118219206387,711.3550518003051,-36.42731258382264
81433.33333333336,337.95389220706176,373.8619124767206,711.8158046837823,-35.908020269658834
81466.66666666666,338.34664732777077,373.77033287986495,712.1169802076357,-35.423685552094184
81500.0,339.03551144112356,373.742135296925,712.7776467380486,-34.70662385580147
81533.33333333336,340.5188607473651,374.4329581817549,714.95181892912,-33.91409743438976
81566.66666666666,341.7315552716126,375.24391839285596,716.9754736644686,-33.51236312124337
81600.0,342.42350487521986,375.60874538144697,718.0322502566669,-33.1852405062271
81633.33333333336,343.0266450170542,375.6223709296776,718.6490159467318,-32.59572591262338
81666.66666666666,343.41338261485794,375.5944651320152,719.0078477468732,-32.18108251715728
81700.0,343.8279637147783,375.65351898530696,719.4814827000853,-31.82555527052864
81733.33333333336,344.59859383960526,375.85503930771097,720.4536331473162,-31.25644546810571
81766.66666666666,345.136604932611,375.7660069422701,720.9026118748811,-30.62940200965909
81800.0,345.1461876149634,375.5654521205926,720.711639735556,-30.4192645056292
81833.33333333336,345.4343953506306,375.41411646254386,720.8485118131745,-29.97972111191325
81866.66666666666,345.7267561506552,375.33380951137866,721.0605656620339,-29.607053360723455
81900.0,346.04371734263754,375.3523481542579,721.3960654968955,-29.30863081162039
81933.33333333336,346.3672517115242,375.15490823515216,721.5221599466763,-28.78765652362796
81966.66666666666,346.53904069560895,375.2240396205125,721.7630803161214,-28.68499892490354
82000.0,346.4739706507406,375.1585184713649,721.6324891221055,-28.68454782062429
82033.33333333336,346.7650644225939,375.24594499674583,722.0110094193398,-28.48088057415191
82066.66666666666,346.7174206869173,375.1279195912746,721.8453402781919,-28.41049890435727
82100.0,346.7820937085712,375.07859937745786,721.8606930860291,-28.296505668886653
82133.33333333336,346.50977545623635,374.8231627101608,721.3329381663971,-28.313387253924418
82166.66666666666,347.09833534419124,374.996412623421,722.0947479676122,-27.898077279229767
82200.0,347.6425407705913,375.189754428008,722.8322951985992,-27.54721365741665
82233.33333333336,347.77613858337423,375.21408220130576,722.99022078468,-27.437943617931523
82266.66666666666,347.83224699305356,375.1829869941863,723.0152339872399,-27.35074000113275
82300.0,348.13353744947426,375.152498824971,723.2860362744452,-27.018961375496758
82333.33333333336,347.98305332700227,374.8783459555089,722.8613992825112,-26.89529262850664
82366.66666666666,347.9186465231568,374.70478526374166,722.6234317868984,-26.786138740584875
82400.0,348.46569623454064,375.0433915640128,723.5090877985534,-26.577695329472135
82433.33333333336,349.1827019035572,375.44022582574325,724.6229277293005,-26.257523922186067
82466.66666666666,349.9599217246968,375.8677194007193,725.8276411254161,-25.907797676022483
82500.0,351.1312037814325,376.4286020280289,727.5598058094613,-25.2973982465964
82533.33333333336,351.6552846800569,376.5806821797991,728.235966859856,-24.92539749974219
82566.66666666666,351.7973491288129,376.72491506370716,728.5222641925201,-24.927565934894233
82600.0,351.88210712198793,376.74516227255646,728.6272693945443,-24.863055150568528
82633.33333333336,352.1343545792315,377.01244374280554,729.1467983220371,-24.87808916357403
82666.66666666666,352.0149316261857,376.9787283021898,728.9936599283756,-24.96379667600405
82700.0,352.05180795482937,377.07796584882055,729.1297738036499,-25.026157893991183
82733.33333333336,352.2457076237471,377.24373495330957,729.4894425770567,-24.99802732956249
82766.66666666666,352.36978838989353,377.19482463326864,729.5646130231621,-24.82503624337511
82800.0,352.6349655621122,377.5335688587788,730.168534420891,-24.89860329666658
82833.33333333336,352.5527171122671,377.665261012354,730.2179781246211,-25.112543900086905
82866.66666666666,352.13813603206944,377.5697054307849,729.7078414628543,-25.431569398715453
82900.0,351.79433888709445,377.7992276572707,729.5935665443651,-26.00488877017625
82933.33333333336,350.979372713537,377.9020692879214,728.8814420014584,-26.922696574384418
82966.66666666666,349.9471928546816,377.7254452381183,727.6726380927998,-27.778252383436723
83000.0,349.3162670801297,377.7372585809575,727.0535256610872,-28.420991500827768
83033.33333333336,349.0306584572799,377.83177322414735,726.8624316814273,-28.801114766867443
83066.66666666666,348.92916187783396,378.02095020009125,726.9501120779253,-29.091788322257287
83100.0,348.4657079409083,378.15597249070964,726.621680431618,-29.690264549801327
83133.33333333336,347.81506029927056,378.0278605091293,725.8429208083999,-30.212800209858756
83166.66666666666,347.25612684215673,378.09524588157717,725.3513727237339,-30.83911903942044
83200.0,346.6515981114083,378.3010337651449,724.9526318765531,-31.64943565373659
83233.33333333336,345.84009329597524,378.2678412342077,724.107934530183,-32.42774793823247
83266.66666666666,344.4099903926868,377.9240428364058,722.3340332290926,-33.51405244371904
83300.0,343.74883205407974,377.6860018923618,721.4348339464416,-33.937169838282045
83333.33333333336,342.99245219685355,377.6080832919844,720.600535488838,-34.61563109513088
83366.66666666666,343.4607852982568,377.9873562560881,721.4481415543448,-34.526570957831325
83400.0,344.02017560212215,378.42604728272266,722.4462228848448,-34.40587168060051
83433.33333333336,344.4381089374714,378.63348912610314,723.0715980635746,-34.19538018863176
83466.66666666666,344.7315806925534,378.5177743248218,723.2493550173751,-33.78619363226841
83500.0,345.38025573468985,378.924051489432,724.3043072241219,-33.54379575474212
83533.33333333336,345.7575632180506,379.2526909815208,725.0102541995714,-33.49512776347018
83566.66666666666,345.7704799262563,379.2256402529512,724.9961201792075,-33.45516032669491
83600.0,345.98980394776925,379.38890077318734,725.3787047209566,-33.3990968254181
83633.33333333336,345.69713613404025,379.03182034867297,724.7289564827132,-33.334684214632716
83666.66666666666,344.9919041480963,378.2327431745106,723.2246473226069,-33.24083902641428
83700.0,344.9288653932385,378.13680204908735,723.0656674423258,-33.20793665584887
83733.33333333336,344.5840983515672,377.40085562388055,721.9849539754478,-32.81675727231334
83766.66666666666,344.2280555050335,376.62739101730955,720.8554465223431,-32.399335512276025
83800.0,344.20371055124156,376.1552567157841,720.3589672670257,-31.95154616454255
83833.33333333336,344.3084235381401,375.7281044414854,720.0365279796256,-31.419680903345295
83866.66666666666,344.65359805997434,375.7510783821706,720.4046764421449,-31.097480322196247
83900.0,344.5947210214315,375.469514934893,720.0642359563245,-30.87479391346153
83933.33333333336,344.8771995812803,375.39919053404606,720.2763901153264,-30.521990952765748
83966.66666666666,344.5814845880694,375.124737124292,719.7062217123614,-30.54325253622261
84000.0,344.7440521512117,375.02198256053833,719.7660347117501,-30.277930409326643
84033.33333333336,345.07070796928934,374.80585336517055,719.8765613344599,-29.735145395881204
84066.66666666666,345.75381834795735,374.58191522601555,720.3357335739729,-28.828096878058204
84100.0,346.39060378307295,374.50521518818493,720.8958189712579,-28.114611405111987
84133.33333333336,346.60350559034316,374.2222718788319,720.8257774691751,-27.618766288488757
84166.66666666666,347.2553363418588,373.92779324462686,721.1831295864856,-26.672456902768033
84200.0,347.63585811490395,373.8625360999911,721.498394214895,-26.22667798508712
84233.33333333336,347.46826766774336,373.6528308066362,721.1210984743796,-26.184563138892827
84266.66666666666,347.8971646818616,373.55237483004703,721.4495395119086,-25.655210148185404
84300.0,347.58550936768233,373.09602232766764,720.68153169535,-25.510512959985306
84333.33333333336,347.3015308412774,372.767433028194,720.0689638694714,-25.465902186916594
84366.66666666666,347.0157021788001,372.45998846063986,719.47569063944,-25.444286281839766
84400.0,347.1194273732086,372.46159661331524,719.5810239865239,-25.342169240106614
84433.33333333336,347.17458067996387,372.4313336714681,719.6059143514319,-25.256752991504243
84466.66666666666,346.86417956486474,372.31351326161655,719.1776928264812,-25.449333696751808
84500.0,347.1173898985649,372.27860450746516,719.39599440603,-25.161214608900252
84533.33333333336,346.8161151627178,372.2734864573201,719.0896016200379,-25.457371294602297
84566.66666666666,346.114330456801,371.8368727872943,717.9512032440953,-25.722542330493297
84600.0,346.13770175818695,372.04607727446415,718.183779032651,-25.908375516277204
84633.33333333336,346.0083146698535,372.2142886263106,718.2226032961642,-26.205973956457058
84666.66666666666,345.99585964098475,372.50645862446925,718.502318265454,-26.5105989834845
84700.0,345.82682838522106,372.70419517203607,718.5310235572572,-26.877366786815003
84733.33333333336,345.7160689461734,372.7483465419843,718.4644154881577,-27.03227759581091
84766.66666666666,345.6305884645482,373.0503496305917,718.6809380951399,-27.419761166043486
84800.0,345.14633101266014,373.13708050658437,718.2834115192445,-27.990749493924227
84833.33333333336,344.40566927973043,373.07566203331373,717.4813313130442,-28.6699927535833
84866.66666666666,344.1026410091975,373.2289457243277,717.3315867335252,-29.126304715130175
84900.0,343.5310281589583,373.18748747961496,716.7185156385733,-29.656459320656666
84933.33333333336,343.6568046539434,373.418316880678,717.0751215346214,-29.761512226734567
84966.66666666666,343.60992687364285,373.3908211993624,717.0007480730053,-29.780894325719544
85000.0,343.07894685948094,373.1176540647108,716.1966009241917,-30.038707205229855
85033.33333333336,343.27208654603527,373.2522456996753,716.5243322457106,-29.980159153640045
85066.66666666666,343.13056908872227,373.2138827754018,716.344451864124,-30.08331368667956
85100.0,343.03572464311196,373.19852615822145,716.2342508013335,-30.162801515109493
85133.33333333336,342.3368176614737,372.9588368405153,715.295654501989,-30.622019179041615
85166.66666666666,341.43640554578474,372.8992420824607,714.3356476282454,-31.46283653667598
85200.0,341.3585966219931,372.8014806736095,714.1600772956026,-31.442884051616375
85233.33333333336,342.08182036832085,372.9880518445959,715.0698722129167,-30.906231476275025
85266.66666666666,342.6563211788277,373.791060084968,716.4473812637957,-31.134738906140342
85300.0,342.3503222600508,373.82755041323907,716.1778726732898,-31.477228153188264
85333.33333333336,342.2784801175586,373.90159488671117,716.1800750042698,-31.62311476915255
85366.66666666666,341.74090327668523,373.71794927082124,715.4588525475065,-31.977045994136006
85400.0,341.9609320549137,373.9841852211271,715.9451172760408,-32.02325316621341
85433.33333333336,341.4112180922283,373.8225344282302,715.2337525204584,-32.4113163360019
85466.66666666666,340.90798732116957,373.5447719273822,714.4527592485517,-32.63678460621264
85500.0,340.75795484870025,373.484757388737,714.2427122374372,-32.72680254003677
85533.33333333336,340.29627220650457,372.90981348980364,713.2060856963083,-32.61354128329907
85566.66666666666,339.85479314304024,372.3578861890801,712.2126793321204,-32.50309304603985
85600.0,340.17320977314523,372.4469893982846,712.6201991714298,-32.273779625139355
85633.33333333336,341.1392594353596,373.002487925106,714.1417473604656,-31.863228489746405
85666.66666666666,341.1805886721865,372.89655311744997,714.0771417896365,-31.715964445263467
85700.0,340.8164033453709,372.5867765181642,713.4031798635351,-31.770373172793313
85733.33333333336,340.42633562741815,372.16706856235044,712.5934041897685,-31.740732934932282
85766.66666666666,340.06326091039824,371.98343410379346,712.0466950141918,-31.920173193395215
85800.0,339.95069265116655,371.53907024460966,711.4897628957763,-31.588377593443113
85833.33333333336,339.7994213778037,371.2194451695544,711.0188665473581,-31.42002379175068
85866.66666666666,339.58652181855166,371.0766116865605,710.6631335051122,-31.49008986800885
85900.0,339.45656031850655,370.74666346521917,710.2032237837257,-31.290103146712624
85933.33333333336,339.98400458245766,370.9211752510821,710.9051798335397,-30.937170668624447
85966.66666666666,340.80130345379274,371.32143648913876,712.1227399429315,-30.52013303534602
86000.0,340.3879553295056,371.34811021434,711.7360655438456,-30.960154884834424
86033.33333333336,340.3598261668554,371.33730608598853,711.6971322528439,-30.977479919133145
86066.66666666666,340.59545008664304,371.42474286943616,712.0201929560792,-30.829292782793118
86100.0,340.79690303190927,371.50691909669536,712.3038221286047,-30.71001606478609
86133.33333333336,341.0404186076299,371.6844808942507,712.7248995018806,-30.64406228662085
86166.66666666666,341.5948519421404,372.2064164208382,713.8012683629786,-30.6115644786978
86200.0,341.81244030663834,372.45757556093224,714.2700158675706,-30.645135254293905
86233.33333333336,341.4559248655877,372.5861079540228,714.0420328196105,-31.130183088435103
86266.66666666666,341.3955353003542,372.60336168455785,713.9988969849121,-31.207826384203656
86300.0,340.846239740788,372.3017521023301,713.1479918431181,-31.455512361542105
86333.33333333336,339.97786857572544,372.05257500096866,712.0304435766941,-32.07470642524322
86366.66666666666,338.95666779911153,371.6768064642202,710.6334742633317,-32.720138665108664
86400.0,338.7662900636786,371.59586791502994,710.3621579787085,-32.82957785135136
86433.33333333336,338.2153785942931,371.197147133666,709.4125257279591,-32.98176853937292
86466.66666666666,337.7533731277296,370.6963961637341,708.4497692914638,-32.94302303600449
86500.0,337.2515800448984,370.28342996926006,707.5350100141584,-33.031849924361666
86533.33333333336,336.94166928766623,370.00293187845745,706.9446011661237,-33.061262590791216
86566.66666666666,336.826100761557,369.46898085849335,706.2950816200503,-32.64288009693638
86600.0,337.13268832277635,369.3665333355394,706.4992216583157,-32.23384501276303
86633.33333333336,337.601145867105,369.63825268315253,707.2393985502575,-32.037106816047526
86666.66666666666,337.63698222883215,369.44860453079934,707.0855867596315,-31.81162230196719
86700.0,337.3196426100759,369.20545024832523,706.5250928584012,-31.885807638249332
86733.33333333336,337.62001690432976,369.20181944819336,706.8218363525232,-31.581802543863603
86766.66666666666,337.83757562944,369.15537518220344,706.9929508116434,-31.31779955276346
86800.0,338.05938453330947,369.2081852668911,707.2675698002006,-31.148800733581652
86833.33333333336,338.80526985743217,369.35560681116493,708.1608766685971,-30.550336953732767
86866.66666666666,339.6129899824004,369.7128616394657,709.3258516218661,-30.099871657065307
86900.0,340.0289845490122,369.81033786986825,709.8393224188804,-29.781353320856056
86933.33333333336,339.8982457838688,369.7997385511607,709.6979843350296,-29.901492767291927
86966.66666666666,339.3863171703005,369.56825540309427,708.9545725733948,-30.181938232793755
87000.0,338.5400739558393,369.14419764724784,707.6842716030872,-30.604123691408518
87033.33333333336,337.74599265287077,368.77740698198033,706.5233996348511,-31.031414329109566
87066.66666666666,337.0519190861302,368.5053898659159,705.5573089520461,-31.453470779785675
87100.0,336.3939629986762,368.244985314857,704.6389483135332,-31.851022316180774
87133.33333333336,335.5429535021112,367.7522575448582,703.2952110469694,-32.20930404274702
87166.66666666666,335.20834915325213,367.45725030411563,702.6655994573678,-32.2489011508635
87200.0,335.4446085768285,367.52780757619496,702.9724161530235,-32.08319899936646
87233.33333333336,335.3788826091836,367.51673977533886,702.8956223845225,-32.13785716615524
87266.66666666666,335.6534841983897,367.70572831713946,703.3592125155292,-32.05224411874974
87300.0,336.751728924111,368.76570469985097,705.517433623962,-32.01397577573999
87333.33333333336,337.2443546217731,369.3477423673548,706.5920969891279,-32.1033877455817
87366.66666666666,337.2399212262438,369.7237812706011,706.9637024968449,-32.4838600443573
87400.0,336.7183578751296,369.79875331788276,706.5171111930124,-33.08039544275317
87433.33333333336,336.93370414870617,370.1546183856151,707.0883225343213,-33.220914236908925
87466.66666666666,336.8652619473834,370.2281862260827,707.0934481734661,-33.362924278699325
87500.0,337.34637424494736,370.6201503040105,707.9665245489579,-33.27377605906315
87533.33333333336,337.8271676514661,371.0537445952005,708.8809122466666,-33.226576943734415
87566.66666666666,337.2764107279293,371.0538670150151,708.3302777429444,-33.77745628708578
87600.0,337.3151137612082,371.06628291026067,708.3813966714688,-33.75116914905249
87633.33333333336,336.65933981373104,370.72180023396584,707.3811400476968,-34.0624604202348
87666.66666666666,336.01552425952747,370.3272548626823,706.3427791222098,-34.31173060315484
87700.0,335.4149668600911,369.86801219712544,705.2829790572166,-34.453045337034325
87733.33333333336,335.7143412452985,369.717121790224,705.4314630355225,-34.002780544925486
87766.66666666666,336.4402993741321,369.69270804608817,706.1330074202203,-33.25240867195606
87800.0,336.83523856695064,369.5467764173633,706.3820149843139,-32.71153785041264
87833.33333333336,336.58571033243163,369.0849900229012,705.6707003553329,-32.499279690469564
87866.66666666666,336.4491740651397,368.8324826756671,705.2816567408067,-32.38330861052742
87900.0,336.9158146758798,369.00615572611446,705.9219704019943,-32.090341050234656
87933.33333333336,337.69397777716205,369.2403179916876,706.9342957688497,-31.54634021452557
87966.66666666666,339.184782102006,370.299642261759,709.484424363765,-31.114860159752993
88000.0,340.29661766124866,371.19934699640646,711.4959646576551,-30.9027293351578
88033.33333333336,341.2375637417962,372.1711831110368,713.408746852833,-30.933619369240603
88066.66666666666,341.9970964207211,372.966711335719,714.9638077564401,-30.96961491499792
88100.0,342.8726128465866,373.816412086104,716.6890249326906,-30.943799239517375
88133.33333333336,343.0658341015806,374.130192823355,717.1960269249356,-31.064358721774397
88166.66666666666,343.32471066541734,374.49608553333076,717.8207961987481,-31.171374867913414
88200.0,343.4556249046911,374.72384501855527,718.1794699232464,-31.268220113864174
88233.33333333336,343.3210024052755,374.7626045242249,718.0836069295004,-31.44160211894939
88266.66666666666,343.19333583959644,374.70509118850464,717.8984270281011,-31.511755348908196
88300.0,342.7080656624345,374.2447987506141,716.9528644130486,-31.53673308817963
88333.33333333336,342.4191926296464,374.09860780348646,716.5178004331328,-31.679415173840084
88366.66666666666,342.42589946051135,374.042729146697,716.4686286072083,-31.616829686185667
88400.0,341.92454592477645,373.9480183772992,715.8725643020757,-32.02347245252275
88433.33333333336,341.6251682279289,373.79095264976087,715.4161208776898,-32.16578442183197
88466.66666666666,341.47346746803873,373.7730548692854,715.2465223373241,-32.29958740124664
88500.0,340.9103547242367,373.3714626376937,714.2818173619304,-32.461107913457
88533.33333333336,340.34419608878056,373.0106862635388,713.3548823523194,-32.66649017475822
88566.66666666666,340.1629790943239,372.75970378359716,712.922682877921,-32.59672468927329
88600.0,339.82333344562215,372.3468454765778,712.1701789222,-32.52351203095566
88633.33333333336,339.5720852060961,372.035971380298,711.6080565863941,-32.46388617420189
88666.66666666666,339.9371811998078,371.99959105683513,711.9367722566429,-32.06240985702732
88700.0,340.14758875278625,372.0414710552076,712.1890598079938,-31.893882302421332
88733.33333333336,340.1520034044082,372.20898400554614,712.3609874099543,-32.05698060113792
88766.66666666666,340.495223873909,372.60853125835075,713.1037551322597,-32.113307384441725
88800.0,340.30387920142255,372.81670599610555,713.120585197528,-32.51282679468301
88833.33333333336,339.64819185585264,372.7684553130664,712.4166471689191,-33.12026345721375
88866.66666666666,339.32062195812927,372.7898970368879,712.1105189950172,-33.46927507875864
88900.0,338.9577338606808,372.8459755116748,711.8037093723556,-33.88824165099402
88933.33333333336,338.5905714698914,372.923481318339,711.5140527882304,-34.33290984844757
88966.66666666666,338.2354804756115,373.0324604803214,711.2679409559329,-34.796980004709894
89000.0,337.7175710836468,373.03332854905625,710.7508996327031,-35.31575746540943
89033.33333333336,337.4999220420958,373.1177396528642,710.61766169496,-35.617817610768384
89066.66666666666,336.9983880786741,373.1386481635669,710.137036242241,-36.140260084892816
89100.0,337.05031147868044,373.2983762211014,710.3486876997819,-36.24806474242098
89133.33333333336,336.5840951793336,373.3375971979356,709.9216923772692,-36.753502018602035
89166.66666666666,337.0518512391362,373.738504554299,710.7903557934353,-36.6866533151628
89200.0,337.6569236904481,373.94842183127685,711.605345521725,-36.291498140828764
89233.33333333336,337.8117545028024,374.0951574313903,711.9069119341927,-36.28340292858792
89266.66666666666,337.95944580447565,374.15940237178387,712.1188481762595,-36.19995656730822
89300.0,338.7499396445555,374.40020898158286,713.1501486261384,-35.65026933702734
89333.33333333336,339.220593249608,374.31121016726235,713.5318034168704,-35.09061691765436
89366.66666666666,340.6051691962035,374.62872690444374,715.2338961006473,-34.02355770824022
89400.0,341.4956992516641,374.9297903365911,716.4254895882552,-33.43409108492699
89433.33333333336,341.6078906349669,374.8709801143985,716.4788707493653,-33.263089479431585
89466.66666666666,342.0942038450508,374.7634347945245,716.8576386395753,-32.66923094947373
89500.0,342.973748028598,374.76018860588067,717.7339366344786,-31.78644057728269
89533.33333333336,343.2258681237862,374.6296041918365,717.8554723156227,-31.403736068050307
89566.66666666666,344.26975734814965,374.7466396164072,719.0163969645569,-30.476882268257555
89600.0,345.68336807439294,374.73606668885213,720.4194347632451,-29.05269861445919
89633.33333333336,347.42087135733544,374.9746607639916,722.395532121327,-27.553789406656165
89666.66666666666,348.4797859909215,374.92418286250347,723.403968853425,-26.444396871581944
89700.0,349.7092568818841,375.1068102216013,724.8160671034854,-25.397553339717206
89733.33333333336,350.0261938893498,375.6109606161825,725.6371545055324,-25.584766726832697
89766.66666666666,350.00762753848005,375.75597082325635,725.7635983617364,-25.748343284776297
89800.0,350.10192368201007,375.91059658596714,726.0125202679772,-25.808672903957074
89833.33333333336,349.9786547133572,376.0265432490022,726.0051979623594,-26.04788853564503
89866.66666666666,349.5463963007664,375.86923578804294,725.4156320888094,-26.322839487276553
89900.0,349.4163833306759,375.78532696007477,725.2017102907507,-26.36894362939887
89933.33333333336,349.6535358692492,375.88920171792944,725.5427375871786,-26.23566584868024
89966.66666666666,350.11631958906054,376.28290300146796,726.3992225905286,-26.16658341240742
90000.0,350.6031042600312,376.63555931769235,727.2386635777236,-26.03245505766114
90033.33333333336,350.59166350312864,376.6596013525614,727.2512648556901,-26.06793784943278
90066.66666666666,350.5860204119649,376.7880590278925,727.3740794398574,-26.202038615927563
90100.0,349.89718038687334,376.59939524571126,726.4965756325846,-26.70221485883792
90133.33333333336,349.30225272650773,376.42425718879235,725.7265099153001,-27.12200446228462
90166.66666666666,349.42504606714226,376.40527055646015,725.8303166236024,-26.98022448931789
90200.0,349.83319195750124,376.32795596735053,726.1611479248518,-26.49476400984929
90233.33333333336,350.0531983103223,376.28326102241476,726.336459332737,-26.23006271209249
90266.66666666666,350.36899069865495,376.398112212892,726.767102911547,-26.029121514237033
90300.0,351.69733540217754,376.6847430460207,728.3820784481982,-24.98740764384314
90333.33333333336,351.7542811438032,376.7060884567365,728.4603696005397,-24.951807312933283
90366.66666666666,352.94255434833696,376.98156857029767,729.9241229186346,-24.039014221960713
90400.0,353.4598076533972,377.22468721548375,730.684494868881,-23.76487956208655
90433.33333333336,353.88004753409615,377.43341473615993,731.3134622702561,-23.553367202063782
90466.66666666666,354.51026220986955,377.59782168171614,732.1080838915857,-23.08755947184659
90500.0,354.5980143863623,377.70350976965807,732.3015241560204,-23.10549538329576
90533.33333333336,354.51528522508943,377.83227549535127,732.3475607204407,-23.31699027026184
90566.66666666666,354.63279483058375,378.12342597192736,732.756220802511,-23.490631141343613
90600.0,354.4227186755734,378.3064952257304,732.7292139013038,-23.883776550156995
90633.33333333336,353.4024403273642,377.6779333092009,731.0803736365651,-24.275492981836692
90666.66666666666,352.6986552119268,377.4405089466882,730.139164158615,-24.741853734761435
90700.0,351.9743735857905,377.22985682782894,729.2042304136194,-25.25548324203845
90733.33333333336,351.4928372413719,377.1949225293769,728.6877597707488,-25.702085288005037
90766.66666666666,351.860860169015,377.3533669813401,729.2142271503551,-25.492506812325132
90800.0,352.1550591930024,377.57052366542376,729.7255828584262,-25.415464472421377
90833.33333333336,352.64977882759297,377.88152748339576,730.5313063109887,-25.23174865580279
90866.66666666666,352.38154566850403,378.00631840307716,730.3878640715811,-25.624772734573128
90900.0,352.0961127336714,378.04132796668125,730.1374407003527,-25.945215233009833
90933.33333333336,352.41226760983756,378.31502797467044,730.727295584508,-25.902760364832886
90966.66666666666,352.58970580336756,378.6267471320512,731.2164529354188,-26.037041328683642
91000.0,351.8344317775398,378.5238870846929,730.3583188622326,-26.689455307153082
91033.33333333336,351.8938720448238,378.87553969360323,730.769411738427,-26.98166764877942
91066.66666666666,351.6587434637414,378.9037483870076,730.562491850749,-27.245004923266208
91100.0,351.49563713706146,378.9437414603374,730.4393785973989,-27.448104323275913
91133.33333333336,351.0231741590368,379.12703602019366,730.1502101792305,-28.103861861156872
91166.66666666666,351.09758038434285,379.2720347334342,730.3696151177771,-28.174454349091377
91200.0,351.41535183471825,379.562833965271,730.9781857999892,-28.14748213055276
91233.33333333336,351.32369276004863,379.85047848107774,731.1741712411264,-28.526785721029114
91266.66666666666,351.21994342328867,380.0339236143354,731.2538670376241,-28.81398019104671
91300.0,351.0176767839626,380.36000002209477,731.3776768060574,-29.342323238132167
91333.33333333336,350.750327062154,380.61832659784943,731.3686536600035,-29.867999535695446
91366.66666666666,350.744314729486,380.5704365185737,731.3147512480597,-29.826121789087665
91400.0,350.9681667583042,380.5167025893175,731.4848693476217,-29.548535831013282
91433.33333333336,351.4706166368069,380.7392265683321,732.209843205139,-29.268609931525248
91466.66666666666,351.5693921208285,380.93779445681025,732.5071865776388,-29.368402335981727
91500.0,351.3491980637526,381.12290861185,732.4721066756026,-29.77371054809737
91533.33333333336,350.72331339706335,381.2915634718723,732.0148768689356,-30.56825007480893
91566.66666666666,350.0494396399433,381.28082095611387,731.3302605960571,-31.231381316170598
91600.0,349.63274776090935,381.09703234324155,730.7297801041509,-31.464284582332198
91633.33333333336,349.7394772166599,381.2222084423931,730.961685659053,-31.482731225733176
91666.66666666666,349.5282394770094,381.063234031014,730.5914735080235,-31.53499455400464
91700.0,350.0292945808326,380.9149308300895,730.9442254109221,-30.88563624925689
91733.33333333336,349.9760933582351,380.90320920575897,730.8793025639941,-30.92711584752385
91766.66666666666,350.3430860681813,380.9992728624278,731.3423589306092,-30.65618679424648
91800.0,350.6019807936448,381.0095978157759,731.6115786094208,-30.40761702213109
91833.33333333336,350.70501360585587,380.9229090074494,731.6279226133053,-30.217895401593523
91866.66666666666,350.5127309030384,380.77846747113483,731.2911983741733,-30.26573656809643
91900.0,350.89252272118136,380.8328117671122,731.7253344882936,-29.940289045930854
91933.33333333336,351.11339501672893,381.0820939465308,732.1954889632598,-29.96869892980186
91966.66666666666,351.61498225022336,381.125879863719,732.7408621139423,-29.510897613495615
92000.0,352.08401823592607,381.24823535535296,733.332253591279,-29.164217119426894
92033.33333333336,352.1514517769583,381.31734897717513,733.4688007541334,-29.16589720021682
92066.66666666666,352.195905093481,381.432707881326,733.628612974807,-29.236802787845022
92100.0,352.12753801741513,381.48415967083446,733.6116976882496,-29.356621653419325
92133.33333333336,351.64373329897,381.2730731292884,732.9168064282584,-29.629339830318372
92166.66666666666,351.03717550433157,381.1034455956018,732.1406210999334,-30.066270091270212
92200.0,350.21636654224784,380.75754302814084,730.9739095703887,-30.541176485893004
92233.33333333336,349.55555238892424,380.63284085556137,730.1883932444856,-31.07728846663713
92266.66666666666,348.73047415782895,380.39800754425517,729.1284817020842,-31.667533386426214
92300.0,347.872727465378,380.1157193254752,727.9884467908532,-32.24299186009722
92333.33333333336,347.28188246963856,379.64744294410986,726.9293254137484,-32.365560474471295
92366.66666666666,346.68637573899514,379.41283376770014,726.0992095066953,-32.726458028705
92400.0,346.5029987484201,379.6927137852407,726.1957125336608,-33.18971503682059
92433.33333333336,346.4220774055288,380.01906623691207,726.4411436424409,-33.59698883138327
92466.66666666666,346.201775990939,380.2408323858688,726.4426083768078,-34.039056394929844
92500.0,345.452264339663,380.28248525786057,725.7347495975235,-34.8302209181976
92533.33333333336,344.89332918076855,380.31468883820475,725.2080180189732,-35.4213596574362
92566.66666666666,344.3275937197681,380.1968633601966,724.5244570799647,-35.869269640428456
92600.0,344.5000798193703,380.378854074151,724.8789338935212,-35.878774254780694
92633.33333333336,343.96793205465286,380.06225837695104,724.0301904316038,-36.09432632229817
92666.66666666666,343.7275810202091,379.98686875857453,723.7144497787835,-36.25928773836546
92700.0,343.3927216432288,379.71870127676846,723.1114229199973,-36.325979633539646
92733.33333333336,342.84150869942965,379.4533660344967,722.2948747339263,-36.61185733506704
92766.66666666666,342.08707130370715,379.0999875606088,721.187058864316,-37.01291625690163
92800.0,341.772697069464,378.93315182904536,720.7058488985094,-37.16045475958134
92833.33333333336,341.3497486479697,378.5709097128554,719.9206583608251,-37.22116106488568
92866.66666666666,340.4739868403777,377.8532210282188,718.3272078685965,-37.37923418784112
92900.0,339.61962881921136,377.40518687813034,717.0248156973416,-37.78555805891898
92933.33333333336,338.8767184764483,377.1010246441366,715.9777431205848,-38.224306167688326
92966.66666666666,338.6121551756289,376.97935335909017,715.5915085347191,-38.367198183461255
93000.0,338.14078286867465,376.67676161872015,714.8175444873948,-38.5359787500455
93033.33333333336,337.82513253925566,376.47658453198636,714.301717071242,-38.6514519927307
93066.66666666666,337.5657350546027,376.33760072462513,713.9033357792279,-38.77186567002241
93100.0,337.6278495000909,376.30754028713113,713.935389787222,-38.679690787040215
93133.33333333336,337.93055084106317,376.54349589184704,714.4740467329102,-38.61294505078388
93166.66666666666,337.9772744051542,376.73378708621954,714.7110614913738,-38.75651268106532
93200.0,338.2117453024978,376.82517467724637,715.0369199797442,-38.61342937474859
93233.33333333336,338.53173713147595,376.98031563676767,715.5120527682436,-38.44857850529172
93266.66666666666,339.0399612767667,377.1513667159289,716.1913279926955,-38.11140543916218
93300.0,339.8374319130392,377.6367094380531,717.4741413510924,-37.799277525013906
93333.33333333336,340.69203583011,378.02307039383095,718.7151062239409,-37.33103456372095
93366.66666666666,340.916513039451,378.14278196331946,719.0592950027705,-37.226268923868474
93400.0,341.12328806395027,378.26986765874017,719.3931557226904,-37.1465795947899
93433.33333333336,341.06240056021744,378.3043700130887,719.3667705733062,-37.241969452871274
93466.66666666666,341.0925767458009,378.5775111791391,719.6700879249399,-37.484934433338196
93500.0,340.5785589856497,378.0919423042557,718.6705012899054,-37.51338331860603
93533.33333333336,339.9638871366081,377.42469207658024,717.3885792131883,-37.46080493997215
93566.66666666666,339.5650758261248,377.00755807957466,716.5726339056995,-37.44248225344984
93600.0,338.9776107781292,376.2305599528244,715.2081707309536,-37.25294917469523
93633.33333333336,339.17006202702674,375.8795967983167,715.0496588253434,-36.70953477128995
93666.66666666666,339.916858238864,376.39182268467863,716.3086809235426,-36.474964445814635
93700.0,340.6238586875025,376.7130438810081,717.3369025685106,-36.089185193505614
93733.33333333336,341.33893751045804,377.3632574922608,718.7021950027188,-36.02431998180276
93766.66666666666,342.07257500351847,378.053849169681,720.1264241731994,-35.98127416616251
93800.0,342.495281805127,378.5847908096037,721.0800726147306,-36.089509004476724
93833.33333333336,342.8961427008766,379.10231030431953,721.9984530051961,-36.20616760344291
93866.66666666666,342.92558862268254,379.22830520045454,722.1538938231371,-36.302716577772
93900.0,342.35665108365316,379.1490273279964,721.5056784116496,-36.792376244343245
93933.33333333336,341.88768911334364,379.07318391010574,720.9608730234494,-37.1854947967621
93966.66666666666,342.07881871110936,379.1655278811853,721.2443465922947,-37.08670917007595
94000.0,341.9879152806392,379.0844961527325,721.0724114333717,-37.09658087209334
94033.33333333336,342.0001294677439,378.95201927488955,720.9521487426334,-36.951889807145676
94066.66666666666,341.8186084911331,378.9732766209249,720.791885112058,-37.15466812979179
94100.0,341.54081450349156,378.9043776966738,720.4451922001654,-37.363563193182245
94133.33333333336,341.7376247585311,379.01994800116665,720.7575727596977,-37.28232324263553
94166.66666666666,341.9340035307486,379.0670431404186,721.0010466711672,-37.13303960966999
94200.0,342.2550068004813,378.9732263628672,721.2282331633485,-36.71821956238591
94233.33333333336,342.6446910376414,378.8171492403193,721.4618402779606,-36.17245820267789
94266.66666666666,342.80690967986135,378.89608292560746,721.7029926054688,-36.08917324574611
94300.0,343.1886361527265,379.46386284337035,722.6524989960968,-36.275226690643876
94333.33333333336,343.4346083268894,379.61201920950725,723.0466275363967,-36.177410882617835
94366.66666666666,343.9947695290357,379.9481676356917,723.9429371647274,-35.95339810665598
94400.0,344.6803202423051,380.1755860105928,724.8559062528979,-35.49526576828771
94433.33333333336,344.5068222110818,380.2396341951161,724.7464564061979,-35.7328119840343
94466.66666666666,344.45319898270225,380.34533481247087,724.7985337951732,-35.89213582976862
94500.0,344.35043784923727,380.57636950559953,724.9268073548368,-36.22593165636226
94533.33333333336,344.206418816384,380.7226230676974,724.9290418840814,-36.51620425131341
94566.66666666666,344.6551842917061,380.9754109711656,725.6305952628718,-36.320226679459495
94600.0,345.12076056118065,380.9619021587612,726.0826627199418,-35.84114159758053
94633.33333333336,345.0551399692178,380.898057068326,725.9531970375438,-35.842917099108206
94666.66666666666,345.2108896208598,380.9192088027081,726.1300984235679,-35.70831918184831
94700.0,345.2290755146825,380.8503787625045,726.079454277187,-35.62130324782197
94733.33333333336,345.1909346465727,380.9720880579123,726.163022704485,-35.781153411339574
94766.66666666666,345.32810735577215,380.87974626298364,726.2078536187557,-35.5516389072115
94800.0,345.7503896809429,381.03769868192603,726.7880883628688,-35.28730900098316
94833.33333333336,346.1621190156343,381.31407776181675,727.476196777451,-35.15195874618246
94866.66666666666,346.53914423308237,381.49637421583816,728.0355184489206,-34.95722998275579
94900.0,346.56184460900033,381.66348716268607,728.2253317716863,-35.101642553685735
94933.33333333336,345.86762411100403,381.31173512585264,727.1793592368567,-35.4441110148486
94966.66666666666,345.6014389308203,381.2824089094781,726.8838478402984,-35.6809699786578
95000.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95033.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95066.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95100.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95133.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95166.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95200.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95233.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95266.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95300.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95333.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95366.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95400.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95433.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95466.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95500.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95533.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95566.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95600.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95633.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95666.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95700.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95733.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95766.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95800.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95833.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95866.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95900.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95933.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
95966.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96000.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96033.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96066.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96100.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96133.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96166.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96200.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96233.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96266.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96300.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96333.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96366.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96400.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96433.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96466.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96500.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96533.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96566.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96600.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96633.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96666.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96700.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96733.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96766.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96800.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96833.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96866.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96900.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96933.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
96966.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97000.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97033.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97066.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97100.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97133.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97166.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97200.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97233.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97266.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97300.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97333.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97366.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97400.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97433.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97466.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97500.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97533.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97566.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97600.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97633.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97666.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97700.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97733.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97766.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97800.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97833.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97866.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97900.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97933.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
97966.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98000.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98033.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98066.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98100.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98133.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98166.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98200.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98233.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98266.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98300.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98333.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98366.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98400.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98433.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98466.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98500.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98533.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98566.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98600.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98633.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98666.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98700.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98733.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98766.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98800.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98833.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98866.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98900.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98933.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
98966.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99000.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99033.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99066.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99100.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99133.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99166.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99200.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99233.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99266.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99300.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99333.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99366.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99400.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99433.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99466.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99500.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99533.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99566.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99600.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99633.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99666.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99700.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99733.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99766.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99800.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99833.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99866.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99900.0,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99933.33333333336,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515
99966.66666666666,345.60143893082096,381.2824089094785,726.8838478402995,-35.680969978657515


==> anc/td_rac_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
33.33333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
66.66666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
100.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
133.33333333333331,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
166.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
200.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
233.33333333333334,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
266.66666666666663,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
300.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
333.3333333333334,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
366.66666666666663,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
400.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
433.33333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
466.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
500.0000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
533.3333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
566.6666666666669,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
600.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
633.3333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
666.6666666666669,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
700.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
733.3333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
766.6666666666669,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
800.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
833.3333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
866.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
900.0000000000002,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
933.3333333333334,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
966.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1000.0000000000002,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1033.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1066.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1100.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1133.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1166.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1200.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1233.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1266.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1300.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1333.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1366.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1400.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1433.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1466.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1500.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1533.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1566.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1600.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1633.3333333333337,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1666.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1700.0000000000005,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1733.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1766.6666666666665,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1800.0000000000005,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1833.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1866.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1900.0000000000005,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1933.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
1966.6666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2000.0000000000005,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2033.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2066.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2100.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2133.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2166.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2200.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2233.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2266.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2300.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2333.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2366.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2400.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2433.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2466.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2500.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2533.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2566.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2600.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2633.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2666.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2700.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2733.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2766.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2800.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2833.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2866.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2900.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2933.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
2966.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3000.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3033.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3066.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3100.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3133.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3166.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3200.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3233.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3266.6666666666674,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3300.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3333.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3366.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3400.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3433.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3466.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3500.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3533.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3566.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3600.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3633.333333333333,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3666.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3700.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3733.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3766.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3800.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3833.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3866.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3900.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3933.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
3966.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4000.000000000001,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4033.3333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4066.666666666667,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4100.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4133.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4166.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4200.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4233.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4266.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4300.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4333.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4366.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4400.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4433.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4466.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4500.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4533.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4566.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4600.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4633.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4666.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4700.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4733.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4766.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4800.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4833.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4866.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4900.0,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4933.333333333335,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
4966.666666666666,27.562590749044197,22.578517881888136,50.14110863093233,4.984072867156061
5000.0,27.258755940784557,22.66701345710935,49.9257693978939,4.59174248367521
5033.333333333335,26.984172915669518,22.72861929296167,49.71279220863119,4.255553622707847
5066.666666666666,26.741924752570473,22.71950063970136,49.46142539227183,4.022424112869113
5100.0,26.463335735268206,22.695555264924508,49.15889100019272,3.7677804703436983
5133.333333333335,26.197537257060787,22.641164431509356,48.83870168857014,3.556372825551432
5166.666666666666,25.96430445022336,22.615363692018732,48.57966814224209,3.3489407582046242
5200.0,25.77667113939688,22.603160406056418,48.3798315454533,3.1735107333404593
5233.333333333335,25.57428316474831,22.510101121768237,48.084384286516546,3.064182042980071
5266.666666666666,25.403722011803808,22.38352562550673,47.787247637310536,3.0201963862970778
5300.0,25.227773732265312,22.28422359115741,47.51199732342272,2.9435501411079033
5333.333333333335,25.071260738549704,22.220213744357757,47.29147448290746,2.8510469941919467
5366.666666666666,24.928042855892638,22.18208703120725,47.11012988709988,2.7459558246853892
5400.0,24.76350966379224,22.13493745111192,46.898447114904165,2.628572212680319
5433.333333333335,24.564408899360775,22.07905687546871,46.64346577482949,2.485352023892065
5466.666666666666,24.31383037823463,22.019567370482324,46.333397748716955,2.2942630077523063
5500.0,24.01978275918701,21.937424513339465,45.957207272526475,2.0823582458475434
5533.333333333335,23.718979382280693,21.871677377157116,45.590656759437806,1.8473020051235745
5566.666666666666,23.465044197095505,21.77653848826823,45.24158268536374,1.688505708827276
5600.0,23.18934975265106,21.749455154934896,44.93880490758596,1.4398945977161652
5633.333333333335,22.922683085984392,21.77830933007453,44.700992416058924,1.144373755909861
5666.666666666666,22.62268308598439,21.878309330074533,44.50099241605893,0.7443737559098579
5700.0,22.365659400025173,21.885451465015365,44.25111086504054,0.48020793500980763
5733.333333333335,22.093107295125243,21.917575395313843,44.01068269043908,0.1755318998113986
5766.666666666666,21.829561401405435,21.93471091098895,43.76427231239438,0.0
5800.0,21.569243941087976,21.980164359114575,43.54940830020255,0.0
5833.333333333335,21.30999618401413,22.009322851241517,43.319319035255646,0.0
5866.666666666666,21.05949008785586,22.0264805900673,43.08597067792316,0.0
5900.0,20.779524594412106,22.135037053579993,42.9145616479921,0.0
5933.333333333335,20.492427746010907,22.22823213539719,42.720659881408096,0.0
5966.666666666666,20.204394040773575,22.303108394316755,42.50750243509033,0.0
6000.0,19.943956762190645,22.31411671215611,42.25807347434676,0.0
6033.333333333335,19.663441330091878,22.360425649897163,42.023866979989045,0.0
6066.666666666666,19.403086391820274,22.372541454330825,41.775627846151096,0.0
6100.0,19.138003058486937,22.35881755705294,41.496820615539875,0.0
6133.333333333335,18.857013640497524,22.378204607959933,41.235218248457464,0.0
6166.666666666666,18.560680307164194,22.403337941293266,40.96401824845746,0.0
6200.0,18.290272899756783,22.377260751321067,40.66753365107785,0.0
6233.333333333335,18.003331100814982,22.37350118114453,40.376832281959516,0.0
6266.666666666666,17.73488922374095,22.330176426684243,40.06506565042519,0.0
6300.0,17.45254621687076,22.30004002937945,39.75258624625021,0.0
6333.333333333335,17.19621003040034,22.2538847959207,39.45009482632104,0.0
6366.666666666666,16.953792838106835,22.187678682139317,39.14147152024615,0.0
6400.0,16.732393405422332,22.10447260664436,38.83686601206669,0.0
6433.333333333335,16.50905753923835,22.03912439347281,38.54818193271116,0.0
6466.666666666666,16.3024936645872,21.97449566227821,38.276989326865404,0.0
6500.000000000001,16.089194299601306,21.9129108018268,38.00210510142811,0.0
6533.333333333335,15.885303277416373,21.86047745765243,37.7457807350688,0.0
6566.666666666666,15.699626712637569,21.819738877426584,37.519365590064155,0.0
6600.000000000002,15.509184925031628,21.702370516075163,37.21155544110679,0.0
6633.333333333334,15.323275304837864,21.603384029887003,36.92665933472487,0.0
6666.666666666666,15.185205513412656,21.525110199141988,36.71031571255464,0.0
6700.000000000002,15.05238097627038,21.458831502018462,36.51121247828884,0.0
6733.333333333334,14.901103827604953,21.388657597729072,36.28976142533402,0.0
6766.666666666666,14.718505908429,21.28179276891064,36.00029867733964,0.0
6800.000000000002,14.534681670624122,21.131449558558206,35.66613122918233,0.0
6833.333333333334,14.356200420624122,20.979594739875125,35.33579516049925,0.0
6866.666666666666,14.171800610018066,20.844916267374845,35.01671687739291,0.0
6900.000000000002,14.03263483620854,20.70247529691094,34.735110133119484,0.0
6933.333333333334,13.864118863986318,20.556909762171323,34.42102862615764,0.0
6966.666666666666,13.671835934399759,20.40827831421536,34.08011424861512,0.0
7000.000000000002,13.410068895920688,20.30220043427241,33.7122693301931,0.0
7033.333333333334,13.141073150452689,20.22633731856406,33.367410469016754,0.0
7066.666666666666,12.903510550786931,20.11060093602707,33.014111486814,0.0
7100.000000000002,12.691392012462513,19.988965347975668,32.68035736043819,0.0
7133.333333333334,12.496697386463964,19.857586827960063,32.35428421442402,0.0
7166.666666666666,12.274390903271788,19.736933796719377,32.011324699991164,0.0
7200.000000000002,12.014039119253338,19.63745221178675,31.651491331040088,0.0
7233.333333333334,11.77330822298911,19.513154169728917,31.28646239271803,0.0
7266.666666666666,11.527075174556064,19.392455735704115,30.91953091026018,0.0
7300.000000000002,11.289729455477634,19.26847025928235,30.558199714759983,0.0
7333.333333333334,11.042427897845231,19.156005816371742,30.198433714216975,0.0
7366.666666666667,10.826872355360715,19.024475712175683,29.8513480675364,0.0
7400.000000000002,10.600744834189962,18.905796502448815,29.50654133663878,0.0
7433.333333333334,10.407629838597673,18.790597645401707,29.198227483999382,0.0
7466.666666666667,10.253899315964013,18.68347991826046,28.93737923422447,0.0
7500.000000000002,10.14926935186472,18.589473022851248,28.738742374715965,0.0
7533.333333333334,9.997405848242083,18.480378502185317,28.4777843504274,0.0
7566.666666666667,9.848131442503126,18.381126819534057,28.22925826203718,0.0
7600.000000000002,9.716779467981187,18.297254598566653,28.01403406654784,0.0
7633.333333333334,9.571551944878278,18.204121612205583,27.775673557083856,0.0
7666.666666666667,9.45427486293048,18.121267586651072,27.57554244958155,0.0
7700.000000000002,9.294242711385099,18.04892645256363,27.343169163948733,0.0
7733.333333333334,9.156752569660126,17.994823845191117,27.15157641485124,0.0
7766.666666666667,9.015830366825949,17.942864138384515,26.958694505210463,0.0
7800.000000000002,8.902106750286107,17.883892430417077,26.785999180703186,0.0
7833.333333333334,8.803150997845044,17.82754420652598,26.630695204371023,0.0
7866.666666666667,8.690265503418583,17.76414135621158,26.454406859630165,0.0
7900.000000000002,8.616261357748845,17.705972332249384,26.32223368999823,0.0
7933.333333333334,8.503115170513594,17.617797140248378,26.120912310761973,0.0
7966.666666666667,8.366040538892724,17.487167456787105,25.853207995679828,0.0
8000.000000000002,8.236665111852783,17.353252304167814,25.589917416020597,0.0
8033.333333333334,8.092909117313997,17.209391810747356,25.30230092806135,0.0
8066.666666666667,7.955398006202885,17.052114206053385,25.007512212256273,0.0
8100.000000000002,7.84672158343866,16.91085108961705,24.757572673055712,0.0
8133.333333333334,7.690684691644904,16.75690437494782,24.447589066592723,0.0
8166.666666666667,7.590072658797576,16.61886590280524,24.208938561602817,0.0
8200.0,7.483303428028345,16.481023831742384,23.96432725977073,0.0
8233.333333333332,7.358361629086545,16.332346680600423,23.69070830968697,0.0
8266.66666666667,7.2224145391394545,16.186353786067674,23.408768325207127,0.0
8300.0,7.08889110659263,16.043644882949835,23.132535989542465,0.0
8333.333333333332,6.956193653472003,15.900576253551801,22.856769907023804,0.0
8366.66666666667,6.85073941333766,15.759676423539323,22.610415836876985,0.0
8400.0,6.750306163967385,15.621921813808243,22.372227977775626,0.0
8433.333333333332,6.654893905361171,15.48662617548465,22.141520080845822,0.0
8466.66666666667,6.594622318370084,15.434227866006198,22.02885018437628,0.0
8500.0,6.5397484951927085,15.33019229397434,21.869940789167046,0.0
8533.333333333332,6.495466820114084,15.301704625612947,21.79717144572703,0.0
8566.66666666667,6.443267532766956,15.244642254062057,21.687909786829014,0.0
8600.0,6.386409892410591,15.165520945813121,21.55193083822371,0.0
8633.333333333332,6.324893899044988,15.063805034453145,21.388698933498134,0.0
8666.66666666667,6.292052886003481,14.97190571255752,21.263958598561,0.0
8700.0,6.279426876535366,14.962996716213434,21.2424235927488,0.0
8733.333333333332,6.2452655472863166,14.920884935529688,21.166150482816004,0.0
8766.66666666667,6.201561843582614,14.856440491085241,21.058002334667854,0.0
8800.0,6.1560428377346605,14.784382828797666,20.940425666532324,0.0
8833.333333333332,6.126755102434553,14.730469131757475,20.857224234192028,0.0
8866.66666666667,6.095066796886271,14.690661066742047,20.785727863628317,0.0
8900.0,6.07390901777091,14.665314274587091,20.739223292357998,0.0
8933.333333333332,6.012465868022574,14.565983146241837,20.57844901426441,0.0
8966.66666666667,5.949862435028478,14.484306663448962,20.43416909847744,0.0
9000.0,5.914898126138147,14.42798657765773,20.342884703795878,0.0
9033.333333333332,5.886278903411202,14.395996044207676,20.282274947618877,0.0
9066.66666666667,5.852812373626263,14.354112758869286,20.206925132495552,0.0
9100.0,5.798392409952567,14.25345457995341,20.051846989905975,0.0
9133.333333333332,5.732190088227857,14.121045865406012,19.85323595363387,0.0
9166.66666666667,5.698856754894524,14.021045865406014,19.719902620300537,0.0
9200.0,5.665523421561192,13.921045865406015,19.586569286967208,0.0
9233.333333333332,5.632190088227858,13.821045865406015,19.453235953633875,0.0
9266.66666666667,5.598856754894525,13.721045865406017,19.319902620300546,0.0
9300.0,5.565523421561192,13.62104586540602,19.186569286967213,0.0
9333.333333333332,5.54360984131428,13.55530512466528,19.098914965979557,0.0
9366.66666666667,5.5102765079809455,13.455305124665278,18.965581632646224,0.0
9400.0,5.476943174647612,13.355305124665279,18.832248299312894,0.0
9433.333333333332,5.452206759400248,13.289051120776271,18.74125788017652,0.0
9466.66666666667,5.425242397012957,13.233628787913872,18.658871184926827,0.0
9500.0,5.373174270492275,13.124496088554496,18.497670359046772,0.0
9533.333333333332,5.285386416281062,12.989463503526943,18.274849919808005,0.0
9566.66666666667,5.207608638503287,12.861685725749169,18.069294364252457,0.0
9600.0,5.122101392126475,12.725816643624427,17.8479180357509,0.0
9633.333333333332,5.027212754498376,12.580711369453748,17.607924123952124,0.0
9666.66666666667,4.9532326041008465,12.462197414165606,17.415430018266452,0.0
9700.0,4.900160940933882,12.357716434207973,17.257877375141856,0.0
9733.333333333332,4.85851267014654,12.257377436304983,17.115890106451523,0.0
9766.66666666667,4.8142512411168985,12.15660294704816,16.970854188165056,0.0
9800.0,4.727306796672455,12.021167834344377,16.74847463101683,0.0
9833.333333333332,4.6603070095289905,11.899019725306472,16.559326734835462,0.0
9866.66666666667,4.568424293479608,11.757110316956192,16.3255346104358,0.0
9900.0,4.487770774651242,11.63245430948112,16.12022508413236,0.0
9933.333333333332,4.41412228026144,11.514951758891458,15.929074039152896,0.0
9966.66666666667,4.3636043514357405,11.436775456384627,15.800379807820367,0.0
10000.0,4.336216988174145,11.392443024885008,15.728660013059153,0.0
10033.333333333332,4.3084648201062805,11.336847110955846,15.645311931062128,0.0
10066.66666666667,4.26843395590875,11.237061289220096,15.505495245128847,0.0
10100.0,4.231489511464305,11.137680102014617,15.369169613478922,0.0
10133.333333333332,4.215865105006566,11.092528746619895,15.308393851626462,0.0
10166.66666666667,4.182648756938068,11.002619138584965,15.185267895523033,0.0
10200.0,4.143148879926333,10.932745167985667,15.075894047912,0.0
10233.333333333332,4.102963196931511,10.869654603156178,14.97261780008769,0.0
10266.66666666667,4.070124598529187,10.829101205346575,14.899225803875762,0.0
10300.0,4.069389304411539,10.826895322993632,14.896284627405171,0.0
10333.333333333332,4.0826113311139585,10.875100319195838,14.957711650309797,0.0
10366.66666666667,4.08006608224518,10.867464572589501,14.947530654834681,0.0
10400.0,4.014805901249704,10.775352838552472,14.790158739802175,0.0
10433.333333333332,3.948139234583038,10.642019505219139,14.590158739802177,0.0
10466.66666666667,3.8935096049534095,10.529493787993978,14.423003392947386,0.0
10500.0,3.8559509195074004,10.430100668194669,14.28605158770207,0.0
10533.333333333332,3.8439008412601385,10.393950433452883,14.23785127471302,0.0
10566.66666666667,3.8565046693569243,10.43176191774324,14.288266587100166,0.0
10600.0,3.848566412050041,10.43536657086196,14.283932982912,0.0
10633.333333333332,3.8165587825798224,10.389743954350623,14.206302736930446,0.0
10666.66666666667,3.7824388686616,10.329359876764329,14.11179874542593,0.0
10700.0,3.77335579606686,10.312167956135632,14.085523752202493,0.0
10733.333333333332,3.7967368294867896,10.348303657819562,14.145040487306352,0.0
10766.66666666667,3.8346911967933273,10.425749387435078,14.260440584228407,0.0
10800.0,3.843079999489221,10.418419137038113,14.261499136527334,0.0
10833.333333333332,3.841486850194921,10.38913838338688,14.2306252335818,0.0
10866.66666666667,3.8097541439865656,10.307598808659597,14.117352952646161,0.0
10900.0,3.7898099159193372,10.266794971667148,14.056604887586484,0.0
10933.333333333332,3.7463843247233926,10.176566952308205,13.922951277031597,0.0
10966.66666666667,3.7130509913900593,10.076566952308204,13.789617943698262,0.0
11000.0,3.6474259913900595,9.945296285945828,13.592722277335886,0.0
11033.333333333332,3.5807593247233926,9.811962952612495,13.392722277335888,0.0
11066.66666666667,3.5140926580567258,9.678629619279164,13.19272227733589,0.0
11100.0,3.481186675150743,9.608615845235946,13.089802520386689,0.0
11133.333333333332,3.4807593247233934,9.607333793953895,13.088093118677287,0.0
11166.66666666667,3.4807593247233934,9.607333793953895,13.088093118677287,0.0
11200.0,3.4807593247233934,9.607333793953895,13.088093118677287,0.0
11233.333333333332,3.4807593247233934,9.607333793953895,13.088093118677287,0.0
11266.66666666667,3.4872952724358113,9.62694163709115,13.11423690952696,0.0
11300.0,3.5020011547887533,9.671059284149976,13.173060438938727,0.0
11333.333333333332,3.5248769717822177,9.73968673513037,13.264563706912586,0.0
11366.66666666667,3.555922723416205,9.83282399003233,13.388746713448535,0.0
11400.0,3.586043205343916,9.923185435815462,13.50922864115938,0.0
11433.333333333332,3.611701393652707,10.000160000741834,13.611861394394541,0.0
11466.66666666667,3.632040527967745,10.061177403686946,13.693217931654692,0.0
11500.0,3.6153549350212457,10.022275876497597,13.637630811518841,0.0
11533.333333333332,3.602735180641407,10.002032638966163,13.604767819607572,0.0
11566.66666666667,3.599078816052618,9.99853289941818,13.597611715470798,0.0
11600.0,3.568637048984343,9.936918370008115,13.505555418992458,0.0
11633.333333333332,3.5405886939480373,9.880813074648396,13.421401768596434,0.0
11666.66666666667,3.5236676765450925,9.830050022439561,13.353717698984655,0.0
11700.0,3.5040692829707956,9.77125484171667,13.275324124687465,0.0
11733.333333333332,3.481793513225146,9.704427532479723,13.186221045704869,0.0
11766.66666666667,3.443372353840131,9.623407267787432,13.06677962162756,0.0
11800.0,3.3854388014487466,9.5073861599168,12.892824961365545,0.0
11833.333333333332,3.341182912645306,9.411612637075121,12.752795549720428,0.0
11866.66666666667,3.3081976382142475,9.312656813781949,12.620854451996196,0.0
11900.0,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
11933.333333333332,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
11966.66666666667,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
12000.0,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
12033.333333333332,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
12066.66666666667,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
12100.0,3.3032956774299347,9.29795093142901,12.601246608858945,0.0
12133.333333333332,3.274283331750923,9.210913894391972,12.485197226142894,0.0
12166.66666666667,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12200.0,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12233.333333333332,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12266.66666666667,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12300.0,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12333.333333333332,3.2739001899884705,9.209764469104616,12.483664659093089,0.0
12366.66666666667,3.247132513220794,9.129461438801588,12.376593952022382,0.0
12400.0,3.245617361705643,9.124915984256136,12.370533345961778,0.0
12433.333333333332,3.2454672115554932,9.124465533805685,12.369932745361178,0.0
12466.66666666667,3.230302046390327,9.078970038310187,12.309272084700515,0.0
12500.0,3.200121866210146,8.988429497769648,12.188551363979794,0.0
12533.333333333332,3.200121866210146,8.988429497769648,12.188551363979794,0.0
12566.66666666667,3.1900524217657016,8.958221164436313,12.148273586202015,0.0
12600.0,3.1646901029251224,8.882134207914577,12.0468243108397,0.0
12633.333333333332,3.163482373456524,8.87851101950878,12.041993392965306,0.0
12666.66666666667,3.163482373456524,8.87851101950878,12.041993392965306,0.0
12700.0,3.163482373456524,8.87851101950878,12.041993392965306,0.0
12733.333333333332,3.163482373456524,8.87851101950878,12.041993392965306,0.0
12766.66666666667,3.161462171436322,8.872450413448174,12.033912584884495,0.0
12800.0,3.1516719616461115,8.843079784077545,11.994751745723658,0.0
12833.333333333332,3.134111744085894,8.790399131396892,11.924510875482785,0.0
12866.66666666667,3.108781518755668,8.714408455406215,11.823189974161883,0.0
12900.000000000002,3.0756812856554347,8.615107756105516,11.69078904176095,0.0
12933.333333333332,3.042347952322102,8.515107756105516,11.55745570842762,0.0
12966.66666666667,3.0128968144372292,8.4267543424509,11.439651156888129,0.0
13000.000000000002,2.996832557409117,8.378561571366564,11.37539412877568,0.0
13033.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13066.66666666667,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13100.000000000002,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13133.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13166.666666666668,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13200.000000000004,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13233.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13266.666666666668,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13300.000000000004,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13333.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13366.666666666668,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13400.000000000004,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13433.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13466.666666666668,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13500.000000000004,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13533.333333333332,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13566.666666666668,2.9941551812377654,8.370529442852508,11.364684624090273,0.0
13600.000000000004,3.000405181237765,8.389279442852509,11.389684624090274,0.0
13633.333333333332,3.006627403459984,8.407946109519164,11.414573512979148,0.0
13666.666666666668,3.006627403459984,8.407946109519164,11.414573512979148,0.0
13700.000000000004,3.006627403459984,8.407946109519164,11.414573512979148,0.0
13733.333333333332,3.039045704113578,8.505201011479945,11.544246715593523,0.0
13766.666666666668,3.0583921093423356,8.56324022716622,11.621632336508556,0.0
13800.000000000004,3.0646666191462573,8.582063756577984,11.64673037572424,0.0
13833.333333333332,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
13866.666666666668,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
13900.000000000004,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
13933.333333333332,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
13966.666666666668,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
14000.000000000004,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
14033.333333333332,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
14066.666666666668,3.0646666191462573,8.582063756577982,11.64673037572424,0.0
14100.000000000004,3.0625593394527706,8.575741917497524,11.638301256950296,0.0
14133.333333333332,3.0540663637184156,8.550262990294458,11.604329354012874,0.0
14166.666666666668,3.0391876919431913,8.505626974968788,11.544814666911979,0.0
14200.000000000004,3.017923324127099,8.441833871520512,11.45975719564761,0.0
14233.333333333332,2.990273260270139,8.35888367994963,11.34915694021977,0.0
14266.666666666668,2.9616407816376618,8.2729862440522,11.23462702568986,0.0
14300.000000000004,2.9616407816376618,8.2729862440522,11.23462702568986,0.0
14333.333333333332,2.9616407816376618,8.2729862440522,11.23462702568986,0.0
14366.666666666668,2.9616407816376618,8.2729862440522,11.23462702568986,0.0
14400.000000000004,2.968122263119143,8.292430688496644,11.260552951615788,0.0
14433.333333333332,2.990035843366058,8.358171429237387,11.348207272603446,0.0
14466.666666666668,3.0224910949702455,8.45553718404995,11.478028279020194,0.0
14500.000000000004,3.051569109154643,8.54277122660314,11.594340335757783,0.0
14533.333333333332,3.0772698859192493,8.61987355689696,11.69714344281621,0.0
14566.666666666668,3.0850872524245574,8.643325656412886,11.728412908837443,0.0
14600.000000000004,3.072520949307566,8.605626747061908,11.678147696369475,0.0
14633.333333333334,3.061245942851082,8.57180172769246,11.633047670543542,0.0
14666.666666666668,3.051262233055107,8.541850598304537,11.593112831359644,0.0
14700.000000000004,3.04256981991964,8.515773358898135,11.558343178817774,0.0
14733.333333333334,3.031891089547598,8.493407745067403,11.525298834615,0.0
14766.666666666668,3.0192260419389814,8.469917261685408,11.48914330362439,0.0
14800.000000000004,3.0058917996875083,8.4397238220062,11.44561562169371,0.0
14833.333333333334,2.9927813440991766,8.400392455241205,11.393173799340381,0.0
14866.666666666668,2.976393274613762,8.35122824678496,11.327621521398722,0.0
14900.000000000004,2.9567275912312643,8.292231196637466,11.24895878786873,0.0
14933.333333333334,2.933784293951684,8.223401304798724,11.15718559875041,0.0
14966.666666666668,2.9075633827750202,8.144738571268734,11.052301954043754,0.0
15000.000000000004,2.8780648577012737,8.056242996047496,10.934307853748768,0.0
15033.333333333334,2.845288718730444,7.957914579135007,10.803203297865451,0.0
15066.666666666668,2.822934221375948,7.8908510870715185,10.713785308447466,0.0
15100.000000000004,2.813807237248964,7.863470134690566,10.67727737193953,0.0
15133.333333333334,2.80902328663168,7.849118282838713,10.658141569470393,0.0
15166.666666666668,2.788807237248963,7.788470134690563,10.577277371939525,0.0
15200.000000000004,2.7588752644598475,7.698674216323216,10.457549480783063,0.0
15233.333333333334,2.7516190286321836,7.676905508840225,10.42852453747241,0.0
15266.666666666668,2.7516190286321836,7.676905508840225,10.42852453747241,0.0
15300.000000000004,2.740996318009473,7.645037376972091,10.386033694981563,0.0
15333.333333333334,2.71816359517675,7.576539208473923,10.294702803650674,0.0
15366.666666666668,2.6857561877693428,7.479316986251702,10.165073174021044,0.0
15400.000000000004,2.659962536975692,7.401936033870749,10.061898570846441,0.0
15433.333333333334,2.640782642795798,7.344396351331066,9.985178994126864,0.0
15466.666666666668,2.6282165052296604,7.306697938632654,9.934914443862315,0.0
15500.000000000004,2.6222641242772795,7.288840795775512,9.911104920052791,0.0
15533.333333333334,2.621106716869872,7.2853685735532885,9.906475290423161,0.0
15566.666666666668,2.60837523538839,7.247174129108844,9.855549364497234,0.0
15600.000000000004,2.5840696798328344,7.174257462442177,9.75832714227501,0.0
15633.333333333334,2.5507363464995008,7.074257462442176,9.624993808941678,0.0
15666.666666666668,2.517403013166168,6.974257462442177,9.491660475608345,0.0
15700.000000000004,2.4825168848017785,6.874667398264372,9.357184283066152,0.0
15733.333333333334,2.4441801008128206,6.7752101346325615,9.219390235445383,0.0
15766.666666666668,2.402392661199294,6.674812723651873,9.077205384851167,0.0
15800.000000000004,2.3571545659611988,6.57243177127092,8.929586337232118,0.0
15833.333333333334,2.3084658150985344,6.467082802953499,8.775548618052033,0.0
15866.666666666668,2.2563264086113017,6.3578615720642215,8.614187980675524,0.0
15900.000000000004,2.202958568721723,6.24930510855153,8.452263677273253,0.0
15933.333333333334,2.1567220837895857,6.156110026734332,8.31283211052392,0.0
15966.666666666668,2.117616953814891,6.066879158889559,8.184496112704451,0.0
16000.000000000004,2.085008258162717,5.969053071933037,8.054061330095754,0.0
16033.333333333334,2.0534304803849395,5.874319738599705,7.927750218984644,0.0
16066.666666666668,2.024074924829385,5.7862530719330385,7.810327996762423,0.0
16100.000000000004,1.9969415914960513,5.704853071933039,7.70179466342909,0.0
16133.333333333334,1.9720304803849402,5.6301197385997055,7.602150218984645,0.0
16166.666666666668,1.9493415914960515,5.562053071933039,7.51139466342909,0.0
16200.000000000004,1.9288749248293844,5.500653071933039,7.429527996762422,0.0
16233.333333333334,1.908646353400814,5.446258494742709,7.354904848143523,0.0
16266.666666666668,1.892624131178592,5.398191828076042,7.290815959254634,0.0
16300.000000000004,1.8777896484199714,5.357020968635619,7.234810617055591,0.0
16333.333333333334,1.8613459702590516,5.320870938253298,7.182216908512349,0.0
16366.666666666668,1.8432930966958336,5.28473520304692,7.128028299742755,0.0
16400.0,1.8236310277303165,5.243602008983594,7.06723303671391,0.0
16433.33333333334,1.8023597633625006,5.193950527822606,6.9963102911851065,0.0
16466.666666666664,1.7794793035923855,5.133736068248582,6.913215371840967,0.0
16500.0,1.7549896484199714,5.0618092002868345,6.816798848706805,0.0
16533.33333333334,1.7271352422897033,4.978245981896029,6.705381224185733,0.0
16566.666666666664,1.6944710817075204,4.883469727944233,6.577940809651753,0.0
16600.0,1.6865046246844595,4.85957035687505,6.54607498155951,0.0
16633.33333333334,1.6715500474657312,4.814706625218865,6.486256672684597,0.0
16666.666666666664,1.6496073500513353,4.748878532975677,6.398485883027013,0.0
16700.0,1.6206765324412726,4.662086080145489,6.282762612586762,0.0
16733.33333333334,1.5923567492434412,4.577126730551994,6.169483479795435,0.0
16766.666666666664,1.5775871015469647,4.532817787462565,6.11040488900953,0.0
16800.0,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
16833.33333333334,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
16866.666666666664,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
16900.0,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
16933.33333333334,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
16966.666666666664,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17000.0,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17033.33333333334,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17066.666666666664,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17100.0,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17133.33333333334,1.5763675893518427,4.529159250877199,6.105526840229042,0.0
17166.666666666664,1.5879231449074,4.56382591754387,6.15174906245127,0.0
17200.0,1.6138971708814256,4.641747995465948,6.2556451663473736,0.0
17233.33333333334,1.6254411824254362,4.67638003009798,6.301821212523416,0.0
17266.666666666664,1.625441182425436,4.67638003009798,6.301821212523416,0.0
17300.0,1.625441182425436,4.67638003009798,6.301821212523416,0.0
17333.33333333334,1.625441182425436,4.67638003009798,6.301821212523416,0.0
17366.666666666664,1.625441182425436,4.67638003009798,6.301821212523416,0.0
17400.0,1.6390214293390164,4.717120770838721,6.356142200177738,0.0
17433.33333333334,1.6637597965035185,4.791335872332227,6.455095668835746,0.0
17466.666666666664,1.6901124939296075,4.870393964610495,6.560506458540102,0.0
17500.0,1.7015237617597136,4.904627768100813,6.606151529860527,0.0
17533.33333333334,1.6979935999938351,4.8940372828031755,6.592030882797011,0.0
17566.666666666664,1.6829499046130614,4.848906196660853,6.531856101273914,0.0
17600.0,1.6647851106055707,4.794411814638381,6.459196925243951,0.0
17633.33333333334,1.643499217971364,4.730554136735758,6.374053354707122,0.0
17666.666666666664,1.6190922267104395,4.657333162952987,6.276425389663426,0.0
17700.0,1.5973285478503678,4.592042126372772,6.18937067422314,0.0
17733.33333333334,1.5807979892441153,4.542450450554014,6.123248439798129,0.0
17766.666666666664,1.5704950514935263,4.511541637302248,6.082036688795775,0.0
17800.0,1.5725288097242285,4.517642911994354,6.090171721718582,0.0
17833.33333333334,1.5793604894638091,4.538137951213097,6.117498440676905,0.0
17866.666666666664,1.5877591873669483,4.563334044922514,6.151093232289462,0.0
17900.0,1.5977249034336463,4.593231193122607,6.190956096556254,0.0
17933.33333333334,1.609257637663903,4.627829395813377,6.23708703347728,0.0
17966.666666666664,1.6223573900577177,4.667128652994823,6.28948604305254,0.0
18000.0,1.6370241606150915,4.711128964666944,6.348153125282035,0.0
18033.33333333334,1.6532579493360238,4.7598303308297405,6.4130882801657645,0.0
18066.666666666664,1.6679922488529322,4.804033229380464,6.472025478233396,0.0
18100.0,1.680311089432642,4.8409897511195945,6.521300840552237,0.0
18133.33333333334,1.6902144710751539,4.87069989604713,6.560914367122283,0.0
18166.666666666664,1.6977023937804678,4.8931636641630725,6.59086605794354,0.0
18200.0,1.702774857548584,4.90838105546742,6.611155913016003,0.0
18233.33333333334,1.7054318623795017,4.9163520699601735,6.621783932339675,0.0
18266.666666666664,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18300.0,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18333.33333333334,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18366.666666666664,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18400.0,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18433.33333333334,1.7056734082732214,4.917076707641332,6.622750115914553,0.0
18466.666666666664,1.6824095193843334,4.84728504097467,6.529694560359004,0.0
18500.0,1.6824095193843334,4.84728504097467,6.529694560359004,0.0
18533.33333333334,1.6500456118526412,4.7501933183795915,6.4002389302322324,0.0
18566.666666666664,1.6251388258720296,4.675472960437758,6.300611786309787,0.0
18600.0,1.6076891614425,4.623123967149169,6.230813128591669,0.0
18633.33333333334,1.597696618564051,4.593146338513822,6.190842957077873,0.0
18666.666666666664,1.5951611972366837,4.58554007453172,6.180701271768404,0.0
18700.0,1.564400963318555,4.493259372777335,6.057660336095891,0.0
18733.33333333334,1.5375393648780094,4.412674577455698,5.950213942333708,0.0
18766.666666666664,1.5145764019150465,4.343785688566809,5.858362090481855,0.0
18800.0,1.4955120744296664,4.28659270611067,5.782104780540337,0.0
18833.33333333334,1.4803463824218694,4.241095630087279,5.721442012509149,0.0
18866.666666666664,1.4690793258916552,4.2072944604966365,5.676373786388292,0.0
18900.0,1.4617109048390238,4.185189197338742,5.646900102177766,0.0
18933.33333333334,1.458241119263975,4.174779840613596,5.633020959877571,0.0
18966.666666666664,1.4499319405200133,4.149852304381711,5.599784244901724,0.0
19000.0,1.4319609260272594,4.095939260903449,5.527900186930708,0.0
19033.33333333334,1.4043280757857133,4.01304071017881,5.4173687859645225,0.0
19066.666666666664,1.3782257830167546,3.9347338318719345,5.312959614888689,0.0
19100.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19133.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19166.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19200.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19233.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19266.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19300.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19333.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19366.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19400.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19433.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19466.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19500.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19533.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19566.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19600.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19633.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19666.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19700.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19733.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19766.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19800.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19833.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19866.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19900.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19933.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
19966.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20000.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20033.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20066.666666666664,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20100.0,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20133.33333333334,1.369760174551147,3.909337006475112,5.279097181026258,0.0
20166.666666666664,1.3665965943042333,3.8998462657343698,5.2664428600386035,0.0
20200.0,1.355716964674603,3.86720737684548,5.222924341520083,0.0
20233.33333333334,1.3371212856622574,3.8114203398084427,5.1485416254707,0.0
20266.666666666664,1.3108095572671954,3.7324851546232565,5.043294711890452,0.0
20300.0,1.2782115180515097,3.6346910369761996,4.91290255502771,0.0
20333.33333333334,1.2537834134763464,3.56140672325071,4.815190136727056,0.0
20366.666666666664,1.2375252435417061,3.512632213446788,4.750157456988494,0.0
20400.0,1.229437008247589,3.488367507564437,4.717804515812025,0.0
20433.33333333334,1.229437008247589,3.488367507564437,4.717804515812025,0.0
20466.666666666664,1.229437008247589,3.488367507564437,4.717804515812025,0.0
20500.0,1.229437008247589,3.488367507564437,4.717804515812025,0.0
20533.33333333334,1.229437008247589,3.488367507564437,4.717804515812025,0.0
20566.666666666664,1.1969583757689566,3.39093161012854,4.587889985897496,0.0
20600.0,1.167426987616879,3.302337445672307,4.469764433289186,0.0
20633.33333333334,1.1371740806886304,3.2230498244518992,4.36022390514053,0.0
20666.666666666664,1.104627327940186,3.15010056870486,4.254727896645046,0.0
20700.0,1.0697867293715457,3.0789019521948133,4.148688681566359,0.0
20733.33333333334,1.0326522849827093,3.0045415183910458,4.037193803373755,0.0
20766.666666666664,0.9932239947736772,2.9226740200680488,3.915898014841726,0.0
20800.0,0.9515018587444493,2.8300042704650132,3.7815061292094625,0.0
20833.33333333334,0.9197616747054154,2.759285024116247,3.679046698821663,0.0
20866.666666666664,0.9138082411657749,2.741424723497326,3.6552329646631008,0.0
20900.0,0.9108020519526894,2.732406155858069,3.643208207810758,0.0
20933.33333333334,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
20966.666666666664,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21000.0,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21033.33333333334,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21066.666666666664,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21100.0,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21133.33333333334,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21166.666666666664,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21200.0,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21233.33333333334,0.9107431070661581,2.732229321198476,3.642972428264634,0.0
21266.666666666664,0.9042071593537396,2.7126214780612203,3.6168286374149603,0.0
21300.0,0.889501277000798,2.668503831002395,3.5580051080031936,0.0
21333.33333333334,0.866625460007334,2.5998763800220024,3.466501840029336,0.0
21366.666666666664,0.8355797083733466,2.506739125120041,3.3423188334933878,0.0
21400.0,0.8054592264456361,2.4163776793369083,3.2218369057825442,0.0
21433.33333333334,0.7798010381368456,2.3394031144105374,3.1192041525473826,0.0
21466.666666666664,0.7586051434469752,2.275815430340926,3.0344205737879015,0.0
21500.0,0.7418715423760247,2.225614627128075,2.9674861695040997,0.0
21533.33333333334,0.7296002349239947,2.188800704771985,2.9184009396959794,0.0
21566.666666666664,0.7217912210908847,2.165373663272655,2.8871648843635396,0.0
21600.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21633.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21666.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21700.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21733.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21766.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21800.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21833.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21866.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21900.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21933.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
21966.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22000.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22033.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22066.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22100.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22133.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22166.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22200.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22233.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22266.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22300.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22333.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22366.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22400.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22433.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22466.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22500.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22533.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22566.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22600.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22633.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22666.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22700.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22733.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22766.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22800.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22833.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22866.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22900.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22933.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
22966.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23000.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23033.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23066.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23100.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23133.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23166.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23200.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23233.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23266.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23300.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23333.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23366.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23400.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23433.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23466.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23500.0,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23533.33333333334,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23566.666666666664,0.7184445008766945,2.1553335026300844,2.873778003506779,0.0
23600.0,0.7121945008766946,2.136583502630084,2.848778003506779,0.0
23633.33333333334,0.7059722786544755,2.117916835963427,2.823889114617903,0.0
23666.666666666664,0.7059722786544755,2.117916835963427,2.823889114617903,0.0
23700.0,0.7059722786544755,2.117916835963427,2.823889114617903,0.0
23733.33333333334,0.6735539780008817,2.020661934002646,2.6942159120035276,0.0
23766.666666666664,0.6542075727721239,1.9626227183163731,2.616830291088497,0.0
23800.0,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
23833.33333333334,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
23866.666666666664,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
23900.0,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
23933.33333333334,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
23966.666666666664,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
24000.0,0.6479330629682024,1.9437991889046082,2.5917322518728105,0.0
24033.33333333334,0.670155285190423,2.0104658555712698,2.680621140761693,0.0
24066.666666666664,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24100.0,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24133.33333333334,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24166.666666666664,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24200.0,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24233.33333333334,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24266.666666666664,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24300.0,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24333.33333333334,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24366.666666666664,0.6701552851904229,2.0104658555712698,2.680621140761693,0.0
24400.0,0.6636738037089415,1.9910214111268258,2.654695214835767,0.0
24433.33333333334,0.6417602234620268,1.9252806703860814,2.5670408938481084,0.0
24466.666666666664,0.609304971857839,1.8279149155735184,2.4372198874313575,0.0
24500.0,0.5802269576734419,1.740680873020327,2.320907830693769,0.0
24533.33333333334,0.5545261809088357,1.6635785427265082,2.218104723635344,0.0
24566.666666666664,0.5322026415640198,1.59660792469206,2.1288105662560795,0.0
24600.0,0.5132563396389944,1.5397690189169841,2.0530253585559786,0.0
24633.33333333334,0.49768727513376,1.4930618254012806,1.9907491005350406,0.0
24666.666666666664,0.485495448048316,1.456486344144949,1.9419817921932647,0.0
24700.0,0.4766808583826625,1.4300425751479882,1.9067234335306507,0.0
24733.33333333334,0.47124350613679994,1.4137305184104003,1.8849740245472004,0.0
24766.666666666664,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24800.0,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24833.33333333334,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24866.666666666664,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24900.0,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24933.33333333334,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
24966.666666666664,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25000.0,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25033.33333333334,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25066.666666666664,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25100.0,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25133.33333333334,0.4691833913107278,1.4075501739321838,1.8767335652429118,0.0
25166.666666666664,0.4709323625041438,1.4127970875124318,1.8837294500165758,0.0
25200.0,0.48296939954118195,1.4489081986235464,1.9318775981647285,0.0
25233.33333333334,0.505294502421841,1.5158835072655241,2.021178009687365,0.0
25266.666666666664,0.5379076711461211,1.6137230134383644,2.151630684584486,0.0
25300.0,0.5558181189073135,1.6674543567219413,2.223272475629255,0.0
25333.33333333334,0.5571448187414748,1.671434456224425,2.2285792749659,0.0
25366.666666666664,0.570774448371105,1.7123233451133153,2.2830977934844205,0.0
25400.0,0.599218892815551,1.7976566784466539,2.3968755712622047,0.0
25433.33333333334,0.6152395646501745,1.8457186939505246,2.4609582586006993,0.0
25466.666666666664,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25500.0,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25533.33333333334,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25566.666666666664,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25600.0,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25633.33333333334,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25666.666666666664,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25700.000000000004,0.6152395646501745,1.8457186939505241,2.460958258600699,0.0
25733.33333333334,0.63047253956057,1.8914176186817109,2.521890158242281,0.0
25766.666666666664,0.6636266614243699,1.9908799842731104,2.6545066456974804,0.0
25800.000000000004,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
25833.33333333334,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
25866.666666666664,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
25900.000000000004,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
25933.33333333334,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
25966.666666666664,0.6730469512794398,2.01914085383832,2.69218780511776,0.0
26000.000000000004,0.6750077355931661,2.025023206779499,2.700030942372665,0.0
26033.33333333334,0.6842306840318013,2.0526920520954044,2.7369227361272057,0.0
26066.666666666664,0.7007157965953456,2.102147389786037,2.8028631863813827,0.0
26100.000000000004,0.7244630732837994,2.173389219851399,2.8978522931351987,0.0
26133.33333333334,0.7554725140971622,2.266417542291488,3.02189005638865,0.0
26166.666666666664,0.7678181931095068,2.3034545793285215,3.071272772438028,0.0
26200.000000000004,0.7678181931095069,2.3034545793285215,3.071272772438028,0.0
26233.333333333336,0.7678181931095069,2.3034545793285215,3.071272772438028,0.0
26266.666666666664,0.7792070819983967,2.337621245995191,3.1168283279935878,0.0
26300.000000000007,0.8104936317059981,2.431480895117995,3.2419745268239932,0.0
26333.333333333336,0.8320335927196425,2.4961007781589286,3.328134370878572,0.0
26366.666666666664,0.8438269650393303,2.531480895117992,3.375307860157322,0.0
26400.000000000007,0.8458737486650603,2.5376212459951817,3.3834949946602424,0.0
26433.333333333336,0.8458737486650603,2.5376212459951817,3.3834949946602424,0.0
26466.666666666664,0.8458737486650603,2.5376212459951817,3.3834949946602424,0.0
26500.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26533.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26566.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26600.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26633.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26666.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26700.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26733.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26766.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26800.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26833.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26866.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26900.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26933.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
26966.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27000.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27033.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27066.666666666664,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27100.000000000007,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27133.333333333336,0.8769848597761674,2.630954579328503,3.5079394391046708,0.0
27166.666666666664,0.8654293042206102,2.5962879126618312,3.4617172168824415,0.0
27200.000000000007,0.8394552782465844,2.5183658347397535,3.357821112986338,0.0
27233.333333333336,0.8279112667025739,2.4837338001077223,3.311645066810296,0.0
27266.666666666664,0.8279112667025739,2.4837338001077223,3.311645066810296,0.0
27300.000000000007,0.8279112667025739,2.4837338001077223,3.311645066810296,0.0
27333.333333333336,0.8279112667025739,2.4837338001077223,3.311645066810296,0.0
27366.666666666664,0.8279112667025739,2.4837338001077223,3.311645066810296,0.0
27400.000000000007,0.8143310197889938,2.4429930593669815,3.257324079155975,0.0
27433.333333333336,0.7870333517505839,2.361100055251752,3.1481334070023363,0.0
27466.666666666664,0.7550002548238703,2.265000764471612,3.0200010192954823,0.0
27500.000000000007,0.7347874888664235,2.204362466599271,2.9391499554656946,0.0
27533.333333333336,0.7263950538782448,2.1791851616347344,2.9055802155129795,0.0
27566.666666666664,0.7263950538782448,2.1791851616347344,2.9055802155129795,0.0
27600.000000000007,0.7263950538782448,2.1791851616347344,2.9055802155129795,0.0
27633.333333333336,0.7263950538782448,2.1791851616347344,2.9055802155129795,0.0
27666.666666666664,0.7263950538782448,2.1791851616347344,2.9055802155129795,0.0
27700.000000000007,0.7206306428506758,2.161891928552028,2.8825225714027036,0.0
27733.333333333336,0.7065120129425716,2.119536038827716,2.8260480517702873,0.0
27766.666666666664,0.6840391641539331,2.0521174924617998,2.7361566566157327,0.0
27800.000000000007,0.6532120964847601,1.9596362894542807,2.612848385939041,0.0
27833.333333333336,0.6215695844074656,1.8647087532223974,2.486278337629863,0.0
27866.666666666664,0.5923425312673691,1.7770275938021078,2.369370125069477,0.0
27900.000000000007,0.5655309370644704,1.6965928111934123,2.2621237482578826,0.0
27933.333333333336,0.5411348017987703,1.623404405396311,2.164539207195081,0.0
27966.666666666664,0.519154125470268,1.5574623764108042,2.076616501881072,0.0
28000.000000000007,0.4995889080789636,1.498766724236891,1.9983556323158544,0.0
28033.333333333336,0.4824391496248575,1.4473174488745726,1.92975659849943,0.0
28066.666666666664,0.46770485010794943,1.4031145503238482,1.8708194004317977,0.0
28100.000000000007,0.4553860095282392,1.3661580285847177,1.8215440381129568,0.0
28133.333333333336,0.44548262788572734,1.336447883657182,1.7819305115429094,0.0
28166.666666666664,0.43799470518041345,1.3139841155412402,1.7519788207216538,0.0
28200.000000000007,0.43292224141229746,1.2987667242368925,1.7316889656491898,0.0
28233.333333333336,0.4302652365813797,1.2907957097441394,1.7210609463255193,0.0
28266.666666666664,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28300.000000000007,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28333.333333333336,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28366.666666666664,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28400.000000000007,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28433.333333333336,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28466.666666666664,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28500.000000000007,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28533.333333333336,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28566.666666666664,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28600.000000000007,0.43002369068766005,1.2900710720629804,1.7200947627506402,0.0
28633.333333333336,0.4376956483596187,1.313086945078856,1.7507825934384749,0.0
28666.666666666664,0.4585951192590915,1.3757853577772745,1.834380477036366,0.0
28700.000000000007,0.4885951192590915,1.4657853577772744,1.954380477036366,0.0
28733.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28766.666666666664,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28800.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28833.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28866.666666666664,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28900.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28933.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
28966.666666666664,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29000.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29033.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29066.666666666664,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29100.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29133.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29166.666666666668,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29200.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29233.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29266.666666666668,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29300.000000000007,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29333.333333333336,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29366.666666666668,0.4885951192590915,1.4657853577772746,1.954380477036366,0.0
29400.000000000007,0.5052617859257581,1.5157853577772746,2.0210471437030324,0.0
29433.333333333336,0.5209266310987987,1.562779893296396,2.0837065243951947,0.0
29466.666666666668,0.5215959751416387,1.5647879254249164,2.086383900566555,0.0
29500.000000000007,0.535652200041237,1.6069566001237112,2.142608800164948,0.0
29533.333333333336,0.5630953057975968,1.6892859173927903,2.2523812231903872,0.0
29566.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29600.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29633.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29666.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29700.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29733.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29766.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29800.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29833.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29866.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29900.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29933.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
29966.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30000.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30033.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30066.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30100.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30133.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30166.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30200.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30233.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30266.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30300.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30333.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30366.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30400.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30433.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30466.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30500.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30533.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30566.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30600.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30633.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30666.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30700.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30733.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30766.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30800.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30833.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30866.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30900.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30933.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
30966.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31000.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31033.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31066.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31100.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31133.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31166.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31200.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31233.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31266.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31300.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31333.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31366.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31400.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31433.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31466.666666666668,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31500.000000000007,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31533.333333333336,0.5630953057975968,1.6892859173927905,2.2523812231903877,0.0
31566.666666666668,0.5703749992841812,1.711124997852544,2.2814999971367254,0.0
31600.000000000007,0.587041665950848,1.7611249978525436,2.348166663803392,0.0
31633.333333333336,0.6064861103952943,1.8194583311858832,2.4259444415811773,0.0
31666.666666666668,0.6089552461977545,1.8268657385932636,2.435820984791018,0.0
31700.000000000007,0.6330293202718286,1.8990879608154856,2.5321172810873143,0.0
31733.333333333336,0.6365272626586583,1.9095817879759749,2.5461090506346333,0.0
31766.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31800.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31833.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31866.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31900.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31933.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
31966.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32000.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32033.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32066.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32100.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32133.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32166.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32200.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32233.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32266.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32300.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32333.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32366.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32400.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32433.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32466.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32500.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32533.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32566.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32600.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32633.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32666.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32700.000000000007,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32733.333333333336,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32766.666666666668,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32800.0,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32833.33333333333,0.6365272626586584,1.9095817879759753,2.5461090506346338,0.0
32866.66666666668,0.6400828182142156,1.9202484546426466,2.560331272856862,0.0
32900.0,0.6547494848808822,1.9642484546426464,2.6189979395235286,0.0
32933.33333333333,0.6805272626586608,2.041581787975982,2.722109050634643,0.0
32966.66666666668,0.6976989798303707,2.0930969394911116,2.7907959193214826,0.0
33000.0,0.731032313163704,2.1930969394911117,2.924129252654816,0.0
33033.33333333333,0.7396742884723441,2.2190228654170325,2.9586971538893767,0.0
33066.66666666668,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33100.0,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33133.33333333333,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33166.66666666668,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33200.0,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33233.33333333333,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33266.66666666668,0.7396742884723442,2.219022865417033,2.958697153889377,0.0
33300.0,0.7528056016036573,2.258416804810972,3.011222406414629,0.0
33333.33333333333,0.7803669291649838,2.3411007874949514,3.1214677166599354,0.0
33366.66666666668,0.7934982422962947,2.3804947268888843,3.173992969185179,0.0
33400.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33433.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33466.66666666668,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33500.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33533.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33566.66666666668,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33600.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33633.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33666.66666666668,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33700.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33733.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33766.66666666668,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33800.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33833.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33866.66666666668,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33900.0,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33933.33333333333,0.7934982422962947,2.3804947268888847,3.17399296918518,0.0
33966.66666666668,0.8096202466535964,2.4288607399607893,3.2384809866143858,0.0
34000.0,0.8137869133202632,2.4413607399607895,3.255147653281053,0.0
34033.33333333333,0.7915646910980426,2.374694073294128,3.1662587643921705,0.0
34066.66666666668,0.8007434350593988,2.402230305178197,3.2029737402375953,0.0
34100.0,0.8340767683927321,2.5022303051781964,3.3363070735709286,0.0
34133.33333333333,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34166.66666666668,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34200.0,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34233.33333333333,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34266.66666666668,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34300.0,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34333.33333333333,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34366.66666666668,0.8340767683927321,2.502230305178197,3.3363070735709286,0.0
34400.0,0.8399591213339087,2.519877364001726,3.359836485335635,0.0
34433.33333333333,0.8567347204624496,2.570204161387349,3.426938881849799,0.0
34466.66666666668,0.8844035657783555,2.653210697335066,3.537614263113422,0.0
34500.0,0.9072793827718195,2.7218381483154586,3.629117531087278,0.0
34533.33333333333,0.9083687073905543,2.7251061221716633,3.6334748295622172,0.0
34566.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34600.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34633.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34666.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34700.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34733.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34766.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34800.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34833.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34866.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34900.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34933.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
34966.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35000.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35033.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35066.66666666668,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35100.0,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35133.33333333333,0.9083687073905543,2.7251061221716633,3.633474829562218,0.0
35166.66666666668,0.9066197361971383,2.7198592085914153,3.626478944788554,0.0
35200.0,0.8945826991601,2.6837480974803007,3.5783307966404014,0.0
35233.33333333333,0.872257596279441,2.6167727888383228,3.489030385117764,0.0
35266.66666666668,0.8396444275551607,2.518933282665483,3.3585777102206436,0.0
35300.0,0.8217339797939683,2.4652019393819065,3.2869359191758747,0.0
35333.33333333333,0.8204072799598071,2.4612218398794226,3.28162911983923,0.0
35366.66666666668,0.806777650330177,2.420332950990532,3.227110601320709,0.0
35400.0,0.778333205885731,2.3349996176571937,3.1133328235429243,0.0
35433.33333333333,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35466.66666666668,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35500.0,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35533.33333333333,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35566.66666666668,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35600.0,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35633.33333333333,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35666.66666666668,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35700.0,0.7623125340511074,2.286937602153323,3.0492501362044306,0.0
35733.33333333333,0.7470795591407119,2.2412386774221362,2.9883182365628485,0.0
35766.66666666668,0.7139254372769119,2.1417763118307365,2.855701749107648,0.0
35800.0,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
35833.33333333333,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
35866.66666666668,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
35900.0,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
35933.33333333333,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
35966.66666666668,0.7045051474218421,2.113515442265527,2.818020589687369,0.0
36000.0,0.7025443631081157,2.107633089324348,2.810177452432464,0.0
36033.33333333333,0.6933214146694806,2.0799642440084423,2.773285658677923,0.0
36066.66666666668,0.6768363021059364,2.03050890631781,2.7073452084237464,0.0
36100.0,0.6530890254174825,1.959267076252448,2.6123561016699304,0.0
36133.33333333333,0.6220795846041196,1.866238753812359,2.4883183384164784,0.0
36166.66666666668,0.609733905591775,1.8292017167753256,2.438935622367101,0.0
36200.0,0.609733905591775,1.8292017167753256,2.438935622367101,0.0
36233.33333333333,0.609733905591775,1.8292017167753256,2.438935622367101,0.0
36266.66666666668,0.598345016702885,1.7950350501086558,2.393380066811541,0.0
36300.0,0.5670584669952837,1.7011754009858517,2.268233867981136,0.0
36333.33333333333,0.5455185059816393,1.636555517944918,2.1820740239265572,0.0
36366.66666666668,0.5337251336619515,1.6011754009858552,2.1349005346478065,0.0
36400.0,0.5316783500362215,1.5950350501086654,2.126713400144887,0.0
36433.33333333333,0.5316783500362215,1.5950350501086654,2.126713400144887,0.0
36466.66666666668,0.5316783500362215,1.5950350501086654,2.126713400144887,0.0
36500.0,0.5005672389251146,1.501701716775344,2.0022689557004583,0.0
36533.33333333333,0.5005672389251146,1.501701716775344,2.0022689557004583,0.0
36566.66666666668,0.5208286768336159,1.5624860305008483,2.0833147073344644,0.0
36600.0,0.5386581341979569,1.6159744025938716,2.154632536791828,0.0
36633.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36666.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36700.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36733.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36766.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36800.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36833.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36866.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36900.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36933.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
36966.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37000.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37033.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37066.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37100.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37133.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37166.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37200.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37233.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37266.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37300.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37333.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37366.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37400.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37433.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37466.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37500.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37533.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37566.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37600.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37633.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37666.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37700.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37733.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37766.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37800.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37833.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37866.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37900.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37933.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
37966.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38000.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38033.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38066.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38100.0,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38133.33333333333,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38166.66666666668,0.538658134197957,1.6159744025938716,2.1546325367918286,0.0
38200.0,0.5678248008646236,1.7034744025938717,2.2712992034584953,0.0
38233.33333333333,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38266.66666666668,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38300.0,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38333.33333333333,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38366.66666666668,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38400.0,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38433.33333333333,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38466.66666666668,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38500.0,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38533.33333333333,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38566.66666666668,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38600.0,0.5678248008646237,1.7034744025938717,2.2712992034584953,0.0
38633.33333333333,0.560152843192665,1.6804585295779957,2.240611372770661,0.0
38666.66666666668,0.5392533722931923,1.6177601168795772,2.1570134891727695,0.0
38700.0,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38733.33333333333,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38766.66666666668,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38800.0,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38833.33333333333,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38866.66666666668,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38900.0,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38933.33333333333,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
38966.66666666668,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39000.0,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39033.33333333333,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39066.66666666668,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39100.0,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39133.33333333333,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39166.66666666668,0.5092533722931922,1.5277601168795774,2.03701348917277,0.0
39200.0,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39233.33333333333,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39266.66666666668,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39300.0,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39333.33333333333,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39366.66666666668,0.5363367056265256,1.6090101168795772,2.1453468225061028,0.0
39400.0,0.5196700389598589,1.5590101168795771,2.078680155839436,0.0
39433.33333333333,0.5040051937868184,1.5120155813604552,2.0160207751472736,0.0
39466.66666666668,0.5033358497439785,1.5100075492319354,2.013343398975914,0.0
39500.0,0.4892796248443801,1.4678388745331403,1.9571184993775204,0.0
39533.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39566.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39600.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39633.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39666.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39700.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39733.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39766.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39800.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39833.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39866.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39900.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39933.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
39966.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40000.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40033.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40066.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40100.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40133.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40166.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40200.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40233.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40266.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40300.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40333.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40366.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40400.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40433.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40466.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40500.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40533.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40566.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40600.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40633.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40666.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40700.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40733.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40766.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40800.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40833.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40866.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40900.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40933.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
40966.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41000.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41033.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41066.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41100.0,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41133.33333333333,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41166.66666666668,0.4618365190880204,1.3855095572640614,1.8473460763520817,0.0
41200.0,0.48405874131024257,1.4521762239307279,1.9362349652409703,0.0
41233.33333333333,0.4840587413102427,1.4521762239307279,1.9362349652409707,0.0
41266.66666666668,0.4840587413102427,1.4521762239307279,1.9362349652409707,0.0
41300.0,0.4840587413102427,1.4521762239307279,1.9362349652409707,0.0
41333.33333333333,0.4840587413102427,1.4521762239307279,1.9362349652409707,0.0
41366.66666666668,0.4840587413102427,1.4521762239307279,1.9362349652409707,0.0
41400.0,0.4958866982994899,1.4876600948984697,1.9835467931979596,0.0
41433.33333333333,0.49588669829949,1.4876600948984697,1.98354679319796,0.0
41466.66666666668,0.49588669829949,1.4876600948984697,1.98354679319796,0.0
41500.0,0.5250533649661565,1.5751600948984696,2.1002134598646265,0.0
41533.33333333333,0.5310718834846734,1.59321565045402,2.1242875339386935,0.0
41566.66666666668,0.5237921899980891,1.5713765699942668,2.095168759992356,0.0
41600.0,0.5071255233314224,1.521376569994267,2.0285020933256894,0.0
41633.33333333333,0.5024958937017945,1.5074876811053834,2.009983574807178,0.0
41666.66666666668,0.5000267578993344,1.5000802736980032,2.0001070315973375,0.0
41700.0,0.47595268382526035,1.4278580514757808,1.9038107353010412,0.0
41733.33333333333,0.4909732599569625,1.4729197798708875,1.96389303982785,0.0
41766.66666666668,0.49097325995696267,1.4729197798708875,1.96389303982785,0.0
41800.0,0.49097325995696267,1.4729197798708875,1.96389303982785,0.0
41833.33333333333,0.49097325995696267,1.4729197798708875,1.96389303982785,0.0
41866.66666666668,0.49097325995696267,1.4729197798708875,1.96389303982785,0.0
41900.0,0.49097325995696267,1.4729197798708875,1.96389303982785,0.0
41933.33333333333,0.5035180628243474,1.510554188473042,2.014072251297389,0.0
41966.66666666668,0.5339840126451384,1.601952037935415,2.1359360505805536,0.0
42000.0,0.5372098190967515,1.611629457290254,2.1488392763870054,0.0
42033.33333333333,0.5372098190967515,1.611629457290254,2.1488392763870054,0.0
42066.66666666668,0.5541688834242325,1.6625066502726973,2.2166755336969297,0.0
42100.0,0.5541688834242325,1.6625066502726975,2.21667553369693,0.0
42133.33333333333,0.5800948093501651,1.7402844280504954,2.3203792374006604,0.0
42166.66666666668,0.5800948093501652,1.7402844280504954,2.3203792374006604,0.0
42200.0,0.5800948093501652,1.7402844280504954,2.3203792374006604,0.0
42233.33333333333,0.6105137528838613,1.8315412586515838,2.4420550115354454,0.0
42266.66666666668,0.6227177601698333,1.8681532805094998,2.490871040679333,0.0
42300.0,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42333.33333333333,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42366.66666666668,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42400.0,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42433.33333333333,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42466.66666666668,0.6227177601698334,1.8681532805094998,2.490871040679333,0.0
42500.0,0.6273154613192586,1.8819463839577757,2.509261845277034,0.0
42533.33333333333,0.6460289116116519,1.9380867348349557,2.5841156464466075,0.0
42566.66666666668,0.646028911611652,1.9380867348349557,2.5841156464466075,0.0
42600.0,0.646028911611652,1.9380867348349557,2.5841156464466075,0.0
42633.33333333333,0.646028911611652,1.9380867348349557,2.5841156464466075,0.0
42666.66666666668,0.646028911611652,1.9380867348349557,2.5841156464466075,0.0
42700.0,0.672115868133391,2.0163476044001727,2.688463472533564,0.0
42733.33333333333,0.6721158681333912,2.016347604400173,2.6884634725335643,0.0
42766.66666666668,0.7037397997573289,2.1112193992719868,2.8149591990293157,0.0
42800.0,0.703739799757329,2.1112193992719868,2.8149591990293157,0.0
42833.33333333333,0.703739799757329,2.1112193992719868,2.8149591990293157,0.0
42866.66666666668,0.7001842442017718,2.100552732605315,2.800736976807087,0.0
42900.0,0.6855175775351051,2.056552732605315,2.74207031014042,0.0
42933.33333333333,0.6597397997573266,1.979219399271979,2.6389591990293058,0.0
42966.66666666668,0.6425680825856167,1.92770424775685,2.570272330342467,0.0
43000.0,0.6092347492522834,1.82770424775685,2.436938997009133,0.0
43033.33333333333,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43066.66666666668,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43100.0,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43133.33333333333,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43166.66666666668,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43200.0,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43233.33333333333,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43266.66666666668,0.6005927739436432,1.8017783218309296,2.4023710957745728,0.0
43300.0,0.5874614608123301,1.7623843824369898,2.34984584324932,0.0
43333.33333333333,0.5599001332510036,1.6797003997530104,2.239600533004014,0.0
43366.66666666668,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43400.0,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43433.33333333333,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43466.66666666668,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43500.0,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43533.33333333333,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43566.66666666668,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43600.0,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43633.33333333333,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43666.66666666668,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43700.0,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43733.33333333333,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43766.66666666668,0.5467688201196925,1.6403064603590776,2.18707528047877,0.0
43800.0,0.5524831058339783,1.6574493175019345,2.2099324233359128,0.0
43833.33333333333,0.5823772857281562,1.7471318571844685,2.3295091429126247,0.0
43866.66666666668,0.5858164391673059,1.7574493175019177,2.3432657566692234,0.0
43900.0,0.5858164391673059,1.7574493175019177,2.3432657566692234,0.0
43933.33333333333,0.5858164391673059,1.7574493175019177,2.3432657566692234,0.0
43966.66666666668,0.5696944348100043,1.7090833044300127,2.278777739240017,0.0
44000.0,0.5655277681433376,1.6965833044300125,2.26211107257335,0.0
44033.33333333333,0.5655277681433376,1.6965833044300125,2.26211107257335,0.0
44066.66666666668,0.5563490241819814,1.669047072545944,2.2253960967279256,0.0
44100.0,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44133.33333333333,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44166.66666666668,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44200.0,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44233.33333333333,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44266.66666666668,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44300.0,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44333.33333333333,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44366.66666666668,0.5230156908486481,1.569047072545944,2.0920627633945923,0.0
44400.0,0.5171333379074715,1.5514000137224144,2.068533351629886,0.0
44433.33333333333,0.5324898709110604,1.597469612733181,2.1299594836442415,0.0
44466.66666666668,0.5069231276972526,1.5207693830917572,2.02769251078901,0.0
44500.0,0.4840473107037884,1.452141932111365,1.9361892428151535,0.0
44533.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44566.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44600.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44633.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44666.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44700.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44733.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44766.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44800.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44833.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44866.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44900.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44933.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
44966.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45000.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45033.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45066.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45100.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45133.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45166.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45200.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45233.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45266.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45300.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45333.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45366.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45400.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45433.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45466.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45500.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45533.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45566.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45600.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45633.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45666.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45700.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45733.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45766.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45800.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45833.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45866.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45900.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45933.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
45966.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46000.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46033.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46066.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46100.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46133.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46166.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46200.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46233.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46266.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46300.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46333.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46366.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46400.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46433.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46466.66666666668,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46500.0,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46533.33333333333,0.48295798608505364,1.4488739582551606,1.931831944340214,0.0
46566.66666666668,0.4626965481765521,1.3880896445296562,1.8507861927062084,0.0
46600.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46633.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46666.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46700.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46733.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46766.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46800.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46833.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46866.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46900.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46933.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
46966.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47000.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47033.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47066.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47100.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47133.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47166.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47200.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47233.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47266.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47300.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47333.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47366.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47400.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47433.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47466.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47500.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47533.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47566.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47600.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47633.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47666.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47700.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47733.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47766.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47800.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47833.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47866.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47900.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47933.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
47966.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48000.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48033.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48066.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48100.0,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48133.33333333333,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48166.66666666668,0.44486709081221104,1.334601272436633,1.7794683632488442,0.0
48200.0,0.4157004241455443,1.2471012724366328,1.6628016965821772,0.0
48233.33333333333,0.4157004241455443,1.2471012724366328,1.6628016965821772,0.0
48266.66666666668,0.4157004241455443,1.2471012724366328,1.6628016965821772,0.0
48300.0,0.4309546614336841,1.2928639843010519,1.723818645734736,0.0
48333.33333333333,0.4619488134804634,1.38584644044139,1.8477952539218534,0.0
48366.66666666668,0.4730599245915825,1.4191797737747476,1.89223969836633,0.0
48400.0,0.4730599245915825,1.4191797737747476,1.89223969836633,0.0
48433.33333333333,0.4730599245915825,1.4191797737747476,1.89223969836633,0.0
48466.66666666668,0.4979488134804779,1.4938464404414338,1.9917952539219117,0.0
48500.0,0.5012821468138031,1.5038464404414094,2.0051285872552125,0.0
48533.33333333333,0.532969389612154,1.5989081688364621,2.131877558448616,0.0
48566.66666666668,0.532969389612154,1.5989081688364624,2.1318775584486165,0.0
48600.0,0.532969389612154,1.5989081688364624,2.1318775584486165,0.0
48633.33333333333,0.532969389612154,1.5989081688364624,2.1318775584486165,0.0
48666.66666666668,0.532969389612154,1.5989081688364624,2.1318775584486165,0.0
48700.0,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48733.33333333333,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48766.66666666668,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48800.0,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48833.33333333333,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48866.66666666668,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48900.0,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48933.33333333333,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
48966.66666666668,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49000.0,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49033.33333333333,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49066.66666666668,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49100.0,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49133.33333333333,0.5374138340565824,1.6122415021697472,2.1496553362263295,0.0
49166.66666666668,0.5651916118343544,1.6955748355030626,2.2607664473374167,0.0
49200.0,0.538108278501021,1.6143248355030633,2.152433114004084,0.0
49233.33333333333,0.5714416118343543,1.7143248355030627,2.285766447337417,0.0
49266.66666666668,0.6004075720141863,1.8012227160425591,2.4016302880567455,0.0
49300.0,0.622950924615341,1.868852773846023,2.491803698461364,0.0
49333.33333333333,0.6390716696378197,1.9172150089134592,2.556286678551279,0.0
49366.66666666668,0.6487698070816209,1.9463094212448628,2.5950792283264836,0.0
49400.0,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49433.33333333333,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49466.66666666668,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49500.0,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49533.33333333333,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49566.66666666668,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49600.0,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49633.33333333333,0.6520453369467447,1.9561360108402346,2.6081813477869793,0.0
49666.66666666668,0.674267559168983,2.0228026775069496,2.6970702366759323,0.0
49700.0,0.7017185395611384,2.1051556186834155,2.8068741582445536,0.0
49733.33333333333,0.7226335722408765,2.16790071672263,2.8905342889635066,0.0
49766.66666666668,0.7370126572081959,2.211037971624588,2.948050628832784,0.0
49800.0,0.7448557944630965,2.23456738338929,2.9794231778523863,0.0
49833.33333333333,0.7461629840055796,2.2384889520167395,2.984651936022319,0.0
49866.66666666668,0.775243916790215,2.325731750370646,3.100975667160861,0.0
49900.0,0.7974661390124358,2.392398417037308,3.1898645560497436,0.0
49933.33333333333,0.8128296506722431,2.4384889520167303,3.2513186026889733,0.0
49966.66666666668,0.8213344517696359,2.4640033553089085,3.285337807078544,0.0
50000.0,0.8229805423046138,2.4689416269138422,3.2919221692184557,0.0
50033.33333333333,0.8563138756379471,2.568941626913842,3.425255502551789,0.0
50066.66666666668,0.8896472089712804,2.668941626913842,3.5585888358851223,0.0
50100.0,0.9229805423046137,2.768941626913842,3.691922169218456,0.0
50133.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50166.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50200.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50233.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50266.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50300.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50333.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50366.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50400.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50433.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50466.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50500.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50533.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50566.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50600.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50633.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50666.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50700.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50733.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50766.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50800.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50833.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50866.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50900.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50933.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
50966.66666666668,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
51000.0,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
51033.33333333333,0.9303879497120184,2.791163849136057,3.721551798848075,0.0
51066.66666666668,0.931276838600909,2.7938305158027283,3.7251073544036375,0.0
51100.0,0.9432768386009115,2.8298305158027355,3.7731073544036473,0.0
51133.33333333333,0.9663879497120234,2.899163849136071,3.8655517988480943,0.0
51166.66666666668,0.9997212830453567,2.999163849136071,3.9988851321814276,0.0
51200.0,1.0108323941564679,3.0324971824694047,4.043329576625872,0.0
51233.33333333333,1.0108323941564679,3.0324971824694047,4.043329576625873,0.0
51266.66666666668,1.0108323941564679,3.0324971824694047,4.043329576625873,0.0
51300.00000000001,1.0108323941564679,3.0324971824694047,4.043329576625873,0.0
51333.33333333333,1.0300243133483944,3.0900729400451845,4.1200972533935785,0.0
51366.66666666668,1.0462636295876981,3.138790888763096,4.185054518350794,0.0
51400.00000000001,1.0659285151342375,3.1977855454027133,4.263714060536951,0.0
51433.33333333333,1.0940130413782727,3.2820391241348195,4.376052165513092,0.0
51466.66666666668,1.1186892513305557,3.3560677539916686,4.474757005322225,0.0
51500.00000000001,1.11079047832442,3.3323714349732607,4.443161913297681,0.0
51533.33333333333,1.1226315371746827,3.3678946115240485,4.490526148698732,0.0
51566.66666666668,1.1370827982517102,3.4112483947551313,4.548331193006842,0.0
51600.00000000001,1.1481257430369856,3.444377229110957,4.592502972147942,0.0
51633.33333333333,1.140945556715691,3.422836670147073,4.563782226862764,0.0
51666.66666666668,1.1451718689174628,3.435515606752389,4.580687475669851,0.0
51700.00000000001,1.1459898648274824,3.4379695944824484,4.583959459309931,0.0
51733.33333333333,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51766.66666666668,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51800.00000000001,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51833.33333333333,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51866.66666666668,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51900.00000000001,1.1274713463089505,3.382414038926852,4.509885385235803,0.0
51933.33333333333,1.1149265434415656,3.3447796303246977,4.459706173766263,0.0
51966.66666666668,1.0844605936207745,3.253381780862324,4.337842374483099,0.0
52000.00000000001,1.0812347871691617,3.243704361507486,4.3249391486766475,0.0
52033.33333333333,1.0812347871691617,3.243704361507486,4.3249391486766475,0.0
52066.66666666668,1.0642757228416804,3.1928271685250427,4.257102891366723,0.0
52100.00000000001,1.0642757228416804,3.1928271685250427,4.257102891366723,0.0
52133.33333333333,1.0383497969157478,3.1150493907472447,4.153399187662993,0.0
52166.66666666668,1.0383497969157478,3.1150493907472447,4.153399187662993,0.0
52200.00000000001,1.0383497969157478,3.1150493907472447,4.153399187662993,0.0
52233.33333333333,1.0079308533820515,3.0237925601461555,4.031723413528207,0.0
52266.66666666668,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52300.00000000001,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52333.33333333333,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52366.66666666668,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52400.00000000001,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52433.33333333333,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52466.66666666667,0.9957268460960795,2.9871805382882397,3.9829073843843195,0.0
52500.000000000015,0.9911291449466543,2.973387434839964,3.9645165797866184,0.0
52533.33333333333,0.9724156946542609,2.917247083962784,3.889662778617045,0.0
52566.66666666667,0.9724156946542609,2.917247083962784,3.889662778617045,0.0
52600.000000000015,0.9724156946542609,2.917247083962784,3.889662778617045,0.0
52633.33333333333,0.9724156946542609,2.917247083962784,3.889662778617045,0.0
52666.66666666667,0.9724156946542609,2.917247083962784,3.889662778617045,0.0
52700.000000000015,0.9463287381325218,2.838986214397566,3.785314952530088,0.0
52733.33333333333,0.9463287381325218,2.838986214397566,3.785314952530088,0.0
52766.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52800.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52833.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52866.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52900.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52933.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
52966.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53000.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53033.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53066.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53100.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53133.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53166.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53200.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53233.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53266.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53300.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53333.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53366.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53400.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53433.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53466.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53500.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53533.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53566.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53600.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53633.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53666.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53700.000000000015,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53733.33333333333,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53766.66666666667,0.9147048065085839,2.744114419525753,3.658819226034337,0.0
53800.000000000015,0.9089905207942981,2.7269715623828956,3.6359620831771937,0.0
53833.33333333333,0.8790963409001201,2.6372890227003616,3.516385363600482,0.0
53866.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
53900.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
53933.33333333333,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
53966.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54000.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54033.33333333333,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54066.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54100.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54133.33333333333,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54166.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54200.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54233.33333333333,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54266.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54300.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54333.33333333333,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54366.66666666667,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54400.000000000015,0.8756571874609707,2.626971562382913,3.5026287498438835,0.0
54433.33333333333,0.8435250553288407,2.530575165986523,3.374100221315364,0.0
54466.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54500.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54533.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54566.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54600.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54633.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54666.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54700.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54733.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54766.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54800.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54833.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54866.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54900.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54933.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
54966.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55000.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55033.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55066.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55100.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55133.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55166.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55200.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55233.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55266.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55300.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55333.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55366.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55400.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55433.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55466.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55500.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55533.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55566.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55600.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55633.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55666.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55700.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55733.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55766.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55800.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55833.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55866.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55900.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55933.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
55966.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
56000.000000000015,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
56033.33333333333,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
56066.66666666667,0.841422953226743,2.5242688596802294,3.365691812906972,0.0
56100.000000000015,0.8614229532267527,2.5842688596802588,3.445691812907012,0.0
56133.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56166.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56200.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56233.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56266.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56300.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56333.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56366.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56400.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56433.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56466.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56500.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56533.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56566.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56600.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56633.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56666.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56700.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56733.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56766.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56800.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56833.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56866.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56900.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56933.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
56966.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57000.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57033.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57066.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57100.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57133.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57166.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57200.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57233.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57266.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57300.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57333.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57366.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57400.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57433.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57466.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57500.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57533.33333333333,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57566.66666666667,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57600.000000000015,0.8614229532267528,2.5842688596802588,3.445691812907011,0.0
57633.33333333333,0.8741213659251538,2.622364097775462,3.496485463700616,0.0
57666.66666666667,0.874121365925154,2.622364097775462,3.496485463700616,0.0
57700.000000000015,0.874121365925154,2.622364097775462,3.496485463700616,0.0
57733.33333333333,0.874121365925154,2.622364097775462,3.496485463700616,0.0
57766.66666666667,0.874121365925154,2.622364097775462,3.496485463700616,0.0
57800.000000000015,0.874121365925154,2.622364097775462,3.496485463700616,0.0
57833.33333333333,0.9018991437029519,2.7056974311088564,3.6075965748118084,0.0
57866.66666666667,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
57900.000000000015,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
57933.33333333333,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
57966.66666666667,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58000.000000000015,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58033.33333333333,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58066.66666666667,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58100.000000000015,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58133.33333333333,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58166.66666666667,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58200.000000000015,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58233.33333333333,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58266.66666666667,0.9018991437029519,2.705697431108856,3.6075965748118075,0.0
58300.000000000015,0.8866449064148121,2.6599347192444367,3.5465796256592492,0.0
58333.333333333336,0.8556507543680327,2.566952263104098,3.422603017472131,0.0
58366.66666666667,0.8445396432569136,2.533618929770741,3.378158573027654,0.0
58400.000000000015,0.8445396432569136,2.533618929770741,3.378158573027654,0.0
58433.333333333336,0.8445396432569136,2.533618929770741,3.378158573027654,0.0
58466.66666666667,0.8196507543680182,2.458952263104055,3.278603017472073,0.0
58500.000000000015,0.816317421034693,2.4489522631040788,3.265269684138772,0.0
58533.333333333336,0.7846301782363421,2.3538905347090258,3.1385207129453683,0.0
58566.66666666667,0.7846301782363421,2.3538905347090258,3.1385207129453683,0.0
58600.000000000015,0.7846301782363421,2.3538905347090258,3.1385207129453683,0.0
58633.333333333336,0.7846301782363421,2.3538905347090258,3.1385207129453683,0.0
58666.66666666667,0.7846301782363421,2.3538905347090258,3.1385207129453683,0.0
58700.000000000015,0.7912968449029979,2.3738905347089934,3.1651873796119916,0.0
58733.333333333336,0.7938168907220137,2.3814506721660407,3.1752675628880547,0.0
58766.66666666667,0.807791690263825,2.423375070791476,3.2311667610553005,0.0
58800.000000000015,0.8332212435284323,2.4996637305852976,3.3328849741137296,0.0
58833.333333333336,0.8480360583432418,2.544108175029726,3.392144233372968,0.0
58866.66666666667,0.8480360583432418,2.544108175029726,3.392144233372968,0.0
58900.000000000015,0.8702582805655044,2.6107748416965135,3.481033122262018,0.0
58933.333333333336,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
58966.66666666667,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
59000.000000000015,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
59033.333333333336,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
59066.66666666667,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
59100.000000000015,0.8702582805655045,2.610774841696514,3.4810331222620188,0.0
59133.333333333336,0.905843003927099,2.6920524265388766,3.5978954304659756,0.0
59166.66666666667,0.9201430272208383,2.7018892906159375,3.6220323178367755,0.0
59200.000000000015,0.9415715986494185,2.766175004901678,3.7077466035510964,0.0
59233.333333333336,0.9216285787063964,2.706345945072612,3.627974523779008,0.0
59266.66666666667,0.9073848407487907,2.663614731199795,3.5709995719485854,0.0
59300.000000000015,0.912063710369854,2.677651340062985,3.589715050432839,0.0
59333.333333333336,0.9359598003642164,2.723953350744364,3.6599131511085807,0.0
59366.66666666667,0.9262616629204152,2.6948589384129606,3.621120601333376,0.0
59400.000000000015,0.9229861330552912,2.685032348817589,3.60801848187288,0.0
59433.333333333336,0.9229861330552912,2.685032348817589,3.60801848187288,0.0
59466.66666666667,0.9229861330552912,2.685032348817589,3.60801848187288,0.0
59500.000000000015,0.9424305774997458,2.743365682150953,3.6857962596506986,0.0
59533.333333333336,0.963798098867266,2.807468246253513,3.7712663451207793,0.0
59566.66666666667,0.9680716031407678,2.8202887590740184,3.788360362214786,0.0
59600.000000000015,0.9823573174264646,2.8631459019311096,3.8455032193575738,0.0
59633.333333333336,1.0151856002547437,2.9616307504159467,3.9768163506706906,0.0
59666.66666666667,1.0134312142898239,2.956367592521187,3.9697988068110104,0.0
59700.000000000015,0.9883611862786122,2.881157508487552,3.8695186947661644,0.0
59733.333333333336,0.9685043546570713,2.8215870136229295,3.7900913682800006,0.0
59766.66666666667,0.9541252696897519,2.778449758720972,3.732575028410724,0.0
59800.000000000015,0.9804428237384014,2.8273375819835227,3.807780405721924,0.0
59833.333333333336,0.9885373435976215,2.851621141561183,3.8401584851588044,0.0
59866.66666666667,0.959456410812986,2.7643783432072766,3.7238347540202623,0.0
59900.000000000015,0.9372341885907653,2.697711676540614,3.6349458651313795,0.0
59933.333333333336,0.9218706769309579,2.651621141561191,3.5734918184921494,0.0
59966.66666666667,0.9133658758335652,2.6261067382690135,3.539472614102579,0.0
60000.000000000015,0.9426721662509855,2.7140256095212747,3.65669777577226,0.0
60033.333333333336,0.9336186683085959,2.6868651156941046,3.620483784002701,0.0
60066.66666666667,0.9002853349752626,2.586865115694105,3.487150450669368,0.0
60100.000000000015,0.8669520016419294,2.486865115694105,3.3538171173360345,0.0
60133.333333333336,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60166.66666666667,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60200.000000000015,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60233.333333333336,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60266.66666666667,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60300.000000000015,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60333.333333333336,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60366.66666666667,0.8595445942345247,2.4646428934718907,3.3241874877064155,0.0
60400.000000000015,0.885698440388367,2.543104431933418,3.428802872321785,0.0
60433.333333333336,0.894758269448195,2.5702839191129017,3.465042188561097,0.0
60466.66666666667,0.9237706151272161,2.6573209561499653,3.5810915712771814,0.0
60500.000000000015,0.9411039484605399,2.709320956149936,3.650424904610476,0.0
60533.333333333336,0.9629677477436964,2.774912353999406,3.7378801017431025,0.0
60566.66666666667,0.9654368835461568,2.782319761406787,3.747756644952944,0.0
60600.000000000015,0.9933648114740845,2.8661035451905703,3.859468356664655,0.0
60633.333333333336,1.0062777243869931,2.9048422839292964,3.9111200083162894,0.0
60666.66666666667,1.0062777243869931,2.9048422839292964,3.9111200083162894,0.0
60700.000000000015,1.0293546474639161,2.9740730531600654,4.003427700623981,0.0
60733.333333333336,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60766.66666666667,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60800.000000000015,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60833.333333333336,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60866.66666666667,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60900.000000000015,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60933.333333333336,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
60966.66666666667,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
61000.000000000015,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
61033.333333333336,1.0293546474639161,2.9740730531600654,4.003427700623982,0.0
61066.66666666667,1.0284657585750256,2.971406386493394,3.99987214506842,0.0
61100.000000000015,1.0164657585750232,2.9354063864933866,3.95187214506841,0.0
61133.333333333336,0.9933546474639112,2.8660730531600507,3.859427700623962,0.0
61166.66666666667,0.9600213141305779,2.766073053160051,3.7260943672906293,0.0
61200.000000000015,0.9266879807972447,2.666073053160051,3.592761033957296,0.0
61233.333333333336,0.9266879807972447,2.666073053160051,3.592761033957296,0.0
61266.66666666667,0.9266879807972447,2.666073053160051,3.592761033957296,0.0
61300.000000000015,0.9266879807972447,2.666073053160051,3.592761033957296,0.0
61333.333333333336,0.907496061605318,2.6084972955842716,3.51599335718959,0.0
61366.66666666667,0.8912567453660144,2.5597793468663603,3.451036092232375,0.0
61400.000000000015,0.8597639028302277,2.4653008192590002,3.3250647220892287,0.0
61433.333333333336,0.8316793765861927,2.381047240526895,3.2127266171130877,0.0
61466.66666666667,0.8070031666339095,2.3070186106700454,3.1140217773039547,0.0
61500.000000000015,0.7857352729733785,2.2432149296884525,3.028950202661831,0.0
61533.333333333336,0.767875695604599,2.189636197582114,2.957511893186713,0.0
61566.66666666667,0.7534244345275716,2.1462824143510315,2.899706848878603,0.0
61600.000000000015,0.7423814897422962,2.1131535799952053,2.8555350697375017,0.0
61633.333333333336,0.7347468612487723,2.0902496945146334,2.824996555763406,0.0
61666.66666666667,0.7305205490470005,2.077570757909318,2.8080913069563187,0.0
61700.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61733.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61766.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61800.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61833.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61866.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61900.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61933.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
61966.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62000.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62033.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62066.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62100.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62133.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62166.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62200.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62233.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62266.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62300.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62333.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62366.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62400.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62433.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62466.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62500.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62533.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62566.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62600.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62633.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62666.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62700.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62733.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62766.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62800.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62833.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62866.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62900.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62933.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
62966.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63000.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63033.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63066.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63100.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63133.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63166.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63200.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63233.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63266.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63300.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63333.333333333336,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63366.66666666667,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63400.000000000015,0.7297025531369807,2.075116770179259,2.8048193233162397,0.0
63433.333333333336,0.7443224361779335,2.118976419302117,2.8632988554800503,0.0
63466.66666666667,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63500.000000000015,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63533.333333333336,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63566.66666666667,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63600.000000000015,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63633.333333333336,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63666.66666666667,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63700.000000000015,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63733.333333333336,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63766.66666666667,0.7443224361779334,2.118976419302117,2.8632988554800507,0.0
63800.000000000015,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
63833.333333333336,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
63866.66666666667,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
63900.000000000015,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
63933.333333333336,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
63966.66666666667,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64000.000000000015,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64033.333333333336,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64066.66666666667,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64100.000000000015,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64133.333333333336,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64166.66666666667,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64200.000000000015,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64233.333333333336,0.7665446584001556,2.185643085968784,2.9521877443689393,0.0
64266.66666666667,0.7787668806223698,2.222309752635426,3.0010766332577954,0.0
64300.000000000015,0.7787668806223698,2.222309752635426,3.001076633257796,0.0
64333.333333333336,0.7787668806223698,2.222309752635426,3.001076633257796,0.0
64366.66666666667,0.7787668806223698,2.222309752635426,3.001076633257796,0.0
64400.000000000015,0.7939183957738849,2.2677642980899715,3.0616826938638564,0.0
64433.333333333336,0.7939183957738849,2.2677642980899715,3.0616826938638564,0.0
64466.66666666667,0.7939183957738849,2.2677642980899715,3.0616826938638564,0.0
64500.000000000015,0.7939183957738849,2.2677642980899715,3.0616826938638564,0.0
64533.333333333336,0.8150295068849799,2.3310976314232565,3.1461271383082363,0.0
64566.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64600.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64633.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64666.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64700.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64733.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64766.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64800.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64833.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64866.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64900.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64933.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
64966.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65000.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65033.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65066.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65100.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65133.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65166.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65200.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65233.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65266.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65300.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65333.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65366.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65400.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65433.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65466.66666666667,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65500.000000000015,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65533.333333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65566.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65600.0,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65633.33333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65666.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65700.0,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65733.33333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65766.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65800.0,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65833.33333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65866.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65900.0,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65933.33333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
65966.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
66000.0,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
66033.33333333336,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
66066.66666666666,0.8158842077396682,2.333661733987322,3.1495459417269904,0.0
66100.0,0.7958842077396586,2.2736617339872924,3.0695459417269513,0.0
66133.33333333336,0.7958842077396586,2.2736617339872924,3.0695459417269513,0.0
66166.66666666666,0.7958842077396586,2.2736617339872924,3.0695459417269513,0.0
66200.0,0.7958842077396586,2.2736617339872924,3.0695459417269513,0.0
66233.33333333336,0.7958842077396586,2.2736617339872924,3.0695459417269513,0.0
66266.66666666666,0.8214397632952058,2.3503284006539347,3.171768163949141,0.0
66300.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66333.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66366.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66400.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66433.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66466.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66500.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66533.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66566.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66600.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66633.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66666.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66700.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66733.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66766.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66800.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66833.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66866.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66900.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66933.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
66966.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67000.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67033.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67066.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67100.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67133.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67166.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67200.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67233.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67266.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67300.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67333.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67366.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67400.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67433.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67466.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67500.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67533.33333333336,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67566.66666666666,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67600.0,0.8214397632952061,2.3503284006539347,3.171768163949141,0.0
67633.33333333336,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67666.66666666666,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67700.0,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67733.33333333336,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67766.66666666666,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67800.0,0.8087413505968049,2.3122331625587313,3.120974513155536,0.0
67833.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
67866.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
67900.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
67933.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
67966.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68000.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68033.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68066.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68100.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68133.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68166.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68200.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68233.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68266.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68300.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68333.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68366.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68400.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68433.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68466.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68500.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68533.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68566.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68600.0,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68633.33333333336,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68666.66666666666,0.7809635728190069,2.2288998292253375,3.0098634020443447,0.0
68700.0,0.7698524617079228,2.195566495892085,2.965418957600008,0.0
68733.33333333336,0.767332415888907,2.1880063584350378,2.9553387743239448,0.0
68766.66666666666,0.7533576163470954,2.146081959809603,2.8994395761566985,0.0
68800.0,0.7279280630824881,2.0697933000157813,2.7977213630982694,0.0
68833.33333333336,0.7131132482676787,2.0253488555713526,2.7384621038390318,0.0
68866.66666666666,0.7131132482676787,2.0253488555713526,2.7384621038390318,0.0
68900.0,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
68933.33333333336,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
68966.66666666666,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
69000.0,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
69033.33333333336,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
69066.66666666666,0.690891026045416,1.9586821889045647,2.6495732149499807,0.0
69100.0,0.6926454120103283,1.9639453467993018,2.6565907588096302,0.0
69133.33333333336,0.6660553976434271,1.9096518889410201,2.5757072865844473,0.0
69166.66666666666,0.6239775965719161,1.8164816915306428,2.440459288102559,0.0
69200.0,0.602549025143336,1.7521959772449025,2.354745002388239,0.0
69233.33333333336,0.5891587117530247,1.7120250370739685,2.3011837488269933,0.0
69266.66666666666,0.5744364895307984,1.6678583704072898,2.2422948599380885,0.0
69300.0,0.5472142673085802,1.5861917037406352,2.1334059710492155,0.0
69333.33333333336,0.5071974322917393,1.49152745799182,1.9987248902835593,0.0
69366.66666666666,0.5071974322917393,1.49152745799182,1.9987248902835593,0.0
69400.0,0.5071974322917393,1.49152745799182,1.9987248902835593,0.0
69433.33333333336,0.5071974322917393,1.49152745799182,1.9987248902835593,0.0
69466.66666666666,0.5071974322917393,1.49152745799182,1.9987248902835593,0.0
69500.0,0.48775298784728477,1.4331941246584565,1.9209471125057411,0.0
69533.33333333336,0.4663854664797647,1.3690915605558962,1.8354770270356608,0.0
69566.66666666666,0.4621119622062629,1.3562710477353908,1.8183830099416536,0.0
69600.0,0.4478262479205659,1.3134139048783,1.761240152798866,0.0
69633.33333333336,0.4149979650922868,1.2149290563934625,1.6299270214857493,0.0
69666.66666666666,0.39453012883496835,1.1535255476215072,1.5480556764564755,0.0
69700.0,0.39214917645402464,1.146382690478676,1.5385318669327008,0.0
69733.33333333336,0.3910909753958275,1.1432080873040844,1.534299062699912,0.0
69766.66666666666,0.3910909753958275,1.1432080873040844,1.534299062699912,0.0
69800.0,0.3569302840922774,1.0707908522768321,1.4277211363691094,0.0
69833.33333333336,0.34752857469057424,1.0425857240717225,1.3901142987622965,0.0
69866.66666666666,0.34752857469057424,1.0425857240717225,1.3901142987622965,0.0
69900.0,0.34752857469057424,1.0425857240717225,1.3901142987622965,0.0
69933.33333333336,0.34752857469057424,1.0425857240717225,1.3901142987622965,0.0
69966.66666666666,0.34752857469057424,1.0425857240717225,1.3901142987622965,0.0
70000.0,0.31657619373817597,0.9497285812145277,1.2663047749527039,0.0
70033.33333333336,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70066.66666666666,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70100.0,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70133.33333333336,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70166.66666666666,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70200.0,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70233.33333333336,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70266.66666666666,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70300.0,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70333.33333333336,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70366.66666666666,0.2922963583472325,0.8768890750416973,1.1691854333889298,0.0
70400.0,0.2661425121933901,0.7984275365801701,1.06457004877356,0.0
70433.33333333336,0.25708268313356225,0.7712480494006867,1.028330732534249,0.0
70466.66666666666,0.22807033745454092,0.6842110123636227,0.9122813498181637,0.0
70500.0,0.2107370041212173,0.6322110123636518,0.8429480164848692,0.0
70533.33333333336,0.18887320483806055,0.5666196145141816,0.7554928193522422,0.0
70566.66666666666,0.1864040690356004,0.5592122071068012,0.7456162761424016,0.0
70600.0,0.15847614110767247,0.4754284233230174,0.6339045644306899,0.0
70633.33333333336,0.14556322819476394,0.43668968458429186,0.5822529127790558,0.0
70666.66666666666,0.14556322819476394,0.43668968458429186,0.5822529127790558,0.0
70700.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70733.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70766.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70800.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70833.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70866.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70900.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70933.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
70966.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71000.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71033.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71066.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71100.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71133.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71166.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71200.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71233.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71266.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71300.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71333.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71366.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71400.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71433.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71466.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71500.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71533.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71566.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71600.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71633.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71666.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71700.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71733.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71766.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71800.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71833.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71866.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71900.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71933.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
71966.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72000.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72033.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72066.66666666666,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72100.0,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72133.33333333336,0.12248630511784087,0.36745891535352265,0.4899452204713635,0.0
72166.66666666666,0.1342918606734065,0.40287558202021956,0.537167442693626,0.0
72200.0,0.1450761743988967,0.43522852319669003,0.5803046975955868,0.0
72233.33333333336,0.17840950773223,0.53522852319669,0.71363803092892,0.0
72266.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72300.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72333.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72366.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72400.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72433.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72466.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72500.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72533.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72566.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72600.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72633.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72666.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72700.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72733.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72766.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72800.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72833.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72866.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72900.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72933.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
72966.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
73000.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
73033.33333333336,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
73066.66666666666,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
73100.0,0.17840950773223002,0.5352285231966902,0.7136380309289203,0.0
73133.33333333336,0.1919015712242704,0.5757047136728113,0.7676062848970816,0.0
73166.66666666666,0.19190157122427043,0.5757047136728114,0.7676062848970819,0.0
73200.0,0.19190157122427043,0.5757047136728114,0.7676062848970819,0.0
73233.33333333336,0.19190157122427043,0.5757047136728114,0.7676062848970819,0.0
73266.66666666666,0.19190157122427043,0.5757047136728114,0.7676062848970819,0.0
73300.0,0.21273490455760372,0.6382047136728113,0.850939618230415,0.0
73333.33333333336,0.21709998392267157,0.6512999517680148,0.8683999356906863,0.0
73366.66666666666,0.21709998392267157,0.6512999517680149,0.8683999356906865,0.0
73400.0,0.21709998392267157,0.6512999517680149,0.8683999356906865,0.0
73433.33333333336,0.20396158236321116,0.6118847470896336,0.8158463294528449,0.0
73466.66666666666,0.22910778119361197,0.6873233435808359,0.9164311247744479,0.0
73500.0,0.22910778119361203,0.6873233435808361,0.9164311247744481,0.0
73533.33333333336,0.22910778119361203,0.6873233435808361,0.9164311247744481,0.0
73566.66666666666,0.22910778119361203,0.6873233435808361,0.9164311247744481,0.0
73600.0,0.25542357066729615,0.7662707120018885,1.0216942826691846,0.0
73633.33333333336,0.2693124595561924,0.8079373786685773,1.0772498382247697,0.0
73666.66666666666,0.29102963127335674,0.8730888938200702,1.164118525093427,0.0
73700.0,0.2910296312733568,0.8730888938200704,1.1641185250934272,0.0
73733.33333333336,0.2910296312733568,0.8730888938200704,1.1641185250934272,0.0
73766.66666666666,0.2910296312733568,0.8730888938200704,1.1641185250934272,0.0
73800.0,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
73833.33333333336,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
73866.66666666666,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
73900.0,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
73933.33333333336,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
73966.66666666666,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74000.0,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74033.33333333336,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74066.66666666666,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74100.0,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74133.33333333336,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74166.66666666666,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74200.0,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74233.33333333336,0.26880740905113454,0.8064222271534037,1.0752296362045384,0.0
74266.66666666666,0.2565851868289204,0.7697555604867613,1.0263407473156818,0.0
74300.0,0.2565851868289204,0.7697555604867613,1.0263407473156818,0.0
74333.33333333336,0.2565851868289204,0.7697555604867613,1.0263407473156818,0.0
74366.66666666666,0.2565851868289204,0.7697555604867613,1.0263407473156818,0.0
74400.0,0.2414336716774053,0.7243010150322159,0.9657346867096211,0.0
74433.33333333336,0.2414336716774053,0.7243010150322159,0.9657346867096211,0.0
74466.66666666666,0.2414336716774053,0.7243010150322159,0.9657346867096211,0.0
74500.0,0.2414336716774053,0.7243010150322159,0.9657346867096211,0.0
74533.33333333336,0.22032256056631036,0.660967681698931,0.8812902422652414,0.0
74566.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74600.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74633.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74666.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74700.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74733.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74766.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74800.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74833.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74866.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74900.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74933.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
74966.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75000.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75033.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75066.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75100.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75133.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75166.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75200.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75233.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75266.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75300.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75333.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75366.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75400.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75433.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75466.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75500.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75533.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75566.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75600.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75633.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75666.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75700.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75733.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75766.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75800.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75833.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75866.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75900.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75933.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
75966.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76000.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76033.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76066.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76100.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76133.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76166.66666666666,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76200.0,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76233.33333333336,0.21946785971162192,0.6584035791348658,0.8778714388464877,0.0
76266.66666666666,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76300.0,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76333.33333333336,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76366.66666666666,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76400.0,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76433.33333333336,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76466.66666666666,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76500.0,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76533.33333333336,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76566.66666666666,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76600.0,0.19391230415607447,0.5817369124682235,0.7756492166242979,0.0
76633.33333333336,0.2216900819338724,0.6650702458016172,0.8867603277354896,0.0
76666.66666666666,0.22204850487293534,0.6661455146188059,0.8881940194917414,0.0
76700.0,0.2711713118904791,0.7719336790516572,1.0431049909421364,0.0
76733.33333333336,0.27117131189047916,0.7719336790516574,1.0431049909421366,0.0
76766.66666666666,0.27117131189047916,0.7719336790516574,1.0431049909421366,0.0
76800.0,0.27742131189047914,0.7906836790516573,1.0681049909421365,0.0
76833.33333333336,0.31075464522381246,0.8906836790516572,1.2014383242754696,0.0
76866.66666666666,0.33157039768513247,0.9531309364356174,1.2847013341207498,0.0
76900.0,0.33832145253745316,0.9733841009925794,1.3117055535300326,0.0
76933.33333333336,0.33832145253745316,0.9733841009925797,1.3117055535300328,0.0
76966.66666666666,0.34808946230546467,1.0026881302966142,1.3507775926020789,0.0
77000.0,0.37506748428348663,1.0686617676892691,1.4437292519727558,0.0
77033.33333333336,0.41451192872791487,1.1683046485373407,1.5828165772652554,0.0
77066.66666666666,0.4161280903440795,1.1731531333858345,1.589281223729914,0.0
77100.0,0.4677875420035311,1.2540988006306444,1.7218863426341755,0.0
77133.33333333336,0.5158106369375322,1.353827448478646,1.8696380854161783,0.0
77166.66666666666,0.5381100196535805,1.4207255966267907,1.9588356162803708,0.0
77200.0,0.5526933529869139,1.4644755966267906,2.017168949613705,0.0
77233.33333333336,0.5595606369375289,1.485077448478636,2.0446380854161648,0.0
77266.66666666666,0.5682907956676991,1.5112679246691467,2.0795587203368457,0.0
77300.0,0.6140656494688687,1.604317535611052,2.2183831850799205,0.0
77333.33333333336,0.6309272479094117,1.6549023309326807,2.285829578842092,0.0
77366.66666666666,0.638042257655999,1.6762473601724424,2.3142896178284413,0.0
77400.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77433.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77466.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77500.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77533.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77566.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77600.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77633.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77666.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77700.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77733.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77766.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77800.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77833.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77866.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77900.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77933.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
77966.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78000.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78033.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78066.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78100.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78133.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78166.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78200.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78233.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78266.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78300.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78333.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78366.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78400.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78433.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78466.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78500.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78533.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78566.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78600.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78633.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78666.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78700.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78733.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78766.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78800.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78833.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78866.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78900.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78933.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
78966.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
79000.0,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
79033.33333333336,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
79066.66666666666,0.6653149849287263,1.7580655419906241,2.4233805269193507,0.0
79100.0,0.663560598963814,1.7528023840958875,2.4163629830597015,0.0
79133.33333333336,0.6545658899691205,1.7258182571118066,2.3803841470809273,0.0
79166.66666666666,0.6698436677469184,1.7716515904452006,2.441495258192119,0.0
79200.0,0.7192689551032402,1.877754191372962,2.5970231464762024,0.0
79233.33333333336,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79266.66666666666,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79300.0,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79333.33333333336,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79366.66666666666,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79400.0,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79433.33333333336,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79466.66666666666,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79500.0,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79533.33333333336,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79566.66666666666,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79600.0,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79633.33333333336,0.7192689551032403,1.877754191372962,2.5970231464762024,0.0
79666.66666666666,0.7482813007822614,1.964791228410026,2.7130725291922877,0.0
79700.0,0.7482813007822615,1.964791228410026,2.7130725291922877,0.0
79733.33333333336,0.7482813007822615,1.964791228410026,2.7130725291922877,0.0
79766.66666666666,0.7482813007822615,1.964791228410026,2.7130725291922877,0.0
79800.0,0.7675120700130307,2.0224835361023334,2.7899956061153643,0.0
79833.33333333336,0.7675120700130308,2.0224835361023334,2.7899956061153643,0.0
79866.66666666666,0.7939009589019297,2.1016502027690303,2.8955511616709604,0.0
79900.0,0.7939009589019297,2.1016502027690303,2.8955511616709604,0.0
79933.33333333336,0.7939009589019297,2.1016502027690303,2.8955511616709604,0.0
79966.66666666666,0.7939009589019297,2.1016502027690303,2.8955511616709604,0.0
80000.0,0.7939009589019297,2.1016502027690303,2.8955511616709604,0.0
80033.33333333336,0.7961231811241196,2.1083168694356003,2.90444005055972,0.0
80066.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80100.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80133.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80166.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80200.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80233.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80266.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80300.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80333.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80366.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80400.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80433.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80466.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80500.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80533.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80566.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80600.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80633.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80666.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80700.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80733.33333333336,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80766.66666666666,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80800.0,0.7961231811241196,2.1083168694356,2.904440050559719,0.0
80833.33333333336,0.8042713292722785,2.1327613138800765,2.937032643152355,0.0
80866.66666666666,0.823929448930392,2.191735672854417,3.0156651217848087,0.0
80900.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
80933.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
80966.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81000.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81033.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81066.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81100.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81133.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81166.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81200.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81233.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81266.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81300.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81333.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81366.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81400.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81433.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81466.66666666666,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81500.0,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81533.33333333336,0.823929448930392,2.191735672854417,3.015665121784809,0.0
81566.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81600.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81633.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81666.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81700.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81733.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81766.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81800.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81833.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81866.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81900.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81933.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
81966.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82000.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82033.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82066.66666666666,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82100.0,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82133.33333333336,0.855781300782233,2.28729122840994,3.143072529192173,0.0
82166.66666666666,0.8439757452266674,2.2518745617432434,3.095850306969911,0.0
82200.0,0.8331914315011771,2.219521620566773,3.0527130520679497,0.0
82233.33333333336,0.7998580981678436,2.119521620566773,2.919379718734617,0.0
82266.66666666666,0.7998580981678436,2.119521620566773,2.919379718734617,0.0
82300.0,0.7998580981678436,2.119521620566773,2.919379718734617,0.0
82333.33333333336,0.7998580981678436,2.119521620566773,2.919379718734617,0.0
82366.66666666666,0.7998580981678436,2.119521620566773,2.919379718734617,0.0
82400.0,0.8054136537233993,2.1361882872334395,2.9416019409568386,0.0
82433.33333333336,0.8211543944641535,2.183410509455702,3.0045649039198556,0.0
82466.66666666666,0.8211543944641533,2.183410509455702,3.0045649039198556,0.0
82500.0,0.8211543944641533,2.183410509455702,3.0045649039198556,0.0
82533.33333333336,0.8462751674110274,2.258772828296324,3.1050479957073516,0.0
82566.66666666666,0.8462751674110272,2.258772828296324,3.105047995707351,0.0
82600.0,0.8580398732933802,2.2940669459433827,3.1521068192367627,0.0
82633.33333333336,0.8845873998409218,2.3526384959374416,3.237225895778364,0.0
82666.66666666666,0.891465706719221,2.373273416572339,3.26473912329156,0.0
82700.0,0.891465706719221,2.373273416572339,3.26473912329156,0.0
82733.33333333336,0.891465706719221,2.373273416572339,3.26473912329156,0.0
82766.66666666666,0.9089260241795615,2.425654368953361,3.334580393132922,0.0
82800.0,0.9362352611273528,2.5075820797967343,3.4438173409240873,0.0
82833.33333333336,0.9568510576467617,2.5694294693549615,3.526280527001723,0.0
82866.66666666666,0.9707734137377914,2.6111965376280506,3.5819699513658416,0.0
82900.0,0.9780023294004421,2.6328832846160024,3.6108856140164445,0.0
82933.33333333336,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
82966.66666666666,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
83000.0,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
83033.33333333336,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
83066.66666666666,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
83100.0,0.9785378046347106,2.634489710318808,3.6130275149535187,0.0
83133.33333333336,0.9650457411426703,2.594013519842687,3.5590592609853573,0.0
83166.66666666666,0.9650457411426703,2.594013519842687,3.5590592609853573,0.0
83200.0,0.9650457411426703,2.594013519842687,3.5590592609853573,0.0
83233.33333333336,0.9650457411426703,2.594013519842687,3.5590592609853573,0.0
83266.66666666666,0.9650457411426703,2.594013519842687,3.5590592609853573,0.0
83300.0,0.944212407809337,2.531513519842687,3.4757259276520243,0.0
83333.33333333336,0.9398473284442692,2.518418281747483,3.4582656101917526,0.0
83366.66666666666,0.9398473284442692,2.518418281747483,3.4582656101917526,0.0
83400.0,0.9398473284442692,2.518418281747483,3.4582656101917526,0.0
83433.33333333336,0.9383658469627768,2.5139738373030065,3.452339684265784,0.0
83466.66666666666,0.9132196481323761,2.4385352408118046,3.3517548889441806,0.0
83500.0,0.9132196481323761,2.4385352408118046,3.3517548889441806,0.0
83533.33333333336,0.9132196481323761,2.4385352408118046,3.3517548889441806,0.0
83566.66666666666,0.9132196481323761,2.4385352408118046,3.3517548889441806,0.0
83600.0,0.8869038586586919,2.359587872390752,3.246491731049444,0.0
83633.33333333336,0.8730149697697958,2.3179212057240632,3.1909361754938597,0.0
83666.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83700.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83733.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83766.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83800.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83833.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83866.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83900.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83933.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
83966.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84000.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84033.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84066.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84100.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84133.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84166.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84200.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84233.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84266.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84300.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84333.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84366.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84400.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84433.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84466.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84500.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84533.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84566.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84600.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84633.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84666.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84700.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84733.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84766.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84800.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84833.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84866.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84900.0,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84933.33333333336,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
84966.66666666666,0.8512977980526314,2.2527696905725705,3.1040674886252018,0.0
85000.0,0.8698163165711499,2.3083252461281254,3.1781415626992757,0.0
85033.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85066.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85100.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85133.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85166.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85200.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85233.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85266.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85300.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85333.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85366.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85400.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85433.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85466.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85500.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85533.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85566.66666666666,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85600.0,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85633.33333333336,0.86981631657115,2.308325246128126,3.1781415626992757,0.0
85666.66666666666,0.8908039708921286,2.3712882090910616,3.2620921799831906,0.0
85700.0,0.8908039708921287,2.3712882090910616,3.2620921799831906,0.0
85733.33333333336,0.8908039708921287,2.3712882090910616,3.2620921799831906,0.0
85766.66666666666,0.9177880978762614,2.4522405900434596,3.370028687919721,0.0
85800.0,0.9407047645429281,2.5209905900434597,3.4616953545863876,0.0
85833.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
85866.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
85900.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
85933.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
85966.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86000.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86033.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86066.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86100.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86133.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86166.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86200.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86233.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86266.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86300.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86333.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86366.66666666666,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86400.0,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86433.33333333336,0.9407047645429283,2.52099059004346,3.461695354586388,0.0
86466.66666666666,0.9518158756540163,2.5543239233767236,3.50613979903074,0.0
86500.0,0.9518158756540163,2.554323923376724,3.50613979903074,0.0
86533.33333333336,0.9754269867650869,2.6251572567099357,3.6005842434750224,0.0
86566.66666666666,0.9754269867650869,2.625157256709936,3.6005842434750233,0.0
86600.0,0.9754269867650869,2.625157256709936,3.6005842434750233,0.0
86633.33333333336,0.947649208987289,2.5418239233765423,3.489473132363831,0.0
86666.66666666666,0.9472907860482261,2.5407486545593536,3.4880394406075794,0.0
86700.0,0.8981679790306819,2.4349604901265023,3.3331284691571845,0.0
86733.33333333336,0.8981679790306819,2.4349604901265023,3.3331284691571845,0.0
86766.66666666666,0.9242363550990519,2.5131656183316116,3.4374019734306636,0.0
86800.0,0.9179863550990517,2.494415618331612,3.4124019734306636,0.0
86833.33333333336,0.8846530217657183,2.394415618331612,3.2790686400973303,0.0
86866.66666666666,0.8860594915266304,2.3986350276143487,3.284694519140979,0.0
86900.0,0.8793084366743097,2.3783818630573865,3.257690299731696,0.0
86933.33333333336,0.8956827056801748,2.427504670074981,3.3231873757551558,0.0
86966.66666666666,0.8859146959121631,2.398200640770947,3.2841153366831106,0.0
87000.0,0.8589366739341412,2.3322270033782915,3.191163677312433,0.0
87033.33333333336,0.8194922294897131,2.2325841225302203,3.0520763520199337,0.0
87066.66666666666,0.8178760678735486,2.2277356376817266,3.0456117055552756,0.0
87100.0,0.766216616214097,2.146789970436916,2.9130065866510133,0.0
87133.33333333336,0.7181935212800961,2.0470613225889154,2.7652548438690117,0.0
87166.66666666666,0.6958941385640477,1.9801631744407708,2.6760573130048186,0.0
87200.0,0.6813108052307144,1.9364131744407709,2.617723979671485,0.0
87233.33333333336,0.6744435212800994,1.9158113225889255,2.5902548438690247,0.0
87266.66666666666,0.6657133625499291,1.8896208463984148,2.5553342089483437,0.0
87300.0,0.6199385087487596,1.796571235456509,2.4165097442052685,0.0
87333.33333333336,0.6030769103082166,1.7459864401348804,2.349063350443097,0.0
87366.66666666666,0.5959619005616293,1.7246414108951187,2.320603311456748,0.0
87400.0,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87433.33333333336,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87466.66666666666,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87500.0,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87533.33333333336,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87566.66666666666,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87600.0,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87633.33333333336,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87666.66666666666,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87700.0,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87733.33333333336,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87766.66666666666,0.5686891732889021,1.6428232290769365,2.211512402365839,0.0
87800.0,0.5853558399555687,1.6928232290769365,2.278179069032505,0.0
87833.33333333336,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
87866.66666666666,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
87900.0,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
87933.33333333336,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
87966.66666666666,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
88000.0,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
88033.33333333336,0.5853558399555688,1.6928232290769365,2.278179069032505,0.0
88066.66666666666,0.596065344640979,1.7249517431331673,2.3210170877741465,0.0
88100.0,0.6201617301831476,1.7972408997596734,2.417402629942821,0.0
88133.33333333336,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88166.66666666666,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88200.0,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88233.33333333336,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88266.66666666666,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88300.0,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88333.33333333336,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88366.66666666666,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88400.0,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88433.33333333336,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88466.66666666666,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88500.0,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88533.33333333336,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88566.66666666666,0.6201617301831478,1.797240899759673,2.4174026299428206,0.0
88600.0,0.6368283968498143,1.847240899759673,2.4840692966094875,0.0
88633.33333333336,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88666.66666666666,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88700.0,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88733.33333333336,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88766.66666666666,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88800.0,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88833.33333333336,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88866.66666666666,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88900.0,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88933.33333333336,0.6368283968498144,1.847240899759673,2.4840692966094875,0.0
88966.66666666666,0.6453251288759487,1.872731095838076,2.518056224714025,0.0
89000.0,0.6453251288759487,1.8727310958380756,2.5180562247140243,0.0
89033.33333333336,0.6453251288759487,1.8727310958380756,2.5180562247140243,0.0
89066.66666666666,0.6453251288759487,1.8727310958380756,2.5180562247140243,0.0
89100.0,0.6589614925123123,1.9136401867471668,2.5726016792594795,0.0
89133.33333333336,0.6589614925123124,1.9136401867471664,2.572601679259479,0.0
89166.66666666666,0.6755137800939904,1.9632970494922013,2.638810829586192,0.0
89200.0,0.6513826103847274,1.933076801505616,2.5844594118903434,0.0
89233.33333333336,0.6701407803193661,1.9893513113095316,2.6594920916288975,0.0
89266.66666666666,0.7065460090775254,2.066918472729374,2.7734644818069,0.0
89300.0,0.7122322835873296,2.0839772962587864,2.7962095798461157,0.0
89333.33333333336,0.7455656169206628,2.183977296258786,2.929542913179449,0.0
89366.66666666666,0.7724545058095483,2.2646439629254433,3.0370984687349916,0.0
89400.0,0.7771211724762151,2.2786439629254436,3.0557651354016584,0.0
89433.33333333336,0.7946425399975702,2.3312080654895087,3.1258506054870785,0.0
89466.66666666666,0.7946425399975704,2.3312080654895087,3.1258506054870794,0.0
89500.0,0.7946425399975704,2.3312080654895087,3.1258506054870794,0.0
89533.33333333336,0.7946425399975704,2.3312080654895087,3.1258506054870794,0.0
89566.66666666666,0.7946425399975704,2.3312080654895087,3.1258506054870794,0.0
89600.0,0.8004758733309035,2.348708065489509,3.149183938820413,0.0
89633.33333333336,0.8329545058095111,2.4461439629253316,3.2790984687348432,0.0
89666.66666666666,0.8261643823527041,2.42577359255491,3.251937974907614,0.0
89700.0,0.826164382352704,2.42577359255491,3.251937974907614,0.0
89733.33333333336,0.8335717897600844,2.4479958147770517,3.2815676045371363,0.0
89766.66666666666,0.8335717897600844,2.4479958147770513,3.2815676045371363,0.0
89800.0,0.8143410205293152,2.390303507084744,3.204644527614059,0.0
89833.33333333336,0.8143410205293152,2.390303507084744,3.204644527614059,0.0
89866.66666666666,0.7879521316404162,2.311136840418047,3.0990889720584636,0.0
89900.0,0.7879521316404162,2.311136840418047,3.0990889720584636,0.0
89933.33333333336,0.7879521316404162,2.311136840418047,3.0990889720584636,0.0
89966.66666666666,0.7879521316404162,2.311136840418047,3.0990889720584636,0.0
90000.0,0.7879521316404162,2.311136840418047,3.0990889720584636,0.0
90033.33333333336,0.7857299094182263,2.3044701737514774,3.090200083169704,0.0
90066.66666666666,0.7857299094182263,2.3044701737514774,3.090200083169704,0.0
90100.0,0.7857299094182263,2.3044701737514774,3.090200083169704,0.0
90133.33333333336,0.7857299094182263,2.3044701737514774,3.090200083169704,0.0
90166.66666666666,0.8138163291713081,2.388729433010723,3.202545762182031,0.0
90200.0,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90233.33333333336,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90266.66666666666,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90300.0,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90333.33333333336,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90366.66666666666,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90400.0,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90433.33333333336,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90466.66666666666,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90500.0,0.8138163291713081,2.3887294330107234,3.202545762182031,0.0
90533.33333333336,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90566.66666666666,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90600.0,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90633.33333333336,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90666.66666666666,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90700.0,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90733.33333333336,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90766.66666666666,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90800.0,0.8165941069490454,2.3970627663439354,3.2136568732929804,0.0
90833.33333333336,0.8084459588008865,2.3726183218994583,3.181064280700345,0.0
90866.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
90900.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
90933.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
90966.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91000.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91033.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91066.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91100.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91133.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91166.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91200.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91233.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91266.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91300.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91333.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91366.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91400.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91433.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91466.66666666666,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91500.0,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91533.33333333336,0.7887878391427732,2.313643962925118,3.1024318020678914,0.0
91566.66666666666,0.7569359872909321,2.2180884073695952,2.9750243946605277,0.0
91600.0,0.7569359872909321,2.2180884073695952,2.9750243946605277,0.0
91633.33333333336,0.7569359872909321,2.2180884073695952,2.9750243946605277,0.0
91666.66666666666,0.7569359872909321,2.2180884073695952,2.9750243946605277,0.0
91700.0,0.7569359872909321,2.2180884073695952,2.9750243946605277,0.0
91733.33333333336,0.7798989502539166,2.2869772962585486,3.0668762465124653,0.0
91766.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91800.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91833.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91866.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91900.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91933.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
91966.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92000.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92033.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92066.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92100.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92133.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92166.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92200.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92233.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92266.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92300.0,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92333.33333333336,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92366.66666666666,0.7798989502539166,2.286977296258549,3.0668762465124657,0.0
92400.0,0.7743433946983611,2.2703106295918825,3.0446540242902436,0.0
92433.33333333336,0.7586026539576068,2.22308840736962,2.981691061327227,0.0
92466.66666666666,0.7586026539576068,2.22308840736962,2.981691061327227,0.0
92500.0,0.7586026539576068,2.22308840736962,2.981691061327227,0.0
92533.33333333336,0.7416300291588596,2.1721705329733774,2.9138005621322365,0.0
92566.66666666666,0.7416300291588596,2.1721705329733774,2.9138005621322365,0.0
92600.0,0.7298653232765066,2.1368764153263187,2.8667417386028253,0.0
92633.33333333336,0.7033177967289649,2.0783048653322593,2.781622662061224,0.0
92666.66666666666,0.6964394898506656,2.057669944697362,2.7541094345480275,0.0
92700.0,0.7262640512541744,2.1471436289078882,2.873407680162063,0.0
92733.33333333336,0.7432779401430583,2.19818529557454,2.9414632357175985,0.0
92766.66666666666,0.7258176226827178,2.145804343193518,2.8716219658762356,0.0
92800.0,0.6985083857349266,2.0638766323501443,2.762385018085071,0.0
92833.33333333336,0.6778925892155176,2.0020292427919175,2.6799218320074347,0.0
92866.66666666666,0.6676739368282022,1.9713732856299713,2.6390472224581734,0.0
92900.0,0.6729450211655517,1.9871865386420193,2.660131559807571,0.0
92933.33333333336,0.6724095459312832,1.9855801129392139,2.6579896588704974,0.0
92966.66666666666,0.6724095459312832,1.9855801129392139,2.6579896588704974,0.0
93000.0,0.7257223664441037,2.0956887012640113,2.821411067708115,0.0
93033.33333333336,0.7496334775552121,2.1674220345973367,2.917055512152549,0.0
93066.66666666666,0.7646556997774332,2.2124887012639993,2.9771444010414325,0.0
93100.0,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93133.33333333336,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93166.66666666666,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93200.0,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93233.33333333336,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93266.66666666666,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93300.0,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93333.33333333336,0.7707890331107665,2.230888701263999,3.001677734374766,0.0
93366.66666666666,0.7735668108885524,2.239222034597357,3.0127888454859093,0.0
93400.0,0.7735668108885523,2.239222034597357,3.0127888454859093,0.0
93433.33333333336,0.7735668108885523,2.239222034597357,3.0127888454859093,0.0
93466.66666666666,0.7735668108885523,2.239222034597357,3.0127888454859093,0.0
93500.0,0.7735668108885523,2.239222034597357,3.0127888454859093,0.0
93533.33333333336,0.7735668108885523,2.239222034597357,3.0127888454859093,0.0
93566.66666666666,0.7915562288779743,2.2931902885656226,3.084746517443597,0.0
93600.0,0.7989636362853816,2.315412510787845,3.1143761470732265,0.0
93633.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93666.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93700.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93733.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93766.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93800.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93833.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93866.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93900.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93933.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
93966.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94000.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94033.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94066.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94100.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94133.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94166.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94200.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94233.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94266.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94300.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94333.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94366.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94400.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94433.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94466.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94500.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94533.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94566.66666666666,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94600.0,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94633.33333333336,0.7989636362853815,2.3154125107878447,3.114376147073226,0.0
94666.66666666666,0.8049696422913919,2.333430528805876,3.1384001710972678,0.0
94700.0,0.8327474200691696,2.4167638621392094,3.249511282208379,0.0
94733.33333333336,0.8334528874413087,2.4188802642556264,3.252333151696935,0.0
94766.66666666666,0.8517950391167964,2.473906719282089,3.3257017583988855,0.0
94800.0,0.873223610545368,2.5381924335678034,3.4114160441131713,0.0
94833.33333333336,0.8732236105453678,2.5381924335678034,3.4114160441131713,0.0
94866.66666666666,0.8732236105453678,2.5381924335678034,3.4114160441131713,0.0
94900.0,0.8732236105453678,2.5381924335678034,3.4114160441131713,0.0
94933.33333333336,0.8732236105453678,2.5381924335678034,3.4114160441131713,0.0
94966.66666666666,0.8732236105453678,2.5381924335678034,3.4114160441131713,0.0
95000.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95033.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95066.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95100.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95133.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95166.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95200.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95233.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95266.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95300.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95333.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95366.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95400.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95433.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95466.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95500.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95533.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95566.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95600.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95633.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95666.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95700.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95733.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95766.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95800.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95833.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95866.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95900.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95933.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
95966.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96000.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96033.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96066.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96100.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96133.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96166.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96200.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96233.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96266.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96300.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96333.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96366.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96400.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96433.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96466.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96500.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96533.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96566.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96600.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96633.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96666.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96700.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96733.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96766.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96800.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96833.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96866.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96900.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96933.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
96966.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97000.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97033.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97066.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97100.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97133.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97166.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97200.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97233.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97266.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97300.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97333.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97366.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97400.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97433.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97466.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97500.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97533.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97566.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97600.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97633.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97666.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97700.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97733.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97766.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97800.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97833.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97866.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97900.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97933.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
97966.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98000.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98033.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98066.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98100.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98133.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98166.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98200.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98233.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98266.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98300.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98333.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98366.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98400.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98433.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98466.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98500.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98533.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98566.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98600.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98633.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98666.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98700.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98733.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98766.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98800.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98833.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98866.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98900.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98933.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
98966.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99000.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99033.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99066.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99100.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99133.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99166.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99200.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99233.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99266.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99300.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99333.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99366.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99400.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99433.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99466.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99500.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99533.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99566.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99600.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99633.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99666.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99700.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99733.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99766.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99800.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99833.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99866.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99900.0,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99933.33333333336,0.873223610545369,2.538192433567807,3.4114160441131762,0.0
99966.66666666666,0.873223610545369,2.538192433567807,3.4114160441131762,0.0


==> anc/td_rac_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
33.33333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
66.66666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
100.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
133.33333333333331,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
166.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
200.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
233.33333333333334,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
266.66666666666663,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
300.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
333.3333333333334,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
366.66666666666663,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
400.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
433.33333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
466.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
500.0000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
533.3333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
566.6666666666669,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
600.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
633.3333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
666.6666666666669,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
700.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
733.3333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
766.6666666666669,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
800.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
833.3333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
866.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
900.0000000000002,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
933.3333333333334,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
966.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1000.0000000000002,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1033.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1066.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1100.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1133.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1166.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1200.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1233.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1266.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1300.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1333.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1366.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1400.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1433.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1466.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1500.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1533.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1566.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1600.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1633.3333333333337,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1666.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1700.0000000000005,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1733.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1766.6666666666665,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1800.0000000000005,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1833.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1866.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1900.0000000000005,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1933.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
1966.6666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2000.0000000000005,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2033.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2066.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2100.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2133.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2166.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2200.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2233.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2266.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2300.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2333.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2366.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2400.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2433.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2466.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2500.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2533.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2566.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2600.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2633.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2666.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2700.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2733.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2766.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2800.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2833.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2866.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2900.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2933.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
2966.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3000.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3033.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3066.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3100.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3133.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3166.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3200.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3233.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3266.6666666666674,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3300.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3333.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3366.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3400.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3433.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3466.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3500.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3533.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3566.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3600.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3633.333333333333,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3666.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3700.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3733.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3766.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3800.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3833.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3866.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3900.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3933.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
3966.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4000.000000000001,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4033.3333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4066.666666666667,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4100.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4133.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4166.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4200.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4233.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4266.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4300.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4333.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4366.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4400.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4433.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4466.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4500.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4533.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4566.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4600.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4633.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4666.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4700.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4733.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4766.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4800.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4833.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4866.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4900.0,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4933.333333333335,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
4966.666666666666,80.8818646487369,304.8956000257486,385.7774646744855,-224.0137353770117
5000.0,81.9264745189617,306.3117684708729,388.2382429898346,-224.3852939519112
5033.333333333335,82.77548386140295,307.6703691473504,390.4458530087534,-224.89488528594745
5066.666666666666,83.57011856300086,308.5193751064432,392.08949366944404,-224.94925654344235
5100.0,84.41483166750955,309.7357266733245,394.15055834083404,-225.32089500581498
5133.333333333335,85.04317962373018,310.66759815712993,395.7107777808601,-225.62441853339976
5166.666666666666,85.4786809474202,311.4103059405763,396.88898688799645,-225.93162499315608
5200.0,85.8659361488803,311.80212606026424,397.6680622091445,-225.93618991138396
5233.333333333335,86.78831352870152,312.7067735650145,399.495087093716,-225.91846003631298
5266.666666666666,87.82995852881498,313.5046551678158,401.3346136966308,-225.67469663900084
5300.0,88.67902756392897,314.0594083363971,402.73843590032607,-225.38038077246813
5333.333333333335,89.36620155322359,314.3607020519289,403.72690360515253,-224.99450049870532
5366.666666666666,89.91449184418727,314.5899562579951,404.5044481021823,-224.67546441380782
5400.0,90.52890788888229,315.1220827847766,405.65099067365884,-224.5931748958943
5433.333333333335,91.30009468692343,315.9290315383757,407.2291262252991,-224.62893685145224
5466.666666666666,92.9464378899527,317.2183194409039,410.16475733085656,-224.27188155095118
5500.0,94.61642590811435,318.633027853054,413.24945376116835,-224.01660194493962
5533.333333333335,95.83026500337394,319.3384891326068,415.16875413598075,-223.50822412923287
5566.666666666666,97.05760233035603,319.5488460380673,416.60644836842334,-222.4912437077113
5600.0,98.5912193126366,320.9164971840376,419.5077164966742,-222.325277871401
5633.333333333335,99.72572957876008,321.96284316946014,421.6885727482202,-222.23711359070006
5666.666666666666,100.73806989063482,323.39951859783616,424.137588488471,-222.66144870720134
5700.0,101.61740818738326,324.8626511512566,426.4800593386399,-223.24524296387335
5733.333333333335,102.49227571335429,326.28253279478537,428.77480850813964,-223.7902570814311
5766.666666666666,103.15010687089931,326.8026393608653,429.95274623176465,-223.652532489966
5800.0,104.02695634619162,327.7634785091348,431.79043485532645,-223.73652216294317
5833.333333333335,105.15715599197054,329.3895000061286,434.54665599809914,-224.2323440141581
5866.666666666666,106.2587916339126,331.01892521882894,437.27771685274155,-224.76013358491633
5900.0,107.32844061230301,332.65826652943855,439.9867071417416,-225.32982591713554
5933.333333333335,108.36292332082542,334.3111536562342,442.6740769770596,-225.94823033540877
5966.666666666666,109.39817688569468,335.956363550447,445.3545404361417,-226.55818666475233
6000.0,110.46216909928998,337.58378317572146,448.0459522750115,-227.12161407643148
6033.333333333335,111.74278747226931,339.1894699963647,450.932257468634,-227.44668252409542
6066.666666666666,113.25281177496507,340.90913006692847,454.1619418418935,-227.6563182919634
6100.0,114.80614512092895,342.57248650342075,457.3786316243497,-227.76634138249182
6133.333333333335,116.39005133760928,344.1837806666377,460.573832004247,-227.7937293290284
6166.666666666666,117.98520942566495,345.7302576992264,463.71546712489135,-227.74504827356145
6200.0,119.57947867638879,346.38052856369893,465.96000724008775,-226.80104988731014
6233.333333333335,121.5531420682157,347.8464954320494,469.3996375002651,-226.29335336383366
6266.666666666666,123.57405530476333,349.3332089811581,472.9072642859214,-225.7591536763948
6300.0,125.59569248130536,350.8133380542934,476.4090305355988,-225.21764557298803
6333.333333333335,127.43914799892673,352.15658650251487,479.5957345014416,-224.71743850358814
6366.666666666666,129.20831097062998,353.42923873122777,482.6375497018578,-224.2209277605978
6400.0,130.80734408900295,354.45705527848594,485.26439936748886,-223.64971118948299
6433.333333333335,132.21941773195644,355.2302706530111,487.44968838496754,-223.01085292105464
6466.666666666666,133.3024974935756,355.7049946616608,489.0074921552364,-222.4024971680852
6500.000000000001,134.6403303337784,356.9505464474059,491.5908767811843,-222.3102161136275
6533.333333333335,136.15114286769688,358.3555966654345,494.5067395331314,-222.20445379773764
6566.666666666666,137.47105306101534,359.8313669632018,497.3024200242171,-222.36031390218645
6600.000000000002,139.454208969277,361.3210355043106,500.7752444735876,-221.8668265350336
6633.333333333334,141.27993486939175,362.6677763863644,503.94771125575613,-221.38784151697263
6666.666666666666,142.83042169383307,363.70081916722853,506.53124086106163,-220.87039747339546
6700.000000000002,143.9937794675447,364.1739419282539,508.1677213957986,-220.1801624607092
6733.333333333334,145.50989712444124,365.62928180870523,511.13917893314647,-220.119384684264
6766.666666666666,147.30438096452318,367.0669827718232,514.3713637363463,-219.7626018073
6800.000000000002,149.40583085750777,368.6565984012482,518.062429258756,-219.2507675437404
6833.333333333334,151.61661266575106,370.3462407429592,521.9628534087103,-218.72962807720813
6866.666666666666,153.80119016398584,371.87225141376075,525.6734415777466,-218.0710612497749
6900.000000000002,155.9292413547101,373.38108616099413,529.3103275157042,-217.45184480628404
6933.333333333334,158.50359298124388,374.7967152980145,533.3003082792584,-216.2931223167706
6966.666666666666,160.96336119548818,376.3066002079509,537.2699614034391,-215.34323901246273
7000.000000000002,163.2940170045695,377.6770914609783,540.9711084655478,-214.38307445640882
7033.333333333334,165.54352436925862,379.07527933814583,544.6188037074045,-213.5317549688872
7066.666666666666,167.7958413090039,380.5508396620487,548.3466809710526,-212.7549983530448
7100.000000000002,169.4927027973681,381.4059882120329,550.8986910094011,-211.9132854146648
7133.333333333334,171.04383571080513,381.69561375623846,552.7394494670436,-210.65177804543333
7166.666666666666,172.6063513632538,381.9623044984668,554.5686558617206,-209.35595313521299
7200.000000000002,174.22790004187033,382.9085204246039,557.1364204664742,-208.6806203827336
7233.333333333334,175.8050390138753,384.2144179026544,560.0194569165297,-208.40937888877912
7266.666666666666,177.04302595172555,384.87232353769673,561.9153494894223,-207.82929758597118
7300.000000000002,178.46609052096755,386.4777656596287,564.9438561805962,-208.01167513866113
7333.333333333334,179.79706817113745,388.02101265348676,567.8180808246242,-208.2239444823493
7366.666666666667,180.67358706567308,388.4619006158854,569.1354876815585,-207.7883135502123
7400.000000000002,181.43071240159637,388.9312182205971,570.3619306221934,-207.50050581900072
7433.333333333334,181.95180021088268,389.27369975385574,571.2254999647384,-207.32189954297306
7466.666666666667,182.33613816352715,389.504587268445,571.8407254319721,-207.16844910491784
7500.000000000002,182.65582683821964,389.75616102831964,572.4119878665392,-207.1003341901
7533.333333333334,183.1054769699921,390.45761594380554,573.5630929137976,-207.35213897381342
7566.666666666667,183.39783256808053,390.9682441162459,574.3660766843265,-207.57041154816537
7600.000000000002,183.73378137015595,391.65556700304995,575.3893483732058,-207.921785632894
7633.333333333334,184.64259390253227,392.79751829604703,577.4401121985793,-208.15492439351476
7666.666666666667,185.2013905591761,393.2393962009666,578.4407867601427,-208.0380056417905
7700.000000000002,186.05908440951794,394.0507902439359,580.1098746534539,-207.99170583441798
7733.333333333334,186.4674614494924,394.4976734263991,580.9651348758915,-208.0302119769067
7766.666666666667,187.25275796628694,395.00818222029375,582.2609401865807,-207.7554242540068
7800.000000000002,187.68436418243726,395.20714661417014,582.8915107966075,-207.52278243173288
7833.333333333334,188.65717369005128,395.62612623841846,584.2832999284698,-206.96895254836718
7866.666666666667,189.60329365034147,396.06011509347786,585.6634087438193,-206.4568214431364
7900.000000000002,190.41297298708514,396.3276711720284,586.7406441591136,-205.91469818494323
7933.333333333334,191.26437839800155,396.5485412090941,587.8129196070956,-205.28416281109253
7966.666666666667,192.37340403370078,396.7487324236233,589.1221364573241,-204.37532838992254
8000.000000000002,193.48121820445635,396.87994423357804,590.3611624380344,-203.3987260291217
8033.333333333334,194.49913148937637,397.0196812084583,591.5188126978346,-202.5205497190819
8066.666666666667,195.4924447974338,397.3171542207901,592.8095990182239,-201.8247094233563
8100.000000000002,196.03867747067073,397.5765917313085,593.6152692019792,-201.53791426063776
8133.333333333334,197.2053179781462,398.27921635309923,595.4845343312454,-201.07389837495302
8166.666666666667,198.2623648492999,398.6836797376213,596.9460445869212,-200.42131488832138
8200.0,199.52047681343882,399.51494883614873,599.0354256495875,-199.9944720227099
8233.333333333332,200.92620687054577,400.74680642375375,601.6730132942995,-199.82059955320798
8266.66666666667,202.31728869246777,402.1366693524713,604.4539580449391,-199.81938066000353
8300.0,203.89569388511444,403.61329153549053,607.508985420605,-199.7175976503761
8333.333333333332,205.6330162558633,405.27753132797005,610.9105475838334,-199.64451507210674
8366.66666666667,207.1294377603751,406.58692973414634,613.7163674945215,-199.45749197377123
8400.0,208.6067603651915,407.97576386602503,616.5825242312166,-199.36900350083354
8433.333333333332,209.9242293558117,408.54451088323077,618.4687402390425,-198.62028152741908
8466.66666666667,211.2307672708642,409.5807164042603,620.8114836751245,-198.34994913339608
8500.0,213.06628447264316,411.1509375333404,624.2172220059836,-198.08465306069726
8533.333333333332,214.3812360969444,412.4468686730797,626.8281047700241,-198.06563257613527
8566.66666666667,215.4604724961202,413.3646261031447,628.825098599265,-197.9041536070245
8600.0,216.51273561532324,413.7800988879434,630.2928345032666,-197.26736327262014
8633.333333333332,217.77707455261816,414.1485896081892,631.9256641608074,-196.37151505557102
8666.66666666667,218.81532079955966,414.51840665908156,633.3337274586412,-195.7030858595219
8700.0,219.24105987386005,414.4932829473995,633.7343428212596,-195.25222307353945
8733.333333333332,219.7412843605584,414.7123391084371,634.4536234689955,-194.9710547478787
8766.66666666667,220.65740319554595,415.10127146260265,635.7586746581486,-194.4438682670567
8800.0,221.8858811079892,415.46911537652926,637.3549964845184,-193.58323426854005
8833.333333333332,223.24472069277272,416.00128996121435,639.246010653987,-192.75656926844164
8866.66666666667,224.31282842580293,416.38118670890765,640.6940151347105,-192.06835828310471
8900.0,225.504833294278,416.61823656719395,642.123069861472,-191.11340327291595
8933.333333333332,226.97719158744073,416.9651130896838,643.9423046771245,-189.9879215022431
8966.66666666667,228.67202490093504,417.4497421547304,646.1217670556655,-188.77771725379537
9000.0,230.5970513761716,417.70162555259435,648.298676928766,-187.10457417642274
9033.333333333332,232.7088151969235,418.56515496377284,651.2739701606963,-185.85633976684935
9066.66666666667,234.88575847000945,419.8153005310412,654.7010590010507,-184.92954206103175
9100.0,237.22056806067698,421.20037657839777,658.4209446390747,-183.97980851772078
9133.333333333332,239.60099403573966,422.6215878502506,662.2225818859903,-183.02059381451093
9166.66666666667,241.37515001698367,423.0543973376018,664.4295473545855,-181.67924732061815
9200.0,242.916139298336,423.4091788457815,666.3253181441175,-180.49303954744553
9233.333333333332,244.27105024498226,423.77049190680646,668.0415421517887,-179.4994416618242
9266.66666666667,245.87077294550846,424.22817403544406,670.0989469809525,-178.3574010899356
9300.0,247.34904979259082,424.75541430775723,672.1044641003481,-177.40636451516642
9333.333333333332,248.87395733986585,425.1421678751111,674.0161252149769,-176.26821053524526
9366.66666666667,250.55469254431077,425.65661674217466,676.2113092864854,-175.1019241978639
9400.0,252.14701981451432,426.07425017178537,678.2212699862997,-173.92723035727104
9433.333333333332,253.6031948143533,426.36758981516033,679.9707846295137,-172.76439500080704
9466.66666666667,254.8756704985944,426.59126444603254,681.4669349446269,-171.71559394743815
9500.0,255.88812658871663,427.1048094575047,682.9929360462213,-171.21668286878807
9533.333333333332,256.82878543780265,427.44042571030724,684.2692111481099,-170.6116402725046
9566.66666666667,257.4629032185665,427.6768929998078,685.1397962183744,-170.2139897812413
9600.0,257.4651237939391,427.73045078895444,685.1955745828935,-170.26532699501536
9633.333333333332,257.5015391567505,427.5644650251561,685.0660041819066,-170.0629258684056
9666.66666666667,257.90664965762454,427.8047586234525,685.7114082810771,-169.898108965828
9700.0,258.5248661813758,428.2717615552079,686.7966277365837,-169.7468953738321
9733.333333333332,259.20282205749214,428.75123737742075,687.9540594349129,-169.5484153199286
9766.66666666667,260.3186457111236,429.86178902956533,690.180434740689,-169.5431433184417
9800.0,261.72859767484323,430.9070039789072,692.6356016537504,-169.17840630406397
9833.333333333332,263.28670868775885,431.78281682957834,695.0695255173372,-168.4961081418195
9866.66666666667,264.87024262825776,432.5165294946483,697.386772122906,-167.64628686639054
9900.0,266.53871704288076,433.60636430000733,700.145081342888,-167.06764725712657
9933.333333333332,268.37571960247755,434.9503217403863,703.3260413428638,-166.57460213790876
9966.66666666667,270.5851996217803,436.64644583923007,707.2316454610104,-166.06124621744976
10000.0,272.70999412541266,438.1080984869677,710.8180926123804,-165.39810436155506
10033.333333333332,274.7001518986734,439.415043840567,714.1151957392404,-164.7148919418936
10066.66666666667,276.37547448248733,440.2443838322724,716.6198583147598,-163.86890934978504
10100.0,278.1521977921036,440.83988468310366,718.9920824752073,-162.68768689100006
10133.333333333332,280.2603933927574,441.7936933089447,722.0540867017021,-161.53329991618727
10166.66666666667,282.1273116554419,442.2506243027354,724.3779359581772,-160.12331264729352
10200.0,283.56566597034504,442.606389895176,726.1720558655211,-159.04072392483096
10233.333333333332,285.04286844296814,443.05383837752487,728.096706820493,-158.01096993455673
10266.66666666667,286.3894458375924,443.57526604910475,729.9647118866972,-157.18582021151235
10300.0,287.65975520428924,444.21016258739627,731.8699177916856,-156.55040738310703
10333.333333333332,289.0696574871812,444.90883968931274,733.9784971764939,-155.83918220213155
10366.66666666667,290.01743553970863,445.172991087763,735.1904266274717,-155.1555555480544
10400.0,291.17674886319355,445.7316843325495,736.9084331957431,-154.55493546935594
10433.333333333332,292.28430750243405,445.9570640650844,738.2413715675184,-153.67275656265036
10466.66666666667,293.3276842352704,446.21505395645886,739.5427381917293,-152.88736972118846
10500.0,293.8299867917878,446.0744493201574,739.9044361119452,-152.24446252836958
10533.333333333332,294.36418077618885,446.0570317216201,740.4212124978089,-151.69285094543125
10566.66666666667,294.97338798363427,446.2257194287598,741.1991074123941,-151.25233144512555
10600.0,295.7232654059628,446.5631069462888,742.2863723522516,-150.839841540326
10633.333333333332,297.0055339246036,446.85639295200946,743.8619268766131,-149.85085902740587
10666.66666666667,298.3926365275624,447.11751891507157,745.510155442634,-148.72488238750918
10700.0,299.8730388180085,447.4512183492128,747.3242571672213,-147.57817953120428
10733.333333333332,301.4216778587444,447.9249888312181,749.3466666899625,-146.50331097247374
10766.66666666667,302.72046730638635,448.3314240068196,751.0518913132059,-145.61095670043323
10800.0,303.7624667755716,448.81898791561565,752.5814546911872,-145.05652114004403
10833.333333333332,305.01168191012897,449.190437937003,754.202119847132,-144.17875602687405
10866.66666666667,306.6853855727812,449.7332710914776,756.4186566642588,-143.04788551869643
10900.0,308.2692790003886,450.22535564166526,758.4946346420538,-141.95607664127664
10933.333333333332,309.9453833970755,450.5663846145922,760.5117680116678,-140.62100121751672
10966.66666666667,311.3028290171293,450.4556569034046,761.7584859205339,-139.1528278862753
11000.0,313.31030558545,450.58911818095123,763.8994237664012,-137.27881259550122
11033.333333333332,315.1950637161894,450.6651106767133,765.8601743929028,-135.47004696052392
11066.66666666667,316.7441864001926,450.8155753938269,767.5597617940196,-134.07138899363434
11100.0,317.8884467233512,450.84229329424795,768.7307400175991,-132.95384657089676
11133.333333333332,318.33281157797825,450.7470619081768,769.0798734861551,-132.41425033019857
11166.66666666667,318.696547694019,450.7534925274035,769.4500402214226,-132.05694483338453
11200.0,319.32146851072395,450.6719589027135,769.9934274134375,-131.35049039198958
11233.333333333332,320.54832013483787,450.5130495684868,771.0613697033247,-129.96472943364893
11266.66666666667,321.68112362150134,450.52978556250497,772.2109091840064,-128.84866194100363
11300.0,322.831783799123,450.3659383543933,773.1977221535162,-127.53415455527028
11333.333333333332,323.872888570379,450.51861008722653,774.3914986576056,-126.64572151684752
11366.66666666667,324.63029393738583,450.4674649967867,775.0977589341726,-125.83717105940087
11400.0,325.4837143670095,450.62510159511464,776.1088159621241,-125.14138722810515
11433.333333333332,326.64797689746547,450.9736029565319,777.6215798539974,-124.32562605906645
11466.66666666667,328.10974835458285,451.44350914168666,779.5532574962695,-123.33376078710381
11500.0,329.7058539598527,451.9990045307317,781.7048584905845,-122.29315057087905
11533.333333333332,331.3981552442139,452.6434596026632,784.0416148468771,-121.24530435844929
11566.66666666667,333.02386691025185,453.4984459050196,786.5223128152714,-120.47457899476774
11600.0,334.5127366573234,454.460251812901,788.9729884702244,-119.9475151555776
11633.333333333332,335.7515658815867,455.09882779327705,790.8503936748638,-119.34726191169034
11666.66666666667,336.864073360637,455.39085008699436,792.2549234476314,-118.52677672635735
11700.0,338.0582333302966,455.6911691054091,793.7494024357056,-117.63293577511246
11733.333333333332,339.3988276030279,455.9736039646672,795.372431567695,-116.5747763616393
11766.66666666667,341.0854889917817,456.1634112496262,797.2489002414079,-115.07792225784453
11800.0,342.7327256018764,456.3899277891111,799.1226533909875,-113.6572021872347
11833.333333333332,344.5306873708096,456.97834444219285,801.5090318130024,-112.44765707138328
11866.66666666667,345.8294796718263,457.337167202325,803.1666468741513,-111.50768753049874
11900.0,346.8630893108467,457.57218634979967,804.4352756606463,-110.70909703895296
11933.333333333332,347.78565546998925,457.6815782215348,805.467233691524,-109.89592275154553
11966.66666666667,348.81570062791025,457.8958542695611,806.7115548974714,-109.08015364165084
12000.0,350.0270956069107,458.2664374744927,808.2935330814034,-108.23934186758203
12033.333333333332,351.4111438903355,458.73055376323134,810.1416976535668,-107.31940987289585
12066.66666666667,352.88068460402116,459.25531118732835,812.1359957913495,-106.37462658330719
12100.0,354.43432840331053,459.79914464142826,814.2334730447387,-105.36481623811773
12133.333333333332,356.29939107586154,460.2378302006055,816.5372212764671,-103.93843912474398
12166.66666666667,358.12664924354704,460.7354750608618,818.8621243044088,-102.60882581731477
12200.0,359.74261928277826,461.2644919831433,821.0071112659216,-101.52187270036501
12233.333333333332,360.86073392651645,461.74849799910083,822.6092319256172,-100.88776407258439
12266.66666666667,361.8973450032797,462.08473793648943,823.9820829397692,-100.18739293320971
12300.0,363.0442140426269,462.40653385584335,825.4507478984702,-99.36231981321646
12333.333333333332,364.1079194827856,462.7138130486988,826.8217325314844,-98.60589356591322
12366.66666666667,365.13037830609875,463.0804220311234,828.2108003372222,-97.95004372502467
12400.0,366.1847474470565,463.4899087944513,829.6746562415078,-97.3051613473948
12433.333333333332,367.26342464858556,463.9269834739302,831.1904081225157,-96.66355882534464
12466.66666666667,368.29776535212545,464.3522034911457,832.6499688432712,-96.05443813902025
12500.0,368.8982830328041,464.5351293043944,833.4334123371984,-95.63684627159029
12533.333333333332,369.71043858952146,464.90979093132125,834.6202295208427,-95.1993523417998
12566.66666666667,370.9483045521679,465.4705678398412,836.418872392009,-94.5222632876733
12600.0,372.4644724117444,466.1673423060033,838.6318147177477,-93.70286989425892
12633.333333333332,374.01249496870406,466.67195922752495,840.684454196229,-92.65946425882089
12666.66666666667,375.4222477133581,466.86522012962774,842.2874678429858,-91.44297241626964
12700.0,376.9991414914823,467.0587449254412,844.0578864169236,-90.0596034339589
12733.333333333332,378.3462456339319,467.07505168212083,845.4212973160527,-88.72880604818891
12766.66666666667,379.61006584238305,467.1237229190557,846.7337887614387,-87.51365707667264
12800.0,380.66559506083144,467.19855167123114,847.8641467320626,-86.53295661039971
12833.333333333332,381.5075943338761,467.37212017701586,848.879714510892,-85.86452584313975
12866.66666666667,382.25332605408727,467.62304852732626,849.8763745814135,-85.369722473239
12900.000000000002,383.0252225264368,467.74289132077547,850.7681138472122,-84.71766879433869
12933.333333333332,383.83749637081587,467.9739439551099,851.8114403259258,-84.13644758429405
12966.66666666667,385.1293513583969,468.28605886781816,853.415410226215,-83.15670750942127
13000.000000000002,386.5347879629137,468.4506766796723,854.9854646425861,-81.91588871675862
13033.333333333332,387.6219879078045,468.6561439563831,856.2781318641876,-81.03415604857861
13066.66666666667,388.6461017566692,468.93721189800766,857.5833136546769,-80.29111014133844
13100.000000000002,389.34891613461264,469.20756528058007,858.5564814151927,-79.85864914596743
13133.333333333332,389.572619113136,469.5100724427871,859.082691555923,-79.93745332965108
13166.666666666668,390.27806352542785,469.43530020667646,859.7133637321043,-79.1572366812486
13200.000000000004,391.37502612865916,469.4105564582749,860.7855825869341,-78.03553032961577
13233.333333333332,392.4614832833183,469.4231246452001,861.8846079285183,-76.96164136188185
13266.666666666668,393.4429917866005,469.49854390396365,862.9415356905641,-76.05555211736316
13300.000000000004,394.4037341244066,469.72080218825073,864.1245363126573,-75.31706806384415
13333.333333333332,395.46944987504946,470.0047704285362,865.4742203035856,-74.53532055348671
13366.666666666668,396.7297291428794,470.47489222522165,867.204621368101,-73.74516308234223
13400.000000000004,398.1569044896139,471.1104422408787,869.2673467304926,-72.95353775126478
13433.333333333332,399.5974999075642,471.74641869629835,871.3439186038626,-72.14891878873414
13466.666666666668,400.75849265644223,472.4424211915714,873.2009138480137,-71.68392853512916
13500.000000000004,401.73173003254306,473.14893195900976,874.8806619915529,-71.4172019264667
13533.333333333332,402.6117583102046,473.54410988656076,876.1558681967654,-70.93235157635615
13566.666666666668,403.44284729386493,474.1274813893039,877.5703286831688,-70.68463409543898
13600.000000000004,404.0544874071684,474.4197327802357,878.4742201874041,-70.3652453730673
13633.333333333332,404.47952824173166,474.681688998373,879.1612172401046,-70.20216075664132
13666.666666666668,404.76479608340617,475.04722234592884,879.812018429335,-70.28242626252268
13700.000000000004,404.81221887310454,475.4165807346221,880.2287996077266,-70.60436186151753
13733.333333333332,404.39064037294315,475.5950309805652,879.9856713535083,-71.20439060762203
13766.666666666668,403.8024976883047,475.49210600584934,879.294603694154,-71.68960831754464
13800.000000000004,402.9646633525918,475.55603603021046,878.5206993828023,-72.59137267761866
13833.333333333332,402.08997684397025,475.78165501156,877.8716318555303,-73.69167816758977
13866.666666666668,400.8478333663627,475.7591154158811,876.6069487822438,-74.91128204951843
13900.000000000004,400.2200205148736,476.00127018514763,876.2212907000212,-75.78124967027401
13933.333333333332,400.1758667592573,476.33292064681575,876.508787406073,-76.15705388755845
13966.666666666668,400.2432027040926,476.6544223478734,876.897625051966,-76.41121964378078
14000.000000000004,400.2521889314984,476.8120988834139,877.0642878149123,-76.55990995191553
14033.333333333332,400.572574358704,476.9762675577938,877.5488419164978,-76.40369319908979
14066.666666666668,401.21737941669664,477.1712119219852,878.3885913386819,-75.95383250528857
14100.000000000004,401.81492325758256,477.02066068512926,878.8355839427118,-75.2057374275467
14133.333333333332,402.65998235503,476.8937657230797,879.5537480781097,-74.23378336804967
14166.666666666668,403.1820816556346,476.6110588002975,879.7931404559321,-73.4289771446629
14200.000000000004,403.723295762563,476.2113083359692,879.9346040985322,-72.4880125734062
14233.333333333332,404.4506775228948,475.90517539010455,880.3558529129994,-71.45449786720974
14266.666666666668,405.2516287623564,475.7549787562338,881.0066075185903,-70.5033499938774
14300.000000000004,405.756053678821,475.6333510313592,881.3894047101802,-69.87729735253822
14333.333333333332,406.27926173417853,475.6491081158741,881.9283698500526,-69.3698463816956
14366.666666666668,406.75660393048895,475.8522897487398,882.6088936792287,-69.09568581825084
14400.000000000004,407.4765656920908,475.72055288714364,883.1971185792345,-68.24398719505285
14433.333333333332,408.17132686623995,475.57792728439074,883.7492541506307,-67.40660041815079
14466.666666666668,408.4822928085063,475.534743868874,884.0170366773802,-67.05245106036767
14500.000000000004,409.0831874998346,475.4527752516363,884.5359627514708,-66.3695877518017
14533.333333333332,409.6915765437305,475.40661255290587,885.0981890966364,-65.71503600917538
14566.666666666668,409.890595809397,475.3030329271896,885.1936287365866,-65.41243711779259
14600.000000000004,409.92365440125735,475.1239353218409,885.0475897230983,-65.20028092058357
14633.333333333334,410.5460597938146,474.9812367201322,885.5272965139468,-64.43517692631758
14666.666666666668,411.09439412627324,474.89968481131365,885.9940789375869,-63.805290685040404
14700.000000000004,411.4074034334392,474.84337830141163,886.2507817348508,-63.43597486797245
14733.333333333334,411.8685444369486,474.89784878485773,886.7663932218063,-63.02930434790915
14766.666666666668,412.1520243840238,474.9545917589692,887.106616142993,-62.8025673749454
14800.000000000004,412.1547084295007,475.2260923538169,887.3808007833177,-63.071383924316194
14833.333333333334,412.50382707125647,475.59152245521744,888.0953495264739,-63.08769538396098
14866.666666666668,412.9466515538295,475.97117358915443,888.9178251429839,-63.024522035324935
14900.000000000004,413.5260451314808,476.38835306945384,889.9143982009347,-62.862307937973014
14933.333333333334,414.1334223356925,476.70045425568446,890.833876591377,-62.56703191999196
14966.666666666668,414.884249558547,476.9798520893336,891.8641016478806,-62.09560253078655
15000.000000000004,416.14628210696253,477.26019205972966,893.4064741666922,-61.11390995276713
15033.333333333334,417.90183677973505,477.38118053941645,895.2830173191514,-59.4793437596814
15066.666666666668,419.7272289137045,477.4942626369276,897.2214915506321,-57.76703372322311
15100.000000000004,421.6211129198268,477.6275742259649,899.2486871457918,-56.00646130613808
15133.333333333334,423.64154849041785,477.9489815500049,901.5905300404227,-54.30743305958703
15166.666666666668,425.76091755128095,478.3879658610854,904.1488834123663,-52.62704830980442
15200.000000000004,427.15072017710634,478.9132019359277,906.0639221130341,-51.762481758821366
15233.333333333334,427.9785347389033,479.0254583159953,907.0039930548986,-51.046923577092
15266.666666666668,428.53353830374135,479.0790176386626,907.612555942404,-50.545479334921254
15300.000000000004,429.80066681719836,479.3309863478917,909.13165316509,-49.53031953069336
15333.333333333334,431.46182160597175,479.51573456520947,910.9775561711813,-48.05391295923772
15366.666666666668,433.5570835843267,479.6752414570505,913.2323250413772,-46.11815787272383
15400.000000000004,435.6481102317361,479.6244064856499,915.272516717386,-43.9762962539138
15433.333333333334,437.77969010242884,479.5952293780692,917.374919480498,-41.81553927564033
15466.666666666668,439.0772026298237,479.3772110812214,918.4544137110452,-40.30000845139767
15500.000000000004,440.20407485052345,479.13607921649395,919.3401540670175,-38.9320043659705
15533.333333333334,441.3030093216541,478.99437301829624,920.2973823399503,-37.691363696642156
15566.666666666668,442.6440568503661,478.82668466022375,921.4707415105898,-36.18262780985765
15600.000000000004,443.5923190212339,478.8678166499621,922.460135671196,-35.2754976287282
15633.333333333334,444.7366302242966,478.9321374346475,923.668767658944,-34.195507210350854
15666.666666666668,446.00461533424505,479.109977826409,925.1145931606541,-33.10536249216398
15700.000000000004,447.6467593144721,479.11038888613325,926.7571482006053,-31.46362957166116
15733.333333333334,449.62705204367376,479.06525683034755,928.6923088740214,-29.438204786673793
15766.666666666668,451.65452483611375,478.7154395191365,930.3699643552502,-27.06091468302276
15800.000000000004,453.56365354798294,478.24265634624794,931.8063098942309,-24.679002798265003
15833.333333333334,455.25580927184717,477.61718163628086,932.872990908128,-22.36137236443369
15866.666666666668,456.827103469367,477.0284238775158,933.8555273468828,-20.20132040814883
15900.000000000004,458.28172780488615,476.53702748009545,934.8187552849815,-18.2552996752093
15933.333333333334,459.57064992958004,476.13926322759505,935.7099131571752,-16.56861329801501
15966.666666666668,460.58969082516364,475.6146774646337,936.2043682897973,-15.024986639470058
16000.000000000004,461.6235014175327,475.3283522661472,936.9518536836799,-13.704850848614512
16033.333333333334,462.7973962521698,475.0874395277147,937.8848357798845,-12.290043275544917
16066.666666666668,463.83368806832993,474.7262827030952,938.5599707714251,-10.89259463476526
16100.000000000004,465.0762411095696,474.0606866733736,939.1369277829432,-8.984445563804002
16133.333333333334,466.5345331669965,473.3891539309807,939.9236870979771,-6.854620763984201
16166.666666666668,467.99416365957705,472.7955780473894,940.7897417069664,-4.801414387812372
16200.000000000004,469.04271555543795,472.4610642445177,941.5037797999556,-3.4183486890797212
16233.333333333334,469.5753173587025,472.22029557279467,941.7956129314971,-2.644978214092191
16266.666666666668,470.0485842465483,471.92536489513793,941.9739491416863,-1.8767806485896585
16300.000000000004,470.2471492764083,471.89416216758826,942.1413114439965,-1.6470128911799407
16333.333333333334,470.7351783447018,471.7391987319876,942.4743770766894,-1.0040203872857774
16366.666666666668,471.28083703926217,471.6653590537849,942.9461960930471,-0.3845220145227586
16400.0,471.84106463138704,471.63405441998026,943.4751190513673,0.20701021140678222
16433.33333333334,472.4458627166871,471.6539830831702,944.0998457998573,0.791879633516885
16466.666666666664,473.4883361784442,471.6471782937738,945.1355144722179,1.8411578846703947
16500.0,474.5617734223223,471.7229488872581,946.2847223095804,2.838824535064191
16533.33333333334,475.4691310173346,471.6084314685791,947.0775624859136,3.8606995487554627
16566.666666666664,476.575705606075,471.5716458727758,948.1473514788509,5.004059733299243
16600.0,476.93835387206104,471.5349600819072,948.4733139539683,5.403393790153871
16633.33333333334,477.44584784780244,471.7656516911434,949.2114995389459,5.680196156659065
16666.666666666664,478.62735989085036,471.7407569875005,950.3681168783509,6.8866029033498535
16700.0,479.7522436585314,471.85023934847294,951.6024830070044,7.902004310058487
16733.33333333334,480.85030775456664,471.90183132831106,952.7521390828776,8.948476426255581
16766.666666666664,481.6359124639747,471.95702872741316,953.5929411913878,9.678883736561545
16800.0,482.1078160876376,471.8182365828551,953.9260526704927,10.289579504782523
16833.33333333334,482.45851932046594,471.5924084389364,954.0509277594024,10.86611088152955
16866.666666666664,482.8072741130334,471.52796568422724,954.3352397972606,11.279308428806132
16900.0,483.20723906594975,471.49585427696536,954.703093342915,11.71138478898439
16933.33333333334,483.15805355904894,471.577494662302,954.7355482213509,11.580558896746936
16966.666666666664,483.22007386295354,471.594565830835,954.8146396937885,11.625508032118546
17000.0,483.45640586794775,471.75248721244816,955.2088930803959,11.703918655499592
17033.33333333334,483.95708181996486,471.7935642413197,955.7506460612846,12.163517578645155
17066.666666666664,484.6001738347911,471.77761290237623,956.3777867371673,12.822560932414888
17100.0,485.34584619077395,471.8055070069045,957.1513531976784,13.540339183869435
17133.33333333334,485.67895369458216,472.00898181785516,957.6879355124373,13.669971876727004
17166.666666666664,485.6992434829716,472.24946661487627,957.9487100978479,13.449776868095341
17200.0,485.78946349037994,472.46668292498197,958.2561464153619,13.322780565397977
17233.33333333334,486.4522639818142,472.59029443005664,959.0425584118709,13.861969551757568
17266.666666666664,487.489409067986,472.6402971938199,960.129706261806,14.849111874166113
17300.0,488.42340791994246,472.46988492110006,960.8932928410425,15.953522998842402
17333.33333333334,489.2944614087565,472.48689232261347,961.78135373137,16.80756908614302
17366.666666666664,490.3900365996401,472.56511062572434,962.9551472253645,17.824925973915754
17400.0,491.8310452882379,472.75897188056973,964.5900171688077,19.072073407668142
17433.33333333334,493.28829994243375,472.93120895273654,966.2195088951703,20.357090989697213
17466.666666666664,494.52895030055794,473.20841580267273,967.7373661032307,21.320534497885205
17500.0,495.99474488030035,473.23543101039945,969.2301758906998,22.759313869900893
17533.33333333334,497.7720651383273,472.87741382230456,970.6494789606319,24.89465131602276
17566.666666666664,499.7914350353265,472.68175155857654,972.473186593903,27.10968347674998
17600.0,502.1522227685593,472.39959541279865,974.5518181813579,29.752627355760637
17633.33333333334,504.1385773806134,471.87458108730385,976.0131584679173,32.26399629330956
17666.666666666664,506.053796018832,471.2207867831471,977.274582801979,34.83300923568487
17700.0,507.5652403368072,470.393886676636,977.9591270134432,37.171353660171235
17733.33333333334,508.47317535904176,469.6887668603973,978.1619422194391,38.78440849864444
17766.666666666664,509.2103704718019,469.297754877073,978.508125348875,39.91261559472895
17800.0,509.95110563325414,469.2907540880367,979.2418597212909,40.66035154521745
17833.33333333334,510.14825989341364,469.04144767422076,979.1897075676344,41.106812219192875
17866.666666666664,510.473050325369,468.93837043793025,979.4114207632992,41.534679887438756
17900.0,510.73112151680624,468.7813438197541,979.5124653365604,41.94977769705213
17933.33333333334,511.25100192790586,468.6419634867497,979.8929654146556,42.609038441156144
17966.666666666664,511.7895698498771,468.5072463505351,980.2968162004122,43.282323499342
18000.0,512.3501442579724,468.40609389367717,980.7562381516495,43.94405036429521
18033.33333333334,513.259058299761,468.1402627339922,981.3993210337533,45.118795565768835
18066.666666666664,514.1922032544471,467.9373988527836,982.1296021072308,46.254804401663534
18100.0,515.1663247709611,467.8204702769822,982.9867950479432,47.34585449397889
18133.33333333334,516.2427930117991,467.82272469187,984.0655177036691,48.4200683199291
18166.666666666664,517.1694200641124,467.7115430533441,984.8809631174565,49.4578770107683
18200.0,517.9024295665565,467.66474074752136,985.5671703140779,50.23768881903516
18233.33333333334,518.5835432461038,467.61824978695546,986.2017930330592,50.96529345914831
18266.666666666664,519.1713575292637,467.45086242502094,986.6222199542847,51.72049510424273
18300.0,520.1047729860202,467.16605548662847,987.2708284726486,52.938717499391714
18333.33333333334,520.9932319723835,466.8014158997876,987.794647872171,54.19181607259583
18366.666666666664,521.9620756875095,466.70797928613973,988.6700549736493,55.254096401369736
18400.0,523.1778002969752,466.56871740079947,989.7465176977746,56.60908289617572
18433.33333333334,524.4750116207562,466.4766972121186,990.9517088328748,57.998314408637555
18466.666666666664,525.9922399521936,466.44700629229095,992.4392462444846,59.545233659902635
18500.0,527.098532500242,466.30203565654426,993.4005681567862,60.796496843697696
18533.33333333334,528.6324654153761,466.42279884355816,995.0552642589344,62.20966657181799
18566.666666666664,530.1424135257093,466.5520112670948,996.6944247928042,63.59040225861452
18600.0,531.3274098517356,466.5351988992053,997.8626087509409,64.79221095253035
18633.33333333334,532.2042126722523,466.5838018047353,998.7880144769877,65.62041086751702
18666.666666666664,533.1015358574439,466.31514295081837,999.4166788082623,66.78639290662551
18700.0,534.5029325325085,466.0325774031859,1000.5355099356943,68.47035512932257
18733.33333333334,535.7741180399291,465.6810328138116,1001.4551508537407,70.09308522611752
18766.666666666664,536.82824892337,465.24480723940536,1002.0730561627754,71.58344168396462
18800.0,537.5534272757509,465.00677523597926,1002.5602025117302,72.54665203977163
18833.33333333334,538.4181205112777,464.7205007288376,1003.1386212401153,73.69761978244014
18866.666666666664,539.3815892657807,464.4129141161832,1003.7945033819639,74.96867514959752
18900.0,540.1039276147125,464.19179169118917,1004.2957193059017,75.9121359235233
18933.33333333334,540.5983411493706,464.01772710660407,1004.6160682559747,76.58061404276657
18966.666666666664,541.0170092495973,463.9716647876849,1004.9886740372822,77.0453444619124
19000.0,541.1539144883513,464.1136530022395,1005.2675674905909,77.04026148611183
19033.33333333334,541.0397360698811,464.2831896957055,1005.3229257655867,76.75654637417557
19066.666666666664,541.2538828446885,464.42729673731316,1005.6811795820017,76.82658610737536
19100.0,541.5122835301071,464.6352474217637,1006.1475309518707,76.87703610834336
19133.33333333334,541.7492949670713,464.84776159942714,1006.5970565664984,76.9015333676441
19166.666666666664,542.1028289007078,465.0849048551594,1007.1877337558672,77.0179240455484
19200.0,542.6340236013543,465.31665575380777,1007.950679355162,77.31736784754656
19233.33333333334,543.3058476692855,465.4856921599495,1008.791539829235,77.82015550933602
19266.666666666664,543.689142825863,465.59045399588166,1009.2795968217447,78.09868882998131
19300.0,544.1571371732861,465.6512537550785,1009.8083909283646,78.50588341820753
19333.33333333334,544.4162072662297,465.84017465520037,1010.25638192143,78.57603261102929
19366.666666666664,544.6099268385383,465.9078369696905,1010.5177638082288,78.70208986884779
19400.0,544.8575071311201,466.0458477819871,1010.9033549131073,78.81165934913298
19433.33333333334,545.0760170063068,466.2590913229273,1011.3351083292341,78.81692568337945
19466.666666666664,545.3931430442503,466.5298093674151,1011.9229524116654,78.86333367683523
19500.0,545.9497723408873,466.6932783614273,1012.6430507023147,79.25649397946
19533.33333333334,546.2268240316574,466.88775619503264,1013.1145802266901,79.33906783662479
19566.666666666664,547.0874102006308,466.99931624065755,1014.0867264412883,80.08809395997321
19600.0,548.0654491418179,467.1395618051694,1015.2050109469874,80.92588733664849
19633.33333333334,549.2425692901095,467.5685222289961,1016.8110915191055,81.67404706111341
19666.666666666664,549.9217869467293,467.84064683148665,1017.762433778216,82.08114011524265
19700.0,550.6216806738307,467.94078791141334,1018.562468585244,82.68089276241739
19733.33333333334,551.6978045349376,467.90769229057986,1019.6054968255175,83.79011224435777
19766.666666666664,552.8807372850878,467.7941555955432,1020.674892880631,85.08658168954457
19800.0,553.5259432985083,467.7230576670051,1021.2490009655135,85.80288563150322
19833.33333333334,553.9337306289125,467.5688723939896,1021.5026030229021,86.3648582349229
19866.666666666664,554.0173775985672,467.40236620586063,1021.4197438044279,86.6150113927066
19900.0,554.1954838407339,467.10628054965247,1021.3017643903863,87.08920329108145
19933.33333333334,554.732577371289,466.8654284458159,1021.5980058171049,87.86714892547315
19966.666666666664,555.2193975787957,466.5540330665702,1021.7734306453658,88.6653645122255
20000.0,555.9015447452725,466.416645529483,1022.3181902747556,89.48489921578954
20033.33333333334,556.7491332501544,466.32871456324665,1023.077847813401,90.42041868690774
20066.666666666664,557.6648599893314,466.2013466249632,1023.8662066142946,91.46351336436817
20100.0,558.2271524624734,466.1588088441057,1024.3859613065792,92.06834361836775
20133.33333333334,558.7864736303677,466.05277092649675,1024.8392445568645,92.73370270387096
20166.666666666664,559.2983440183954,465.91629897012314,1025.2146429885186,93.38204504827223
20200.0,559.8873846998392,465.80933809442973,1025.696722794269,94.0780466054095
20233.33333333334,560.498499755355,465.67300159843654,1026.1715013537917,94.82549815691851
20266.666666666664,560.979993847107,465.5875385484715,1026.5675323955786,95.39245529863553
20300.0,561.6592565765499,465.34136476072473,1027.0006213372747,96.31789181582513
20333.33333333334,562.1302531152031,465.31397379120506,1027.4442269064082,96.81627932399806
20366.666666666664,562.7125470594223,465.3279560284106,1028.0405030878328,97.38459103101167
20400.0,563.389283354872,465.3661395955395,1028.7554229504115,98.02314375933247
20433.33333333334,564.0701472841141,465.2468540693339,1029.317001353448,98.82329321478022
20466.666666666664,564.8145352128042,465.09784470773525,1029.9123799205395,99.71669050506898
20500.0,565.5866956978768,465.0137151123935,1030.6004108102704,100.57298058548332
20533.33333333334,566.4343216801994,465.0241830547104,1031.4585047349099,101.41013862548903
20566.666666666664,567.3946158560757,465.0485758391832,1032.443191695259,102.34604001689252
20600.0,568.542165817982,464.8115055740816,1033.3536713920635,103.73066024390039
20633.33333333334,569.4148107455372,464.6394903326352,1034.0543010781726,104.77532041290203
20666.666666666664,570.0760816115235,464.5401961333243,1034.6162777448478,105.53588547819919
20700.0,570.5184600111245,464.4870327843733,1035.0054927954977,106.03142722675119
20733.33333333334,570.9156818804348,464.3084324780995,1035.2241143585343,106.6072494023353
20766.666666666664,571.7351195609515,464.07555100461633,1035.8106705655678,107.65956855633516
20800.0,572.9785633656094,463.77892720851696,1036.7574905741262,109.19963615709241
20833.33333333334,574.0388576689384,463.58478003653073,1037.623637705469,110.45407763240763
20866.666666666664,574.6980548709612,463.23311762441193,1037.9311724953732,111.46493724654925
20900.0,575.4360604125038,462.9303038473437,1038.3663642598476,112.50575656516014
20933.33333333334,576.0733400473575,462.7745064905567,1038.8478465379142,113.29883355680084
20966.666666666664,576.6484146461545,462.7572154449787,1039.4056300911332,113.89119920117577
21000.0,576.9534224559001,462.71772275602115,1039.6711452119212,114.23569969987892
21033.33333333334,577.4175247244401,462.5962970536795,1040.0138217781196,114.8212276707606
21066.666666666664,578.262586595244,462.3139413663855,1040.5765279616294,115.94864522885848
21100.0,579.1705896416436,462.0328533353921,1041.2034429770356,117.1377363062515
21133.33333333334,580.3915059071468,461.56576296720215,1041.957268874349,118.82574293994463
21166.666666666664,581.7303142040975,461.2031671815413,1042.9334813856387,120.52714702255616
21200.0,582.7990618558138,461.1652313109862,1043.9642931668,121.63383054482756
21233.33333333334,583.3004144032252,461.22934305242137,1044.5297574556466,122.07107135080383
21266.666666666664,583.9446722525681,461.3312948213019,1045.27596707387,122.6133774312662
21300.0,584.5424127871829,461.5107747324127,1046.0531875195957,123.03163805477021
21333.33333333334,585.165978266727,461.500478801282,1046.666457068009,123.66549946544507
21366.666666666664,585.8035655828833,461.5163213858154,1047.3198869686987,124.28724419706788
21400.0,586.3255420683577,461.3410866643383,1047.666628732696,124.98445540401934
21433.33333333334,586.6716163715909,461.2372780339245,1047.9088944055154,125.43433833766636
21466.666666666664,586.8439536662027,461.3249338053049,1048.1688874715076,125.51901986089774
21500.0,587.1531433010601,461.4506337855983,1048.6037770866585,125.70250951546183
21533.33333333334,587.4966869180686,461.75113509375785,1049.2478220118264,125.74555182431072
21566.666666666664,588.1370661470255,461.9129124740687,1050.0499786210942,126.22415367295679
21600.0,588.9555935268302,461.98012541527106,1050.9357189421012,126.97546811155911
21633.33333333334,589.7055737285011,462.0700848954364,1051.7756586239375,127.6354888330647
21666.666666666664,590.3760125957916,462.2111263893227,1052.5871389851143,128.1648862064689
21700.0,590.978584664368,462.3154907376144,1053.2940754019824,128.66309392675356
21733.33333333334,591.8516304271095,462.0757250266569,1053.9273554537665,129.7759054004526
21766.666666666664,592.301260511573,461.85611555235187,1054.1573760639249,130.44514495922112
21800.0,592.6615399350981,461.70767159160914,1054.3692115267072,130.95386834348892
21833.33333333334,593.3467951288693,461.3837715385294,1054.7305666673988,131.9630235903399
21866.666666666664,594.0089856189937,461.10734253032786,1055.1163281493216,132.90164308866588
21900.0,594.553641176636,460.9441327826414,1055.4977739592773,133.6095083939946
21933.33333333334,595.1100973305876,460.5706265326663,1055.680723863254,134.53947079792124
21966.666666666664,595.8451272385632,460.17347031396815,1056.0185975525314,135.67165692459508
22000.0,596.1338472637735,459.84110490463746,1055.974952168411,136.29274235913607
22033.33333333334,596.6192390957799,459.4400338999292,1056.059272995709,137.17920519585073
22066.666666666664,597.0060102588366,459.1545896762742,1056.160599935111,137.85142058256235
22100.0,597.6763707336808,458.77969177811474,1056.4560625117956,138.89667895556602
22133.33333333334,598.100391972336,458.5328399358933,1056.6332319082294,139.56755203644263
22166.666666666664,598.4810647104232,458.2911652944041,1056.7722300048272,140.1898994160191
22200.0,598.9848929248918,458.06489233647784,1057.0497852613696,140.92000058841398
22233.33333333334,599.669758923394,457.80494930706755,1057.4747082304616,141.8648096163265
22266.666666666664,600.3628057937834,457.6662665829016,1058.029072376685,142.69653921088184
22300.0,601.0567633193061,457.59333419876276,1058.6500975180688,143.46342912054337
22333.33333333334,601.7497155032866,457.52202437886444,1059.271739882151,144.2276911244221
22366.666666666664,602.4048068237579,457.43352313390295,1059.8383299576608,144.97128368985494
22400.0,602.9704975910332,457.3488286381055,1060.3193262291388,145.62166895292773
22433.33333333334,603.8274722981668,457.0440477527569,1060.8715200509237,146.78342454540984
22466.666666666664,604.4800379009483,456.7243370259887,1061.204374926937,147.75570087495964
22500.0,605.274729323274,456.4431636889015,1061.7178930121754,148.83156563437245
22533.33333333334,606.1990653011202,456.3334138634087,1062.532479164529,149.8656514377115
22566.666666666664,606.9325395734869,456.2966791322031,1063.22921870569,150.6358604412838
22600.0,607.4484335899178,456.281976710821,1063.7304103007389,151.1664568790968
22633.33333333334,607.6465073675639,456.4910278572599,1064.1375352248238,151.15547951030402
22666.666666666664,608.2220730587618,456.7017077060272,1064.923780764789,151.5203653527346
22700.0,608.672276840731,456.93515384751004,1065.607430688241,151.73712299322096
22733.33333333334,608.9865008222911,457.0411748499645,1066.0276756722556,151.9453259723266
22766.666666666664,609.3941879562653,457.1578463181772,1066.5520342744426,152.23634163808816
22800.0,609.9962664794358,457.30749779665,1067.3037642760858,152.6887686827858
22833.33333333334,610.7956548088893,457.42785656198,1068.2235113708693,153.36779824690927
22866.666666666664,611.7205060644326,457.51749933167133,1069.238005396104,154.20300673276125
22900.0,612.6393359889853,457.7620188057103,1070.4013547946956,154.877317183275
22933.33333333334,613.4568040428952,457.9584988050855,1071.4153028479807,155.4983052378097
22966.666666666664,613.7196469912075,458.0495101240721,1071.7691571152795,155.67013686713534
23000.0,614.1278414577041,458.0586032359819,1072.186444693686,156.06923822172223
23033.33333333334,614.6856742262648,458.1514148777646,1072.8370891040295,156.53425934850026
23066.666666666664,615.2560437913128,458.14970358740356,1073.4057473787163,157.1063402039092
23100.0,616.0918970535571,458.15436487670723,1074.2462619302644,157.93753217684986
23133.33333333334,616.7560758832693,457.98537230657615,1074.7414481898454,158.77070357669317
23166.666666666664,616.8170089587053,458.08669175599675,1074.9037007147022,158.73031720270853
23200.0,616.4844794973301,458.1523315933543,1074.6368110906844,158.3321479039758
23233.33333333334,616.3027442142412,458.0305132703502,1074.3332574845913,158.27223094389103
23266.666666666664,616.370826489164,457.8624713730892,1074.233297862253,158.50835511607477
23300.0,616.4384724344158,457.45374011439037,1073.8922125488061,158.9847323200254
23333.33333333334,616.4855451563618,456.9546481761167,1073.4401933324784,159.53089698024513
23366.666666666664,616.5804253399555,456.6209255929816,1073.2013509329372,159.95949974697385
23400.0,616.6611286733914,456.3121166949434,1072.9732453683348,160.349011978448
23433.33333333334,616.8655118232458,456.1360942395872,1073.001606062833,160.72941758365863
23466.666666666664,617.4157410570889,456.0064749634892,1073.4222160205782,161.40926609359968
23500.0,618.0193088319714,455.99557453809877,1074.0148833700703,162.02373429387268
23533.33333333334,618.4382627330777,455.9315302536345,1074.3697929867121,162.50673247944326
23566.666666666664,619.4761096397149,455.1842579177387,1074.6603675574536,164.29185172197617
23600.0,621.203068120161,454.1991854876943,1075.4022536078553,167.00388263246668
23633.33333333334,623.195848193254,452.96393309948263,1076.1597812927366,170.23191509377142
23666.666666666664,625.2083485602859,451.5285264994563,1076.7368750597423,173.67982206082962
23700.0,627.2129098871661,450.3282848470401,1077.5411947342063,176.88462504012602
23733.33333333334,629.4986683340029,449.71495387703993,1079.2136222110428,179.78371445696297
23766.666666666664,631.8335885367337,448.99381293378354,1080.8274014705173,182.83977560295017
23800.0,634.2771022279236,448.10754224353497,1082.3846444714586,186.16955998438863
23833.33333333334,636.701864819614,446.78087675539035,1083.4827415750044,189.92098806422365
23866.666666666664,639.468791998389,445.50233231675276,1084.9711243151417,193.9664596816362
23900.0,641.6356405755924,444.00990262365065,1085.645543199243,197.6257379519418
23933.33333333334,643.3606853168262,442.58276950402234,1085.9434548208485,200.77791581280388
23966.666666666664,645.0004127571603,441.70791432265565,1086.708327079816,203.2924984345047
24000.0,647.0723232319472,440.7624542900227,1087.83477752197,206.3098689419245
24033.33333333334,648.6370941889705,440.3461190146389,1088.9832132036095,208.29097517433166
24066.666666666664,650.2187817718993,439.66274153296547,1089.881523304865,210.55604023893386
24100.0,651.4130565066387,439.2191422908912,1090.6321987975298,212.19391421574744
24133.33333333334,652.6650677848223,438.45145919761103,1091.1165269824332,214.2136085872113
24166.666666666664,653.5269230687348,438.0073383376022,1091.534261406337,215.51958473113262
24200.0,653.8757744268305,437.71052829214483,1091.5863027189753,216.16524613468567
24233.33333333334,654.1328357654788,437.45085360612296,1091.5836893716018,216.68198215935587
24266.666666666664,654.0995027579936,437.2925813087964,1091.39208406679,216.8069214491972
24300.0,653.941396596411,437.2381388534928,1091.1795354499038,216.7032577429182
24333.33333333334,653.8043240459798,437.2242619260663,1091.0285859720461,216.58006211991352
24366.666666666664,653.5924973304786,437.0491625910773,1090.6416599215559,216.54333473940136
24400.0,652.8533524780041,437.2572624908211,1090.1106149688253,215.596089987183
24433.33333333334,652.8225670221267,437.40908397095,1090.2316509930768,215.41348305117668
24466.666666666664,653.2090181927144,437.3037583229759,1090.5127765156903,215.90525986973853
24500.0,653.4103914807415,437.2787649309914,1090.689156411733,216.13162654975014
24533.33333333334,653.7041400205469,437.3384894714053,1091.042629491952,216.3656505491416
24566.666666666664,654.1863581792741,437.66602507900336,1091.8523832582773,216.5203331002707
24600.0,654.6281500878226,438.0833739208151,1092.7115240086378,216.5447761670075
24633.33333333334,654.6898803845405,438.2270257204895,1092.91690610503,216.462854664051
24666.666666666664,655.0233748377125,438.33550576549146,1093.358880603204,216.68786907222102
24700.0,655.225071273032,438.44630703130383,1093.6713783043358,216.77876424172814
24733.33333333334,655.3126669574169,438.4695744393387,1093.7822413967556,216.8430925180782
24766.666666666664,655.6592252664376,438.5392446898168,1094.1984699562545,217.11998057662078
24800.0,656.3840810071841,438.38824302278005,1094.7723240299642,217.9958379844041
24833.33333333334,656.7900091389173,437.97967224550183,1094.769681384419,218.81033689341547
24866.666666666664,657.3527543376514,437.4157200998338,1094.768474437485,219.9370342378176
24900.0,658.2898722941945,436.68360446776705,1094.9734767619616,221.60626782642748
24933.33333333334,659.2706643720379,436.13901114345254,1095.4096755154906,223.13165322858538
24966.666666666664,660.130816019651,435.7436736009409,1095.874489620592,224.38714241871008
25000.0,661.006531121973,435.15095307435405,1096.157484196327,225.85557804761896
25033.33333333334,661.583348029034,434.78030487031384,1096.363652899348,226.8030431587202
25066.666666666664,661.9505316739293,434.43152485350583,1096.382056527435,227.51900682042344
25100.0,662.6848031742545,433.45855209657947,1096.143355270834,229.22625107767504
25133.33333333334,663.455830026156,432.5382926325953,1095.9941226587514,230.91753739356074
25166.666666666664,664.2409716544742,431.6422007250454,1095.8831723795197,232.59877092942872
25200.0,665.3668372777008,430.7460937812737,1096.1129310589745,234.6207434964271
25233.33333333334,666.6115781476333,430.15244916738305,1096.7640273150164,236.45912898025023
25266.666666666664,667.8394968075664,429.8882801590705,1097.727776966637,237.95121664849592
25300.0,668.6471102132127,429.3041127150258,1097.9512229282386,239.34299749818695
25333.33333333334,669.3509844812153,428.8905311697736,1098.241515650989,240.46045331144165
25366.666666666664,669.598156149323,428.56835040325956,1098.1665065525826,241.02980574606346
25400.0,669.6857501105155,428.5971429711846,1098.2828930817002,241.08860713933092
25433.33333333334,669.6701082284853,428.4202954822492,1098.0904037107346,241.24981274623616
25466.666666666664,669.7620127621567,428.34130444945157,1098.1033172116083,241.42070831270513
25500.0,670.2656894862686,428.23871628399695,1098.5044057702655,242.02697320227162
25533.33333333334,670.811136743568,428.0555629718011,1098.8666997153691,242.75557377176688
25566.666666666664,670.7791853159324,428.17545191406384,1098.9546372299963,242.60373340186857
25600.0,671.3580914153965,427.94633822138655,1099.304429636783,243.41175319400998
25633.33333333334,672.1122591965166,427.4802005775041,1099.5924597740207,244.63205861901247
25666.666666666664,673.1969872758325,426.6542862890368,1099.8512735648692,246.5427009867957
25700.000000000004,674.3196156371971,425.19986661894677,1099.5194822561439,249.11974901825033
25733.33333333334,674.899063232844,424.27378714053106,1099.172850373375,250.62527609231296
25766.666666666664,675.086605195596,424.26855241703,1099.355157612626,250.81805277856603
25800.000000000004,675.4938429190642,423.70134696690144,1099.1951898859656,251.7924959521627
25833.33333333334,675.820185657951,423.5822463411022,1099.402431999053,252.23793931684884
25866.666666666664,676.064311638194,423.60818009712534,1099.6724917353195,252.45613154106866
25900.000000000004,676.524142352984,423.4515413931038,1099.9756837460877,253.07260095988016
25933.33333333334,677.3910414627705,423.15518316017744,1100.546224622948,254.2358583025931
25966.666666666664,678.2220918151075,423.2705548301307,1101.4926466452382,254.95153698497683
26000.000000000004,679.2899473988522,422.8718434502929,1102.161790849145,256.4181039485593
26033.33333333334,679.8501756168318,422.2966187017389,1102.1467943185708,257.55355691509294
26066.666666666664,680.549722493655,421.7263057923547,1102.2760282860097,258.82341670130035
26100.000000000004,680.6435108771386,421.7656975410147,1102.4092084181534,258.87781333612395
26133.33333333334,680.5628304954807,421.99144507836144,1102.5542755738422,258.5713854171193
26166.666666666664,680.6313247266537,421.9347131342991,1102.5660378609527,258.6966115923546
26200.000000000004,680.8970705958642,421.8019195839154,1102.6989901797797,259.0951510119488
26233.333333333336,681.5219242115878,421.6309384440435,1103.1528626556315,259.8909857675443
26266.666666666664,681.8708941341354,421.4698726311363,1103.3407667652716,260.4010215029991
26300.000000000007,682.1710567763879,421.3335602876562,1103.5046170640442,260.8374964887317
26333.333333333336,682.6807602221438,421.0406252289301,1103.721385451074,261.64013499321374
26366.666666666664,683.3536009685553,420.59781372908463,1103.9514146976398,262.75578723947064
26400.000000000007,684.1448468773955,420.1690813457185,1104.313928223114,263.975765531677
26433.333333333336,685.1567465179276,419.77801498907144,1104.934761506999,265.3787315288561
26466.666666666664,685.896954939496,419.4613636000829,1105.358318539579,266.4355913394131
26500.000000000007,686.3876646243275,419.43508341011164,1105.8227480344392,266.95258121421585
26533.333333333336,687.2126241616074,419.135813168602,1106.3484373302094,268.07681099300544
26566.666666666664,688.0290352145581,418.67610373165826,1106.7051389462163,269.35293148289986
26600.000000000007,688.9248947859222,418.2006332872784,1107.1255280732007,270.72426149864384
26633.333333333336,689.825797922071,417.5988545932148,1107.4246525152857,272.22694332885624
26666.666666666664,690.1790613336082,417.3080814273538,1107.487142760962,272.8709799062544
26700.000000000007,690.7196231465582,416.8439214170354,1107.5635445635935,273.8757017295228
26733.333333333336,691.0431099682276,416.5011439142087,1107.5442538824364,274.54196605401887
26766.666666666664,691.5867708577183,416.1526680079121,1107.7394388656303,275.4341028498062
26800.000000000007,691.851511755486,415.87295917325804,1107.724470928744,275.9785525822279
26833.333333333336,692.079807045721,415.75761117794997,1107.837418223671,276.3221958677711
26866.666666666664,692.3991185550207,415.56078773335565,1107.9599062883763,276.838330821665
26900.000000000007,692.7962721375924,415.37758220509136,1108.1738543426836,277.418689932501
26933.333333333336,692.9953752158702,415.21677470844105,1108.2121499243112,277.7786005074292
26966.666666666664,693.0841437821892,415.1011236242987,1108.185267406488,277.98302015789056
27000.000000000007,693.2032202319249,414.8751590453039,1108.0783792772288,278.32806118662097
27033.333333333336,693.1817233715353,414.61259478245313,1107.7943181539886,278.5691285890822
27066.666666666664,692.9929356155849,414.3771267647295,1107.3700623803143,278.6158088508554
27100.000000000007,693.2672410604939,413.93569774547205,1107.202938805966,279.33154331502186
27133.333333333336,693.8842193647378,413.27527644130026,1107.159495806038,280.6089429234375
27166.666666666664,694.8451243820516,412.55967913130894,1107.4048035133605,282.28544525074267
27200.000000000007,695.8411055114976,411.83198329638503,1107.6730888078828,284.0091222151126
27233.333333333336,696.7275713199656,411.1288142631792,1107.8563855831449,285.5987570567864
27266.666666666664,697.4571816573272,410.5226218904917,1107.9798035478188,286.9345597668355
27300.000000000007,698.3903456739924,410.0571708430953,1108.4475165170877,288.3331748308971
27333.333333333336,699.3859865168342,409.45118061968236,1108.8371671365167,289.9348058971519
27366.666666666664,700.0191312988541,408.8185515588717,1108.8376828577257,291.20057973998235
27400.000000000007,700.0863249558834,408.37318290908394,1108.4595078649672,291.7131420467994
27433.333333333336,700.3704774267507,407.9384760052514,1108.308953432002,292.43200142149925
27466.666666666664,700.9960979387699,407.4264438680702,1108.4225418068402,293.56965407069976
27500.000000000007,701.4442138081657,407.1719553293456,1108.6161691375114,294.2722584788201
27533.333333333336,701.6142629826923,407.3112326566179,1108.9254956393102,294.30303032607435
27566.666666666664,701.5160696162777,407.28962322958864,1108.8056928458664,294.2264463866891
27600.000000000007,700.9783770529989,407.44933466848164,1108.4277117214806,293.52904238451725
27633.333333333336,700.3622827260617,407.76577125895136,1108.1280539850131,292.59651146711036
27666.666666666664,699.6584297078938,408.4578340561493,1108.1162637640432,291.2005956517445
27700.000000000007,699.3420655773349,409.2353263051948,1108.5773918825298,290.1067392721401
27733.333333333336,699.3467881747986,409.93059332282945,1109.277381497628,289.4161948519691
27766.666666666664,699.6337417051789,410.22133859961474,1109.8550803047935,289.4124031055641
27800.000000000007,700.6127118735923,409.7891851379402,1110.4018970115326,290.8235267356521
27833.333333333336,701.6405813554231,409.5785707719307,1111.219152127354,292.06201058349245
27866.666666666664,702.6009509741895,409.1126427890697,1111.7135937632593,293.48830818511976
27900.000000000007,703.4661770779408,408.74581492502824,1112.211992002969,294.7203621529125
27933.333333333336,704.1267979339111,408.61967473281294,1112.746472666724,295.5071232010982
27966.666666666664,704.9544480185564,407.9318315674739,1112.8862795860302,297.02261645108246
28000.000000000007,706.1027648338925,407.11292724567454,1113.215692079567,298.98983758821794
28033.333333333336,707.0012587401199,406.6151414049592,1113.616400145079,300.38611733516063
28066.666666666664,707.9770473884683,406.1570954390881,1114.1341428275564,301.81995194938025
28100.000000000007,708.751327974185,405.8570736161371,1114.608401590322,302.8942543580479
28133.333333333336,709.288455549691,405.5131931812501,1114.801648730941,303.7752623684409
28166.666666666664,709.925575675543,405.00313752990184,1114.9287132054449,304.92243814564114
28200.000000000007,710.5687426063466,404.8888653972404,1115.457608003587,305.6798772091062
28233.333333333336,711.918080151249,403.6251730541261,1115.543253205375,308.2929070971229
28266.666666666664,713.5646296951069,402.00233073657006,1115.566960431677,311.5622989585368
28300.000000000007,714.4673845346867,401.2079260591438,1115.6753105938305,313.25945847554294
28333.333333333336,715.3920605102649,400.0549731184892,1115.447033628754,315.33708739177564
28366.666666666664,716.1357693042934,398.8951628638898,1115.0309321681832,317.24060644040355
28400.000000000007,716.0975350004161,398.44990223555624,1114.5474372359722,317.64763276485985
28433.333333333336,716.1216959309576,398.0562542602299,1114.1779501911874,318.0654416707277
28466.666666666664,716.4618377626037,397.22889728285145,1113.6907350454553,319.2329404797523
28500.000000000007,716.8878539018003,396.4726600213873,1113.3605139231877,320.415193880413
28533.333333333336,717.2290279406367,396.049047861233,1113.2780758018698,321.17998007940366
28566.666666666664,717.812344220611,395.3702722267156,1113.1826164473266,322.44207199389535
28600.000000000007,718.5758723695816,394.8285579038736,1113.404430273455,323.747314465708
28633.333333333336,719.2699146297579,394.41354411734125,1113.6834587470992,324.8563705124166
28666.666666666664,719.7437591458104,393.8363143251509,1113.5800734709612,325.90744482065946
28700.000000000007,720.0645177669221,393.58858126400077,1113.653099030923,326.47593650292134
28733.333333333336,720.8158941344145,392.746035857953,1113.5619299923676,328.0698582764615
28766.666666666664,721.3914820294253,392.0066200062316,1113.3981020356568,329.3848620231937
28800.000000000007,722.0509096741579,391.2397020489282,1113.2906117230862,330.81120762522966
28833.333333333336,722.3911230599813,390.6129867914121,1113.0041098513934,331.7781362685692
28866.666666666664,722.521728973078,390.01871720323027,1112.5404461763083,332.5030117698477
28900.000000000007,722.5586918519015,389.53552270045384,1112.0942145523554,333.02316915144763
28933.333333333336,722.5178729220313,389.21278049024096,1111.7306534122722,333.30509243179034
28966.666666666664,722.3859950960688,389.0888856850453,1111.474880781114,333.2971094110235
29000.000000000007,722.125075785306,388.9215764861129,1111.046652271419,333.2034992991931
29033.333333333336,722.2195313365835,388.6315479709202,1110.8510793075038,333.58798336566326
29066.666666666664,722.2013434570446,388.4595950632854,1110.66093852033,333.74174839375917
29100.000000000007,721.9503901214292,388.2058684703331,1110.1562585917623,333.74452165109614
29133.333333333336,722.012169360314,387.79884887485497,1109.811018235169,334.21332048545906
29166.666666666668,722.5104223311318,387.3792860912336,1109.8897084223654,335.13113623989824
29200.000000000007,722.7549645564957,387.19372165236297,1109.9486862088586,335.5612429041327
29233.333333333336,723.5091136805322,386.4848030278296,1109.993916708362,337.0243106527026
29266.666666666668,724.4332498638031,385.5393030252012,1109.9725528890044,338.8939468386019
29300.000000000007,725.5151585613434,384.4145588324828,1109.9297173938262,341.1005997288606
29333.333333333336,726.6984001821553,383.1952015653518,1109.893601747507,343.5031986168035
29366.666666666668,727.8035874251692,382.0053692111666,1109.8089566363358,345.7982182140026
29400.000000000007,728.485873699732,381.29705531929704,1109.782929019029,347.18881838043495
29433.333333333336,729.352500073606,380.5360450837771,1109.888545157383,348.81645498982897
29466.666666666668,730.3613366877295,379.81823284617377,1110.1795695339033,350.5431038415557
29500.000000000007,731.10201294579,379.07722459507437,1110.1792375408643,352.0247883507156
29533.333333333336,731.7284146029665,378.50363067627353,1110.23204527924,353.22478392669296
29566.666666666668,732.2379872977398,377.77224810000723,1110.010235397747,354.46573919773255
29600.000000000007,732.6303764520161,377.4313350546213,1110.0617115066375,355.1990413973948
29633.333333333336,733.7139329037032,376.2446112086597,1109.958544112363,357.46932169504345
29666.666666666668,735.2183542471438,375.03955300428714,1110.2579072514309,360.17880124285665
29700.000000000007,736.5731513111873,373.9774415383476,1110.550592849535,362.5957097728397
29733.333333333336,737.5494684776309,373.0445885406241,1110.594057018255,364.50487993700676
29766.666666666668,738.4346445790449,372.24858210028896,1110.6832266793338,366.1860624787559
29800.000000000007,739.362296674933,371.47586838085726,1110.8381650557903,367.8864282940757
29833.333333333336,740.4086629695298,370.8372764436485,1111.2459394131783,369.57138652588134
29866.666666666668,741.4274914717817,370.3006809081014,1111.728172379883,371.12681056368024
29900.000000000007,742.2054972694473,370.15565820322615,1112.3611554726735,372.0498390662211
29933.333333333336,742.5116216991147,370.06404181179283,1112.5756635109076,372.44757988732187
29966.666666666668,743.2369537943335,369.19603058795616,1112.4329843822898,374.0409232063774
30000.000000000007,743.601945757638,368.5356689176763,1112.1376146753141,375.0662768399617
30033.333333333336,743.6711868743796,368.25507817026215,1111.9262650446417,375.41610870411745
30066.666666666668,743.9836146713182,367.6892963643089,1111.672911035627,376.29431830700923
30100.000000000007,744.4067429232124,367.223357063406,1111.6300999866185,377.1833858598064
30133.333333333336,744.5633784207466,366.86508932035713,1111.4284677411038,377.6982891003895
30166.666666666668,744.6615915958861,366.6149426798213,1111.2765342757075,378.0466489160648
30200.000000000007,744.652783857386,366.44853816604905,1111.101322023435,378.20424569133695
30233.333333333336,744.7657764510241,366.28385378048,1111.0496302315041,378.48192267054407
30266.666666666668,745.2335357541034,365.91419053384254,1111.147726287946,379.31934522026086
30300.000000000007,745.7062444918795,365.7173700259863,1111.4236145178659,379.98887446589316
30333.333333333336,746.2180941887851,365.4016752548938,1111.619769443679,380.8164189338913
30366.666666666668,746.3668486406834,365.2124137568793,1111.5792623975626,381.15443488380413
30400.000000000007,746.7370347025902,364.9644580522861,1111.7014927548762,381.77257665030413
30433.333333333336,746.8228682603283,364.90813496303764,1111.7310032233659,381.91473329729064
30466.666666666668,746.6395524158113,364.9906066797979,1111.630159095609,381.6489457360134
30500.000000000007,746.6287919009386,364.93398487430704,1111.5627767752458,381.69480702663157
30533.333333333336,746.5395881986394,364.83549209500035,1111.3750802936397,381.7040961036391
30566.666666666668,746.0870412401079,364.71615242292165,1110.8031936630296,381.3708888171862
30600.000000000007,745.1368341487951,364.8585252130617,1109.9953593618568,380.2783089357334
30633.333333333336,744.8903536062919,364.9151849753885,1109.8055385816804,379.9751686309034
30666.666666666668,744.8774932981652,365.05579795103955,1109.9332912492048,379.8216953471256
30700.000000000007,745.0068430292625,365.1643157354155,1110.171158764678,379.842527293847
30733.333333333336,745.1296224075877,365.3293715430543,1110.458993950642,379.8002508645334
30766.666666666668,745.0959050246341,365.67102788882767,1110.766932913462,379.42487713580647
30800.000000000007,744.8918300075784,366.0345602744701,1110.9263902820485,378.8572697331083
30833.333333333336,745.4315123918923,365.82378508119086,1111.2552974730831,379.6077273107014
30866.666666666668,745.950867283385,365.58725674607336,1111.5381240294585,380.3636105373117
30900.000000000007,746.3899328902496,365.3251460811029,1111.7150789713526,381.0647868091467
30933.333333333336,746.5780958617955,365.3246764823287,1111.9027723441243,381.25341937946683
30966.666666666668,747.1449283338987,364.667166460251,1111.8120947941497,382.47776187364775
31000.000000000007,747.6691603174711,363.91529398450035,1111.5844543019714,383.75386633297074
31033.333333333336,748.0450325061836,363.5128686326524,1111.5579011388359,384.5321638735312
31066.666666666668,748.5845275855502,362.60290910527283,1111.187436690823,385.98161848027735
31100.000000000007,749.0074118314304,361.83022290774875,1110.837634739179,387.1771889236817
31133.333333333336,749.4371337726566,361.1727227202987,1110.6098564929553,388.2644110523579
31166.666666666668,749.8844129545245,360.48721800624077,1110.3716309607653,389.3971949482837
31200.000000000007,750.4040257836742,359.68072576273823,1110.0847515464125,390.723300020936
31233.333333333336,750.9096061238041,358.8851576674339,1109.794763791238,392.02444845637024
31266.666666666668,751.014945578772,358.6395672154836,1109.6545127942557,392.37537836328835
31300.000000000007,751.226436675669,358.3030722824907,1109.5295089581596,392.9233643931783
31333.333333333336,751.5378560926151,357.808320459792,1109.346176552407,393.7295356328231
31366.666666666668,751.9932837140543,357.313437716093,1109.3067214301473,394.6798459979613
31400.000000000007,752.435811457969,356.90916536255054,1109.3449768205196,395.5266460954184
31433.333333333336,752.8330490339566,356.620822625824,1109.4538716597806,396.2122264081326
31466.666666666668,753.238721242948,356.3778483833072,1109.6165696262551,396.86087285964084
31500.000000000007,753.6490824669651,356.0880903052364,1109.7371727722016,397.5609921617287
31533.333333333336,754.2433129100662,355.53981069873794,1109.783123608804,398.7035022113282
31566.666666666668,754.6769393647282,354.9261071330015,1109.6030464977298,399.75083223172675
31600.000000000007,755.0257159256797,354.2869972760132,1109.312713201693,400.7387186496665
31633.333333333336,755.2548944659543,353.71078027381077,1108.965674739765,401.5441141921435
31666.666666666668,755.6711609150165,353.117463955935,1108.7886248709515,402.55369695908144
31700.000000000007,756.0213829419794,352.6178482199111,1108.6392311618904,403.4035347220683
31733.333333333336,756.0030909093572,352.58212272691316,1108.5852136362703,403.420968182444
31766.666666666668,756.2610856406409,352.36885129597783,1108.6299369366188,403.89223434466305
31800.000000000007,756.7152274822333,351.8861569901327,1108.6013844723661,404.82907049210064
31833.333333333336,757.0840194006156,351.51139972731755,1108.5954191279332,405.57261967329805
31866.666666666668,757.5815813120921,351.10818589747834,1108.6897672095704,406.4733954146138
31900.000000000007,757.5648712555203,350.8817567078595,1108.4466279633798,406.6831145476608
31933.333333333336,757.445324640163,350.85347259319576,1108.2987972333588,406.59185204696723
31966.666666666668,757.8077827536387,350.48516847797134,1108.29295123161,407.3226142756673
32000.000000000007,758.1835721573353,350.28111241121803,1108.4646845685534,407.9024597461173
32033.333333333336,758.1625435333254,350.10593941402493,1108.2684829473503,408.0566041193005
32066.666666666668,758.8494031313551,349.6396243512963,1108.4890274826514,409.2097787800588
32100.000000000007,759.1385345783698,349.3146339493863,1108.4531685277561,409.8239006289835
32133.333333333336,759.5455971880576,349.0022860411065,1108.5478832291642,410.5433111469511
32166.666666666668,759.975735688737,348.7085428651971,1108.684278553934,411.2671928235399
32200.000000000007,760.1964914266186,348.5044787271518,1108.7009701537704,411.69201269946683
32233.333333333336,760.511838695822,348.26234244502155,1108.7741811408437,412.24949625080046
32266.666666666668,761.0194992497053,348.00909107660107,1109.0285903263064,413.0104081731042
32300.000000000007,761.5517776892491,347.76884605697995,1109.320623746229,413.78293163226914
32333.333333333336,762.1044830562429,347.5362905290852,1109.6407735853281,414.5681925271577
32366.666666666668,762.6751410563165,347.30887331505187,1109.9840143713684,415.36626774126466
32400.000000000007,763.1566150096326,347.07197017427626,1110.2285851839088,416.0846448353563
32433.333333333336,763.0519397765928,347.22907708846327,1110.281016865056,415.82286268812953
32466.666666666668,763.4822322359798,347.0969415846918,1110.5791738206717,416.385290651288
32500.000000000007,763.9582247889365,346.904027009449,1110.8622517983854,417.0541977794875
32533.333333333336,764.2207957060834,346.4595678715602,1110.6803635776437,417.76122783452325
32566.666666666668,764.8972720878713,345.5353914025003,1110.4326634903716,419.36188068537103
32600.000000000007,765.768845184473,344.42970606678716,1110.1985512512601,421.3391391176858
32633.333333333336,766.8356947675206,343.2249390162526,1110.0606337837733,423.610755751268
32666.666666666668,767.4641427111021,342.32953093187496,1109.793673642977,425.13461177922716
32700.000000000007,767.6882543887488,341.9515119496853,1109.6397663384341,425.73674243906345
32733.333333333336,768.6378159225103,340.7987073588674,1109.4365232813777,427.8391085636429
32766.666666666668,769.559255833013,339.7599271465062,1109.3191829795192,429.79932868650684
32800.0,770.3857849251352,338.950028940645,1109.3358138657802,431.43575598449024
32833.33333333333,770.7663470402676,338.68952460169385,1109.4558716419615,432.0768224385738
32866.66666666668,771.4182194199915,338.2323539450367,1109.6505733650283,433.18586547495477
32900.0,771.9777585207718,337.7431819535304,1109.720940474302,434.2345765672414
32933.33333333333,772.4450407917054,337.3505692172692,1109.7956100089746,435.0944715744362
32966.66666666668,772.9846001552957,336.80658543558724,1109.7911855908828,436.1780147197084
33000.0,773.1873275782783,336.7823099203133,1109.9696374985915,436.405017657965
33033.33333333333,774.1532191132194,335.4319799546944,1109.585199067914,438.721239158525
33066.66666666668,774.8308304578526,334.73426341330776,1109.5650938711603,440.0965670445448
33100.0,775.5295331265391,334.10631660493664,1109.635849731476,441.4232165216025
33133.33333333333,776.18479393782,333.76563102289873,1109.9504249607187,442.4191629149213
33166.66666666668,776.9966174956811,333.36040664228176,1110.357024137963,443.63621085339935
33200.0,777.760856966568,333.08747412834174,1110.8483310949098,444.67338283822625
33233.33333333333,778.704345190422,332.6721970734802,1111.3765422639021,446.0321481169418
33266.66666666668,779.5704377850461,332.02570553226946,1111.5961433173156,447.54473225277667
33300.0,780.3103759401919,331.44632668679645,1111.7567026269883,448.8640492533954
33333.33333333333,780.7763073917993,331.4650351546359,1112.2413425464351,449.31127223716334
33366.66666666668,781.5864381569248,330.65413335378753,1112.2405715107125,450.9323048031373
33400.0,782.6207392187905,329.87666006431346,1112.497399283104,452.74407915447705
33433.33333333333,783.546761904721,329.431297290338,1112.9780591950591,454.11546461438303
33466.66666666668,784.631928880792,328.65086865515474,1113.2827975359467,455.98106022563724
33500.0,785.9174688026671,327.59659259453053,1113.5140613971976,458.3208762081366
33533.33333333333,787.0715497990842,326.7216908680664,1113.7932406671507,460.3498589310178
33566.66666666668,787.5855222961766,326.4688521299644,1114.0543744261408,461.1166701662122
33600.0,787.4448202575829,326.76414365600755,1114.2089639135904,460.6806766015754
33633.33333333333,786.9899448214816,327.5710937127034,1114.561038534185,459.4188511087782
33666.66666666668,786.5900265989618,328.3974135394752,1114.987440138437,458.1926130594866
33700.0,786.7132446695996,327.9404867657948,1114.6537314353943,458.7727579038048
33733.33333333333,786.6056713840048,327.8886056829706,1114.4942770669754,458.71706570103424
33766.66666666668,786.4437372412473,327.7839872781845,1114.2277245194318,458.6597499630628
33800.0,786.2918261799641,327.84668951468495,1114.138515694649,458.44513666527916
33833.33333333333,785.6184252304927,328.7371927412281,1114.3556179717207,456.88123248926456
33866.66666666668,784.9339597268668,329.6851140092107,1114.6190737360776,455.2488457176561
33900.0,784.3065472222834,330.61706305819865,1114.923610280482,453.6894841640847
33933.33333333333,783.3515399457089,331.5833724298663,1114.934912375575,451.76816751584255
33966.66666666668,782.4554419120711,332.2282642907517,1114.6837062028228,450.2271776213194
34000.0,781.778123568132,332.991860884596,1114.7699844527278,448.78626268353594
34033.33333333333,781.4219405236639,333.30831884774176,1114.7302593714057,448.11362167592216
34066.66666666668,780.8538258318418,333.76117948767484,1114.6150053195167,447.092646344167
34100.0,779.6664889131598,334.1700369806542,1113.836525893814,445.49645193250564
34133.33333333333,778.6759403132074,334.98687838053735,1113.6628186937448,443.6890619326701
34166.66666666668,777.9368975277271,335.78242005245653,1113.7193175801835,442.15447747527054
34200.0,777.5384762496628,336.2431345520998,1113.7816108017626,441.29534169756306
34233.33333333333,777.7990299785765,336.23204965364437,1114.031079632221,441.56698032493216
34266.66666666668,778.5276573507163,335.90972163795175,1114.4373789886681,442.6179357127645
34300.0,779.5264249834524,335.47836155616903,1115.0047865396214,444.0480634272834
34333.33333333333,780.2687944243193,335.31866502238705,1115.5874594467064,444.9501294019322
34366.66666666668,781.603853461149,334.86707988289027,1116.4709333440392,446.73677357825875
34400.0,783.1987044099216,334.26387661619015,1117.4625810261118,448.9348277937314
34433.33333333333,784.3147720092303,333.27529089101444,1117.5900629002447,451.03948111821586
34466.66666666668,785.0363429227838,332.7629780654514,1117.7993209882352,452.27336485733235
34500.0,785.9225213551656,332.05700581559125,1117.979527170757,453.86551553957435
34533.33333333333,786.7344450131853,331.22786465426253,1117.962309667448,455.5065803589228
34566.66666666668,787.6756554381946,330.2238319195795,1117.899487357774,457.4518235186151
34600.0,788.7276537123097,329.21090900583613,1117.938562718146,459.51674470647356
34633.33333333333,789.2888332215227,328.54519406264154,1117.8340272841642,460.7436391588812
34666.66666666668,789.767658832053,327.8596747126071,1117.6273335446601,461.9079841194459
34700.0,790.2042141147859,327.2892942315991,1117.4935083463852,462.9149198831868
34733.33333333333,790.5725448626436,326.8253436803663,1117.39788854301,463.74720118227725
34766.66666666668,790.8679629260167,326.46589708364303,1117.3338600096597,464.4020658423737
34800.0,791.0966518306251,326.1911212059398,1117.2877730365649,464.9055306246853
34833.33333333333,791.3673787353209,326.1091545970308,1117.4765333323517,465.25822413829013
34866.66666666668,791.4682494897359,326.2046159008055,1117.6728653905413,465.26363358893036
34900.0,791.1248226789221,326.3441840802579,1117.46900675918,464.7806385986642
34933.33333333333,790.5902284064047,326.50653248373163,1117.0967608901362,464.08369592267303
34966.66666666668,790.3892493090831,326.3309649662203,1116.7202142753033,464.0582843428628
35000.0,789.9470661461532,326.3929539604784,1116.3400201066315,463.55411218567485
35033.33333333333,789.7929762709789,326.3871635896384,1116.1801398606174,463.4058126813405
35066.66666666668,789.7193526392252,326.3700414353292,1116.0893940745545,463.34931120389604
35100.0,789.3754862863499,326.95110465827526,1116.3265909446252,462.4243816280746
35133.33333333333,789.1067662211691,327.4612707704027,1116.5680369915717,461.6454954507664
35166.66666666668,788.7871460710229,327.9148461310572,1116.70199220208,460.8722999399657
35200.0,788.5466965674203,328.41785931137684,1116.9645558787972,460.1288372560435
35233.33333333333,788.514551812197,328.5296206801455,1117.0441724923426,459.98493113205154
35266.66666666668,788.7311701480859,328.3592331074796,1117.0904032555654,460.37193704060627
35300.0,788.7901987374217,328.4554083552941,1117.2456070927158,460.33479038212766
35333.33333333333,788.6487347688425,328.6011311954739,1117.2498659643163,460.0476035733686
35366.66666666668,788.5998046965989,328.656529542696,1117.2563342392948,459.9432751539029
35400.0,788.675195490443,328.51452091784773,1117.1897164082907,460.16067457259527
35433.33333333333,788.4718577830321,328.65304022910857,1117.1248980121406,459.8188175539235
35466.66666666668,788.4133791487247,328.59744434803156,1117.0108234967563,459.8159348006932
35500.0,788.1850797885753,328.45800937819166,1116.643089166767,459.72707041038365
35533.33333333333,788.130198984495,328.1940821397234,1116.3242811242185,459.9361168447716
35566.66666666668,788.2010311902942,328.0015502532771,1116.2025814435713,460.1994809370171
35600.0,788.2818973745211,327.8690122006547,1116.1509095751758,460.4128851738664
35633.33333333333,788.0106552793562,328.0794262156741,1116.0900814950303,459.9312290636821
35666.66666666668,787.6868148834593,328.50119385077966,1116.188008734239,459.18562103267965
35700.0,787.1093892477187,329.6542103106822,1116.763599558401,457.4551789370365
35733.33333333333,786.6101331920448,330.4385756820949,1117.0487088741397,456.17155750994993
35766.66666666668,786.7614365961011,330.3653837455067,1117.1268203416078,456.39605285059446
35800.0,786.5602747689712,330.9956239996551,1117.5558987686263,455.56465076931613
35833.33333333333,786.5406738675371,331.1604403666626,1117.7011142341996,455.38023350087445
35866.66666666668,786.8644077062269,330.9910089356066,1117.8554166418335,455.87339877062027
35900.0,787.4751290795647,330.1415922551845,1117.6167213347492,457.3335368243802
35933.33333333333,787.9362360381696,329.22556877624476,1117.1618048144144,458.7106672619248
35966.66666666668,788.6856026009903,328.0976427041943,1116.7832453051847,460.58795989679595
36000.0,789.1347082390253,327.3216354313084,1116.4563436703336,461.8130728077169
36033.33333333333,789.5415612527337,327.03367009181187,1116.5752313445455,462.5078911609218
36066.66666666668,789.2267558345961,327.4814918528274,1116.7082476874234,461.74526398176874
36100.0,789.6932451293691,327.0787419426837,1116.7719870720528,462.6145031866854
36133.33333333333,790.2356434099322,326.33122191815585,1116.5668653280882,463.90442149177636
36166.66666666668,790.6309741246492,325.9097542101957,1116.540728334845,464.72121991445357
36200.0,790.9249184429804,325.48451141078266,1116.409429853763,465.4404070321977
36233.33333333333,791.2556626254038,325.02750417974465,1116.2831668051485,466.2281584456592
36266.66666666668,791.5391997835721,324.8372588143977,1116.3764585979698,466.7019409691744
36300.0,792.0393259122721,324.50775401132324,1116.5470799235954,467.5315719009489
36333.33333333333,792.1211460051139,324.72990734558925,1116.8510533507033,467.3912386595247
36366.66666666668,792.0416458299854,324.9824831877802,1117.0241290177655,467.05916264220525
36400.0,791.8173030035323,325.0325701027026,1116.849873106235,466.7847329008297
36433.33333333333,791.9127596343568,324.9372179724494,1116.849977606806,466.9755416619074
36466.66666666668,792.0800612510875,324.6822932465046,1116.7623544975922,467.3977680045829
36500.0,792.6666719849751,323.9802909595929,1116.646962944568,468.6863810253822
36533.33333333333,792.9857367721992,323.39592232468135,1116.3816590968804,469.5898144475178
36566.66666666668,793.1607475030195,322.9994227277794,1116.160170230799,470.1613247752401
36600.0,793.4347015838958,322.4627156527262,1115.897417236622,470.9719859311696
36633.33333333333,793.969506282307,321.3755672666086,1115.3450735489155,472.59393901569837
36666.66666666668,794.5051269756609,320.328591396856,1114.8337183725168,474.17653557880493
36700.0,795.0419488457181,319.32483044695476,1114.3667792926728,475.7171183987634
36733.33333333333,795.8129803204879,318.28393904676943,1114.0969193672572,477.52904127371846
36766.66666666668,796.3436387479273,317.35691399063506,1113.7005527385625,478.9867247572923
36800.0,797.1406674350757,316.4628903029982,1113.603557738074,480.6777771320775
36833.33333333333,797.5164467595911,316.13340094483993,1113.649847704431,481.38304581475114
36866.66666666668,797.9691264047237,315.67293319971725,1113.6420596044409,482.2961932050065
36900.0,798.5537940589928,314.88773646429183,1113.4415305232847,483.666057594701
36933.33333333333,799.0505679868409,314.4991978259141,1113.549765812755,484.55137016092675
36966.66666666668,799.9399104327088,313.71589456000146,1113.6558049927103,486.2240158727073
37000.0,800.5830818386912,313.18945537742405,1113.7725372161153,487.39362646126716
37033.33333333333,801.114346536259,312.89957671361736,1114.0139232498764,488.2147698226416
37066.66666666668,801.4496652307737,312.8004395260806,1114.2501047568544,488.6492257046931
37100.0,801.6233721485562,312.6816484012849,1114.3050205498412,488.9417237472713
37133.33333333333,801.6916633152146,312.7028299967329,1114.3944933119474,488.9888333184817
37166.66666666668,801.7271157585463,312.59455998985686,1114.3216757484033,489.1325557686895
37200.0,801.8621081972677,312.40238548686176,1114.2644936841295,489.45972271040597
37233.33333333333,801.7434256514092,312.46906958693114,1114.2124952383404,489.27435606447807
37266.66666666668,801.3589753411004,312.6987857093471,1114.0577610504474,488.6601896317533
37300.0,800.7799796520449,313.0829964161229,1113.8629760681679,487.69698323592195
37333.33333333333,800.1670201729104,313.6198062677974,1113.7868264407077,486.547213905113
37366.66666666668,799.8436697683745,314.10295518151037,1113.9466249498848,485.74071458686416
37400.0,799.9407226591844,314.2664913560311,1114.2072140152154,485.6742313031533
37433.33333333333,800.3564675902921,313.94439139225625,1114.3008589825483,486.4120761980359
37466.66666666668,800.7591752304703,313.5913768085658,1114.350552039036,487.1677984219045
37500.0,800.8623309353023,313.40779944531766,1114.27013038062,487.4545314899847
37533.33333333333,801.1771588983853,313.1659385230122,1114.3430974213975,488.0112203753731
37566.66666666668,801.5018985673735,313.06476790838707,1114.5666664757605,488.4371306589864
37600.0,801.9565828481091,312.9511506742176,1114.9077335223267,489.00543217389145
37633.33333333333,802.8775600574065,312.4129140007756,1115.290474058182,490.46464605663095
37666.66666666668,803.9315154238351,311.7310227175752,1115.6625381414103,492.2004927062599
37700.0,804.8457603922534,311.17307084239394,1116.0188312346472,493.67268954985946
37733.33333333333,805.818966284782,310.5741400127564,1116.3931062975385,495.24482627202565
37766.66666666668,806.6378686555008,310.09716811476125,1116.735036770262,496.5407005407396
37800.0,807.1712905284807,309.73412960469716,1116.9054201331778,497.4371609237835
37833.33333333333,807.761016949982,309.03993134595424,1116.8009482959362,498.7210856040278
37866.66666666668,808.2410892457731,308.25980488260865,1116.5008941283818,499.98128436316443
37900.0,808.9130995103699,307.2011493461577,1116.1142488565276,501.71195016421217
37933.33333333333,809.7279062614664,305.92634552542444,1115.6542517868909,503.80156073604195
37966.66666666668,810.2354020424327,305.1484092571444,1115.3838112995772,505.0869927852883
38000.0,810.3260075752039,304.7895875883105,1115.1155951635144,505.5364199868934
38033.33333333333,810.2434211717722,304.7463919951173,1114.9898131668895,505.4970291766549
38066.66666666668,810.3306717122948,304.4654773391029,1114.7961490513976,505.8651943731919
38100.0,810.5914513151131,304.1818690546834,1114.7733203697965,506.4095822604297
38133.33333333333,810.8208376391784,304.03498433984765,1114.8558219790261,506.78585329933077
38166.66666666668,810.7289254379688,304.21092338692205,1114.9398488248908,506.5180020510467
38200.0,810.7406712721809,304.1538886817589,1114.8945599539397,506.586782590422
38233.33333333333,810.4764528160847,304.83721007416494,1115.3136628902496,505.63924274191976
38266.66666666668,810.0303827823504,305.9319294217222,1115.9623122040725,504.09845336062824
38300.0,809.5613227132698,306.46938307454076,1116.0307057878106,503.091939638729
38333.33333333333,809.3404251394011,306.90767343540915,1116.2480985748102,502.4327517039919
38366.66666666668,809.3935159292492,307.0426731380014,1116.4361890672508,502.3508427912478
38400.0,809.7584731050221,307.0562182849745,1116.8146913899966,502.7022548200476
38433.33333333333,809.9229792406899,306.7206119693557,1116.6435912100455,503.2023672713342
38466.66666666668,810.0484979615853,306.6354330995303,1116.6839310611156,503.413064862055
38500.0,810.2479830905392,306.504789006701,1116.7527720972403,503.74319408383815
38533.33333333333,810.5988359219416,306.11185015762794,1116.7106860795695,504.48698576431366
38566.66666666668,810.4929669337193,306.28988211454003,1116.7828490482593,504.2030848191793
38600.0,810.4840112699351,306.1759798701249,1116.65999114006,504.3080313998102
38633.33333333333,810.5543018084079,306.0428907542644,1116.5971925626723,504.5114110541435
38666.66666666668,810.0520494913369,306.7320794141746,1116.7841289055116,503.3199700771623
38700.0,810.0650898499125,306.78620664657456,1116.851296496487,503.27888320333795
38733.33333333333,809.8550186207514,307.4783303172266,1117.333348937978,502.37668830352476
38766.66666666668,809.7282056716472,308.09609478619944,1117.8243004578467,501.63211088544773
38800.0,809.8079890435894,308.22907645386647,1118.0370654974558,501.5789125897229
38833.33333333333,810.2364329374193,307.5827500229462,1117.8191829603654,502.6536829144731
38866.66666666668,810.8281824141702,306.81882973235,1117.6470121465202,504.0093526818202
38900.0,811.5861140259548,305.8808686239844,1117.4669826499392,505.7052454019704
38933.33333333333,812.5151233663287,304.736898883484,1117.2520222498126,507.7782244828447
38966.66666666668,813.3836804132028,303.9516931213604,1117.3353735345631,509.4319872918424
39000.0,814.6250369917536,302.8208731346679,1117.4459101264215,511.8041638570857
39033.33333333333,815.7390596935711,301.9230502590477,1117.6621099526187,513.8160094345234
39066.66666666668,816.7228843660164,301.1935586955597,1117.916443061576,515.5293256704567
39100.0,817.7203253669938,300.758295997662,1118.4786213646557,516.9620293693318
39133.33333333333,818.5660646625848,300.0275962973768,1118.5936609599617,518.538468365208
39166.66666666668,819.0720340773825,299.12201549372736,1118.1940495711099,519.950018583655
39200.0,819.6347976938082,298.5404906038732,1118.1752882976814,521.094307089935
39233.33333333333,819.9917761095511,297.98467143429554,1117.9764475438467,522.0071046752555
39266.66666666668,820.1823437235166,297.73503530017837,1117.917379023695,522.4473084233382
39300.0,820.2161988416192,297.726697202995,1117.9428960446141,522.4895016386242
39333.33333333333,820.1598061066695,297.87325512770457,1118.0330612343741,522.2865509789649
39366.66666666668,819.9998702476461,298.1946882917687,1118.1945585394149,521.8051819558773
39400.0,820.118577795586,298.0572877900721,1118.1758655856581,522.0612900055139
39433.33333333333,819.7938395762569,298.4252419809569,1118.219081557214,521.3685975953
39466.66666666668,819.784625524409,298.2467755118635,1118.0314010362724,521.5378500125455
39500.0,820.0880980557703,298.1589247434226,1118.2470227991928,521.9291733123478
39533.33333333333,820.6358278191437,297.9097880502657,1118.5456158694094,522.7260397688781
39566.66666666668,820.9383416925281,297.99369937118576,1118.9320410637138,522.9446423213424
39600.0,821.5270977018392,297.48382063407774,1119.010918335917,524.0432770677614
39633.33333333333,821.5874499979984,297.56208320199806,1119.1495331999965,524.0253667960003
39666.66666666668,821.6377569911738,297.40490748137216,1119.042664472546,524.2328495098016
39700.0,821.7592703766384,296.9923924116825,1118.7516627883208,524.7668779649559
39733.33333333333,821.6730826433583,297.320687086633,1118.9937697299913,524.3523955567252
39766.66666666668,821.9494337607694,296.6550651643635,1118.604498925133,525.2943685964058
39800.0,822.2282395407206,295.99633520320197,1118.2245747439224,526.2319043375186
39833.33333333333,822.405276951025,295.47335367659474,1117.8786306276197,526.9319232744303
39866.66666666668,822.5662825849307,295.468372106864,1118.0346546917947,527.0979104780668
39900.0,823.2150427798157,294.51974283163065,1117.7347856114463,528.695299948185
39933.33333333333,823.7614999107484,293.7863236698613,1117.5478235806097,529.9751762408871
39966.66666666668,823.5393275113279,294.1312757503243,1117.670603261652,529.4080517610037
40000.0,823.5965782287662,294.1187389563533,1117.7153171851196,529.4778392724129
40033.33333333333,823.9069195716526,293.73223103797534,1117.639150609628,530.1746885336772
40066.66666666668,824.0088942821559,293.713666534569,1117.7225608167248,530.295227747587
40100.0,824.1220297502449,293.668035695672,1117.790065445917,530.4539940545728
40133.33333333333,824.2652899986091,293.6027787953498,1117.8680687939589,530.6625112032593
40166.66666666668,824.4420645040847,293.5181002697278,1117.9601647738125,530.9239642343568
40200.0,824.7120557325495,293.44002550548714,1118.1520812380368,531.2720302270624
40233.33333333333,824.9038591606871,293.4725655393588,1118.3764247000458,531.4312936213283
40266.66666666668,825.2202891659558,293.3072682107614,1118.5275573767171,531.9130209551945
40300.0,825.3572676737421,293.14365586290035,1118.5009235366424,532.2136118108417
40333.33333333333,825.7137084080957,292.87534753005735,1118.589055938153,532.8383608780384
40366.66666666668,826.6110102080569,292.5518683931783,1119.1628786012352,534.0591418148786
40400.0,827.2199428752735,292.2027373494786,1119.4226802247522,535.0172055257949
40433.33333333333,828.0016141924316,291.783042916927,1119.7846571093587,536.2185712755046
40466.66666666668,828.9673867941017,291.27695270444036,1120.244339498542,537.6904340896613
40500.0,829.7891191592661,290.91491798062145,1120.7040371398875,538.8742011786446
40533.33333333333,830.7041159316034,290.5186229344086,1121.222738866012,540.1854929971948
40566.66666666668,831.9480173376287,290.06204299706917,1122.0100603346978,541.8859743405595
40600.0,833.2168920628322,289.74413263341387,1122.961024696246,543.4727594294184
40633.33333333333,833.9432733045423,289.31121295301045,1123.2544862575528,544.6320603515319
40666.66666666668,834.5957539235396,288.82658604240584,1123.4223399659454,545.7691678811339
40700.0,835.2694876127417,288.3194819179222,1123.588969530664,546.9500056948195
40733.33333333333,835.7707318423741,287.87055082388935,1123.6412826662634,547.9001810184848
40766.66666666668,836.2143908962211,287.32694927857887,1123.5413401747999,548.8874416176423
40800.0,836.9577737127149,286.36951921132163,1123.3272929240366,550.5882545013933
40833.33333333333,836.9796047959394,285.95993914741086,1122.9395439433501,551.0196656485285
40866.66666666668,837.0147670983331,285.6730239551961,1122.687791053529,551.341743143137
40900.0,836.8226945440256,285.82154007075405,1122.6442346147796,551.0011544732715
40933.33333333333,836.9341227397679,285.56432483958736,1122.4984475793553,551.3697979001805
40966.66666666668,837.1741504533405,285.00631244057814,1122.1804628939187,552.1678380127623
41000.0,837.4918539273931,284.3856944616245,1121.8775483890176,553.1061594657685
41033.33333333333,837.840827347103,283.53749325914447,1121.3783206062474,554.3033340879585
41066.66666666668,837.9084224296666,283.3199116837378,1121.2283341134043,554.5885107459288
41100.0,837.9227044262014,283.27741687343075,1121.2001212996322,554.6452875527707
41133.33333333333,837.6673719053829,283.61652019602343,1121.2838921014063,554.0508517093594
41166.66666666668,837.179325012469,284.1149664515753,1121.2942914640444,553.0643585608937
41200.0,836.5466955759294,284.8217767357962,1121.3684723117258,551.7249188401332
41233.33333333333,836.6583490098337,284.5153575970329,1121.1737066068667,552.1429914128008
41266.66666666668,837.1512906104663,283.9898118074434,1121.1411024179097,553.1614788030229
41300.0,837.1403894785748,284.18601670704214,1121.3264061856169,552.9543727715327
41333.33333333333,837.4786489240337,283.8108827200846,1121.2895316441181,553.6677662039491
41366.66666666668,837.7177592490575,283.4365430803243,1121.1543023293818,554.2812161687332
41400.0,838.1665584981987,282.7637551724143,1120.930313670613,555.4028033257844
41433.33333333333,838.9169468412151,281.5608147189632,1120.4777615601784,557.3561321222519
41466.66666666668,839.6224324643667,280.6676235282325,1120.2900559925993,558.9548089361342
41500.0,839.5690713310634,280.7902302993071,1120.3593016303705,558.7788410317562
41533.33333333333,840.1979288653683,279.9112951501653,1120.1092240155335,560.286633715203
41566.66666666668,840.8818280883687,279.01130262396424,1119.893130712333,561.8705254644044
41600.0,841.5787748294607,278.0803125644389,1119.6590873938997,563.4984622650218
41633.33333333333,842.2533825781902,277.48228105486714,1119.7356636330574,564.7711015233231
41666.66666666668,842.9291232926556,276.44230703474165,1119.3714303273973,566.4868162579139
41700.0,843.3562847305811,276.2044035720918,1119.560688302673,567.1518811584893
41733.33333333333,843.8050180306991,275.42299737958405,1119.2280154102832,568.382020651115
41766.66666666668,844.3764473505261,274.29452965647124,1118.6709770069974,570.0819176940548
41800.0,844.8654637620608,273.3995352727207,1118.2649990347816,571.4659284893401
41833.33333333333,845.104455991033,272.6255395243332,1117.7299955153662,572.4789164666997
41866.66666666668,845.2459411839101,271.9576172591535,1117.2035584430637,573.2883239247566
41900.0,845.4028846012495,271.61577511585216,1117.0186597171016,573.7871094853974
41933.33333333333,845.3040018242501,271.10726333678025,1116.4112651610303,574.1967384874699
41966.66666666668,844.8337824569147,271.2091914354986,1116.0429738924133,573.6245910214161
42000.0,845.0001466070836,270.91166616741106,1115.9118127744946,574.0884804396726
42033.33333333333,845.2352229073316,270.79913864159835,1116.03436154893,574.4360842657333
42066.66666666668,844.0291952331381,271.1583516082984,1115.1875468414364,572.8708436248397
42100.0,844.0568196909156,271.1601127641993,1115.216932455115,572.8967069267163
42133.33333333333,843.4482448434195,271.4240685972845,1114.872313440704,572.0241762461351
42166.66666666668,842.8365828097207,271.73389672359264,1114.5704795333133,571.102686086128
42200.0,842.9124094114353,271.8960787720304,1114.8084881834657,571.0163306394049
42233.33333333333,842.301165285843,272.20777436357224,1114.5089396494152,570.0933909222708
42266.66666666668,842.3319958667931,272.00018633127155,1114.3321821980646,570.3318095355216
42300.0,842.7825390259565,271.1156236728746,1113.8981626988311,571.6669153530818
42333.33333333333,842.9860566676574,270.72181221128955,1113.707868878947,572.2642444563678
42366.66666666668,843.2639860801061,270.31377300253666,1113.5777590826428,572.9502130775694
42400.0,843.8693004084371,269.30676913850493,1113.176069546942,574.5625312699322
42433.33333333333,844.6281757796575,268.2895978810123,1112.9177736606698,576.3385778986451
42466.66666666668,844.7778108151748,267.81460796628033,1112.592418781455,576.9632028488945
42500.0,844.8136580787373,267.64877520273785,1112.4624332814751,577.1648828759994
42533.33333333333,845.1334370365223,267.36141035446343,1112.4948473909858,577.7720266820588
42566.66666666668,845.2319346221025,267.4398276958957,1112.6717623179982,577.7921069262068
42600.0,845.1705714271949,267.7835863975314,1112.9541578247263,577.3869850296635
42633.33333333333,845.1672276331075,268.2264270374859,1113.3936546705934,576.9408005956216
42666.66666666668,845.2503737062123,268.5080985380341,1113.7584722442464,576.7422751681781
42700.0,845.3313670054392,268.53133079562895,1113.8626978010682,576.8000362098103
42733.33333333333,845.0939342357066,269.2529696852875,1114.346903920994,575.8409645504191
42766.66666666668,844.92206730425,269.68002053615044,1114.6020878404006,575.2420467680996
42800.0,844.2928348155153,270.39494730165126,1114.6877821171665,573.8978875138641
42833.33333333333,844.880286039627,269.7277294171433,1114.6080154567703,575.1525566224836
42866.66666666668,845.0681603642436,269.55787367808676,1114.6260340423303,575.5102866861569
42900.0,845.7821989249368,268.5384294835924,1114.320628408529,577.2437694413444
42933.33333333333,846.5844102183546,267.4108770453792,1113.9952872637339,579.1735331729753
42966.66666666668,847.3541845403894,266.4167006668573,1113.7708852072467,580.9374838735321
43000.0,847.6935619209863,265.9674704405787,1113.661032361565,581.7260914804076
43033.33333333333,847.8563141622826,265.789073443752,1113.6453876060345,582.0672407185307
43066.66666666668,848.3127261750482,264.9668919487598,1113.279618123808,583.3458342262884
43100.0,848.6230094162573,264.57749981858643,1113.2005092348438,584.0455095976708
43133.33333333333,849.1545903814734,263.61055171091533,1112.7651420923887,585.5440386705582
43166.66666666668,849.5227121042313,262.94655482517925,1112.4692669294107,586.576157279052
43200.0,849.81450355654,262.4171151091282,1112.231618665668,587.3973884474118
43233.33333333333,849.5337739340052,262.70834904381616,1112.2421229778215,586.8254248901891
43266.66666666668,849.3549874767597,263.02507748656546,1112.3800649633251,586.3299099901942
43300.0,849.4941313778755,263.3972041987681,1112.8913355766435,586.0969271791074
43333.33333333333,849.9351211975682,263.25092368063724,1113.1860448782054,586.6841975169309
43366.66666666668,849.3476980454587,264.1298639410103,1113.477561986469,585.2178341044485
43400.0,849.1950972801262,264.5703815360401,1113.7654788161663,584.6247157440862
43433.33333333333,849.1844594535658,264.6371411092326,1113.8216005627983,584.5473183443332
43466.66666666668,848.9013158859146,264.98624682576593,1113.8875627116806,583.9150690601487
43500.0,848.2217410008847,265.77599679313016,1113.997737794015,582.4457442077545
43533.33333333333,847.8587191081548,266.2729125759768,1114.1316316841317,581.5858065321779
43566.66666666668,847.5890006674954,266.7279805391191,1114.3169812066144,580.8610201283764
43600.0,847.4367021508876,267.0430274498061,1114.4797296006936,580.3936747010815
43633.33333333333,847.1605711587653,267.2176372801978,1114.3782084389632,579.9429338785675
43666.66666666668,847.1552906019793,267.2587214923728,1114.414012094352,579.8965691096066
43700.0,846.7367047759955,268.2474725374484,1114.984177313444,578.4892322385471
43733.33333333333,847.1318485629538,267.5314107688536,1114.6632593318075,579.6004377941001
43766.66666666668,847.5442736255102,267.0005321815907,1114.5448058071008,580.5437414439195
43800.0,847.8670039830287,266.51629621087085,1114.3833001938995,581.3507077721579
43833.33333333333,848.3600502524614,266.308526635364,1114.6685768878253,582.0515236170975
43866.66666666668,848.857608750958,265.84713127687024,1114.7047400278282,583.0104774740878
43900.0,849.5723404979877,264.7583283286311,1114.3306688266189,584.8140121693566
43933.33333333333,850.61917470015,263.6535868192524,1114.2727615194024,586.9655878808976
43966.66666666668,851.0806911487812,263.531932353283,1114.6126235020643,587.5487587954981
44000.0,851.6122660002787,262.8293288186389,1114.4415948189176,588.7829371816399
44033.33333333333,852.1275973616531,262.36852669452713,1114.4961240561802,589.759070667126
44066.66666666668,852.7095624776738,261.95467392752136,1114.6642364051952,590.7548885501524
44100.0,854.1157690085204,261.6046055158486,1115.720374524369,592.5111634926718
44133.33333333333,854.9425730770362,261.22995759915176,1116.172530676188,593.7126154778844
44166.66666666668,855.8094030838789,260.7451175049995,1116.5545205888784,595.0642855788794
44200.0,856.26899004969,260.49815694299485,1116.767146992685,595.7708331066951
44233.33333333333,856.1639861717949,260.5523169750505,1116.7163031468453,595.6116691967445
44266.66666666668,855.7941611884496,260.8002554815616,1116.5944166700112,594.993905706888
44300.0,855.2365514232549,261.0766481927164,1116.3131996159714,594.1599032305385
44333.33333333333,854.417226575084,261.07802320552565,1115.4952497806096,593.3392033695584
44366.66666666668,853.6063454192276,261.4397634411769,1115.0461088604045,592.1665819780508
44400.0,853.2548379543802,261.7910795421679,1115.045917496548,591.4637584122122
44433.33333333333,852.28454328078,262.81191268178725,1115.0964559625672,589.4726305989927
44466.66666666668,851.8982837883592,263.39097757888345,1115.2892613672427,588.5073062094757
44500.0,851.3341595696749,264.1056675501601,1115.439827119835,587.2284920195148
44533.33333333333,851.0976660747359,264.69223598879967,1115.7899020635355,586.4054300859362
44566.66666666668,850.6911931900097,265.25722925296594,1115.9484224429757,585.4339639370437
44600.0,850.4781278116318,265.5421860695085,1116.0203138811403,584.9359417421233
44633.33333333333,850.3889245831906,265.8766658251427,1116.2655904083333,584.5122587580479
44666.66666666668,850.2958668505576,266.0270353801714,1116.322902230729,584.2688314703862
44700.0,850.3199630948438,265.9253591181998,1116.2453222130437,584.394603976644
44733.33333333333,850.4914919723287,265.6294771832276,1116.1209691555564,584.8620147891011
44766.66666666668,850.8158035252891,265.20196570582874,1116.0177692311179,585.6138378194603
44800.0,851.1647750031109,264.72356451435263,1115.8883395174635,586.4412104887583
44833.33333333333,851.4986895046807,264.2755377148191,1115.7742272194998,587.2231517898615
44866.66666666668,851.8447653489778,263.8595462037857,1115.7043115527636,587.9852191451921
44900.0,852.4088211299552,263.6035373529929,1116.012358482948,588.8052837769624
44933.33333333333,853.1500428984631,263.33485206315567,1116.4848949616187,589.8151908353075
44966.66666666668,853.9347019808123,262.6645260147723,1116.5992279955847,591.2701759660399
45000.0,854.5517386204237,262.26025472738263,1116.8119933478065,592.2914838930411
45033.33333333333,855.1111946403618,261.3345146583885,1116.4457092987502,593.7766799819733
45066.66666666668,855.6126340719354,260.4689945647039,1116.0816286366394,595.1436395072315
45100.0,856.0210256579907,259.6869633688603,1115.707989026851,596.3340622891303
45133.33333333333,856.2504618669857,259.06163545685774,1115.3120973238433,597.188826410128
45166.66666666668,856.3952440439772,258.81127320351163,1115.2065172474888,597.5839708404656
45200.0,856.7856867501561,258.0677362549088,1114.853423005065,598.7179504952472
45233.33333333333,856.27858567094,258.28700488030177,1114.5655905512417,597.9915807906382
45266.66666666668,856.5066326272691,257.83841447473174,1114.345047102001,598.6682181525374
45300.0,856.7390468861001,257.44817644805096,1114.187223334151,599.2908704380492
45333.33333333333,856.9935824429826,257.1178343084688,1114.1114167514515,599.8757481345139
45366.66666666668,857.2685088827161,256.8402125748657,1114.1087214575819,600.4282963078504
45400.0,857.5651981747649,256.6091789488099,1114.1743771235747,600.956019225955
45433.33333333333,858.1038957864633,256.36257269786574,1114.4664684843292,601.7413230885976
45466.66666666668,858.5716214058431,255.7880336870303,1114.3596550928733,602.7835877188128
45500.0,859.1904411779473,254.8328667106212,1114.0233078885685,604.357574467326
45533.33333333333,859.3792708930914,254.57423607363785,1113.9535069667293,604.8050348194536
45566.66666666668,859.8783374298765,254.03962406285407,1113.9179614927307,605.8387133670225
45600.0,860.3986830004992,253.00505655742938,1113.4037395579285,607.3936264430698
45633.33333333333,861.1763612491264,251.81450323396413,1112.9908644830905,609.3618580151623
45666.66666666668,861.7970044720549,250.60175514320602,1112.398759615261,611.195249328849
45700.0,862.3986039092989,249.42383121062275,1111.8224351199217,612.9747726986761
45733.33333333333,863.1358354579513,248.15900774592026,1111.2948432038716,614.9768277120311
45766.66666666668,863.1716971129377,248.03028212790676,1111.2019792408446,615.141414985031
45800.0,863.6510100007849,246.9483968279967,1110.5994068287816,616.7026131727882
45833.33333333333,864.1705534762506,245.92019876952986,1110.0907522457805,618.2503547067207
45866.66666666668,864.5728610367948,245.049427361,1109.6222883977948,619.5234336757949
45900.0,864.6131811738869,244.94080338926267,1109.5539845631497,619.6723777846242
45933.33333333333,864.3861776312722,245.51824451484072,1109.904422146113,618.8679331164315
45966.66666666668,864.2720232027854,245.7395856833159,1110.0116088861014,618.5324375194695
46000.0,864.2920830803889,245.6089828710142,1109.901065951403,618.6831002093747
46033.33333333333,864.5051532057881,245.14078049832023,1109.6459337041083,619.364372707468
46066.66666666668,865.2222629401807,243.9340053323281,1109.156268272509,621.2882576078526
46100.0,865.380104209642,243.66783443229687,1109.0479386419388,621.7122697773451
46133.33333333333,865.538494312114,243.26737127866983,1108.805865590784,622.2711230334442
46166.66666666668,865.6842679111659,242.79346941044983,1108.4777373216157,622.8907985007161
46200.0,865.8605689515489,242.2492677913727,1108.1098367429215,623.6113011601763
46233.33333333333,866.0677611889064,241.63709215902117,1107.7048533479276,624.4306690298852
46266.66666666668,866.6271681278134,240.75306098303415,1107.3802291108475,625.8741071447793
46300.0,867.3140546858202,239.68807025734688,1107.002124943167,627.6259844284733
46333.33333333333,867.9866979567976,238.36102601414694,1106.3477239709446,629.6256719426506
46366.66666666668,868.6527582516782,237.16295058022058,1105.8157088318987,631.4898076714576
46400.0,869.2564788532773,236.44077277618737,1105.6972516294645,632.8157060770899
46433.33333333333,869.5080254365563,235.62425596950695,1105.1322814060632,633.8837694670493
46466.66666666668,869.6746272417436,235.05412856542821,1104.7287558071719,634.6204986763154
46500.0,869.4182941709474,235.41370592557078,1104.8320000965182,634.0045882453767
46533.33333333333,869.1351835768656,235.81261822469682,1104.9478018015625,633.3225653521688
46566.66666666668,868.9294015411263,236.19874007546184,1105.128141616588,632.7306614656644
46600.0,868.9696387130451,236.20811014445528,1105.1777488575003,632.7615285685898
46633.33333333333,868.7410014678733,236.82310343710145,1105.5641049049748,631.9178980307718
46666.66666666668,868.5041345936478,237.4491728402389,1105.9533074338867,631.0549617534089
46700.0,867.885815867934,238.54309922067597,1106.42891508861,629.3427166472579
46733.33333333333,867.4116439440927,239.2843082607493,1106.695952204842,628.1273356833434
46766.66666666668,866.8654778298622,240.3028448083203,1107.1683226381824,626.562633021542
46800.0,866.6230450326038,240.94892903450176,1107.5719740671057,625.674115998102
46833.33333333333,866.5096633869043,241.28562868419328,1107.7952920710977,625.224034702711
46866.66666666668,866.3136915414018,241.4327053105015,1107.7463968519032,624.8809862309004
46900.0,866.2683583976687,241.49883200789384,1107.7671904055626,624.7695263897749
46933.33333333333,866.745101476763,240.58574822912774,1107.3308497058908,626.1593532476353
46966.66666666668,866.8396558499857,240.23460635459807,1107.0742622045836,626.6050494953876
47000.0,866.94694001085,240.05676073985077,1107.0037007507008,626.8901792709992
47033.33333333333,867.0189133624679,240.013219053599,1107.0321324160668,627.0056943088689
47066.66666666668,867.0993382093748,239.97679992444424,1107.076138133819,627.1225382849306
47100.0,867.0627420569018,239.8895859754785,1106.9523280323804,627.1731560814233
47133.33333333333,867.102649326112,239.97954679642,1107.082196122532,627.123102529692
47166.66666666668,867.4797100320504,239.67340924666883,1107.1531192787193,627.8063007853816
47200.0,867.8395851930403,239.4867273493899,1107.3263125424303,628.3528578436504
47233.33333333333,868.1400647558802,239.24943292634165,1107.3894976822219,628.8906318295385
47266.66666666668,868.4952498365242,238.97520924874192,1107.4704590852662,629.5200405877822
47300.0,868.9298625289028,238.6920128370469,1107.6218753659498,630.2378496918559
47333.33333333333,869.1083581630334,238.59123321108947,1107.6995913741227,630.5171249519439
47366.66666666668,869.8597948865867,238.09224570869884,1107.9520405952856,631.7675491778878
47400.0,870.344211015044,237.72244223312745,1108.0666532481714,632.6217687819166
47433.33333333333,870.2917869540476,238.0299013390474,1108.321688293095,632.2618856150002
47466.66666666668,870.0691980539412,238.6080112775472,1108.6772093314885,631.461186776394
47500.0,869.9598189380002,239.04055406221613,1109.0003730002163,630.9192648757842
47533.33333333333,869.8832871854661,239.4801786465429,1109.363465832009,630.4031085389232
47566.66666666668,869.891601310859,239.74945839815635,1109.6410597090153,630.1421429127026
47600.0,870.0084840933698,239.80305032212453,1109.8115344154944,630.2054337712452
47633.33333333333,869.841619166658,240.00964171958594,1109.8512608862438,629.8319774470721
47666.66666666668,869.5057689265286,240.3135849835112,1109.8193539100398,629.1921839430174
47700.0,869.159251170519,240.6176554695417,1109.7769066400608,628.5415957009774
47733.33333333333,869.2122357811927,240.6122506181777,1109.8244863993705,628.5999851630149
47766.66666666668,869.2187560552547,240.70483516535094,1109.9235912206057,628.5139208899038
47800.0,868.8317855067913,241.11723790294326,1109.9490234097345,627.7145476038481
47833.33333333333,868.1804482290773,241.92080127441744,1110.1012495034947,626.25964695466
47866.66666666668,867.6458821121337,242.75436474870668,1110.4002468608403,624.891517363427
47900.0,866.9977699014242,243.8155514566808,1110.813321358105,623.1822184447435
47933.33333333333,866.4291103715183,244.9562322905966,1111.385342662115,621.4728780809216
47966.66666666668,866.0357214476508,245.76651950511942,1111.8022409527703,620.2692019425314
48000.0,865.8013552412256,246.36258602285633,1112.1639412640818,619.4387692183692
48033.33333333333,865.7095720143936,246.6605775529732,1112.3701495673668,619.0489944614204
48066.66666666668,865.398272281064,247.21160124823103,1112.609873529295,618.1866710328329
48100.0,865.0275206877493,247.6112016220983,1112.6387223098477,617.416319065651
48133.33333333333,864.6403835807241,247.7998720188892,1112.4402555996132,616.8405115618349
48166.66666666668,864.4107937050887,247.88708759709294,1112.2978813021816,616.5237061079958
48200.0,864.2098949074243,247.93084291698116,1112.1407378244055,616.2790519904431
48233.33333333333,863.5277345040417,248.22206672375137,1111.7498012277931,615.3056677802904
48266.66666666668,862.8304463167419,248.4805036597206,1111.3109499764626,614.3499426570213
48300.0,862.6843889761849,248.36284607406066,1111.0472350502455,614.3215429021243
48333.33333333333,862.1480901815985,249.0070430889211,1111.1551332705196,613.1410470926774
48366.66666666668,861.7941788010994,249.5810585613156,1111.375237362415,612.2131202397838
48400.0,861.9048546927909,249.68015545649973,1111.5850101492906,612.2246992362911
48433.33333333333,861.9250887442714,250.05856428786555,1111.983653032137,611.8665244564058
48466.66666666668,861.5087379639837,250.75823175397258,1112.2669697179563,610.750506210011
48500.0,860.9232330856346,251.60626162735693,1112.5294947129914,609.3169714582776
48533.33333333333,860.2774535134225,252.33409979642894,1112.6115533098514,607.9433537169936
48566.66666666668,860.1530366308156,252.64448165258182,1112.7975182833975,607.5085549782337
48600.0,859.9655602220182,252.95419721046187,1112.91975743248,607.0113630115563
48633.33333333333,859.7229023106161,253.4413017204433,1113.1642040310594,606.2816005901727
48666.66666666668,860.1164368949044,253.1512488383715,1113.2676857332758,606.965188056533
48700.0,859.8433943817274,253.28067579051816,1113.1240701722456,606.5627185912092
48733.33333333333,859.3676599226033,253.59796050467546,1112.9656204272787,605.7696994179278
48766.66666666668,859.1470200862758,253.73181544172937,1112.878835528005,605.4152046445464
48800.0,858.7142620903618,254.39094939506276,1113.1052114854247,604.323312695299
48833.33333333333,858.1675478147126,255.49197779139587,1113.6595256061084,602.6755700233168
48866.66666666668,857.8893916768299,256.1261522306018,1114.0155439074317,601.763239446228
48900.0,857.5692899823606,256.7897176329474,1114.359007615308,600.7795723494132
48933.33333333333,857.3480724443839,257.3551863087725,1114.7032587531564,599.9928861356113
48966.66666666668,857.3176338939192,257.5053657420116,1114.8229996359307,599.8122681519076
49000.0,856.8437291040362,258.3788205785809,1115.2225496826172,598.4649085254553
49033.33333333333,856.610217892846,258.97108072280645,1115.5812986156525,597.6391371700395
49066.66666666668,856.4406246374324,259.22451452076666,1115.665139158199,597.2161101166657
49100.0,856.7392630545244,258.4117152113542,1115.1509782658786,598.3275478431701
49133.33333333333,856.9449939367316,257.9619099367922,1114.9069038735238,598.9830839999395
49166.66666666668,856.652186574131,258.6944511817516,1115.3466377558825,597.9577353923794
49200.0,856.887885010879,258.2678419773065,1115.1557269881855,598.6200430335725
49233.33333333333,856.4147514496444,259.07110772294413,1115.4858591725886,597.3436437267003
49266.66666666668,855.6479103572678,259.96064677469894,1115.6085571319668,595.6872635825689
49300.0,855.2298948979945,260.63289642109993,1115.8627913190944,594.5969984768947
49333.33333333333,854.672824574675,261.2539066996669,1115.9267312743418,593.4189178750081
49366.66666666668,854.5936568332262,261.29454015526846,1115.8881969884947,593.2991166779577
49400.0,854.6276705607414,261.48328630207556,1116.110956862817,593.1443842586659
49433.33333333333,854.9792909701715,260.9724241344789,1115.9517151046505,594.0068668356926
49466.66666666668,855.3887077763732,260.25773170290637,1115.6464394792795,595.1309760734669
49500.0,855.5980957102238,259.9477926454461,1115.5458883556698,595.6503030647777
49533.33333333333,855.7802327653744,259.32949310222335,1115.1097258675977,596.4507396631511
49566.66666666668,856.0311682954099,258.54690975476404,1114.5780780501739,597.4842585406459
49600.0,856.0521981970207,258.33349076998894,1114.3856889670096,597.7187074270319
49633.33333333333,856.1653596721819,258.0970915407694,1114.2624512129514,598.0682681314125
49666.66666666668,855.9352530747984,258.53644051665805,1114.4716935914564,597.3988125581404
49700.0,855.5436195148146,259.330664689173,1114.8742842039876,596.2129548256416
49733.33333333333,855.4042406521218,259.1750758848128,1114.5793165369346,596.2291647673089
49766.66666666668,854.9665744521595,259.8662578159178,1114.8328322680773,595.1003166362418
49800.0,854.5869034769361,260.47452249693094,1115.061425973867,594.1123809800051
49833.33333333333,854.3577941754443,260.93981607947194,1115.2976102549162,593.4179780959723
49866.66666666668,853.9945799032357,261.0432320397079,1115.0378119429436,592.9513478635279
49900.0,853.2917959841959,261.7787959316828,1115.0705919158786,591.5130000525131
49933.33333333333,852.6836287967913,262.361313449145,1115.0449422459362,590.3223153476463
49966.66666666668,852.1656843894336,262.84949103663655,1115.01517542607,589.3161933527971
50000.0,851.76975908697,263.41111901088436,1115.1808780978545,588.3586400760856
50033.33333333333,851.2646253922948,264.1389074437966,1115.4035328360915,587.1257179484982
50066.66666666668,850.1809141966655,264.8027061198413,1114.9836203165069,585.3782080768242
50100.0,848.9217943829348,265.5387014992982,1114.4604958822329,583.3830928836366
50133.33333333333,849.0017143112941,265.13209096408343,1114.1338052753777,583.8696233472107
50166.66666666668,849.1716318264183,264.94640746923017,1114.1180392956485,584.2252243571882
50200.0,849.4932068622767,264.45665697080085,1113.9498638330774,585.0365498914758
50233.33333333333,850.0342126076495,263.4650689792966,1113.499281586946,586.5691436283529
50266.66666666668,850.4983356195048,262.3893752044499,1112.8877108239546,588.108960415055
50300.0,851.0493276494129,261.23884532308887,1112.2881729725018,589.8104823263241
50333.33333333333,851.4993234748689,260.1699829341063,1111.6693064089752,591.3293405407626
50366.66666666668,851.8527475021111,259.1054883213578,1110.9582358234688,592.7472591807533
50400.0,852.2019957214181,258.04588347799165,1110.24787919941,594.1561122434265
50433.33333333333,852.5505403300745,256.9955001770713,1109.5460405071458,595.5550401530031
50466.66666666668,852.8839621521455,255.95375456224465,1108.8377167143901,596.9302075899009
50500.0,853.1657341769148,255.0045246522684,1108.1702588291832,598.1612095246464
50533.33333333333,853.220412565177,254.4509416257956,1107.6713541909726,598.7694709393813
50566.66666666668,853.1511114464388,254.1419779616105,1107.2930894080494,599.0091334848282
50600.0,853.2741063431998,253.93561049974434,1107.209716842944,599.3384958434555
50633.33333333333,853.4087021401429,253.500532752836,1106.909234892979,599.9081693873069
50666.66666666668,853.1974617683368,253.5070400362103,1106.7045018045471,599.6904217321264
50700.0,853.2304813899701,253.32890538838825,1106.5593867783584,599.9015760015818
50733.33333333333,853.4139749864473,253.198813188236,1106.6127881746834,600.2151617982113
50766.66666666668,853.6268174988544,253.26450179801668,1106.8913192968712,600.3623157008377
50800.0,853.6072213746523,253.21046343749526,1106.8176848121475,600.3967579371571
50833.33333333333,853.6407485925031,253.30993179527843,1106.9506803877816,600.3308167972247
50866.66666666668,853.8366217996667,252.75009786277244,1106.586719662439,601.0865239368942
50900.0,854.3773326550282,251.64806849209336,1106.0254011471216,602.7292641629349
50933.33333333333,854.8036526553751,250.85551559945026,1105.6591682548253,603.9481370559249
50966.66666666668,854.6728602362602,251.19401479070413,1105.8668750269644,603.4788454455561
51000.0,854.3987261019786,251.95562261017392,1106.3543487121524,602.4431034918047
51033.33333333333,854.0573791827333,252.92592092511805,1106.9833001078514,601.1314582576152
51066.66666666668,853.8249719343067,253.5275482230106,1107.3525201573173,600.2974237112961
51100.0,853.789278714839,253.5830715350078,1107.372350249847,600.2062071798313
51133.33333333333,853.9337793228245,253.54950525662179,1107.4832845794463,600.3842740662028
51166.66666666668,854.0771049130135,253.66536583879275,1107.7424707518062,600.4117390742208
51200.0,854.2021783842006,253.77838349904474,1107.9805618832454,600.4237948851559
51233.33333333333,854.3155183078412,253.58219821422787,1107.897716522069,600.7333200936133
51266.66666666668,854.0978594473693,253.7662955554956,1107.864155002865,600.3315638918737
51300.00000000001,854.4291311213358,253.29975373075882,1107.7288848520946,601.129377390577
51333.33333333333,854.2269681709156,253.81640914958615,1108.0433773205018,600.4105590213294
51366.66666666668,853.9766571858039,253.94960259094844,1107.9262597767524,600.0270545948555
51400.00000000001,853.6543653305043,254.6231159569367,1108.277481287441,599.0312493735677
51433.33333333333,853.2181616822247,255.58836615894114,1108.806527841166,597.6297955232835
51466.66666666668,852.9439954973433,256.0214909311794,1108.9654864285226,596.9225045661639
51500.00000000001,852.7286159635604,256.03660697963255,1108.7652229431928,596.6920089839278
51533.33333333333,852.2404698671974,256.72801161169076,1108.9684814788882,595.5124582555065
51566.66666666668,851.8557416736519,257.49953619006317,1109.355277863715,594.3562054835887
51600.00000000001,851.4811360263247,258.26603837667955,1109.7471744030042,593.2150976496453
51633.33333333333,851.2797746462397,258.6274730692991,1109.907247715539,592.6523015769405
51666.66666666668,850.9298377498533,259.4581266435836,1110.387964393437,591.4717111062696
51700.00000000001,850.9106116879435,259.4280920577342,1110.3387037456778,591.4825196302093
51733.33333333333,850.9369675743224,259.7782571130442,1110.7152246873666,591.1587104612781
51766.66666666668,850.5064161357241,260.7483850970115,1111.2548012327356,589.7580310387125
51800.00000000001,849.9427771703464,261.87719944565686,1111.8199766160033,588.0655777246895
51833.33333333333,849.5582906260885,262.66685413643717,1112.2251447625256,586.8914364896514
51866.66666666668,849.4511722114894,263.1181946686543,1112.5693668801437,586.3329775428351
51900.00000000001,849.9845212171565,262.86454890787087,1112.8490701250273,587.1199723092857
51933.33333333333,850.9647929207506,262.5133340216988,1113.4781269424493,588.4514588990518
51966.66666666668,851.696066291536,261.8175298626184,1113.5135961541544,589.8785364289176
52000.00000000001,852.257754691795,261.1900227533608,1113.4477774451557,591.0677319384342
52033.33333333333,852.9926971810459,260.3218503183856,1113.3145474994315,592.6708468626603
52066.66666666668,854.6182740985104,259.0749211414851,1113.6931952399955,595.5433529570253
52100.00000000001,855.1645083254142,258.07748809899107,1113.2419964244052,597.0870202264232
52133.33333333333,856.2773711511666,256.74510541055514,1113.0224765617218,599.5322657406114
52166.66666666668,857.4200696331062,255.3467825935803,1112.7668522266865,602.0732870395259
52200.00000000001,858.1256984052894,253.99046763737877,1112.1161660426683,604.1352307679107
52233.33333333333,859.3321077446028,252.89720776828847,1112.2293155128914,606.4348999763143
52266.66666666668,859.9089548524662,251.9016592223826,1111.8106140748487,608.0072956300836
52300.00000000001,860.0877128157781,251.53894442584883,1111.6266572416268,608.5487683899293
52333.33333333333,860.5047298425362,250.66986897045766,1111.174598812994,609.8348608720786
52366.66666666668,860.7692357755179,250.0842971102168,1110.8535328857347,610.6849386653012
52400.00000000001,860.7315677480766,250.3986287106769,1111.1301964587535,610.3329390373997
52433.33333333333,860.6828224914125,250.82689819287333,1111.5097206842859,609.8559242985391
52466.66666666667,861.2774267411227,249.98322163741744,1111.26064837854,611.2942051037053
52500.000000000015,861.554230868788,249.7730469265021,1111.32727779529,611.7811839422859
52533.33333333333,861.7297887685066,249.51111359713863,1111.2409023656453,612.218675171368
52566.66666666667,861.9754672393817,248.81733474832777,1110.7928019877095,613.158132491054
52600.000000000015,862.2670015911441,248.0251821145796,1110.2921837057238,614.2418194765645
52633.33333333333,862.5882088164259,247.14474636663454,1109.7329551830603,615.4434624497914
52666.66666666667,862.94430510761,246.17899276124615,1109.1232978688563,616.7653123463639
52700.000000000015,863.7057251978835,244.95244569319817,1108.6581708910817,618.7532795046852
52733.33333333333,864.110104743031,243.83238692576313,1107.9424916687942,620.2777178172679
52766.66666666667,864.523707479237,242.9162562385053,1107.4399637177423,621.6074512407317
52800.000000000015,865.5384155068803,241.49527328925492,1107.0336887961353,624.0431422176254
52833.33333333333,865.8263241561772,240.9024006886403,1106.7287248448174,624.9239234675368
52866.66666666667,866.2456705125285,240.0132225651018,1106.2588930776303,626.2324479474266
52900.000000000015,866.2669359341364,239.97444378647677,1106.2413797206132,626.2924921476597
52933.33333333333,866.2084402279924,240.0914611519432,1106.2999013799356,626.1169790760491
52966.66666666667,866.0341619351822,240.53320441892333,1106.5673663541056,625.5009575162588
53000.000000000015,866.5418770537125,239.60052794860727,1106.1424050023197,626.9413491051052
53033.33333333333,866.5638027076692,239.5506398278354,1106.1144425355046,627.0131628798338
53066.66666666667,866.158716988944,240.48664742606414,1106.645364415008,625.6720695628799
53100.000000000015,866.0555294400832,240.84417162851187,1106.899701068595,625.2113578115714
53133.33333333333,866.1361434598196,240.67906128887878,1106.8152047486983,625.4570821709408
53166.66666666667,866.2629589397109,240.3525038082617,1106.6154627479725,625.9104551314492
53200.000000000015,866.5500316374807,239.8212219094893,1106.3712535469701,626.7288097279915
53233.33333333333,867.1198958046613,238.8033443494605,1105.9232401541217,628.3165514552007
53266.66666666667,867.5269514520276,238.00828211774743,1105.535233569775,629.5186693342802
53300.000000000015,867.608776878402,237.63155311584796,1105.2403299942498,629.977223762554
53333.33333333333,867.8026825426971,237.0352514676283,1104.8379340103254,630.7674310750688
53366.66666666667,868.762480290854,236.04732061911096,1104.809800909965,632.7151596717431
53400.000000000015,868.6658800955605,235.9165353428532,1104.5824154384136,632.7493447527073
53433.33333333333,868.3776171301881,236.00507350183054,1104.3826906320187,632.3725436283576
53466.66666666667,868.6885543648498,235.54603969314562,1104.2345940579953,633.1425146717041
53500.000000000015,869.2783082634335,234.87895103920806,1104.1572593026415,634.3993572242255
53533.33333333333,869.460417035523,234.54324861111095,1104.003665646634,634.9171684244121
53566.66666666667,869.5937653453897,234.28439624073312,1103.8781615861228,635.3093691046565
53600.000000000015,869.6797831742925,234.1064420879073,1103.7862252621999,635.5733410863852
53633.33333333333,869.5381665258286,234.07685003450544,1103.615016560334,635.4613164913231
53666.66666666667,869.5112264804645,234.13565632272872,1103.6468828031932,635.3755701577359
53700.000000000015,869.3933838784682,234.31740222474136,1103.7107861032096,635.0759816537268
53733.33333333333,869.2291949282712,234.824647584305,1104.0538425125762,634.4045473439662
53766.66666666667,869.0809691140429,235.2684407442158,1104.3494098582587,633.8125283698271
53800.000000000015,869.0545294295508,235.39382955603187,1104.4483589855827,633.660699873519
53833.33333333333,869.3466968816056,234.5605515292217,1103.9072484108274,634.7861453523839
53866.66666666667,869.6126625312405,233.93467940676868,1103.5473419380091,635.6779831244719
53900.000000000015,869.6396463740678,233.8880906586048,1103.5277370326726,635.7515557154629
53933.33333333333,869.7159098340578,233.75773674037146,1103.4736465744293,635.9581730936864
53966.66666666667,870.3508877849423,233.07557437777174,1103.426462162714,637.2753134071705
54000.000000000015,870.8083500730935,232.5387393235437,1103.347089396637,638.2696107495498
54033.33333333333,871.423514760291,231.61266486612237,1103.0361796264133,639.8108498941687
54066.66666666667,872.0084369085791,230.71353555357263,1102.7219724621518,641.2949013550065
54100.000000000015,872.2300693087737,230.58499427942365,1102.8150635881975,641.6450750293501
54133.33333333333,872.7551817496924,229.67895379521454,1102.434135544907,643.0762279544779
54166.66666666667,873.4215713976607,228.5145469038287,1101.9361183014894,644.9070244938321
54200.000000000015,874.3937317228381,227.2263990563604,1101.6201307791985,647.1673326664777
54233.33333333333,875.2088913787912,226.0049202278504,1101.2138116066417,649.2039711509408
54266.66666666667,876.0172923708002,224.71119681816566,1100.7284891889658,651.3060955526346
54300.000000000015,876.9257691719278,223.38513227451662,1100.3109014464444,653.5406368974111
54333.33333333333,878.4901936303843,221.99021022001634,1100.4804038504005,656.4999834103679
54366.66666666667,879.7082690747069,220.57802458001146,1100.2862936547183,659.1302444946955
54400.000000000015,880.5445700975982,219.29832983440934,1099.8428999320076,661.2462402631888
54433.33333333333,881.8198364262373,217.76299242836717,1099.5828288546045,664.0568439978701
54466.66666666667,882.8685439804574,216.26340896506906,1099.1319529455263,666.6051350153883
54500.000000000015,883.635293338992,215.45524790072128,1099.0905412397133,668.1800454382708
54533.33333333333,884.3693016565658,214.1304781526493,1098.499779809215,670.2388235039165
54566.66666666667,885.2418130578055,212.87390732389215,1098.1157203816977,672.3679057339134
54600.000000000015,885.8807931484976,211.83652468496538,1097.7173178334629,674.0442684635321
54633.33333333333,886.6546763898281,210.60000022252228,1097.2546766123503,676.0546761673058
54666.66666666667,887.3419148373177,209.54212264800037,1096.884037485318,677.7997921893174
54700.000000000015,887.9433337050159,208.6308456878513,1096.574179392867,679.3124880171646
54733.33333333333,888.4630605068211,207.82192483054922,1096.2849853373702,680.6411356762719
54766.66666666667,888.5780436366541,208.01534546332033,1096.5933890999745,680.5626981733337
54800.000000000015,889.0336647191853,207.2699745879728,1096.303639307158,681.7636901312125
54833.33333333333,889.3588446382436,206.9880770810045,1096.346921719248,682.3707675572391
54866.66666666667,889.9098947569596,206.01591919155447,1095.9258139485141,683.8939755654051
54900.000000000015,890.3080972250673,205.0258349106221,1095.3339321356893,685.2822623144452
54933.33333333333,890.7457909476068,204.04592848483765,1094.7917194324446,686.6998624627691
54966.66666666667,890.9089493186217,203.7726280456807,1094.6815773643025,687.136321272941
55000.000000000015,891.0928425111822,203.26557758183156,1094.3584200930138,687.8272649293506
55033.33333333333,890.8683507912589,203.6766177337752,1094.5449685250342,687.1917330574837
55066.66666666667,890.7961559184026,203.83443755265003,1094.6305934710526,686.9617183657526
55100.000000000015,890.5594710551005,204.16072409924476,1094.7201951543452,686.3987469558558
55133.33333333333,890.3278982395159,204.59534960586043,1094.9232478453764,685.7325486336555
55166.66666666667,890.5212986491997,204.3767229028295,1094.8980215520291,686.1445757463703
55200.000000000015,890.5352185332436,204.56289705520075,1095.0981155884442,685.9723214780428
55233.33333333333,891.2819654456932,204.01846102291577,1095.300426468609,687.2635044227775
55266.66666666667,891.1445723143721,204.23382105507048,1095.3783933694426,686.9107512593016
55300.000000000015,890.9776925690519,204.46421962054552,1095.4419121895974,686.5134729485064
55333.33333333333,890.7844006242783,204.71227437238497,1095.4966749966634,686.0721262518933
55366.66666666667,890.5727357977538,204.9821185238106,1095.5548543215643,685.5906172739432
55400.000000000015,890.7391447107659,204.56191571158115,1095.301060422347,686.1772289991848
55433.33333333333,890.9097017586539,204.1371106564106,1095.0468124150646,686.7725911022433
55466.66666666667,890.3365200949519,204.64538654595052,1094.9819066409025,685.6911335490014
55500.000000000015,889.8740807246558,205.56657455682233,1095.440655281478,684.3075061678335
55533.33333333333,889.489574666405,206.1938959889873,1095.6834706553923,683.2956786774178
55566.66666666667,889.2186311479577,206.63648595759767,1095.8551171055553,682.58214519036
55600.000000000015,888.8944028764269,207.57389259506078,1096.4682954714876,681.3205102813661
55633.33333333333,888.5608787693188,208.58682525760065,1097.1477040269194,679.9740535117182
55666.66666666667,888.2211847737548,209.6110670386736,1097.8322518124285,678.6101177350812
55700.000000000015,887.8455063419096,210.54977821985543,1098.395284561765,677.2957281220542
55733.33333333333,887.353798099962,211.5438242549283,1098.8976223548902,675.8099738450337
55766.66666666667,887.3915037115476,211.45584444827097,1098.8473481598185,675.9356592632766
55800.000000000015,887.0563126240772,212.17683629302576,1099.2331489171029,674.8794763310515
55833.33333333333,886.8580090845995,212.76840698264064,1099.6264160672401,674.0896021019589
55866.66666666667,886.6884512685739,213.26331817711613,1099.95176944569,673.4251330914577
55900.000000000015,886.5558447326677,213.66586406167525,1100.221708794343,672.8899806709924
55933.33333333333,886.4358407687508,213.76441937657023,1100.200260145321,672.6714213921806
55966.66666666667,886.4751309775359,213.6865840163345,1100.1617149938704,672.7885469612013
56000.000000000015,886.3789805950122,213.83476929351798,1100.2137498885302,672.5442113014942
56033.33333333333,886.2090829231281,214.18037990772388,1100.389462830852,672.0287030154043
56066.66666666667,885.947748146186,214.79578340723384,1100.7435315534199,671.1519647389521
56100.000000000015,885.183565571022,215.6940143832277,1100.8775799542498,669.4895511877943
56133.33333333333,885.1575741084562,215.68831124687568,1100.8458853553318,669.4692628615805
56166.66666666667,885.1274056204293,215.76080527608065,1100.88821089651,669.3666003443486
56200.000000000015,885.0519343136854,215.94076039131974,1100.992694705005,669.1111739223657
56233.33333333333,884.9270587500423,216.2253074984086,1101.152366248451,668.7017512516337
56266.66666666667,884.7520005747015,216.63830002854516,1101.3903006032467,668.1137005461563
56300.000000000015,884.2209482479408,217.5998018255715,1101.8207500735123,666.6211464223693
56333.33333333333,883.9387736894984,218.27670150958957,1102.215475199088,665.6620721799088
56366.66666666667,883.4809536158617,219.0877741634677,1102.5687277793295,664.393179452394
56400.000000000015,883.3329989824405,219.61080267509203,1102.9438016575325,663.7221963073484
56433.33333333333,883.0493102952105,220.41886002774646,1103.468170322957,662.6304502674641
56466.66666666667,882.7868867439853,221.272154240363,1104.0590409843483,661.5147325036223
56500.000000000015,882.9691559334435,221.13293414502556,1104.102090078469,661.836221788418
56533.33333333333,883.4290848595282,220.21979626367937,1103.6488811232075,663.2092885958489
56566.66666666667,883.9743025123827,219.138530175045,1103.1128326874277,664.8357723373376
56600.000000000015,884.1876339631007,218.56570193581348,1102.7533358989142,665.6219320272871
56633.33333333333,884.4297853430947,217.92763860455858,1102.3574239476534,666.5021467385361
56666.66666666667,884.4151516762176,218.02966379086158,1102.4448154670793,666.385487885356
56700.000000000015,885.0930309618377,216.78211801949558,1101.8751489813333,668.3109129423422
56733.33333333333,885.6464172385423,215.82237513624463,1101.468792374787,669.8240421022977
56766.66666666667,886.2939035243752,214.52026334364336,1100.8141668680187,671.7736401807318
56800.000000000015,886.656547426094,213.5238349402383,1100.1803823663322,673.1327124858557
56833.33333333333,887.3567627425211,212.12539010420625,1099.4821528467273,675.231372638315
56866.66666666667,887.9867499550588,211.13117382694045,1099.1179237819993,676.8555761281184
56900.000000000015,888.2594422416686,210.51347411144158,1098.77291635311,677.745968130227
56933.33333333333,888.2979855607645,210.4261877843284,1098.7241733450928,677.8717977764361
56966.66666666667,888.4418304506592,210.08764422141763,1098.5294746720767,678.3541862292416
57000.000000000015,888.4507294204918,210.15923397841567,1098.6099633989074,678.2914954420762
57033.33333333333,888.4451721839414,210.35340542216562,1098.798577606107,678.0917667617757
57066.66666666667,888.4670248539575,210.37398348897423,1098.8410083429317,678.0930413649833
57100.000000000015,889.0053755606999,209.56578616829745,1098.5711617289974,679.4395893924025
57133.33333333333,889.4839061006412,208.63348658405664,1098.1173926846977,680.8504195165846
57166.66666666667,889.5641626143522,208.39243234330507,1097.9565949576572,681.1717302710472
57200.000000000015,889.6413342413479,208.18445777212176,1097.8257920134697,681.4568764692261
57233.33333333333,889.7041945895546,208.02566666791773,1097.7298612574723,681.6785279216369
57266.66666666667,889.7540904246828,207.9174581715944,1097.6715485962773,681.8366322530884
57300.000000000015,889.7864773818507,207.84993452293975,1097.6364119047903,681.9365428589109
57333.33333333333,890.092746161302,207.7180055511357,1097.8107517124376,682.3747406101663
57366.66666666667,889.9410719410508,207.68959977837602,1097.6306717194268,682.2514721626749
57400.000000000015,889.5846411135586,208.02965435493468,1097.6142954684933,681.554986758624
57433.33333333333,889.087000163883,208.1170545575432,1097.2040547214262,680.9699456063397
57466.66666666667,889.1288634829172,207.57709955555958,1096.7059630384767,681.5517639273576
57500.000000000015,889.4830434810783,207.3039958737748,1096.787039354853,682.1790476073036
57533.33333333333,889.5812631611044,207.11476802794493,1096.6960311890493,682.4664951331595
57566.66666666667,889.9503309693349,206.7596183629049,1096.7099493322398,683.19071260643
57600.000000000015,890.3332542352966,206.14394849044837,1096.477202725745,684.1893057448483
57633.33333333333,890.7173972818816,205.44167745148778,1096.1590747333694,685.2757198303939
57666.66666666667,891.1905036003332,204.74153240428947,1095.9320360046227,686.4489711960437
57700.000000000015,891.8353358360754,203.7230397660951,1095.5583756021706,688.1122960699803
57733.33333333333,892.1821409524275,203.00248556483538,1095.1846265172628,689.1796553875921
57766.66666666667,892.4754645507791,202.36412036266654,1094.8395849134456,690.1113441881125
57800.000000000015,892.8164762602353,201.82844353860946,1094.6449197988447,690.9880327216258
57833.33333333333,892.9654137109428,201.55986090584113,1094.525274616784,691.4055528051017
57866.66666666667,893.1600544034322,201.29515596997868,1094.4552103734109,691.8648984334536
57900.000000000015,893.3223846954969,201.15699953200473,1094.4793842275017,692.1653851634921
57933.33333333333,893.2689808226698,201.23806001894516,1094.507040841615,692.0309208037247
57966.66666666667,892.6945791586088,201.89425923196805,1094.588838390577,690.8003199266408
58000.000000000015,892.5098780569537,202.10344518727777,1094.6133232442314,690.4064328696759
58033.33333333333,892.514119277641,202.20248535825593,1094.716604635897,690.3116339193851
58066.66666666667,892.425029343945,202.33345320067116,1094.758482544616,690.0915761432739
58100.000000000015,892.7135215153907,202.22498623972186,1094.9385077551126,690.4885352756688
58133.33333333333,893.4314665875763,201.14666018428696,1094.5781267718633,692.2848064032894
58166.66666666667,894.2687079930616,199.85575796993592,1094.1244659629976,694.4129500231257
58200.000000000015,895.1225962469839,198.61387718791323,1093.736473434897,696.5087190590707
58233.33333333333,896.2219376335476,197.20815571245475,1093.4300933460022,699.0137819210928
58266.66666666667,897.3745324095269,195.84578218099202,1093.220314590519,701.5287502285348
58300.000000000015,898.2452838654651,194.7228890741321,1092.9681729395973,703.522394791333
58333.333333333336,898.8383281640221,193.97344245048413,1092.8117706145063,704.8648857135379
58366.66666666667,899.1583605446666,193.83537213616873,1092.9937326808354,705.3229884084978
58400.000000000015,899.3235853168858,193.73791215790055,1093.0614974747864,705.5856731589852
58433.333333333336,899.4029793826777,193.7212996279675,1093.1242790106453,705.6816797547102
58466.66666666667,899.4298415334961,193.69320608083544,1093.1230476143314,705.7366354526606
58500.000000000015,899.6660527637949,193.43614227767395,1093.1021950414688,706.229910486121
58533.333333333336,899.9193954880928,193.30845131967013,1093.227846807763,706.6109441684227
58566.66666666667,900.1906840341809,193.10730083998186,1093.2979848741627,707.0833831941991
58600.000000000015,900.3878517055795,193.09465530374183,1093.4825070093214,707.2931964018376
58633.333333333336,900.6407096127533,192.80420875234387,1093.4449183650972,707.8365008604094
58666.66666666667,900.7723655839031,192.63054800784238,1093.4029135917456,708.1418175760607
58700.000000000015,901.340760152427,191.7976013132403,1093.1383614656675,709.5431588391867
58733.333333333336,902.1664840629134,190.4762621080691,1092.6427461709825,711.6902219548442
58766.66666666667,902.6160307572765,189.70810294345708,1092.3241337007335,712.9079278138194
58800.000000000015,902.7137673731852,189.52544746607032,1092.2392148392555,713.1883199071149
58833.333333333336,903.1089759364627,188.87354160412136,1091.982517540584,714.2354343323414
58866.66666666667,903.4042911720821,188.23381072275507,1091.6381018948373,715.1704804493271
58900.000000000015,903.4975364154121,188.25700276621362,1091.7545391816257,715.2405336491985
58933.333333333336,903.6729922036521,187.82533005467704,1091.4983222583292,715.8476621489751
58966.66666666667,903.346901928588,188.21605712928667,1091.5629590578747,715.1308447993013
59000.000000000015,903.7809844709716,187.34654985052987,1091.1275343215016,716.4344346204417
59033.333333333336,904.1593271919812,186.36943492014115,1090.5287621121224,717.78989227184
59066.66666666667,904.5841803796061,185.43538626568468,1090.0195666452908,719.1487941139214
59100.000000000015,904.6121902191336,185.40918473374782,1090.0213749528814,719.2030054853858
59133.333333333336,904.1823266356083,186.18859798062036,1090.3709246162286,717.993728654988
59166.66666666667,904.0797436911214,186.1307802096914,1090.2105239008129,717.9489634814299
59200.000000000015,903.8678212017861,186.45770593487717,1090.3255271366634,717.410115266909
59233.333333333336,904.1459833606908,185.93860140629937,1090.0845847669902,718.2073819543914
59266.66666666667,904.6951025586492,185.36125974303053,1090.0563623016797,719.3338428156187
59300.000000000015,904.391494738673,185.55557085315792,1089.947065591831,718.8359238855151
59333.333333333336,904.3707651617925,185.54584405114085,1089.9166092129333,718.8249211106516
59366.66666666667,904.5536093344872,185.6342015383028,1090.18781087279,718.9194077961844
59400.000000000015,904.7642665381026,185.62516928464305,1090.3894358227456,719.1390972534596
59433.333333333336,904.9155736929099,185.93247938712696,1090.8480530800368,718.983094305783
59466.66666666667,904.5476335576811,187.0096724723342,1091.5573060300153,717.537961085347
59500.000000000015,904.5628650669629,186.96098452981548,1091.5238495967783,717.6018805371474
59533.333333333336,904.1830974598952,187.65884833448666,1091.841945794382,716.5242491254085
59566.66666666667,904.2373203060301,187.56989963420375,1091.8072199402338,716.6674206718264
59600.000000000015,904.3395489813945,187.4524298952339,1091.7919788766285,716.8871190861606
59633.333333333336,904.0762166186732,188.1881394608873,1092.2643560795605,715.8880771577859
59666.66666666667,904.2134982679024,188.0595312606527,1092.273029528555,716.1539670072498
59700.000000000015,904.6627308543613,187.17716212557193,1091.8398929799332,717.4855687287893
59733.333333333336,904.8778359724016,187.04712389267613,1091.9249598650777,717.8307120797255
59766.66666666667,905.0832714549736,187.0299010089179,1092.1131724638915,718.0533704460556
59800.000000000015,905.1663448204101,187.0660109947586,1092.2323558151688,718.1003338256515
59833.333333333336,905.5350428571257,186.5410829140956,1092.0761257712213,718.9939599430302
59866.66666666667,906.4495698633871,185.36269280754206,1091.8122626709292,721.086877055845
59900.000000000015,907.437937261462,184.21319977215938,1091.6511370336214,723.2247374893027
59933.333333333336,908.4966042769736,182.98215479531368,1091.4787590722872,725.5144494816599
59966.66666666667,909.5218633387508,181.78908892321883,1091.3109522619695,727.7327744155319
60000.000000000015,909.9561809456022,181.46359006929174,1091.419771014894,728.4925908763105
60033.333333333336,910.6635179298634,180.6960105510103,1091.3595284808737,729.967507378853
60066.66666666667,912.1044510493671,179.4608978190895,1091.5653488684566,732.6435532302776
60100.000000000015,913.6390338293868,178.2322672966235,1091.8713011260102,735.4067665327633
60133.333333333336,913.7519357618255,178.28427804857813,1092.0362138104038,735.4676577132474
60166.66666666667,913.9255571435363,178.07851429545397,1092.0040714389902,735.8470428480823
60200.000000000015,913.9276339417697,178.2311314107023,1092.158765352472,735.6965025310674
60233.333333333336,913.3749117492654,179.25006386524447,1092.6249756145098,734.1248478840209
60266.66666666667,913.384036161857,179.2308279949081,1092.6148641567652,734.1532081669488
60300.000000000015,913.0729286159849,180.1204574167447,1093.1933860327297,732.9524711992402
60333.333333333336,913.0812274456148,180.10703603364198,1093.1882634792569,732.9741914119728
60366.66666666667,913.0804271080221,180.1324705856953,1093.2128976937174,732.9479565223269
60400.000000000015,912.7754842372688,180.94571092327536,1093.721195160544,731.8297733139934
60433.333333333336,912.6301687624493,181.24346710973663,1093.873635872186,731.3867016527126
60466.66666666667,912.0587586958567,182.23407493400373,1094.2928336298605,729.824683761853
60500.000000000015,911.7825542132476,182.70936079558228,1094.49191500883,729.0731934176654
60533.333333333336,911.612294417779,182.9623108840766,1094.5746053018556,728.6499835337024
60566.66666666667,911.8547519807732,182.67730022109944,1094.5320522018726,729.1774517596738
60600.000000000015,911.8237515569601,182.57108681314872,1094.3948383701088,729.2526647438115
60633.333333333336,911.6824336906254,182.64755380995362,1094.3299875005791,729.0348798806718
60666.66666666667,911.7888615239219,182.31653574208866,1094.1053972660106,729.4723257818332
60700.000000000015,911.2492070262034,182.43880232727253,1093.688009353476,728.8104046989308
60733.333333333336,911.0283203000457,182.44620909883167,1093.4745293988774,728.582111201214
60766.66666666667,910.5140641886903,182.537699611665,1093.0517638003553,727.9763645770254
60800.000000000015,909.836266119248,183.3024253053345,1093.1386914245825,726.5338408139135
60833.333333333336,909.6333919505353,183.64724060263813,1093.2806325531733,725.9861513478971
60866.66666666667,909.2743391866131,184.44501743841462,1093.7193566250278,724.8293217481985
60900.000000000015,908.9162362779576,185.24376209888248,1094.1599983768401,723.6724741790752
60933.333333333336,908.6589425290525,185.76465830285002,1094.4236008319026,722.8942842262024
60966.66666666667,908.4872197001558,186.02600023769662,1094.5132199378525,722.4612194624592
61000.000000000015,908.4085694712466,186.07404921609057,1094.4826186873372,722.334520255156
61033.333333333336,908.3383794555504,185.95730094970068,1094.295680405251,722.3810785058497
61066.66666666667,908.199313811273,186.2442187810485,1094.4435325923214,721.9550950302245
61100.000000000015,907.9824477553152,186.9147571393394,1094.8972048946546,721.0676906159758
61133.333333333336,907.8490466236099,187.29927243056903,1095.148319054179,720.5497741930408
61166.66666666667,908.1768700219944,186.68191197482696,1094.8587819968213,721.4949580471675
61200.000000000015,908.8734543835827,185.3508842690437,1094.2243386526263,723.522570114539
61233.333333333336,908.9054568535141,185.2883993304985,1094.1938561840127,723.6170575230157
61266.66666666667,909.306906421053,184.52796580701232,1093.8348722280653,724.7789406140407
61300.000000000015,909.3339986956179,184.33837401768213,1093.6723727133,724.9956246779358
61333.333333333336,909.6307175388254,183.47412419147165,1093.104841730297,726.1565933473537
61366.66666666667,909.5917354526282,183.6437042628505,1093.2354397154786,725.9480311897777
61400.000000000015,909.7028636283636,183.2692683094552,1092.9721319378189,726.4335953189084
61433.333333333336,909.9359662181059,182.89505801032018,1092.831024228426,727.0409082077857
61466.66666666667,910.1229388295618,182.72701943600345,1092.8499582655652,727.3959193935584
61500.000000000015,910.8886926069081,182.24344870574402,1093.132141312652,728.6452439011641
61533.333333333336,911.1023155849394,182.37569343744215,1093.4780090223817,728.7266221474973
61566.66666666667,911.0987754692554,182.71353026196934,1093.8123057312248,728.3852452072861
61600.000000000015,911.3497684768225,182.24112706167043,1093.590895538493,729.1086414151521
61633.333333333336,911.6842961005824,181.47453490774691,1093.1588310083293,730.2097611928355
61666.66666666667,912.0206172961977,180.66231025626666,1092.6829275524642,731.358307039931
61700.000000000015,912.3464138049503,179.80635528394825,1092.1527690888986,732.540058521002
61733.333333333336,912.5529323040837,179.1278218745265,1091.6807541786102,733.4251104295572
61766.66666666667,912.838313318317,178.60992082176796,1091.4482341400849,734.2283924965491
61800.000000000015,913.4980825063654,177.31955821621355,1090.817640722579,736.1785242901519
61833.333333333336,914.0359886451593,176.27413680078388,1090.3101254459432,737.7618518443753
61866.66666666667,914.4535006869293,175.45364624486226,1089.9071469317914,738.999854442067
61900.000000000015,914.7575475463984,174.82429890854047,1089.5818464549388,739.933248637858
61933.333333333336,914.9426027176628,174.31230910160093,1089.2549118192637,740.6302936160619
61966.66666666667,915.0961689439174,173.89706859218725,1088.9932375361047,741.1991003517302
62000.000000000015,915.2194144532199,173.57842580511561,1088.7978402583356,741.6409886481042
62033.333333333336,915.1614777028321,173.70857636068231,1088.8700540635145,741.4529013421499
62066.66666666667,914.9433055725485,174.40143842054647,1089.344743993095,740.541867152002
62100.000000000015,914.9337610715846,174.43145402295596,1089.3652150945406,740.5023070486286
62133.333333333336,914.9531457156224,174.39540271249348,1089.348548428116,740.557743003129
62166.66666666667,914.9600413021111,174.36986332897553,1089.3299046310867,740.5901779731356
62200.000000000015,914.9069136675007,174.43605971637194,1089.3429733838727,740.4708539511288
62233.333333333336,914.9199160013272,174.28117378652686,1089.201089787854,740.6387422148003
62266.66666666667,914.8781376800005,174.30557727936244,1089.183714959363,740.572560400638
62300.000000000015,914.8316973727648,174.33498620504014,1089.1666835778049,740.4967111677247
62333.333333333336,914.8182736571242,174.33517005959607,1089.1534437167202,740.4831035975282
62366.66666666667,914.9097333680647,174.03360171531864,1088.9433350833833,740.8761316527462
62400.000000000015,915.1404787895424,173.3644312235394,1088.5049100130818,741.776047566003
62433.333333333336,915.325205186309,172.77961916572463,1088.1048243520336,742.5455860205843
62466.66666666667,915.3080537111528,172.80105362217702,1088.1091073333298,742.5070000889757
62500.000000000015,915.6098496224298,171.9493525939157,1087.5592022163455,743.6604970285141
62533.333333333336,915.831252393513,171.46449594546274,1087.2957483389757,744.3667564480502
62566.66666666667,915.5980366510939,172.08640346319652,1087.6844401142905,743.5116331878974
62600.000000000015,915.3278628212562,172.63391889377291,1087.961781715029,742.6939439274832
62633.333333333336,914.9989908053797,173.45232336538297,1088.4513141707625,741.5466674399967
62666.66666666667,914.9727071492899,173.47699031066773,1088.4496974599576,741.4957168386222
62700.000000000015,914.9440443246513,173.50471809983463,1088.448762424486,741.4393262248166
62733.333333333336,914.9133241636733,173.5358366322596,1088.449160795933,741.3774875314137
62766.66666666667,914.7580698377819,173.91916742900992,1088.677237266792,740.838902408772
62800.000000000015,914.7539592637972,173.91248298701484,1088.666442250812,740.8414762767824
62833.333333333336,914.7135282799987,173.95437511435927,1088.667903394358,740.7591531656394
62866.66666666667,914.6499949293817,174.0682932815449,1088.7182882109266,740.5817016478368
62900.000000000015,914.5201263566461,174.32538480348592,1088.845511160132,740.1947415531602
62933.333333333336,914.4633629094609,174.51439048633634,1088.9777533957972,739.9489724231246
62966.66666666667,914.4952976141956,174.4963956539689,1088.9916932681645,739.9989019602267
63000.000000000015,914.2877931869341,175.06543710463666,1089.3532302915708,739.2223560822974
63033.333333333336,913.7013618224723,176.19072104101434,1089.8920828634866,737.510640781458
63066.66666666667,913.7665705687292,175.96307658712664,1089.729647155856,737.8034939816025
63100.000000000015,913.6296418789753,176.0230428598115,1089.6526847387868,737.6065990191638
63133.333333333336,912.8828366876958,177.18110730444477,1090.0639439921406,735.701729383251
63166.66666666667,911.9156825283585,178.4436059594086,1090.3592884877671,733.4720765689499
63200.000000000015,910.8251499485997,180.0224399653977,1090.8475899139974,730.802709983202
63233.333333333336,910.8613276558327,179.91735771625423,1090.778685372087,730.9439699395784
63266.66666666667,910.7303196976708,180.3144744973493,1091.0447941950201,730.4158452003214
63300.000000000015,911.0815171037292,179.6166856422488,1090.698202745978,731.4648314614803
63333.333333333336,911.2798348572696,179.29985982764626,1090.579694684916,731.9799750296233
63366.66666666667,911.3136630992136,179.18639459572051,1090.5000576949342,732.127268503493
63400.000000000015,911.7253533020747,178.76755888699867,1090.4929121890734,732.957794415076
63433.333333333336,912.1298341341367,178.38768375640905,1090.5175178905456,733.7421503777276
63466.66666666667,912.027798450492,178.68693549082514,1090.7147339413173,733.3408629596669
63500.000000000015,911.4689059982762,179.09815965621556,1090.5670656544917,732.3707463420607
63533.333333333336,911.669068784826,178.69126477210511,1090.360333556931,732.9778040127209
63566.66666666667,911.8334455001302,178.428496276165,1090.2619417762953,733.4049492239652
63600.000000000015,911.9419895264882,178.29498143836426,1090.2369709648524,733.6470080881239
63633.333333333336,912.4908433409983,177.96804591200345,1090.4588892530016,734.5227974289949
63666.66666666667,912.7413201145192,177.30261985999599,1090.0439399745153,735.4387002545233
63700.000000000015,912.7573273146141,177.1091050183002,1089.8664323329144,735.648222296314
63733.333333333336,912.5831027872122,177.08991269424178,1089.673015481454,735.4931900929704
63766.66666666667,912.3617037964947,177.32746667972896,1089.6891704762236,735.0342371167658
63800.000000000015,911.7911752847394,178.00395029766668,1089.7951255824062,733.7872249870727
63833.333333333336,911.3622674237388,178.755298219999,1090.1175656437379,732.6069692037398
63866.66666666667,910.8768466953723,179.7106305661064,1090.5874772614786,731.1662161292659
63900.000000000015,910.3526623860298,180.76688516131483,1091.1195475473446,729.585777224715
63933.333333333336,909.7874060006825,181.92233999982116,1091.7097460005036,727.8650660008614
63966.66666666667,909.392101294551,182.56673940197075,1091.9588406965217,726.8253618925803
64000.000000000015,908.8901457575715,183.55299421530418,1092.4431399728758,725.3371515422673
64033.333333333336,908.4962161762111,184.44891159499886,1092.9451277712099,724.0473045812122
64066.66666666667,908.1727689424882,185.40219927260688,1093.5749682150952,722.7705696698813
64100.000000000015,908.1588536264339,185.50348925761395,1093.6623428840478,722.65536436882
64133.333333333336,907.9325828641187,186.25270908773362,1094.1852919518524,721.6798737763851
64166.66666666667,907.7782938940022,186.63385202794942,1094.4121459219516,721.1444418660528
64200.000000000015,907.7213078303656,186.72708373741867,1094.4483915677843,720.994224092947
64233.333333333336,907.3045466834571,187.72760442426937,1095.0321511077266,719.5769422591877
64266.66666666667,907.0843311853585,188.11607746460606,1095.2004086499646,718.9682537207524
64300.000000000015,906.9719606664872,188.4082814707941,1095.3802421372814,718.5636791956931
64333.333333333336,906.8466439726291,188.77369350524648,1095.6203374778756,718.0729504673826
64366.66666666667,906.6932678818474,189.20901266885502,1095.9022805507025,717.4842552129924
64400.000000000015,906.306450019343,189.83321064021968,1096.1396606595627,716.4732393791232
64433.333333333336,905.7380616822287,190.93983850966077,1096.6779001918894,714.798223172568
64466.66666666667,905.5158217511959,191.58719558285034,1097.1030173340462,713.9286261683455
64500.000000000015,905.531167136249,191.64752258004916,1097.178689716298,713.8836445561999
64533.333333333336,904.7516133805641,192.76893900413123,1097.5205523846953,711.9826743764329
64566.66666666667,904.4272214588956,193.6687330166306,1098.0959544755262,710.7584884422649
64600.000000000015,903.7344751085208,194.99446909167006,1098.7289442001909,708.7400060168507
64633.333333333336,903.3438737221902,196.0068623666667,1099.3507360888568,707.3370113555235
64666.66666666667,903.15464498038,196.49014095875907,1099.6447859391392,706.6645040216209
64700.000000000015,903.1542370845004,196.46735001532113,1099.6215870998217,706.6868870691793
64733.333333333336,903.1900248667932,196.38527285415827,1099.5752977209515,706.8047520126349
64766.66666666667,903.5454727303884,195.34332545994974,1098.888798190338,708.2021472704387
64800.000000000015,903.3534059763191,195.9037271502767,1099.2571331265958,707.4496788260424
64833.333333333336,903.2867967100619,195.7995935729739,1099.0863902830358,707.487203137088
64866.66666666667,902.6384610487204,197.07301234652715,1099.7114733952476,705.5654487021932
64900.000000000015,902.5799890786358,197.26930416338922,1099.849293242025,705.3106849152466
64933.333333333336,902.6226767591875,197.1880371774667,1099.810713936654,705.4346395817208
64966.66666666667,902.6934127308707,197.03967789391103,1099.7330906247817,705.6537348369596
65000.000000000015,902.7924498659768,196.82587938902938,1099.618329255006,705.9665704769474
65033.333333333336,902.8552010041799,196.78152662142566,1099.6367276256055,706.0736743827542
65066.66666666667,902.532657122527,197.38374320794762,1099.9164003304745,705.1489139145793
65100.000000000015,902.3839941033566,197.6655891054624,1100.049583208819,704.7184049978941
65133.333333333336,902.5185047175693,197.6789744376561,1100.1974791552254,704.8395302799131
65166.66666666667,902.6455658091202,197.22217253550457,1099.8677383446247,705.4233932736156
65200.000000000015,902.6862178669215,197.011360969235,1099.6975788361565,705.6748568976866
65233.333333333336,902.9797610290607,196.3081675494579,1099.2879285785186,706.6715934796027
65266.66666666667,903.0382181837981,195.9778956589297,1099.016113842728,707.0603225248684
65300.000000000015,903.1992092622095,195.52755831083246,1098.726767573042,707.671650951377
65333.333333333336,903.5541399973253,194.78573538507382,1098.339875382399,708.7684046122514
65366.66666666667,903.8990169655834,194.14932693936953,1098.048343904953,709.7496900262139
65400.000000000015,903.8143157094584,194.32630009412185,1098.1406158035802,709.4880156153365
65433.333333333336,903.3231604103755,195.0259166250617,1098.3490770354372,708.2972437853139
65466.66666666667,903.7133277146631,195.0083126029413,1098.7216403176044,708.7050151117219
65500.000000000015,904.1680352143337,194.1070846111816,1098.2751198255153,710.0609506031522
65533.333333333336,904.5169004313834,193.66041797279152,1098.177318404175,710.8564824585919
65566.66666666666,904.8151378129427,193.0901750047394,1097.905312817682,711.7249628082033
65600.0,904.908750529846,192.7078419557288,1097.6165924855748,712.2009085741172
65633.33333333336,904.9367661141542,192.44228706236785,1097.3790531765221,712.4944790517864
65666.66666666666,904.8962464686309,192.35833581512784,1097.2545822837587,712.5379106535031
65700.0,904.8890442526038,192.51245256317145,1097.4014968157753,712.3765916894323
65733.33333333336,905.3135996407652,191.66346389829093,1096.9770635390562,713.6501357424743
65766.66666666666,905.5746051963006,190.89653813245582,1096.4711433287564,714.6780670638448
65800.0,905.9106226863457,190.18695461828355,1096.0975773046293,715.7236680680621
65833.33333333336,905.9272088875379,190.13156338152265,1096.0587722690605,715.7956455060153
65866.66666666666,906.1085382979097,189.64185109374841,1095.7503893916582,716.4666872041613
65900.0,905.8974556339932,190.29438961493304,1096.1918452489263,715.6030660190602
65933.33333333336,906.0645404322626,190.13676339726527,1096.201303829528,715.9277770349972
65966.66666666666,906.1766982410871,189.89198252129486,1096.068680762382,716.2847157197923
66000.0,906.3007923794681,189.73039067190868,1096.0311830513767,716.5704017075594
66033.33333333336,906.5207970599273,189.3279265240785,1095.8487235840057,717.1928705358488
66066.66666666666,906.8069928563407,188.7077862734441,1095.5147791297848,718.0992065828966
66100.0,907.4961699655959,188.1566697741136,1095.6528397397094,719.3395001914823
66133.33333333336,907.0876527592011,188.9597130381738,1096.0473657973748,718.1279397210274
66166.66666666666,907.0523920826487,189.10041899169153,1096.1528110743402,717.9519730909572
66200.0,906.9587795505034,189.29905668430942,1096.2578362348129,717.659722866194
66233.33333333336,906.8369207983482,189.5551569252171,1096.3920777235653,717.281763873131
66266.66666666666,906.4251806852524,190.13636943625704,1096.5615501215093,716.2888112489953
66300.0,906.5049013552953,190.12667156241378,1096.631572917709,716.3782297928815
66333.33333333336,905.8935947708752,190.8245306554394,1096.7181254263146,715.0690641154358
66366.66666666666,905.7234150201568,190.99512877841175,1096.7185437985686,714.7282862417451
66400.0,905.3282064553972,191.43610730180933,1096.7643137572065,713.8920991535879
66433.33333333336,905.5966404289909,190.70558979261907,1096.30223022161,714.8910506363718
66466.66666666666,905.8256676841896,190.02218327127193,1095.8478509554616,715.8034844129177
66500.0,905.8921335816738,189.68161381532246,1095.5737473969962,716.2105197663514
66533.33333333336,905.7623769449312,190.06306813578448,1095.8254450807158,715.6993088091467
66566.66666666666,905.2263340070763,191.13652897885788,1096.362862985934,714.0898050282184
66600.0,904.9432088083433,191.98777699888876,1096.930985807232,712.9554318094546
66633.33333333336,904.5798436263956,193.07360253101533,1097.6534461574108,711.5062410953802
66666.66666666666,904.8580346379364,192.2827567035677,1097.1407913415042,712.5752779343686
66700.0,904.8219881195995,192.37682109130884,1097.1988092109084,712.4451670282906
66733.33333333336,904.7582786633719,192.5377627249782,1097.2960413883502,712.2205159383938
66766.66666666666,904.6753082751691,192.77019480568214,1097.4455030808513,711.9051134694869
66800.0,904.5693260277983,193.07409712492807,1097.6434231527264,711.4952289028702
66833.33333333336,904.4397822087186,193.4541840796815,1097.8939662884002,710.985598129037
66866.66666666666,904.2881097358793,193.91089755892307,1098.1990072948024,710.3772121769562
66900.0,904.109721665974,194.4398623594103,1098.5495840253843,709.6698593065637
66933.33333333336,903.9026949521863,195.0402936198198,1098.942988572006,708.8624013323665
66966.66666666666,903.6695238670768,195.71264668908034,1099.3821705561572,707.9568771779965
67000.0,903.6483815801831,195.79494536167755,1099.4433269418607,707.8534362185055
67033.33333333336,903.7173530486251,195.57412867276977,1099.2914817213948,708.1432243758553
67066.66666666666,903.9479665329374,195.35012210753635,1099.2980886404737,708.597844425401
67100.0,903.6304487588719,196.27371348130555,1099.9041622401774,707.3567352775664
67133.33333333336,903.310865939172,197.1654991874862,1100.4763651266583,706.1453667516857
67166.66666666666,902.8999937836633,197.77306718257958,1100.673060966243,705.1269266010837
67200.0,903.009021415645,197.47723161313135,1100.4862530287762,705.5317898025136
67233.33333333336,903.2543301324278,197.0027595615176,1100.2570896939453,706.2515705709102
67266.66666666666,903.4786935226919,196.46342306505014,1099.942116587742,707.0152704576417
67300.0,903.733971959169,195.96699092464453,1099.7009628838136,707.7669810345245
67333.33333333336,904.2020179554366,195.20586406975704,1099.4078820251937,708.9961538856796
67366.66666666666,904.4227675712345,195.01482514018883,1099.4375927114233,709.4079424310457
67400.0,904.9385650955234,194.58811478474416,1099.5266798802675,710.3504503107793
67433.33333333336,905.6113483525205,194.44865947109074,1100.0600078236112,711.1626888814297
67466.66666666666,905.7765288042215,194.47897811245676,1100.2555069166783,711.2975506917647
67500.0,906.3750939685463,193.30100979794133,1099.6761037664876,713.0740841706049
67533.33333333336,906.8279369034192,192.55891974363806,1099.3868566470574,714.2690171597811
67566.66666666666,906.8059644065744,192.38321636137954,1099.189180767954,714.4227480451948
67600.0,906.9718741662105,191.95924904855983,1098.9311232147702,715.0126251176506
67633.33333333336,907.0147048439841,191.98917348505015,1099.0038783290343,715.0255313589339
67666.66666666666,907.0592579862471,192.09561528828004,1099.154873274527,714.9636426979671
67700.0,906.8685303022895,192.6861962548104,1099.5547265571,714.1823340474791
67733.33333333336,906.5506696855989,193.41599552236931,1099.9666652079682,713.1346741632296
67766.66666666666,906.6128664566156,193.34589044480148,1099.958756901417,713.2669760118141
67800.0,906.6855279211098,193.37902876354096,1100.0645566846508,713.3064991575689
67833.33333333336,907.0610896974374,193.17507331210658,1100.236163009544,713.8860163853308
67866.66666666666,907.1291237880278,193.3608510809606,1100.4899748689884,713.7682727070671
67900.0,907.651822103872,192.3437892092263,1099.9956113130982,715.3080328946456
67933.33333333336,908.2521652983245,191.173182008216,1099.4253473065405,717.0789832901085
67966.66666666666,908.9298854419244,190.20412093078954,1099.1340063727139,718.7257645111349
68000.0,909.4356316957441,189.17688439640074,1098.6125160921447,720.2587472993433
68033.33333333336,909.8391265763047,188.12828243832436,1097.967409014629,721.7108441379803
68066.66666666666,910.4243195725218,186.94777040540427,1097.372089977926,723.4765491671175
68100.0,910.7730850159766,185.9178017228037,1096.6908867387801,724.8552832931729
68133.33333333336,910.7940834839046,185.81769421553457,1096.6117776994392,724.97638926837
68166.66666666666,910.5330860828022,186.53073316063896,1097.0638192434412,724.0023529221633
68200.0,910.4133733041715,186.8387207911056,1097.252094095277,723.5746525130659
68233.33333333336,909.828202254471,187.90480035416036,1097.7330026086313,721.9234019003106
68266.66666666666,909.4546893397785,188.9401435369805,1098.394832876759,720.514545802798
68300.0,909.028239529906,189.98847883474812,1099.0167183646543,719.039760695158
68333.33333333336,908.8258966432871,190.27806806714923,1099.1039647104365,718.5478285761379
68366.66666666666,908.6024125864253,190.3383120870214,1098.9407246734468,718.2641004994039
68400.0,908.5816858927851,189.78051847035312,1098.3622043631383,718.801167422432
68433.33333333336,908.6872372845379,189.6966082458145,1098.3838455303523,718.9906290387235
68466.66666666666,909.180693533807,189.06109203141506,1098.241785565222,720.119601502392
68500.0,909.6846030260318,188.032347086149,1097.7169501121807,721.6522559398828
68533.33333333336,910.3161001592357,186.77353550508596,1097.0896356643216,723.5425646541497
68566.66666666666,910.7003132375285,185.66247217878262,1096.362785416311,725.0378410587458
68600.0,910.86977194927,185.12097670461776,1095.9907486538877,725.7487952446522
68633.33333333336,911.2206852765373,184.2340294979959,1095.4547147745332,726.9866557785415
68666.66666666666,911.6033419584451,183.38302421463106,1094.986366173076,728.220317743814
68700.0,911.7171136740003,183.05937283540536,1094.7764865094057,728.6577408385949
68733.33333333336,911.4414874875683,183.88933854974215,1095.3308260373105,727.5521489378261
68766.66666666666,911.5950661847663,183.45500721558733,1095.0500734003535,728.140058969179
68800.0,912.1907965274534,182.28567358891368,1094.476470116367,729.9051229385396
68833.33333333336,912.355877148643,181.81927261070368,1094.1751497593466,730.5366045379393
68866.66666666666,912.1485135340233,182.40647011491438,1094.5549836489377,729.742043419109
68900.0,912.0639763902295,182.67138663833083,1094.7353630285604,729.3925897518986
68933.33333333336,912.1228524872769,182.522701543783,1094.6455540310599,729.6001509434939
68966.66666666666,912.723761479585,181.37250293258694,1094.0962644121719,731.3512585469981
69000.0,912.3978941177131,182.20261150364934,1094.6005056213626,730.1952826140638
69033.33333333336,912.4549310252169,182.08268747193864,1094.5376184971556,730.3722435532782
69066.66666666666,912.4966110983578,181.99810578104461,1094.4947168794024,730.4985053173132
69100.0,912.5252008192351,181.90320938662447,1094.4284102058596,730.6219914326107
69133.33333333336,912.9164160892152,181.30024428667204,1094.2166603758872,731.6161718025431
69166.66666666666,913.1459262670413,181.34508302227715,1094.4910092893185,731.8008432447641
69200.0,913.4131513943597,180.90520504555087,1094.3183564399105,732.5079463488089
69233.33333333336,913.7527429952945,180.23394437404923,1093.9866873693438,733.5187986212453
69266.66666666666,914.1440167923182,179.46429527757988,1093.6083120698981,734.6797215147383
69300.0,915.0618360238828,178.08223243330605,1093.144068457189,736.9796035905767
69333.33333333336,915.8642934092359,176.85439219889875,1092.7186856081346,739.0099012103371
69366.66666666666,916.1961473634685,175.89532574455302,1092.0914731080215,740.3008216189155
69400.0,916.5579800621362,174.84805667240295,1091.4060367345392,741.7099233897331
69433.33333333336,916.950581828833,173.7084028396881,1090.658984668521,743.2421789891449
69466.66666666666,917.1524583200791,173.10525713955732,1090.2577154596363,744.0472011805217
69500.0,917.2958684760063,172.73634349851554,1090.0322119745217,744.5595249774907
69533.33333333336,917.5206272146709,172.61245167014846,1090.1330788848193,744.9081755445225
69566.66666666666,917.522582922035,172.58707392173915,1090.1096568437742,744.9355090002958
69600.0,917.3663304809988,173.00893966371237,1090.3752701447113,744.3573908172865
69633.33333333336,917.7077708765285,171.9809971590207,1089.6887680355492,745.7267737175077
69666.66666666666,917.9222357447253,171.36776714358737,1089.2900028883128,746.554468601138
69700.0,917.6225145106084,172.04477098519854,1089.667285495807,745.5777435254099
69733.33333333336,917.6469301834392,171.96127207372913,1089.6082022571684,745.6856581097101
69766.66666666666,917.2366188536116,172.52172748143133,1089.758346335043,744.7148913721803
69800.0,917.5906772546764,171.79630239657376,1089.3869796512502,745.7943748581026
69833.33333333336,917.3774505930506,172.43153867914808,1089.8089892721987,744.9459119139026
69866.66666666666,917.370477984471,172.4417752597034,1089.8122532441744,744.9287027247676
69900.0,917.3594509902587,172.44376029408818,1089.8032112843468,744.9156906961705
69933.33333333336,917.3580293763639,172.44113420841825,1089.799163584782,744.9168951679457
69966.66666666666,917.2097621655618,172.94182172240303,1090.1515838879648,744.2679404431587
70000.0,917.7302758873931,171.9157683306408,1089.646044218034,745.8145075567522
70033.33333333336,918.0800881034804,171.1277531002648,1089.2078412037451,746.9523350032156
70066.66666666666,918.2096705688998,170.79169156569387,1089.0013621345936,747.4179790032059
70100.0,918.4650145588541,170.28578125749672,1088.7507958163508,748.1792333013574
70133.33333333336,918.4906375342767,170.58092048685867,1089.0715580211354,747.9097170474181
70166.66666666666,918.7712820317771,169.78148842630935,1088.5527704580863,748.9897936054678
70200.0,919.1152373891041,168.8316951277448,1087.9469325168488,750.2835422613593
70233.33333333336,919.3246599808973,168.40534395620918,1087.7300039371064,750.9193160246881
70266.66666666666,919.3199700495617,168.4224844341628,1087.7424544837245,750.8974856153989
70300.0,919.6228362891935,167.53876221845763,1087.1615985076512,752.0840740707358
70333.33333333336,919.5502624565678,167.66884829841476,1087.2191107549825,751.881414158153
70366.66666666666,919.2039021561117,168.27235993225878,1087.4762620883705,750.9315422238528
70400.0,918.7059006440932,168.65349122804193,1087.3593918721351,750.0524094160512
70433.33333333336,918.4635489489445,169.14208899561515,1087.6056379445597,749.3214599533294
70466.66666666666,918.6837197623287,169.1358296345105,1087.8195493968392,749.5478901278182
70500.0,918.6626480270057,169.56203215606345,1088.2246801830693,749.1006158709423
70533.33333333336,919.0465543583109,168.92218012758576,1087.9687344858967,750.1243742307252
70566.66666666666,918.9538215545324,169.2148230801611,1088.1686446346935,749.7389984743713
70600.0,919.403875187544,168.50013085297184,1087.904006040516,750.9037443345721
70633.33333333336,919.4705046856354,168.43202262962166,1087.902527315257,751.0384820560138
70666.66666666666,919.4051677074746,168.7653755048616,1088.1705432123363,750.639792202613
70700.0,919.7306077241242,168.80369953511425,1088.5343072592384,750.92690818901
70733.33333333336,920.2331296770194,168.02800969943289,1088.2611393764523,752.2051199775865
70766.66666666666,920.9943522605533,167.27636024780335,1088.2707125083566,753.71799201275
70800.0,921.8001613734623,166.5968623964811,1088.3970237699434,755.2032989769812
70833.33333333336,921.9786568557224,166.4500460277225,1088.4287028834449,755.528610828
70866.66666666666,922.3435558071484,165.76935195414848,1088.1129077612968,756.574203853
70900.0,922.8063530812555,164.83199776628223,1087.6383508475376,757.9743553149732
70933.33333333336,923.0770397730635,164.4483339967986,1087.525373769862,758.6287057762648
70966.66666666666,923.49464345453,163.61818461767035,1087.1128280722003,759.8764588368597
71000.0,923.7309554838431,163.17824910383234,1086.9092045876755,760.5527063800107
71033.33333333336,923.9807299220785,162.8845695951479,1086.8652995172263,761.0961603269305
71066.66666666666,924.4083300061569,161.9035592051505,1086.3118892113075,762.5047708010064
71100.0,924.788447927821,160.84267325411568,1085.6311211819368,763.9457746737054
71133.33333333336,925.1982704310328,159.70836888015893,1084.9066393111918,765.4899015508739
71166.66666666666,925.4120091771933,159.20279177516113,1084.6148009523545,766.2092174020322
71200.0,925.3117793184168,159.51923515986306,1084.83101447828,765.7925441585537
71233.33333333336,925.3162824475827,159.5022510427534,1084.818533490336,765.8140314048293
71266.66666666666,925.3495244561745,159.4240747968405,1084.7735992530152,765.925449659334
71300.0,925.6326126036043,158.80119125341508,1084.4338038570195,766.8314213501892
71333.33333333336,925.3866807017887,159.6008961032523,1084.987576805041,765.7857845985363
71366.66666666666,925.8227334471677,158.83377745535088,1084.6565109025187,766.9889559918169
71400.0,926.0817448575006,158.36697521749784,1084.4487200749984,767.7147696400027
71433.33333333336,926.1767196234599,158.05005295891792,1084.2267725823779,768.126666664542
71466.66666666666,926.304547478185,157.67385715541124,1083.9784046335963,768.6306903227737
71500.0,926.3388183015991,157.34434738946507,1083.6831656910642,768.994470912134
71533.33333333336,926.4082495638047,156.92030944891923,1083.3285590127239,769.4879401148855
71566.66666666666,926.6122385061808,156.36901280851987,1082.9812513147008,770.2432256976609
71600.0,926.4792376094553,156.6989198255792,1083.1781574350343,769.7803177838761
71633.33333333336,926.2687070863147,157.38257407142552,1083.6512811577402,768.8861330148892
71666.66666666666,926.019692211582,158.1502045445405,1084.1698967561224,767.8694876670415
71700.0,925.7461058029598,158.98575304463543,1084.7318588475953,766.7603527583244
71733.33333333336,925.547061370917,159.65254929283986,1085.1996106637569,765.8945120780772
71766.66666666666,925.2161874752647,160.22383660791792,1085.4400240831826,764.9923508673469
71800.0,924.723281052155,161.3343502638476,1086.0576313160027,763.3889307883074
71833.33333333336,924.7474919525831,161.2842550794163,1086.0317470319994,763.4632368731668
71866.66666666666,924.7704743524612,161.23756526937728,1086.0080396218384,763.532909083084
71900.0,924.787328052362,161.1919436096328,1085.9792716619947,763.5953844427293
71933.33333333336,924.8026411352777,161.14571109711954,1085.9483522323972,763.6569300381582
71966.66666666666,924.819264616751,161.09857068916943,1085.9178353059203,763.7206939275816
72000.0,924.8336584901765,161.04941013886952,1085.883068629046,763.784248351307
72033.33333333336,924.9994746235143,160.6475560660981,1085.6470306896124,764.3519185574162
72066.66666666666,925.2930866776308,159.77725569000935,1085.07034236764,765.5158309876214
72100.0,925.3454300842093,159.6611355177916,1085.0065656020008,765.6842945664177
72133.33333333336,925.3513624835836,159.6626247790913,1085.0139872626748,765.6887377044923
72166.66666666666,925.2354900719176,159.99718346724714,1085.2326735391648,765.2383066046705
72200.0,924.9463161978564,160.95403470376775,1085.900350901624,763.9922814940886
72233.33333333336,924.3739661587728,162.09208140025837,1086.466047559031,762.2818847585144
72266.66666666666,924.4359427296512,162.01693511445183,1086.452877844103,762.4190076151993
72300.0,924.5000957743912,161.94641508827866,1086.4465108626698,762.5536806861126
72333.33333333336,924.5703668548731,161.86749041823282,1086.437857273106,762.7028764366403
72366.66666666666,924.5106949555993,162.1781306074118,1086.688825563011,762.3325643481876
72400.0,924.340945738584,162.7844101023271,1087.125355840911,761.5565356362569
72433.33333333336,924.5594873822271,162.29524600094433,1086.8547333831714,762.2642413812828
72466.66666666666,924.3363665725677,163.03500216143473,1087.3713687340025,761.301364411133
72500.0,924.4038831009407,162.93344068212127,1087.337323783062,761.4704424188194
72533.33333333336,924.4740514604991,162.82184163470973,1087.2958930952088,761.6522098257894
72566.66666666666,924.7006766505452,162.29620934582016,1086.9968859963653,762.4044673047251
72600.0,924.638939033728,162.64317212410864,1087.2821111578367,761.9957669096193
72633.33333333336,924.856686840743,162.18316649893342,1087.0398533396765,762.6735203418095
72666.66666666666,924.5544179521862,162.86469841507946,1087.4191163672656,761.6897195371067
72700.0,924.2154703420736,163.8230975946993,1088.0385679367728,760.3923727473742
72733.33333333336,924.1971793732275,163.9600679179415,1088.157247291169,760.237111455286
72766.66666666666,924.392522104479,163.50184740464107,1087.89436950912,760.890674699838
72800.0,924.4330552038267,163.43140704872644,1087.864462252553,761.0016481551003
72833.33333333336,924.5064163863344,163.31019990423016,1087.8166162905645,761.1962164821043
72866.66666666666,924.6197598593707,163.10885203012276,1087.7286118894935,761.5109078292479
72900.0,924.7515136850261,162.8212391354819,1087.572752820508,761.9302745495443
72933.33333333336,924.8986424998382,162.42532804534332,1087.3239705451815,762.4733144544948
72966.66666666666,925.0620665516554,161.929275634395,1086.9913421860504,763.1327909172604
73000.0,925.2651588891496,161.34333008647098,1086.6084889756205,763.9218288026786
73033.33333333336,925.8470070409354,160.21550869064149,1086.062515731577,765.6314983502939
73066.66666666666,926.1883260541503,159.49204801167346,1085.6803740658238,766.6962780424768
73100.0,926.6192428133496,158.61245339756388,1085.2316962109135,768.0067894157858
73133.33333333336,927.1137280939479,157.9511401269392,1085.064868220887,769.1625879670087
73166.66666666666,927.905042321486,157.23496721719238,1085.1400095386784,770.6700751042936
73200.0,928.7488952536069,156.41586704478544,1085.1647622983924,772.3330282088214
73233.33333333336,928.6028920556454,156.88503495739616,1085.4879270130416,771.7178570982492
73266.66666666666,928.8517393696259,156.18684782536147,1085.0385871949873,772.6648915442644
73300.0,928.6409538460814,156.83687690566143,1085.4778307517429,771.8040769404199
73333.33333333336,928.6726963347015,156.76875852793773,1085.4414548626391,771.9039378067638
73366.66666666666,928.8163582884226,156.38489594352816,1085.2012542319508,772.4314623448945
73400.0,929.0286753739313,155.7954934846555,1084.8241688585867,773.2331818892758
73433.33333333336,929.4515535701596,154.95300263460788,1084.4045562047675,774.4985509355517
73466.66666666666,929.6919089681774,154.71915497450559,1084.4110639426829,774.9727539936717
73500.0,930.6293882914812,153.50112329762933,1084.1305115891105,777.1282649938519
73533.33333333336,930.8766966531808,152.99460352078253,1083.8713001739634,777.8820931323983
73566.66666666666,931.2215677608934,152.23915717199247,1083.460724932886,778.982410588901
73600.0,931.197658117471,152.09456635717407,1083.292224474645,779.1030917602968
73633.33333333336,931.478518346302,151.49447183347303,1082.972990179775,779.9840465128291
73666.66666666666,931.4288359726279,151.6176851681536,1083.0465211407816,779.8111508044743
73700.0,931.5713701044781,151.26913825362064,1082.8405083580988,780.3022318508574
73733.33333333336,931.1895200938357,151.8930625260403,1083.082582619876,779.2964575677954
73766.66666666666,930.8954897568433,152.2810661763465,1083.1765559331898,778.6144235804968
73800.0,930.9095591342141,152.61584095173154,1083.5254000859456,778.2937181824825
73833.33333333336,930.3516378600267,153.21472809956646,1083.5663659595932,777.1369097604602
73866.66666666666,929.8421622137528,153.501345325507,1083.3435075392597,776.3408168882457
73900.0,929.9194525512044,153.33818635719635,1083.2576389084006,776.581266194008
73933.33333333336,929.5411404580469,153.3084648618623,1082.8496053199092,776.2326755961847
73966.66666666666,929.6626292112373,152.85611297468364,1082.518742185921,776.8065162365538
74000.0,929.6972210434299,152.9187464239922,1082.615967467422,776.7784746194377
74033.33333333336,929.7246173257355,153.09059063501533,1082.8152079607507,776.6340266907201
74066.66666666666,930.0650766204933,152.08979395446653,1082.15487057496,777.9752826660267
74100.0,930.3994502330402,151.07856111838834,1081.4780113514284,779.3208891146519
74133.33333333336,930.6836976274373,150.19568555830745,1080.8793831857447,780.4880120691298
74166.66666666666,930.7697151961278,149.98476340991834,1080.7544786060462,780.7849517862094
74200.0,930.4050657178943,150.82892908905103,1081.2339948069452,779.5761366288433
74233.33333333336,930.7181313752301,150.15416170041465,1080.8722930756448,780.5639696748154
74266.66666666666,930.8133755656186,150.17027267306364,1080.9836482386822,780.6431028925549
74300.0,930.7791054779028,150.36249415716938,1081.1415996350722,780.4166113207334
74333.33333333336,930.7305543027146,150.55904091716513,1081.2895952198796,780.1715133855495
74366.66666666666,930.6824588257102,150.76268418956323,1081.4451430152735,779.9197746361469
74400.0,930.8391243637053,150.85359637748456,1081.69272074119,779.9855279862207
74433.33333333336,930.8699312372217,150.8099720656882,1081.67990330291,780.0599591715336
74466.66666666666,930.4722825691764,151.3965025263061,1081.8687850954825,779.0757800428703
74500.0,930.4118508272936,151.624003770524,1082.0358545978177,778.7878470567696
74533.33333333336,930.8656478182321,151.52162664784908,1082.3872744660812,779.344021170383
74566.66666666666,930.8152876493874,151.76880244912206,1082.5840900985095,779.0464852002654
74600.0,931.1089871726118,151.5874173422231,1082.696404514835,779.5215698303887
74633.33333333336,930.7700711345238,151.98971948351098,1082.759790618035,778.7803516510129
74666.66666666666,930.5811514367296,152.625693556206,1083.2068449929357,777.9554578805236
74700.0,930.2101054271247,153.75370727967058,1083.9638127067954,776.4563981474541
74733.33333333336,929.5249569271042,155.12016061571526,1084.6451175428194,774.404796311389
74766.66666666666,928.5580980113042,156.61678859279496,1085.1748866040991,771.9413094185093
74800.0,928.1035946753559,157.31746815434911,1085.421062829705,770.7861265210067
74833.33333333336,927.9845372679471,157.957454742434,1085.941992010381,770.027082525513
74866.66666666666,928.2250185200145,157.85597552346823,1086.0809940434826,770.3690429965462
74900.0,928.2707764912233,157.6738525076002,1085.9446289988234,770.5969239836231
74933.33333333336,928.2367960620879,157.70769679353296,1085.9444928556209,770.529099268555
74966.66666666666,928.1968558141277,157.74704460984333,1085.9439004239712,770.4498112042844
75000.0,928.1489871412474,157.78969105494133,1085.9386781961887,770.3592960863061
75033.33333333336,928.3492353984086,157.33005967592584,1085.6792950743345,771.0191757224827
75066.66666666666,928.7748676439771,156.42225466564028,1085.1971223096175,772.3526129783369
75100.0,929.2051704014941,155.6056561069156,1084.8108265084097,773.5995142945785
75133.33333333336,929.4751148261262,154.805306432252,1084.2804212583783,774.6698083938742
75166.66666666666,929.280758882756,155.3145237572623,1084.5952826400182,773.9662351254938
75200.0,929.4519701849572,154.95443636056098,1084.4064065455182,774.4975338243962
75233.33333333336,929.4436865839081,154.961903120657,1084.405589704565,774.4817834632511
75266.66666666666,929.4907227372718,155.10836927375695,1084.5990920110287,774.3823534635148
75300.0,929.6644447880624,154.80468116907386,1084.4691259571362,774.8597636189885
75333.33333333336,929.4912818516808,155.3757864179533,1084.867068269634,774.1154954337276
75366.66666666666,929.5133163864456,155.31352512372055,1084.826841510166,774.1997912627251
75400.0,929.5585380494404,155.22346810263562,1084.782006152076,774.3350699468048
75433.33333333336,930.2572207777554,153.92029169981114,1084.1775124775666,776.3369290779442
75466.66666666666,930.6569962536217,152.85875316829345,1083.5157494219152,777.7982430853283
75500.0,930.5326073583263,153.21905667045235,1083.7516640287786,777.313550687874
75533.33333333336,930.8895716464722,152.44461874092647,1083.3341903873986,778.4449529055457
75566.66666666666,931.048975170137,152.0603675053134,1083.1093426754505,778.9886076648237
75600.0,931.2904118138252,151.48540667699635,1082.7758184908216,779.8050051368289
75633.33333333336,931.6073526367672,150.716926583779,1082.3242792205463,780.8904260529882
75666.66666666666,931.9988847603369,149.75588599911532,1081.7547707594522,782.2429987612215
75700.0,932.3908141012618,148.651372491878,1081.0421865931398,783.7394416093838
75733.33333333336,932.4392369436024,148.56324101274697,1081.0024779563494,783.8759959308554
75766.66666666666,932.3285399030892,148.86765902150213,1081.1961989245913,783.4608808815871
75800.0,931.9067678987168,149.68749915425593,1081.5942670529728,782.2192687444608
75833.33333333336,931.8214438368873,149.97388089976857,1081.7953247366559,781.8475629371187
75866.66666666666,931.4640044796234,151.041730950793,1082.5057354304165,780.4222735288304
75900.0,931.8387916721869,149.95759805421565,1081.7963897264026,781.8811936179712
75933.33333333336,932.036805509981,149.40252503277839,1081.4393305427593,782.6342804772027
75966.66666666666,932.0351062135855,149.39894566587336,1081.4340518794588,782.6361605477122
76000.0,932.0267730516963,149.43149351026574,1081.458266561962,782.5952795414305
76033.33333333336,931.7697165181552,150.04761325654678,1081.8173297747019,781.7221032616084
76066.66666666666,931.4977903834575,150.64653361154623,1082.1443239950038,780.8512567719113
76100.0,931.665531302416,150.15901826087236,1081.8245495632882,781.5065130415436
76133.33333333336,932.0167597740042,149.63002928123802,1081.6467890552422,782.3867304927662
76166.66666666666,931.9735387690582,149.75566085546578,1081.729199624524,782.2178779135925
76200.0,932.008795011096,149.7835728968787,1081.7923679079747,782.2252221142173
76233.33333333336,932.0927418584726,149.71359178360092,1081.8063336420735,782.3791500748716
76266.66666666666,932.4837834608664,149.27634977404247,1081.7601332349088,783.207433686824
76300.0,932.6965051151711,148.9759361170065,1081.6724412321776,783.7205689981646
76333.33333333336,933.2560681137409,148.3390514074525,1081.5951195211933,784.9170167062883
76366.66666666666,933.5044265516377,148.15179417091446,1081.6562207225522,785.3526323807232
76400.0,933.7114783792845,147.88774526146358,1081.599223640748,785.8237331178209
76433.33333333336,933.4977991651493,148.54836293475867,1082.046162099908,784.9494362303907
76466.66666666666,933.1613666312732,149.14656481771334,1082.3079314489864,784.0148018135599
76500.0,932.701044956349,149.7840476939282,1082.4850926502772,782.9169972624209
76533.33333333336,932.7730512998583,149.5591625077708,1082.3322138076292,783.2138887920875
76566.66666666666,933.3074857285975,148.5008169448193,1081.8083026734168,784.8066687837782
76600.0,933.6067909211894,147.63369801753387,1081.2404889387233,785.9730929036555
76633.33333333336,933.4558100706084,147.58466143185873,1081.0404715024672,785.8711486387497
76666.66666666666,933.4723647954878,147.54773799635697,1081.0201027918447,785.9246267991308
76700.0,932.977411488879,148.57802464821086,1081.5554361370898,784.3993868406682
76733.33333333336,933.0504279657972,148.39741712330112,1081.4478450890983,784.6530108424961
76766.66666666666,932.9159664802996,148.82704586269898,1081.7430123429986,784.0889206176007
76800.0,932.9734900116661,148.68851230500263,1081.6620023166688,784.2849777066634
76833.33333333336,932.7558300330418,149.35925192354796,1082.1150819565896,783.3965781094938
76866.66666666666,932.6889016041857,149.54309354871796,1082.2319951529037,783.1458080554678
76900.0,932.8040327115369,149.19443327399063,1081.9984659855277,783.6095994375463
76933.33333333336,932.6800705678578,149.5854173851286,1082.2654879529864,783.0946531827292
76966.66666666666,932.5485629776398,149.73187739238242,1082.2804403700222,782.8166855852573
77000.0,932.5377170014384,149.66587534721052,1082.203592348649,782.8718416542279
77033.33333333336,932.3854138423936,149.89002734364345,1082.2754411860371,782.4953864987501
77066.66666666666,932.5337256063026,149.50913995793562,1082.0428655642381,783.024585648367
77100.0,931.795263425266,149.9383846143631,1081.733648039629,781.8568788109028
77133.33333333336,931.3733601594976,150.13345338723644,1081.506813546734,781.2399067722611
77166.66666666666,931.6472959419444,149.96062981731836,1081.6079257592628,781.6866661246261
77200.0,931.5430444650144,150.3313621540466,1081.8744066190611,781.2116823109678
77233.33333333336,931.505088255202,150.45003349187226,1081.9551217470744,781.0550547633297
77266.66666666666,931.5835845613293,150.4598659024195,1082.0434504637487,781.1237186589099
77300.0,931.0606713264561,151.14044209370783,1082.201113420164,779.9202292327483
77333.33333333336,931.0820924071422,151.12938602744865,1082.2114784345908,779.9527063796936
77366.66666666666,931.2863301760627,150.60230892005393,1081.8886390961165,780.6840212560088
77400.0,931.3414159227963,150.52637100707426,1081.8677869298706,780.815044915722
77433.33333333336,931.4212653932973,150.3749553191005,1081.7962207123978,781.0463100741968
77466.66666666666,931.943541244454,149.46728172880034,1081.4108229732542,782.4762595156536
77500.0,931.9402883147275,149.47308700232742,1081.413375317055,782.4672013124
77533.33333333336,931.7639861555582,149.84975397552358,1081.6137401310818,781.9142321800346
77566.66666666666,931.8506412223054,149.5522444601071,1081.4028856824125,782.2983967621983
77600.0,931.696544555259,149.97648984607832,1081.6730344013374,781.7200547091807
77633.33333333336,931.5651570907486,150.40528123969372,1081.9704383304422,781.1598758510548
77666.66666666666,931.1180461408965,151.10057768288604,1082.2186238237825,780.0174684580104
77700.0,931.3440980015206,150.43777040623772,1081.7818684077583,780.9063275952828
77733.33333333336,931.7988212329328,149.32819779393517,1081.127019026868,782.4706234389977
77766.66666666666,931.9569132323049,148.92575577755457,1080.8826690098595,783.0311574547504
77800.0,932.1897263840006,148.29003473317275,1080.4797611171732,783.8996916508278
77833.33333333336,932.5088191129397,147.4251266441499,1079.9339457570895,785.0836924687898
77866.66666666666,932.9125384955684,146.33032764007515,1079.2428661356435,786.5822108554933
77900.0,932.9416851349599,146.27531230525005,1079.21699744021,786.6663728297099
77933.33333333336,932.9791669270057,146.20953276194453,1079.1886996889502,786.7696341650612
77966.66666666666,933.2862442039468,145.69430032313588,1078.9805445270827,787.591943880811
78000.0,933.3382504067511,145.62239111961355,1078.9606415263647,787.7158592871375
78033.33333333336,933.3638360474049,145.57781191251846,1078.9416479599233,787.7860241348865
78066.66666666666,933.3835744250915,145.5424220785178,1078.9259965036094,787.8411523465737
78100.0,933.2128842952566,146.0752831581229,1079.2881674533794,787.1376011371337
78133.33333333336,933.1827400852201,146.19711037777947,1079.3798504629995,786.9856297074406
78166.66666666666,933.1145045736671,146.43892426669296,1079.55342884036,786.6755803069741
78200.0,933.2955161317243,145.95659959283608,1079.2521157245603,787.3389165388883
78233.33333333336,933.8729452377577,144.90804414140106,1078.7809893791587,788.9649010963566
78266.66666666666,934.234654228249,143.8962753676419,1078.1309295958908,790.3383788606071
78300.0,934.6472753502335,142.87563819689035,1077.5229135471238,791.7716371533431
78333.33333333336,935.1627151589172,141.8998253881372,1077.0625405470544,793.26288977078
78366.66666666666,935.7537852867583,140.7557668378966,1076.5095521246549,794.9980184488618
78400.0,936.147515424029,140.2183812488808,1076.36589667291,795.9291341751482
78433.33333333336,936.5802425410799,139.14417540090827,1075.7244179419881,797.4360671401716
78466.66666666666,936.8135369026281,138.48781999140456,1075.3013568940328,798.3257169112236
78500.0,936.8472877549142,138.42620752791268,1075.2734952828268,798.4210802270015
78533.33333333336,936.6594690406217,138.98594426012258,1075.6454133007444,797.6735247804992
78566.66666666666,936.4324079707638,139.67491639389104,1076.107324364655,796.7574915768728
78600.0,936.6763505757347,139.0416132413105,1075.717963817045,797.6347373344241
78633.33333333336,936.5688925656327,139.45653922153264,1076.0254317871654,797.1123533441
78666.66666666666,936.6048435748555,139.384975328814,1075.9898189036694,797.2198682460415
78700.0,936.4975803580204,139.71313013553447,1076.2107104935549,796.7844502224859
78733.33333333336,936.7984173188299,138.83605317518862,1075.6344704940186,797.9623641436413
78766.66666666666,936.791170300914,138.8548991902108,1075.6460694911248,797.9362711107033
78800.0,936.5902300162975,139.3786058991111,1075.9688359154086,797.2116241171864
78833.33333333336,936.3491553569578,139.9939463120026,1076.3431016689603,796.3552090449552
78866.66666666666,936.5179931555776,139.44496731212757,1075.9629604677052,797.0730258434501
78900.0,936.5146384794656,139.31780613549518,1075.8324446149609,797.1968323439704
78933.33333333336,936.1391762079436,140.2790345585611,1076.4182107665047,795.8601416493825
78966.66666666666,936.0792593134482,140.36616906310877,1076.445428376557,795.7130902503395
79000.0,936.4926608688983,139.37676618236864,1075.869427051267,797.1158946865296
79033.33333333336,936.4257608459227,139.48555956656324,1075.911320412486,796.9402012793595
79066.66666666666,936.4104706968793,139.54580209390826,1075.9562727907876,796.864668602971
79100.0,936.464540905924,139.45009617587579,1075.9146370817998,797.0144447300481
79133.33333333336,936.2530597921295,140.01169983615105,1076.2647596282807,796.2413599559785
79166.66666666666,936.3997711556493,139.4366665668408,1075.8364377224902,796.9631045888085
79200.0,935.91191380554,140.21669320903865,1076.1286070145786,795.6952205965014
79233.33333333336,935.8127077354951,140.50453702822153,1076.3172447637166,795.3081707072736
79266.66666666666,935.2447898793816,141.36894422894903,1076.6137341083306,793.8758456504327
79300.0,934.9274570545452,141.95163407132344,1076.8790911258686,792.9758229832219
79333.33333333336,934.4341654782886,142.95127839011425,1077.385443868403,791.4828870881744
79366.66666666666,934.2291414258787,143.55485284911995,1077.7839942749986,790.6742885767587
79400.0,934.0080857602638,144.22866861651144,1078.2367543767753,789.7794171437524
79433.33333333336,933.7102882807475,144.97302341614306,1078.6833116968905,788.7372648646044
79466.66666666666,933.6588955839935,145.1609527246965,1078.81984830869,788.497942859297
79500.0,933.441789182819,145.80890457128908,1079.250693754108,787.6328846115299
79533.33333333336,933.4391050044121,145.8027882679656,1079.2418932723776,787.6363167364465
79566.66666666666,933.1294523035087,146.76891783713302,1079.8983701406419,786.3605344663757
79600.0,933.0783066939201,147.00061218505346,1080.0789188789736,786.0776945088667
79633.33333333336,933.0828357903653,147.01658556469047,1080.0994213550557,786.0662502256748
79666.66666666666,932.5242474965454,148.12757170700397,1080.6518192035494,784.3966757895414
79700.0,932.8675427924738,147.36921435869743,1080.2367571511713,785.4983284337764
79733.33333333336,933.1088986734858,146.7645566864624,1079.8734553599481,786.3443419870234
79766.66666666666,933.7827140519304,145.4859540586575,1079.268668110588,788.2967599932729
79800.0,933.5908621343756,146.04841410524006,1079.6392762396156,787.5424480291356
79833.33333333336,933.836156042514,145.28432634811904,1079.120482390633,788.5518296943949
79866.66666666666,933.3874125471793,146.17787969998454,1079.5652922471638,787.2095328471949
79900.0,933.14852845048,146.84854612354277,1079.9970745740227,786.2999823269372
79933.33333333336,932.5075224479051,148.06725531775598,1080.574777765661,784.4402671301491
79966.66666666666,932.4994516926927,148.062160303636,1080.5616119963288,784.4372913890567
80000.0,932.5015965444115,148.05778029744167,1080.5593768418532,784.4438162469698
80033.33333333336,932.4786400405546,148.1206251737406,1080.5992652142952,784.3580148668141
80066.66666666666,932.4769553679088,148.12011981689292,1080.5970751848017,784.3568355510158
80100.0,932.4757927170215,148.12252123363956,1080.5983139506611,784.353271483382
80133.33333333336,932.8264275178904,147.09836252463919,1079.9247900425296,785.7280649932511
80166.66666666666,932.1596576341602,148.39222234339593,1080.5518799775562,783.7674352907643
80200.0,931.5037386303807,149.64217932540927,1081.1459179557899,781.8615593049714
80233.33333333336,931.7605302264338,149.39733563727737,1081.1578658637113,782.3631945891565
80266.66666666666,931.558707129094,149.9947229228485,1081.5534300519425,781.5639842062456
80300.0,931.3146606044022,150.48853549068437,1081.8031960950866,780.8261251137178
80333.33333333336,931.2648401238293,150.69655543290992,1081.9613955567393,780.5682846909194
80366.66666666666,931.5429328317606,150.25556585509693,1081.7984986868576,781.2873669766636
80400.0,931.7012462127658,150.22898592224908,1081.9302321350149,781.4722602905167
80433.33333333336,932.1053757704741,149.4303436506912,1081.5357194211654,782.6750321197828
80466.66666666666,932.2583332573189,149.05676357799354,1081.3150968353125,783.2015696793253
80500.0,932.5406828079907,148.26944668892034,1080.810129496911,784.2712361190704
80533.33333333336,932.5854403550458,148.23949263813446,1080.8249329931803,784.3459477169113
80566.66666666666,932.72942548291,147.82383493109853,1080.5532604140085,784.9055905518114
80600.0,932.6223466019405,148.16498453492395,1080.7873311368644,784.4573620670166
80633.33333333336,932.6251405552823,148.39379406058254,1081.018934615865,784.2313464946998
80666.66666666666,932.6229570073422,148.3933417327242,1081.0162987400663,784.229615274618
80700.0,933.0169712702929,147.7467855258684,1080.7637567961613,785.2701857444245
80733.33333333336,933.106206807724,147.5071696789594,1080.6133764866834,785.5990371287646
80766.66666666666,933.2715594820598,147.0341518472408,1080.3057113293007,786.2374076348191
80800.0,933.5381536532932,146.26847645852445,1079.8066301118176,787.2696771947687
80833.33333333336,933.7969695212615,145.51991757371255,1079.3168870949742,788.277051947549
80866.66666666666,933.7266058075985,145.76732161107228,1079.4939274186709,787.9592841965263
80900.0,933.7430533623656,145.74840204302808,1079.4914554053937,787.9946513193374
80933.33333333336,933.6013720501222,146.19355102417114,1079.7949230742934,787.4078210259511
80966.66666666666,933.6056726543843,146.1820030784511,1079.7876757328354,787.4236695759332
81000.0,933.5201980256713,146.32452599941217,1079.8447240250835,787.1956720262592
81033.33333333336,933.3622584047025,146.75732480513048,1080.119583209833,786.6049335995721
81066.66666666666,933.3507524914776,146.77785897519212,1080.1286114666698,786.5728935162855
81100.0,933.3384501970812,146.80202066441072,1080.1404708614918,786.5364295326705
81133.33333333336,933.3247814909485,146.83185224794374,1080.1566337388922,786.4929292430047
81166.66666666666,933.2062383258282,147.128887923674,1080.335126249502,786.0773504021541
81200.0,933.3289748407614,146.76957652781365,1080.098551368575,786.5593983129477
81233.33333333336,933.342889613847,146.73959594583798,1080.082485559685,786.603293668009
81266.66666666666,933.3296736536804,146.7653666118532,1080.0950402655335,786.5643070418272
81300.0,933.3399938894047,146.7391480566237,1080.0791419460284,786.600845832781
81333.33333333336,933.7140477826284,145.71474803925807,1079.4287958218865,787.9992997433703
81366.66666666666,933.6338304499413,145.97255608220905,1079.6063865321503,787.6612743677323
81400.0,933.712031355619,145.78395924990548,1079.4959906055246,787.9280721057136
81433.33333333336,933.8257873407481,145.51122444824782,1079.3370117889958,788.3145628925002
81466.66666666666,933.5937008576897,146.21972355591635,1079.813424413606,787.3739773017733
81500.0,933.844267192667,145.7245795122055,1079.5688467048724,788.1196876804614
81533.33333333336,934.1308912309755,145.1541559283469,1079.2850471593224,788.9767353026286
81566.66666666666,933.9820084631291,145.59462964532634,1079.5766381084554,788.3873788178028
81600.0,933.8890170396138,146.01230468783666,1079.9013217274505,787.8767123517771
81633.33333333336,934.0268598796708,145.61555497372044,1079.6424148533913,788.4113049059504
81666.66666666666,934.308344834882,144.79383922881826,1079.1021840637002,789.5145056060637
81700.0,934.6230825885021,143.88784245395152,1078.5109250424537,790.7352401345506
81733.33333333336,934.882713916043,143.0966307996065,1077.9793447156494,791.7860831164365
81766.66666666666,935.4237251558856,141.9700898659432,1077.3938150218287,793.4536352899423
81800.0,935.9371256217956,140.80655563247188,1076.7436812542676,795.1305699893237
81833.33333333336,935.9355017314215,140.8017815769339,1076.7372833083555,795.1337201544876
81866.66666666666,935.9422517199376,140.78345022881726,1076.725701948755,795.1588014911204
81900.0,935.614626605282,141.7606604591832,1077.3752870644653,793.8539661460987
81933.33333333336,935.4748330128918,142.18570823785933,1077.660541250751,793.2891247750325
81966.66666666666,935.4794522023635,142.16850116862813,1077.6479533709917,793.3109510337354
82000.0,935.3312727865784,142.56993968559993,1077.9012124721785,792.7613331009785
82033.33333333336,935.3252158998062,142.5703112425331,1077.8955271423392,792.7549046572731
82066.66666666666,935.3219093089747,142.5790654433826,1077.9009747523573,792.742843865592
82100.0,935.0941358733834,143.18421446808267,1078.278350341466,791.9099214053007
82133.33333333336,934.979381371601,143.51228332928463,1078.4916647008856,791.4670980423164
82166.66666666666,935.124539836105,143.14010930977162,1078.2646491458765,791.9844305263334
82200.0,935.5014524715098,142.0501814080548,1077.5516338795646,793.4512710634549
82233.33333333336,935.9514220183439,141.45498128042522,1077.4064032987692,794.4964407379186
82266.66666666666,935.8518750531052,141.7413392155913,1077.5932142686966,794.1105358375139
82300.0,935.6023733077484,142.37140332379704,1077.9737766315454,793.2309699839514
82333.33333333336,935.4353196942403,142.86393625771467,1078.299255951955,792.5713834365256
82366.66666666666,935.5679775833704,142.45963778359254,1078.027615366963,793.1083397997779
82400.0,935.7260421539029,141.96006421938472,1077.6861063732877,793.7659779345181
82433.33333333336,935.5427512292423,142.47278838733394,1078.0155396165762,793.0699628419084
82466.66666666666,935.4715642558809,142.63041634130107,1078.101980597182,792.8411479145799
82500.0,935.449187469018,142.68361407541633,1078.1328015444344,792.7655733936017
82533.33333333336,935.1415812520383,143.49611615285633,1078.6376974048947,791.645465099182
82566.66666666666,935.169895922938,143.39471676504485,1078.5646126879828,791.7751791578933
82600.0,935.377473160651,142.80492158573875,1078.1823947463897,792.5725515749123
82633.33333333336,935.0407020058046,143.44653694333618,1078.4872389491409,791.5941650624684
82666.66666666666,935.0047433831139,143.73652992340075,1078.7412733065146,791.2682134597131
82700.0,935.1503644468182,143.32338775104355,1078.4737521978618,791.8269766957746
82733.33333333336,935.2005034247818,143.19627887829546,1078.3967823030773,792.0042245464863
82766.66666666666,934.7896690334411,143.8736665500983,1078.6633355835395,790.9160024833428
82800.0,934.288912206222,144.78087926922646,1079.0697914754485,789.5080329369955
82833.33333333336,934.0015245586018,145.43294452582,1079.4344690844218,788.5685800327817
82866.66666666666,933.7006402641232,146.01737904399357,1079.7180193081167,787.6832612201297
82900.0,933.4038617392338,146.6909329023067,1080.0947946415404,786.7129288369271
82933.33333333336,933.0914765390538,147.5911631287016,1080.6826396677554,785.5003134103522
82966.66666666666,932.6815980022997,148.50129167341734,1081.182889675717,784.1803063288824
83000.0,932.1079769106346,149.65617253076059,1081.7641494413951,782.451804379874
83033.33333333336,931.8168430122059,150.4769835735033,1082.2938265857092,781.3398594387027
83066.66666666666,931.3736280804583,151.35091883766464,1082.724546918123,780.0227092427937
83100.0,931.3817098017306,151.33676984232193,1082.7184796440524,780.0449399594087
83133.33333333336,931.6248041329807,150.87514664758686,1082.4999507805676,780.7496574853938
83166.66666666666,931.8121403745324,150.31784689495714,1082.1299872694894,781.4942934795753
83200.0,932.091164803951,149.48927499190145,1081.5804397958525,782.6018898120495
83233.33333333336,932.0096948872948,149.55470408286865,1081.5643989701634,782.4549908044262
83266.66666666666,932.0134762529367,149.54856470669915,1081.5620409596359,782.4649115462375
83300.0,932.21349984495,148.954775883189,1081.168275728139,783.258723961761
83333.33333333336,932.1452818606815,149.16935939125355,1081.314641251935,782.9759224694279
83366.66666666666,931.9478666797661,149.76683782735088,1081.714704507117,782.1810288524152
83400.0,931.6531993028175,150.63217946307984,1082.2853787658973,781.0210198397376
83433.33333333336,930.9495007832309,152.01377177625562,1082.9632725594865,778.9357290069752
83466.66666666666,931.231491456683,151.19744391631409,1082.428935372997,780.0340475403689
83500.0,931.2380203149212,151.1773755707047,1082.415395885626,780.0606447442165
83533.33333333336,931.2457995491471,151.15572692352018,1082.4015264726672,780.0900726256269
83566.66666666666,931.2647483015097,151.1237146909816,1082.3884629924912,780.1410336105281
83600.0,931.7774947133807,150.2133227042243,1081.990817417605,781.5641720091564
83633.33333333336,931.715915938865,150.64718954844483,1082.36310548731,781.0687263904201
83666.66666666666,932.173862259527,149.87857736001786,1082.0524396195449,782.2952848995092
83700.0,932.6678793079434,149.10306188708606,1081.7709411950295,783.5648174208574
83733.33333333336,933.4332584599149,147.88112611504323,1081.3143845749582,785.5521323448717
83766.66666666666,934.1038234807031,146.807964506531,1080.9117879872342,787.2958589741721
83800.0,934.5730758306591,146.03229716173243,1080.6053729923915,788.5407786689267
83833.33333333336,935.6120893597448,144.54216542803755,1080.1542547877823,791.0699239317073
83866.66666666666,936.6258128742492,143.26496460041562,1079.890777474665,793.3608482738335
83900.0,937.0869656590356,142.34062079733513,1079.4275864563708,794.7463448617004
83933.33333333336,938.0469860306963,141.18316329293052,1079.2301493236268,796.8638227377658
83966.66666666666,938.2564848488878,141.24738440915976,1079.5038692580476,797.0091004397281
84000.0,938.6071516801838,140.5278367294798,1079.1349884096637,798.0793149507041
84033.33333333336,938.8415474476408,139.82980863813182,1078.6713560857727,799.011738809509
84066.66666666666,938.746089424702,140.08732898655796,1078.83341841126,798.658760438144
84100.0,938.4604283322793,140.92504653511193,1079.3854748673912,797.5353817971674
84133.33333333336,937.9089143354882,141.9913466831739,1079.9002610186621,795.9175676523143
84166.66666666666,937.6781141364553,142.7023328359268,1080.380446972382,794.9757813005285
84200.0,937.8550151551698,142.50558396348123,1080.360599118651,795.3494311916886
84233.33333333336,937.7577763277009,142.77824591527488,1080.5360222429758,794.979530412426
84266.66666666666,937.7224456643472,142.82940491681848,1080.5518505811656,794.8930407475287
84300.0,937.7574008963297,142.66269504308335,1080.4200959394132,795.0947058532464
84333.33333333336,937.8657697860323,142.28027248971037,1080.1460422757427,795.5854972963219
84366.66666666666,938.0333824813762,141.68543579890436,1079.7188182802806,796.3479466824718
84400.0,937.9859038249624,141.80008455638531,1079.7859883813478,796.1858192685771
84433.33333333336,938.561389157163,140.66803598257653,1079.2294251397395,797.8933531745865
84466.66666666666,938.9845192865084,140.02807055567976,1079.0125898421882,798.9564487308287
84500.0,939.3324467474062,139.0038021781214,1078.3362489255276,800.3286445692847
84533.33333333336,939.7123371010769,137.9098690349739,1077.6222061360509,801.802468066103
84566.66666666666,940.1110139539381,136.74243952059865,1076.8534534745368,803.3685744333395
84600.0,940.5127365414013,135.58796383246252,1076.100700373864,804.9247727089388
84633.33333333336,941.2639310357793,134.11790220630348,1075.3818332420828,807.1460288294758
84666.66666666666,941.670778842813,132.93139865036858,1074.6021774931814,808.7393801924444
84700.0,942.030918018951,131.88952768414634,1073.9204457030974,810.1413903348046
84733.33333333336,942.5485363534056,131.0348367563357,1073.5833731097412,811.5136995970698
84766.66666666666,943.1405659619684,130.4143771011741,1073.5549430631424,812.7261888607943
84800.0,943.1819879301044,130.30368128314697,1073.4856692132514,812.8783066469574
84833.33333333336,943.3201544029381,129.86813867037415,1073.1882930733123,813.452015732564
84866.66666666666,943.5412800000331,129.17199317103675,1072.7132731710699,814.3692868289963
84900.0,943.4607429386556,129.36280606403895,1072.8235490026946,814.0979368746166
84933.33333333336,943.4674051959072,129.39918755435332,1072.8665927502605,814.0682176415539
84966.66666666666,943.1877544947557,130.21517668157222,1073.402931176328,812.9725778131835
85000.0,942.645150418683,131.31631069689195,1073.9614611155748,811.328839721791
85033.33333333336,942.6614077246421,131.3493097295173,1074.0107174541595,811.3120979951248
85066.66666666666,942.6893742652587,131.37268715051272,1074.0620614157715,811.316687114746
85100.0,942.76808117796,131.25841419826384,1074.026495376224,811.5096669796961
85133.33333333336,942.7782772721326,131.33888998814066,1074.1171672602734,811.439387283992
85166.66666666666,942.8667478493418,131.28942229550358,1074.1561701448454,811.5773255538381
85200.0,942.7723992264666,131.6216887533452,1074.394087979812,811.1507104731214
85233.33333333336,942.6232644518363,132.08288076199787,1074.7061452138341,810.5403836898384
85266.66666666666,942.8969404059488,131.3935971659993,1074.290537571948,811.5033432399496
85300.0,942.8186348011469,131.65932000658484,1074.4779548077317,811.1593147945621
85333.33333333336,943.1091657835134,130.79379140504568,1073.902957188559,812.3153743784677
85366.66666666666,943.2825342332608,130.32482214138696,1073.6073563746477,812.9577120918739
85400.0,943.5127622408736,129.67519873768117,1073.1879609785547,813.8375635031924
85433.33333333336,943.4776994354493,129.77143097525683,1073.2491304107061,813.7062684601924
85466.66666666666,943.3103861879381,130.28953930881696,1073.599925496755,813.0208468791211
85500.0,943.4567301420692,129.88118340250642,1073.3379135445757,813.5755467395628
85533.33333333336,943.4534851921791,129.8805832200425,1073.3340684122215,813.5729019721366
85566.66666666666,943.4509737697165,129.8906745235472,1073.3416482932637,813.5602992461693
85600.0,943.2813252370606,130.38573723888533,1073.6670624759458,812.8955879981753
85633.33333333336,943.145026369852,130.79724425293344,1073.9422706227854,812.3477821169186
85666.66666666666,942.9159103970989,131.47337941530515,1074.389289812404,811.4425309817937
85700.0,942.6791096585872,132.16702227048637,1074.8461319290736,810.5120873881008
85733.33333333336,942.703625874877,132.1052457084709,1074.808871583348,810.5983801664062
85766.66666666666,942.5217807988802,132.65884524758158,1075.1806260464618,809.8629355512986
85800.0,942.3902787275338,132.94619798617083,1075.3364767137045,809.444080741363
85833.33333333336,942.4464421249031,132.77885608753118,1075.2252982124344,809.667586037372
85866.66666666666,942.6060587944957,132.2777103415806,1074.8837691360764,810.3283484529151
85900.0,942.5429570059226,132.41680326723642,1074.959760273159,810.1261537386862
85933.33333333336,942.3408078780136,132.98574170902918,1075.3265495870428,809.3550661689844
85966.66666666666,942.3235277457488,133.0098233100107,1075.3333510557595,809.3137044357381
86000.0,942.3402917917292,132.95434486283554,1075.2946366545648,809.3859469288936
86033.33333333336,942.5813573062909,132.3633585212555,1074.9447158275464,810.2179987850354
86066.66666666666,942.8600862084539,131.73694846648232,1074.5970346749364,811.1231377419716
86100.0,942.9387305596072,131.50117842515388,1074.4399089847611,811.4375521344533
86133.33333333336,943.0462448541671,131.2104501386562,1074.2566949928232,811.8357947155109
86166.66666666666,943.1982953896885,130.79496888792667,1073.9932642776153,812.4033265017619
86200.0,943.3706857659531,130.31383797597854,1073.6845237419316,813.0568477899745
86233.33333333336,943.5683005957477,129.76755410689674,1073.3358547026444,813.800746488851
86266.66666666666,943.6816239391449,129.46928434932082,1073.1509082884656,814.2123395898241
86300.0,943.8092770382168,129.15884335683904,1072.9681203950558,814.6504336813778
86333.33333333336,944.1531574307988,128.42120031720356,1072.5743577480025,815.7319571135953
86366.66666666666,944.5683946356048,127.57155951134285,1072.1399541469477,816.9968351242619
86400.0,945.1042705576922,126.50953922040786,1071.6138097781,818.5947313372843
86433.33333333336,945.4108925108973,125.5895588565554,1071.0004513674526,819.8213336543419
86466.66666666666,945.7874024328468,124.87828174308723,1070.665684175934,820.9091206897596
86500.0,946.4992991741998,123.66097413408166,1070.1602733082814,822.8383250401181
86533.33333333336,946.3108726982658,124.2671888581278,1070.5780615563935,822.043683840138
86566.66666666666,946.3254796495179,124.23203223886314,1070.557511888381,822.0934474106548
86600.0,946.3274491477783,124.22845784320874,1070.555906990987,822.0989913045696
86633.33333333336,946.85418130682,123.17300601683486,1070.027187323655,823.6811752899852
86666.66666666666,946.8508162708142,123.17978586013429,1070.0306021309484,823.6710304106799
86700.0,947.3748807903926,122.05902904366442,1069.433909834057,825.3158517467282
86733.33333333336,947.3612202894094,122.07856689560465,1069.439787185014,825.2826533938047
86766.66666666666,947.2920414960663,122.22557481196509,1069.5176163080314,825.0664666841012
86800.0,947.0179824008723,122.89664998336174,1069.914632384234,824.1213324175105
86833.33333333336,947.2309501576883,122.28961962662012,1069.5205697843085,824.9413305310682
86866.66666666666,947.2243768765691,122.33364629123643,1069.5580231678055,824.8907305853327
86900.0,947.0886057837373,122.76513085597247,1069.8537366397097,824.3234749277649
86933.33333333336,947.2188579001432,122.26382704776974,1069.482684947913,824.9550308523735
86966.66666666666,947.602929330888,121.40435522588724,1069.0072845567752,826.1985741050007
87000.0,947.8971490700171,120.69317659471402,1068.5903256647312,827.2039724753031
87033.33333333336,948.090213338088,120.43597889250097,1068.526192230589,827.654234445587
87066.66666666666,948.0009723201265,120.75296903022637,1068.7539413503528,827.2480032899001
87100.0,948.8725291463647,119.78703218419354,1068.6595613305583,829.0854969621712
87133.33333333336,949.3581509316555,119.49873010740605,1068.8568810390616,829.8594208242495
87166.66666666666,949.6098027428704,118.76142786365934,1068.3712306065297,830.8483748792111
87200.0,949.5526357403476,118.95609833834641,1068.508734078694,830.5965374020011
87233.33333333336,949.4789534586487,119.08545472986299,1068.5644081885116,830.3934987287857
87266.66666666666,949.2744755249713,119.7603632505445,1069.0348387755157,829.5141122744268
87300.0,949.8785557996714,119.12893599254731,1069.0074917922186,830.7496198071241
87333.33333333336,949.9633126694339,118.85294271521161,1068.8162553846455,831.1103699542223
87366.66666666666,950.0346501244375,118.63365118549834,1068.6683013099357,831.4009989389391
87400.0,950.3311273702662,117.76425837821647,1068.0953857484826,832.5668689920498
87433.33333333336,950.6727486137273,116.78106257823687,1067.4538111919642,833.8916860354905
87466.66666666666,950.6951140954806,116.75508489967531,1067.450198995156,833.9400291958052
87500.0,950.3823078017354,117.67551856440848,1068.057826366144,832.7067892373269
87533.33333333336,950.7576263345838,116.78174281607261,1067.5393691506565,833.9758835185112
87566.66666666666,950.8578308851842,116.76614645239978,1067.623977337584,834.0916844327844
87600.0,950.7301873553854,117.21091662971779,1067.9411039851032,833.5192707256676
87633.33333333336,951.017796152739,116.34324600237906,1067.3610421551182,834.67455015036
87666.66666666666,951.6334644789071,115.16234163142853,1066.7958061103357,836.4711228474786
87700.0,951.5795803905271,115.31943566805467,1066.8990160585818,836.2601447224724
87733.33333333336,951.325491149876,116.03079807356593,1067.356289223442,835.2946930763101
87766.66666666666,950.9504510999711,116.88118983317015,1067.8316409331412,834.0692612668009
87800.0,950.763745074562,117.40449867865347,1068.1682437532156,833.3592463959086
87833.33333333336,950.619772092964,117.63804741459258,1068.2578195075566,832.9817246783714
87866.66666666666,950.5546512034709,117.74167902500928,1068.2963302284802,832.8129721784617
87900.0,950.3909674188092,118.14374462261054,1068.5347120414197,832.2472227961987
87933.33333333336,949.9046444820709,119.0194520863122,1068.9240965683832,830.8851923957587
87966.66666666666,949.5302769177526,120.028585911814,1069.5588628295666,829.5016910059386
88000.0,949.1700127702309,121.00049107675183,1070.1705038469827,828.169521693479
88033.33333333336,948.909769190664,121.78264003531962,1070.6924092259835,827.1271291553444
88066.66666666666,948.5960407166028,122.42436812933869,1071.0204088459416,826.1716725872641
88100.0,948.4030219506147,122.68798392102266,1071.0910058716374,825.715038029592
88133.33333333336,948.4083372101671,122.679008448243,1071.0873456584102,825.7293287619241
88166.66666666666,948.595205505774,122.13271638469313,1070.727921890467,826.4624891210808
88200.0,948.6068926721593,122.1209653996965,1070.7278580718557,826.4859272724628
88233.33333333336,948.6170885825412,122.10316203621429,1070.7202506187555,826.513926546327
88266.66666666666,948.6256157659635,122.078840481223,1070.7044562471865,826.5467752847405
88300.0,948.6376150717067,122.04346330741997,1070.6810783791266,826.5941517642867
88333.33333333336,948.6472499595662,122.02585915241302,1070.6731091119793,826.6213908071533
88366.66666666666,948.6532357616145,122.01678485707508,1070.6700206186895,826.6364509045394
88400.0,948.6599434315466,122.00421271295293,1070.6641561444994,826.6557307185936
88433.33333333336,948.6604449295763,122.00462429835457,1070.6650692279309,826.6558206312218
88466.66666666666,948.6640828199468,122.00440314163109,1070.668485961578,826.6596796783157
88500.0,948.7117055582373,121.87487985351977,1070.5865854117571,826.8368257047175
88533.33333333336,948.9165140638212,121.2805869965465,1070.1971010603677,827.6359270672747
88566.66666666666,948.8796468048124,121.37669413618347,1070.2563409409959,827.502952668629
88600.0,948.676003540634,121.91104121537965,1070.5870447560137,826.7649623252544
88633.33333333336,948.8717387104714,121.3013603276349,1070.1730990381063,827.5703783828365
88666.66666666666,948.8660930460417,121.32228051263846,1070.18837355868,827.5438125334032
88700.0,948.9982033971359,120.96382258766515,1069.962025984801,828.0343808094707
88733.33333333336,949.0105123033335,120.9417450959957,1069.9522573993293,828.0687672073378
88766.66666666666,949.0232683880854,120.91567241017046,1069.9389407982558,828.1075959779149
88800.0,949.2277621378188,120.38494697493074,1069.6127091127496,828.8428151628881
88833.33333333336,949.4710111756772,119.75983505902313,1069.2308462347003,829.7111761166541
88866.66666666666,949.342091489342,120.20111999531072,1069.5432114846528,829.1409714940313
88900.0,949.6844820218128,119.35660894524848,1069.0410909670613,830.3278730765643
88933.33333333336,950.0714794053532,118.38542701209433,1068.4569064174475,831.6860523932589
88966.66666666666,949.9417585680087,118.65314502144194,1068.5949035894507,831.2886135465668
89000.0,949.9430354899451,118.73000287748036,1068.6730383674255,831.2130326124648
89033.33333333336,950.0054532457344,118.63265834330709,1068.6381115890415,831.3727949024274
89066.66666666666,950.011392454744,118.60100046287538,1068.6123929176194,831.4103919918687
89100.0,949.8448359637905,119.04262137367145,1068.887457337462,830.8022145901191
89133.33333333336,950.1152613895435,118.26785283732418,1068.3831142268677,831.8474085522193
89166.66666666666,949.6108003777972,119.01438803567244,1068.6251884134697,830.5964123421247
89200.0,949.6788239570919,119.02811335045543,1068.7069373075474,830.6507106066365
89233.33333333336,948.8869300706053,120.11200180557273,1068.9989318761782,828.7749282650326
89266.66666666666,948.0530050360288,120.7868525541506,1068.8398575901795,827.2661524818782
89300.0,947.6839975227657,121.55875982184394,1069.2427573446096,826.1252377009217
89333.33333333336,947.4085662844267,121.80932591557762,1069.2178922000044,825.5992403688491
89366.66666666666,947.2538047127141,122.07342504764418,1069.3272297603583,825.18037966507
89400.0,947.3952776280049,121.56817431487059,1068.9634519428755,825.8271033131343
89433.33333333336,947.242248417859,121.52776011785869,1068.7700085357176,825.7144883000003
89466.66666666666,947.1418068823299,121.46516886308936,1068.6069757454193,825.6766380192405
89500.0,947.2087094791256,121.3162898537363,1068.5249993328619,825.8924196253893
89533.33333333336,947.2306797362893,121.30703410133798,1068.5377138376273,825.9236456349513
89566.66666666666,947.3097150788609,121.10364924850947,1068.4133643273703,826.2060658303515
89600.0,947.626765150909,120.17448417482696,1067.801249325736,827.4522809760821
89633.33333333336,947.2986945301894,121.1795670475871,1068.4782615777765,826.1191274826024
89666.66666666666,947.63729900307,120.74106613389284,1068.3783651369629,826.8962328691771
89700.0,947.6446637590382,120.7364005725747,1068.3810643316128,826.9082631864635
89733.33333333336,947.5724571703299,120.9634810949883,1068.5359382653182,826.6089760753416
89766.66666666666,947.5830891249357,120.94519037506397,1068.5282794999996,826.6378987498717
89800.0,947.8077643257865,120.32143695844023,1068.1292012842266,827.4863273673462
89833.33333333336,947.6385212628797,120.87425608583933,1068.512777348719,826.7642651770404
89866.66666666666,948.0920972789497,119.97185281803907,1068.0639500969887,828.1202444609106
89900.0,948.3389122641134,119.30021896509076,1067.6391312292042,829.0386932990227
89933.33333333336,948.9793001978732,118.08712335859683,1067.06642355647,830.8921768392763
89966.66666666666,949.2299290644144,117.37886250516117,1066.6087915695755,831.8510665592532
90000.0,949.2159041512671,117.39158208654045,1066.6074862378075,831.8243220647266
90033.33333333336,949.2132502027533,117.3682246514578,1066.5814748542111,831.8450255512955
90066.66666666666,949.2203118252114,117.35701097225687,1066.5773227974682,831.8633008529546
90100.0,949.2275614239978,117.34103716566003,1066.5685985896578,831.8865242583378
90133.33333333336,949.2437622962254,117.31719834868873,1066.560960644914,831.9265639475367
90166.66666666666,949.4867582160515,116.95518743288694,1066.4419456489384,832.5315707831645
90200.0,949.720141138329,116.65963914199689,1066.379780280326,833.0605019963322
90233.33333333336,949.9856404400957,115.9159383479193,1065.901578788015,834.0697020921764
90266.66666666666,950.1948494450553,115.31363181594318,1065.5084812609985,834.8812176291121
90300.0,950.4522512148104,114.80954583151208,1065.2617970463225,835.6427053832983
90333.33333333336,950.5844850137934,114.45893212234114,1065.0434171361344,836.1255528914522
90366.66666666666,950.6756899919212,114.2467968608813,1064.9224868528024,836.4288931310399
90400.0,951.3466184757522,113.05014456671651,1064.3967630424686,838.2964739090356
90433.33333333336,951.3566151856312,113.02181337147249,1064.3784285571037,838.3348018141587
90466.66666666666,951.5931770292129,112.35633059306535,1063.9495076222784,839.2368464361476
90500.0,951.6952508374802,112.09432029745065,1063.7895711349308,839.6009305400296
90533.33333333336,951.7270479235214,112.04423937259936,1063.7712872961208,839.682808550922
90566.66666666666,951.8648652889956,111.6868184777159,1063.5516837667114,840.1780468112797
90600.0,951.8406482077601,111.58635095658933,1063.4269991643494,840.2542972511708
90633.33333333336,951.8622218039053,111.28237438836248,1063.1445961922677,840.5798474155429
90666.66666666666,952.0316313460962,111.00954858458186,1063.041179930678,841.0220827615144
90700.0,951.8390048597533,111.64529979988502,1063.4843046596384,840.1937050598683
90733.33333333336,951.8621684489638,111.58711884600186,1063.4492872949656,840.2750496029619
90766.66666666666,951.4400137578577,112.53341441015233,1063.97342816801,838.9065993477054
90800.0,951.4459435222675,112.52466571608689,1063.9706092383544,838.9212778061806
90833.33333333336,951.5369138632793,112.26755787085365,1063.804471734133,839.2693559924256
90866.66666666666,951.7506274697373,111.63739936863827,1063.3880268383755,840.113228101099
90900.0,951.7469589732926,111.64629567239963,1063.3932546456922,840.100663300893
90933.33333333336,952.0562965429342,110.72139047156888,1062.777687014503,841.3349060713654
90966.66666666666,952.0457461502492,110.74308771854703,1062.7888338687962,841.3026584317022
91000.0,952.2862266080248,110.19876297695075,1062.4849895849754,842.087463631074
91033.33333333336,952.6466641025477,109.17105141607229,1061.81771551862,843.4756126864754
91066.66666666666,952.645766483005,109.17799246863198,1061.823758951637,843.467774014373
91100.0,952.6129861750393,109.24034294787383,1061.853329122913,843.3726432271654
91133.33333333336,952.2511656976716,110.26458825891112,1062.5157539565828,841.9865774387605
91166.66666666666,952.343917569596,110.00836533331666,1062.3522829029127,842.3355522362793
91200.0,952.3374983395324,110.02899054645678,1062.3664888859892,842.3085077930757
91233.33333333336,952.3352179827085,110.05153781011016,1062.3867557928186,842.2836801725983
91266.66666666666,952.2808242994591,110.17554257702673,1062.4563668764858,842.1052817224324
91300.0,952.0671771972435,110.77282315546088,1062.8400003527045,841.2943540417826
91333.33333333336,951.7984941466706,111.5790413856538,1063.3775355323244,840.2194527610168
91366.66666666666,951.8891010273568,111.33339408610048,1063.2224951134572,840.5557069412563
91400.0,951.7520148936537,111.73811487743072,1063.4901297710844,840.013900016223
91433.33333333336,951.519754146152,112.43288433241904,1063.952638478571,839.086869813733
91466.66666666666,951.5557048127455,112.34975273442117,1063.9054575471666,839.2059520783243
91500.0,951.4209131106296,112.7765267526268,1064.1974398632565,838.6443863580029
91533.33333333336,951.4269577869547,112.75409042161142,1064.1810482085662,838.6728673653433
91566.66666666666,951.7825586833676,111.7140840990329,1063.4966427824006,840.0684745843347
91600.0,951.8301908821244,111.59199903638931,1063.4221899185136,840.2381918457351
91633.33333333336,951.7691839007198,111.7950913063524,1063.5642752070721,839.9740925943673
91666.66666666666,951.777288166033,111.77945630628881,1063.556744472322,839.9978318597442
91700.0,951.7797732174065,111.77259349744855,1063.552366714855,840.007179719958
91733.33333333336,951.5996079407495,112.32115832733572,1063.9207662680851,839.2784496134137
91766.66666666666,951.6099477287753,112.30130509126471,1063.91125282004,839.3086426375106
91800.0,951.6119620611196,112.2973696756652,1063.9093317367847,839.3145923854544
91833.33333333336,951.6135875485612,112.29402820677784,1063.907615755339,839.3195593417834
91866.66666666666,951.5785981094591,112.37915573268064,1063.9577538421397,839.1994423767785
91900.0,951.9054264685325,111.39103918290897,1063.2964656514414,840.5143872856236
91933.33333333336,952.053494883891,110.94786774114787,1063.0013626250388,841.1056271427431
91966.66666666666,952.0552554386836,110.94347670703057,1062.9987321457143,841.1117787316531
92000.0,952.0305588106216,111.05605638355144,1063.0866151941732,840.9745024270702
92033.33333333336,951.6935253946067,112.08575417999351,1063.7792795746002,839.6077712146132
92066.66666666666,951.5989879028833,112.30911521172686,1063.9081031146102,839.2898726911565
92100.0,951.7613855514418,111.9064778951912,1063.667863446633,839.8549076562506
92133.33333333336,951.7508017041991,111.95220200164498,1063.7030037058441,839.7985997025542
92166.66666666666,951.3120650531002,112.82300133674731,1064.1350663898475,838.4890637163529
92200.0,950.939582070854,113.61180893193504,1064.5513910027892,837.327773138919
92233.33333333336,950.8103207414244,113.69368575378522,1064.5040064952098,837.1166349876393
92266.66666666666,950.548936199239,114.4847779658088,1065.033714165048,836.0641582334302
92300.0,950.7774937830864,113.93019112814926,1064.7076849112357,836.847302654937
92333.33333333336,950.6466829420233,114.07424685488493,1064.7209297969082,836.5724360871384
92366.66666666666,950.5837814154559,114.24541311726222,1064.829194532718,836.3383682981937
92400.0,950.6432219973435,114.08770624543766,1064.7309282427811,836.5555157519059
92433.33333333336,950.6673712900979,114.01090906429442,1064.6782803543924,836.6564622258035
92466.66666666666,950.4812885940975,114.07483500937667,1064.5561236034741,836.4064535847208
92500.0,950.3259347052882,114.53497175289999,1064.8609064581883,835.7909629523882
92533.33333333336,950.3453464719355,114.33394476629228,1064.6792912382277,836.0114017056433
92566.66666666666,950.382337493357,114.25330552718776,1064.6356430205446,836.1290319661692
92600.0,950.2293932791251,114.8206287542384,1065.0500220333636,835.4087645248867
92633.33333333336,950.7171232783957,113.74189472453763,1064.4590180029334,836.9752285538581
92666.66666666666,951.125424195532,112.66023408026368,1063.7856582757956,838.4651901152683
92700.0,951.0695153006444,112.9702294525351,1064.0397447531795,838.0992858481093
92733.33333333336,950.7873742824469,113.50121103544016,1064.288585317887,837.2861632470067
92766.66666666666,951.0658528106197,113.24447881371007,1064.3103316243298,837.8213739969096
92800.0,951.4715142930053,112.65905516280834,1064.1305694558137,838.8124591301969
92833.33333333336,951.7136101649145,112.19899288858599,1063.9126030535006,839.5146172763285
92866.66666666666,951.4867537141,112.57057810272521,1064.0573318168251,838.9161756113748
92900.0,951.6740357553169,112.2521677595701,1063.926203514887,839.4218679957469
92933.33333333336,952.0048498301661,111.34361041062549,1063.3484602407916,840.6612394195406
92966.66666666666,952.4452381449069,110.39473465876105,1062.839972803668,842.0505034861458
93000.0,952.4605175677918,110.39936059651137,1062.8598781643032,842.0611569712805
93033.33333333336,952.2400611427428,110.58355443935419,1062.8236155820969,841.6565067033886
93066.66666666666,952.546162581954,110.11582816220243,1062.6619907441564,842.4303344197516
93100.0,952.490685893844,110.26141715817894,1062.752103052023,842.2292687356651
93133.33333333336,952.5182803707116,110.19606174897237,1062.714342119684,842.3222186217392
93166.66666666666,952.4202647032091,110.48424868246312,1062.9045133856723,841.936016020746
93200.0,952.0913664184737,111.47974396194509,1063.5711103804188,840.6116224565286
93233.33333333336,952.1621119776247,111.45273898442889,1063.6148509620537,840.7093729931958
93266.66666666666,952.1630103410031,111.45132800308464,1063.6143383440876,840.7116823379184
93300.0,952.1950272935882,111.36451772745974,1063.5595450210478,840.8305095661284
93333.33333333336,952.008513070711,111.93997154069667,1063.9484846114078,840.0685415300144
93366.66666666666,952.1874428380218,111.40905318160432,1063.596496019626,840.7783896564174
93400.0,952.380271336945,110.85301899531426,1063.2332903322592,841.5272523416307
93433.33333333336,952.8151287769534,110.29323542543851,1063.1083642023918,842.5218933515149
93466.66666666666,952.41530065297,111.11794699318303,1063.533247646153,841.297353659787
93500.0,952.4192880377167,111.11144350115512,1063.5307315388718,841.3078445365616
93533.33333333336,952.1462338606714,111.93506819647514,1064.0813020571466,840.2111656641962
93566.66666666666,951.9534053519171,112.51444572997517,1064.4678510818924,839.438959621942
93600.0,951.5478517815881,113.48450379542022,1065.0323555770083,838.0633479861679
93633.33333333336,951.8707692449431,112.53501742235015,1064.4057866672931,839.3357518225929
93666.66666666666,951.6379096255168,113.23180626753599,1064.869715893053,838.4061033579809
93700.0,951.443860190701,113.8230659948337,1065.2669261855347,837.6207941958673
93733.33333333336,951.4532748072343,113.80888512356182,1065.262159930796,837.6443896836724
93766.66666666666,951.3669242785954,114.06887655676826,1065.4358008353638,837.2980477218272
93800.0,951.4559699292413,113.82385612651552,1065.2798260557568,837.6321138027258
93833.33333333336,951.1726781510408,114.66767115996464,1065.8403493110054,836.5050069910762
93866.66666666666,951.1664986336692,114.67505537321395,1065.8415540068831,836.4914432604553
93900.0,951.1605795785663,114.68381671884701,1065.8443962974134,836.4767628597193
93933.33333333336,951.1525939076947,114.7011197509387,1065.8537136586335,836.451474156756
93966.66666666666,951.4253021076103,113.87184437045045,1065.2971464780608,837.5534577371598
94000.0,951.5364518769076,113.54300508670948,1065.079456963617,837.993446790198
94033.33333333336,951.6574376821383,113.18343454985369,1064.8408722319919,838.4740031322846
94066.66666666666,951.7307495493911,112.96748808673313,1064.6982376361243,838.763261462658
94100.0,952.0319761674957,112.10177090724181,1064.1337470747376,839.9302052602538
94133.33333333336,952.6479191464159,110.88877974954852,1063.5366988959645,841.7591393968673
94166.66666666666,952.9780790363603,109.9462374115333,1062.9243164478937,843.031841624827
94200.0,953.2548924631968,109.14632646799173,1062.4012189311886,844.1085659952051
94233.33333333336,953.4867222320545,108.48721067894078,1061.9739329109952,844.9995115531137
94266.66666666666,953.6767979748271,107.97212283528422,1061.6489208101113,845.7046751395428
94300.0,953.8179667295931,107.59984765465806,1061.4178143842512,846.218119074935
94333.33333333336,953.9140809080174,107.36391536380621,1061.2779962718237,846.5501655442112
94366.66666666666,953.6779872901103,107.97481528718353,1061.6528025772939,845.7031720029267
94400.0,953.9895833514664,107.08284937476999,1061.0724327262365,846.9067339766964
94433.33333333336,953.9963015213239,107.06932075115448,1061.0656222724783,846.9269807701694
94466.66666666666,954.2408385046242,106.39578747477096,1060.6366259793951,847.8450510298533
94500.0,953.7913017319727,107.31518827196304,1061.1064900039357,846.4761134600096
94533.33333333336,953.7966264091118,107.29469766751185,1061.0913240766236,846.5019287416
94566.66666666666,953.7950159134962,107.28808817302475,1061.083104086521,846.5069277404714
94600.0,953.7305868519979,107.49898152490618,1061.2295683769041,846.2316053270918
94633.33333333336,953.7374623719694,107.4875794507123,1061.2250418226818,846.249882921257
94666.66666666666,953.6761176577832,107.66931176743867,1061.345429425222,846.0068058903445
94700.0,953.4280006751487,108.43040898237467,1061.8584096575235,844.997591692774
94733.33333333336,953.601759173249,107.9191691981416,1061.5209283713905,845.6825899751074
94766.66666666666,953.7901721161032,107.61074769865141,1061.4009198147546,846.1794244174519
94800.0,954.2173255431377,107.02357956538079,1061.2409051085185,847.1937459777569
94833.33333333336,954.4889608857228,106.2793165238191,1060.768277409542,848.2096443619037
94866.66666666666,954.6796460286151,105.80250960758842,1060.4821556362035,848.8771364210268
94900.0,954.7835190845302,105.59119834860537,1060.3747174331356,849.1923207359248
94933.33333333336,954.8031571805176,105.53154083610852,1060.3346980166261,849.271616344409
94966.66666666666,955.107265919557,104.68726108817425,1059.7945270077312,850.4200048313827
95000.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95033.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95066.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95100.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95133.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95166.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95200.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95233.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95266.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95300.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95333.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95366.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95400.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95433.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95466.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95500.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95533.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95566.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95600.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95633.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95666.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95700.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95733.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95766.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95800.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95833.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95866.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95900.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95933.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
95966.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96000.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96033.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96066.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96100.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96133.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96166.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96200.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96233.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96266.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96300.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96333.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96366.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96400.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96433.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96466.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96500.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96533.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96566.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96600.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96633.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96666.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96700.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96733.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96766.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96800.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96833.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96866.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96900.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96933.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
96966.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97000.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97033.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97066.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97100.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97133.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97166.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97200.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97233.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97266.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97300.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97333.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97366.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97400.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97433.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97466.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97500.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97533.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97566.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97600.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97633.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97666.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97700.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97733.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97766.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97800.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97833.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97866.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97900.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97933.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
97966.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98000.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98033.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98066.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98100.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98133.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98166.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98200.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98233.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98266.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98300.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98333.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98366.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98400.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98433.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98466.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98500.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98533.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98566.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98600.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98633.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98666.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98700.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98733.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98766.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98800.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98833.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98866.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98900.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98933.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
98966.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99000.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99033.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99066.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99100.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99133.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99166.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99200.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99233.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99266.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99300.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99333.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99366.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99400.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99433.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99466.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99500.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99533.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99566.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99600.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99633.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99666.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99700.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99733.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99766.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99800.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99833.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99866.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99900.0,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99933.33333333336,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842
99966.66666666666,955.1072659195586,104.68726108817437,1059.794527007733,850.4200048313842


==> anc/td_rl-savmpc_is_stuck.csv <==
timestep,is_stuck_avg,is_stuck_std,is_stuck_upper,is_stuck_lower
0.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
33.33333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
66.66666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
100.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
133.33333333333331,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
166.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
200.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
233.33333333333334,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
266.66666666666663,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
300.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
333.3333333333334,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
366.66666666666663,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
400.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
433.33333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
466.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
500.0000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
533.3333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
566.6666666666669,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
600.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
633.3333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
666.6666666666669,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
700.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
733.3333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
766.6666666666669,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
800.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
833.3333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
866.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
900.0000000000002,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
933.3333333333334,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
966.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1000.0000000000002,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1033.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1066.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1100.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1133.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1166.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1200.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1233.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1266.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1300.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1333.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1366.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1400.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1433.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1466.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1500.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1533.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1566.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1600.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1633.3333333333337,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1666.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1700.0000000000005,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1733.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1766.6666666666665,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1800.0000000000005,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1833.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1866.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1900.0000000000005,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1933.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
1966.6666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2000.0000000000005,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2033.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2066.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2100.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2133.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2166.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2200.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2233.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2266.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2300.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2333.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2366.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2400.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2433.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2466.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2500.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2533.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2566.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2600.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2633.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2666.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2700.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2733.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2766.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2800.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2833.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2866.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2900.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2933.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
2966.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3000.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3033.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3066.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3100.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3133.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3166.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3200.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3233.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3266.6666666666674,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3300.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3333.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3366.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3400.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3433.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3466.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3500.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3533.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3566.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3600.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3633.333333333333,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3666.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3700.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3733.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3766.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3800.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3833.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3866.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3900.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3933.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
3966.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4000.000000000001,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4033.3333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4066.666666666667,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4100.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4133.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4166.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4200.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4233.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4266.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4300.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4333.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4366.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4400.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4433.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4466.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4500.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4533.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4566.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4600.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4633.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4666.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4700.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4733.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4766.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4800.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4833.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4866.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4900.0,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4933.333333333335,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
4966.666666666666,60.10890726081828,35.979508477975145,96.08841573879343,24.129398782843133
5000.0,59.99372796532436,35.96764699551387,95.96137496083823,24.026080969810494
5033.333333333335,59.887770367864576,35.946401216518886,95.83417158438347,23.941369151345693
5066.666666666666,59.77879324461735,35.950739963571465,95.72953320818881,23.82805328104588
5100.0,59.655739403712815,35.95899276810029,95.6147321718131,23.69674663561253
5133.333333333335,59.508218531947996,35.98996794358149,95.4981864755295,23.518250588366506
5166.666666666666,59.35205247855452,36.01455356923371,95.36660604778822,23.337498909320807
5200.0,59.21652901585747,36.08345255783148,95.29998157368894,23.133076458025993
5233.333333333335,59.05181744056964,36.17158929871378,95.22340673928342,22.880228141855856
5266.666666666666,58.89118062954706,36.26246706684256,95.15364769638963,22.628713562704494
5300.0,58.73735108545111,36.34163516673963,95.07898625219073,22.395715918711478
5333.333333333335,58.62081436310359,36.35303665124048,94.97385101434406,22.26777771186311
5366.666666666666,58.51179786752083,36.359275190646734,94.87107305816757,22.1525226768741
5400.0,58.39833808035918,36.37034235800968,94.76868043836886,22.027995722349498
5433.333333333335,58.28875492868261,36.39793320900361,94.68668813768622,21.890821719678993
5466.666666666666,58.180572727256816,36.443192570505936,94.62376529776276,21.73738015675088
5500.0,58.08233109771489,36.494903515216784,94.57723461293168,21.58742758249811
5533.333333333335,58.00147754418562,36.526045095090794,94.52752263927641,21.47543244909483
5566.666666666666,57.91475086525495,36.58910446483731,94.50385533009226,21.325646400417636
5600.0,57.78896201693164,36.673796007234394,94.46275802416604,21.11516600969725
5633.333333333335,57.66882856695703,36.734536892190974,94.403365459148,20.934291674766058
5666.666666666666,57.56260627842011,36.83468436247404,94.39729064089416,20.727921915946073
5700.0,57.48070232153499,36.90977981610232,94.39048213763732,20.57092250543267
5733.333333333335,57.39841063857533,36.976493333422034,94.37490397199736,20.421917305153293
5766.666666666666,57.280591643579506,37.024776617626856,94.30536826120637,20.255815025952646
5800.0,57.151119951276975,37.10934216181644,94.26046211309342,20.04177778946053
5833.333333333335,57.036240943598514,37.115289129257825,94.15153007285633,19.920951814340693
5866.666666666666,56.91317826928574,37.12769703069131,94.04087529997705,19.78548123859443
5900.0,56.80638043814853,37.1200113270886,93.92639176523713,19.686369111059932
5933.333333333335,56.74501991891916,37.12990436704471,93.87492428596387,19.615115551874453
5966.666666666666,56.71647130314963,37.11945881514802,93.83593011829765,19.59701248800161
6000.0,56.621244405977386,37.12328121707349,93.74452562305088,19.4979631889039
6033.333333333335,56.500630574232126,37.145118306632234,93.64574888086436,19.355512267599888
6066.666666666666,56.35845314400315,37.17447028752924,93.5329234315324,19.183982856473914
6100.0,56.26227890274094,37.17276106497726,93.4350399677182,19.089517837763676
6133.333333333335,56.15880646025375,37.158487612456106,93.31729407270986,19.000318847797644
6166.666666666666,56.05693990443699,37.176741439316416,93.2336813437534,18.880198465120575
6200.0,55.96998086921964,37.214234498636024,93.18421536785566,18.755746370583616
6233.333333333335,55.89219934950723,37.25479853313986,93.14699788264709,18.63740081636737
6266.666666666666,55.85706747457798,37.28317103382249,93.14023850840047,18.57389644075549
6300.0,55.77412190867709,37.35145537999757,93.12557728867465,18.42266652867952
6333.333333333335,55.71350201123898,37.40487347080414,93.11837548204312,18.30862854043484
6366.666666666666,55.65481787380615,37.448560473142095,93.10337834694823,18.206257400664054
6400.0,55.604708898198474,37.47951826661172,93.0842271648102,18.12519063158675
6433.333333333335,55.5713519178638,37.48818292841066,93.05953484627445,18.083168989453142
6466.666666666666,55.53822385175944,37.4642831120987,93.00250696385814,18.073940739660742
6500.000000000001,55.49122853437465,37.43368105571344,92.92490959008809,18.057547478661206
6533.333333333335,55.451193191111656,37.416249250458435,92.86744244157009,18.034943940653225
6566.666666666666,55.38342497128079,37.427314768326816,92.81073973960761,17.95611020295398
6600.000000000002,55.292058176548075,37.450776772787805,92.74283494933589,17.841281403760274
6633.333333333334,55.19403337778862,37.4725879942621,92.66662137205073,17.721445383526518
6666.666666666666,55.115940503740944,37.48658005473461,92.60252055847556,17.629360449006338
6700.000000000002,55.06467883428808,37.4974466568136,92.56212549110168,17.567232177474484
6733.333333333334,54.98375274222212,37.512706027787225,92.49645877000935,17.4710467144349
6766.666666666666,54.909747418136114,37.502685864131564,92.41243328226767,17.40706155400455
6800.000000000002,54.82668301773961,37.515977073591785,92.34266009133138,17.310705944147823
6833.333333333334,54.760460319522295,37.53597996458847,92.29644028411077,17.22448035493383
6866.666666666666,54.602727925722284,37.533917623867794,92.13664554959007,17.06881030185449
6900.000000000002,54.420831137295444,37.54311652272445,91.9639476600199,16.877714614570994
6933.333333333334,54.24224326387217,37.56765410822964,91.80989737210182,16.674589155642533
6966.666666666666,54.08885221544257,37.608308195396525,91.6971604108391,16.480544020046047
7000.000000000002,53.98080681208878,37.64390192885186,91.62470874094065,16.33690488323692
7033.333333333334,53.944777137074496,37.64636290081012,91.59114003788461,16.29841423626438
7066.666666666666,53.92294123143173,37.666991303842806,91.58993253527454,16.255949927588926
7100.000000000002,53.91648680845804,37.67144816522971,91.58793497368775,16.245038643228327
7133.333333333334,53.9333150651636,37.692588312536074,91.62590337769967,16.240726752627527
7166.666666666666,53.95350428513894,37.701140773827994,91.65464505896695,16.252363511310946
7200.000000000002,53.923622851928954,37.7177511294744,91.64137398140335,16.20587172245455
7233.333333333334,53.857761661698035,37.738107224473616,91.59586888617164,16.11965443722442
7266.666666666666,53.78618664550688,37.75030843025047,91.53649507575736,16.035878215256417
7300.000000000002,53.72309938805753,37.76321606160603,91.48631544966356,15.959883326451497
7333.333333333334,53.68745287129618,37.77736776958614,91.46482064088232,15.910085101710042
7366.666666666667,53.69382992514393,37.780989103031175,91.47481902817512,15.912840822112756
7400.000000000002,53.68676038825533,37.782144233222645,91.46890462147798,15.90461615503268
7433.333333333334,53.73044610190739,37.79180154322297,91.52224764513035,15.938644558684429
7466.666666666667,53.731452496955754,37.81468679984455,91.5461392968003,15.916765697111208
7500.000000000002,53.6897158608207,37.812356636764775,91.50207249758547,15.87735922405592
7533.333333333334,53.64443454867745,37.80984164903991,91.45427619771736,15.834592899637546
7566.666666666667,53.602451840378095,37.78419022622765,91.38664206660575,15.818261614150448
7600.000000000002,53.57172806248439,37.76901393691482,91.34074199939921,15.802714125569578
7633.333333333334,53.51411086939603,37.769009247268656,91.28312011666469,15.745101622127372
7666.666666666667,53.43314278667772,37.77091740320286,91.2040601898806,15.662225383474865
7700.000000000002,53.35102560738797,37.79891427238963,91.14993987977759,15.552111334998337
7733.333333333334,53.26855508014305,37.80259771849712,91.07115279864017,15.465957361645938
7766.666666666667,53.148975048219846,37.793803746065656,90.9427787942855,15.355171302154192
7800.000000000002,53.00337747746375,37.78905896520947,90.79243644267324,15.214318512254282
7833.333333333334,52.84962927901052,37.77367918033796,90.62330845934848,15.075950098672564
7866.666666666667,52.69513032893964,37.73772011784551,90.43285044678515,14.95741021109413
7900.000000000002,52.50506479650189,37.67927064350688,90.18433544000877,14.825794152995003
7933.333333333334,52.30220844870567,37.558018171504834,89.8602266202105,14.74419027720083
7966.666666666667,52.1579014302276,37.49112187065526,89.64902330088286,14.66677955957233
8000.000000000002,52.06252049716079,37.472286626038645,89.53480712319943,14.590233871122143
8033.333333333334,51.96689863841443,37.48279472944857,89.44969336786299,14.484103908965857
8066.666666666667,51.87441563393149,37.47751038780601,89.3519260217375,14.396905246125485
8100.000000000002,51.80737012809201,37.48958022543139,89.29695035352341,14.317789902660621
8133.333333333334,51.69233498271223,37.47130109924779,89.16363608196002,14.22103388346444
8166.666666666667,51.546387765457325,37.45178530141784,88.99817306687517,14.094602464039486
8200.0,51.43178466053472,37.4210133851851,88.85279804571982,14.01077127534962
8233.333333333332,51.3074289719045,37.39668373068808,88.70411270259258,13.910745241216416
8266.66666666667,51.17534506614649,37.38583111362767,88.56117617977417,13.789513952518828
8300.0,51.047582831674006,37.364639360609864,88.41222219228388,13.682943471064146
8333.333333333332,50.920636066312085,37.3569876511634,88.27762371747548,13.563648415148688
8366.66666666667,50.7821071928904,37.35122727849876,88.13333447138916,13.43087991439164
8400.0,50.64331035244807,37.353694460270376,87.99700481271844,13.289615892177691
8433.333333333332,50.502222023515465,37.352995140662834,87.8552171641783,13.149226882852632
8466.66666666667,50.35828005441917,37.354615349437104,87.71289540385627,13.003664704982064
8500.0,50.212529700940266,37.356325183957,87.56885488489726,12.856204516983272
8533.333333333332,50.0794924178866,37.35848330243356,87.43797572032015,12.721009115453036
8566.66666666667,49.943756097216884,37.38067605178511,87.32443214900198,12.563080045431779
8600.0,49.799383522671896,37.416745492117634,87.21612901478952,12.382638030554267
8633.333333333332,49.64822153254049,37.4542074821351,87.1024290146756,12.19401405040539
8666.66666666667,49.49337550486187,37.49210696558228,86.98548247044415,12.001268539279597
8700.0,49.35907778310321,37.51952443571734,86.87860221882056,11.839553347385873
8733.333333333332,49.24844454940654,37.53781983336232,86.78626438276886,11.71062471604422
8766.66666666667,49.12748162710879,37.593333308737456,86.72081493584625,11.53414831837134
8800.0,48.98043610343113,37.64557155180913,86.62600765524026,11.334864551622005
8833.333333333332,48.85439432527133,37.70166845484047,86.5560627801118,11.152725870430851
8866.66666666667,48.74815629738409,37.71305704259862,86.4612133399827,11.035099254785475
8900.0,48.617476238356346,37.707033050375735,86.32450928873209,10.910443187980611
8933.333333333332,48.447539333373285,37.688110832751576,86.13565016612486,10.75942850062171
8966.66666666667,48.258243919111955,37.662271799588524,85.92051571870047,10.595972119523434
9000.0,48.0499384715063,37.59832516171596,85.64826363322227,10.451613309790336
9033.333333333332,47.840080625538114,37.536591468346224,85.37667209388434,10.303489157191892
9066.66666666667,47.658917179464225,37.53805993613733,85.19697711560154,10.120857243326892
9100.0,47.48252333469743,37.54640864724629,85.02893198194373,9.936114687451141
9133.333333333332,47.309027654994665,37.5774208509342,84.88644850592885,9.73160680406046
9166.66666666667,47.14925411027025,37.611513006604,84.76076711687425,9.537741103666253
9200.0,46.998306341440674,37.620346532685915,84.6186528741266,9.37795980875476
9233.333333333332,46.85582940481224,37.611497420122056,84.4673268249343,9.244331984690184
9266.66666666667,46.72382636550935,37.58888405841051,84.31271042391985,9.134942307098848
9300.0,46.60732094242273,37.57864996501319,84.18597090743593,9.028670977409536
9333.333333333332,46.529889218381406,37.575289699277846,84.10517891765925,8.954599519103557
9366.66666666667,46.401449410041316,37.59810466559856,83.99955407563988,8.803344744442754
9400.0,46.253162927454866,37.630499869689466,83.88366279714432,8.6226630577654
9433.333333333332,46.093630103108055,37.673747691392556,83.7673777945006,8.419882411715502
9466.66666666667,45.96543522078911,37.727459146801536,83.69289436759064,8.237976073987575
9500.0,45.83160629893618,37.78713208751191,83.61873838644809,8.04447421142427
9533.333333333332,45.69698918647109,37.828723753045345,83.52571293951644,7.868265433425748
9566.66666666667,45.537803989483166,37.84202540173323,83.3798293912164,7.695778587749935
9600.0,45.44476034260471,37.837501715011186,83.28226205761588,7.607258627593522
9633.333333333332,45.385854916401605,37.83389442983929,83.2197493462409,7.551960486562309
9666.66666666667,45.30257137560688,37.828280979051655,83.13085235465853,7.474290396555228
9700.0,45.24045150190813,37.82993815595045,83.07038965785858,7.410513345957676
9733.333333333332,45.18865264462792,37.83634608527515,83.02499872990307,7.3523065593527726
9766.66666666667,45.157328331770366,37.84685489740413,83.00418322917449,7.310473434366238
9800.0,45.16555903598681,37.8552822627622,83.02084129874902,7.3102767732246114
9833.333333333332,45.194109932646995,37.871218786444125,83.06532871909111,7.322891146202876
9866.66666666667,45.20856255121045,37.89875360119309,83.10731615240354,7.30980895001736
9900.0,45.23749082833026,37.92482572265045,83.1623165509807,7.312665105679805
9933.333333333332,45.28101251437892,37.93713402953077,83.21814654390968,7.343878484848155
9966.66666666667,45.30960975817192,37.964429824702556,83.27403958287448,7.34517993346937
10000.0,45.345096878763165,38.0073207408621,83.35241761962526,7.337776137901065
10033.333333333332,45.4195284315436,38.04698521294716,83.46651364449076,7.372543218596439
10066.66666666667,45.53406250472977,38.11191928538931,83.64598179011908,7.422143219340454
10100.0,45.58046757298154,38.1636988255772,83.74416639855873,7.416768747404334
10133.333333333332,45.5733817883948,38.17660690691213,83.74998869530693,7.396774881482676
10166.66666666667,45.56990691329754,38.19333457067687,83.76324148397441,7.376572342620669
10200.0,45.55801413352212,38.21493638252508,83.7729505160472,7.34307775099704
10233.333333333332,45.48741552255153,38.21750737440752,83.70492289695906,7.269908148144016
10266.66666666667,45.407160090599284,38.20044197359639,83.60760206419569,7.206718117002891
10300.0,45.33387103473985,38.169732798001846,83.50360383274169,7.164138236738005
10333.333333333332,45.268108053215784,38.135598022875385,83.40370607609117,7.1325100303404
10366.66666666667,45.253452339316425,38.107994857307354,83.36144719662377,7.145457482009071
10400.0,45.24367781263214,38.08154387483523,83.32522168746738,7.162133937796911
10433.333333333332,45.21320434038484,38.04192152564007,83.2551258660249,7.171282814744767
10466.66666666667,45.16551805336796,38.029878327463514,83.19539638083147,7.135639725904447
10500.0,45.10097166970139,38.02145883473187,83.12243050443324,7.07951283496952
10533.333333333332,44.970987501896396,37.98169985434847,82.95268735624487,6.98928764754792
10566.66666666667,44.789155107915704,37.920226280403014,82.70938138831872,6.868928827512693
10600.0,44.65244958224757,37.835829974386556,82.48827955663411,6.816619607861013
10633.333333333332,44.583087467457055,37.820045242507085,82.40313270996413,6.763042224949972
10666.66666666667,44.5552942445225,37.80800134488068,82.36329558940318,6.747292899641816
10700.0,44.55811855197182,37.7905103619479,82.34862891391973,6.767608190023916
10733.333333333332,44.49293605763944,37.79847899306454,82.29141505070399,6.694457064574899
10766.66666666667,44.448966605800656,37.81116130612616,82.2601279119268,6.637805299674499
10800.0,44.4589948329438,37.82645043773607,82.28544527067987,6.632544395207734
10833.333333333332,44.47734635206126,37.84630414180224,82.3236504938635,6.631042210259025
10866.66666666667,44.438660914347935,37.867663923192794,82.30632483754073,6.570996991155143
10900.0,44.37762379134141,37.87806679500381,82.25569058634522,6.499556996337602
10933.333333333332,44.26477107761437,37.88133155597904,82.14610263359342,6.383439521635337
10966.66666666667,44.13729682356049,37.87589238956542,82.01318921312591,6.261404433995066
11000.0,44.08282085456824,37.870331606483525,81.95315246105177,6.2124892480847125
11033.333333333332,43.99939436622536,37.84535725688892,81.84475162311428,6.154037109336441
11066.66666666667,43.90247592285311,37.76753525185186,81.67001117470495,6.134940671001249
11100.0,43.84446783337559,37.72219983767789,81.56666767105348,6.122267995697694
11133.333333333332,43.80432857645472,37.68032813822187,81.48465671467659,6.1240004382328515
11166.66666666667,43.77777088138132,37.67583135852563,81.45360223990694,6.101939522855698
11200.0,43.73477850249171,37.68354883068948,81.4183273331812,6.051229671802222
11233.333333333332,43.65400777551768,37.696855134113335,81.35086290963102,5.95715264140434
11266.66666666667,43.55550518786651,37.710868235242756,81.26637342310926,5.84463695262375
11300.0,43.433767669503226,37.727999693252414,81.16176736275564,5.705767976250808
11333.333333333332,43.31433641270089,37.734129481228784,81.04846589392966,5.5802069314721034
11366.66666666667,43.18645859136511,37.67054270057121,80.85700129193631,5.515915890793893
11400.0,43.05877115123566,37.59413489856458,80.65290604980024,5.464636252671074
11433.333333333332,42.94244639967739,37.529578491442045,80.47202489111943,5.4128679082353415
11466.66666666667,42.84162741440516,37.4864690711061,80.32809648551125,5.35515834329906
11500.0,42.76970467267195,37.474559035377595,80.24426370804954,5.295145637294352
11533.333333333332,42.77237468731093,37.480020414074346,80.25239510138526,5.292354273236582
11566.66666666667,42.78814345500167,37.47161878703598,80.25976224203765,5.316524667965695
11600.0,42.846915693189494,37.47729000743232,80.32420570062182,5.369625685757173
11633.333333333332,42.84981573661441,37.49309550670989,80.3429112433243,5.356720229904521
11666.66666666667,42.80636199317338,37.508413151934086,80.31477514510748,5.297948841239291
11700.0,42.798457692596536,37.531738728641564,80.33019642123811,5.266718963954969
11733.333333333332,42.812666654734684,37.55635449389652,80.3690211486312,5.256312160838162
11766.66666666667,42.84277290685091,37.56528378441226,80.40805669126317,5.277489122438656
11800.0,42.821042927103434,37.55609556883992,80.37713849594336,5.264947358263516
11833.333333333332,42.768065736833194,37.55649312526432,80.3245588620975,5.211572611568877
11866.66666666667,42.70576126335386,37.539052893272206,80.24481415662606,5.166708370081652
11900.0,42.6872450620854,37.5392236781634,80.22646874024882,5.148021383922003
11933.333333333332,42.69624569111752,37.51640327491066,80.21264896602818,5.179842416206859
11966.66666666667,42.70008090117556,37.525575111911806,80.22565601308736,5.17450578926375
12000.0,42.659497722017385,37.53082666723711,80.19032438925449,5.128671054780281
12033.333333333332,42.60234038616961,37.53544643702445,80.13778682319406,5.0668939491451574
12066.66666666667,42.56155398418515,37.518437389367946,80.0799913735531,5.043116594817204
12100.0,42.514408851825,37.534907785394765,80.04931663721977,4.979501066430236
12133.333333333332,42.465492207674,37.5284760711397,79.9939682788137,4.9370161365343
12166.66666666667,42.3911080378198,37.5412178468955,79.9323258847153,4.8498901909243
12200.0,42.3156496968265,37.57371614014463,79.88936583697112,4.74193355668186
12233.333333333332,42.25122910784598,37.60199311565568,79.85322222350166,4.649235992190298
12266.66666666667,42.20899633713767,37.626256138058785,79.83525247519646,4.582740199078889
12300.0,42.23527643373147,37.646233280488886,79.88150971422037,4.589043153242583
12333.333333333332,42.239098668808325,37.66245626100553,79.90155492981386,4.5766424078028
12366.66666666667,42.23510822213631,37.67733237049212,79.91244059262843,4.557775851644191
12400.0,42.26861653616121,37.7197262770904,79.9883428132516,4.548890259070815
12433.333333333332,42.2725572018933,37.75735245594126,80.02990965783457,4.515204745952034
12466.66666666667,42.277769678589735,37.78674025718453,80.06450993577428,4.491029421405196
12500.0,42.30348963888033,37.81547592049665,80.11896555937697,4.488013718383677
12533.333333333332,42.33951998711728,37.859324799630016,80.19884478674729,4.480195187487257
12566.66666666667,42.34634415719694,37.889221090209894,80.23556524740684,4.457123066987045
12600.0,42.32134348215278,37.86649741051554,80.18784089266833,4.4548460716372364
12633.333333333332,42.28407412835898,37.842500971154394,80.12657509951337,4.441573157204587
12666.66666666667,42.2734895773639,37.85088925097273,80.12437882833663,4.422600326391168
12700.0,42.260414631088885,37.82337024217593,80.08378487326482,4.437044388912947
12733.333333333332,42.21582705884609,37.803777691962416,80.0196047508085,4.412049366883675
12766.66666666667,42.1599169307894,37.788139047496344,79.94805597828574,4.3717778832930545
12800.0,42.08187828869544,37.75935951901096,79.8412378077064,4.322518769684486
12833.333333333332,41.99240653946115,37.69500709529415,79.68741363475532,4.297399444167
12866.66666666667,41.9223812494825,37.65223147916513,79.57461272864764,4.270149770317366
12900.000000000002,41.89014124687234,37.63902824013373,79.52916948700607,4.251113006738611
12933.333333333332,41.88666319397962,37.62608393420917,79.51274712818879,4.260579259770453
12966.66666666667,41.89276458783491,37.604653854108335,79.49741844194324,4.288110733726574
13000.000000000002,41.913243459171895,37.59419778373844,79.50744124291033,4.3190456754334585
13033.333333333332,41.878372526986986,37.56670147593882,79.44507400292581,4.31167105104816
13066.66666666667,41.81951211794104,37.54620001350899,79.36571213145002,4.273312104432053
13100.000000000002,41.74761066291766,37.53237598726486,79.27998665018251,4.215234675652802
13133.333333333332,41.69408579139608,37.521704373163516,79.21579016455959,4.172381418232557
13166.666666666668,41.6476975046965,37.50480460202924,79.15250210672575,4.142892902667262
13200.000000000004,41.6241900487822,37.4970141892143,79.1212042379965,4.1271758595679
13233.333333333332,41.5675173968676,37.48973327262907,79.05725066949667,4.077784124238537
13266.666666666668,41.45727447027458,37.440071431225164,78.89734590149975,4.0172030390494164
13300.000000000004,41.388163531261476,37.41737708726283,78.8055406185243,3.970786443998653
13333.333333333332,41.364599799021626,37.41133306322625,78.77593286224787,3.953266735795369
13366.666666666668,41.29164688725547,37.391105308973195,78.68275219622866,3.900541578282274
13400.000000000004,41.16499306311829,37.370200584693144,78.53519364781143,3.7947924784251463
13433.333333333332,41.02338164384036,37.35033657875263,78.373718222593,3.673045065087732
13466.666666666668,40.87955185541309,37.337401665319334,78.21695352073243,3.542150190093757
13500.000000000004,40.74945310861678,37.318524128835634,78.06797723745241,3.430928979781145
13533.333333333332,40.62840625557723,37.33819818632483,77.96660444190206,3.2902080692523983
13566.666666666668,40.45327257441073,37.30930557472544,77.76257814913617,3.143966999685288
13600.000000000004,40.294977046546634,37.29307106884075,77.5880481153874,3.0019059777058823
13633.333333333332,40.192882977439815,37.26707949760477,77.45996247504459,2.925803479835043
13666.666666666668,40.10879953344886,37.25160323809065,77.3604027715395,2.8571962953582055
13700.000000000004,40.02272628288069,37.25896858471426,77.28169486759495,2.7637576981664247
13733.333333333332,39.96472765390788,37.27735042915572,77.2420780830636,2.687377224752158
13766.666666666668,39.909688787471865,37.250875199966885,77.16056398743875,2.6588135875049823
13800.000000000004,39.81583260174336,37.17108849295154,76.98692109469489,2.644744108791813
13833.333333333332,39.71744192148138,37.14081987953095,76.85826180101233,2.576622041950433
13866.666666666668,39.61104396653574,37.1284022442494,76.73944621078515,2.4826417222863384
13900.000000000004,39.56170142009908,37.11807541989213,76.6797768399912,2.4436260002069443
13933.333333333332,39.469536988705464,37.10433142815862,76.57386841686409,2.365205560546846
13966.666666666668,39.34684435704861,37.07184548175945,76.41868983880806,2.274998875289158
14000.000000000004,39.21597136247634,37.055197423857145,76.27116878633349,2.160773938619193
14033.333333333332,39.09150071572521,37.06131025017847,76.15281096590368,2.030190465546733
14066.666666666668,39.00059019971974,37.04693807421561,76.04752827393536,1.9536521255041295
14100.000000000004,38.86865414533757,37.01499133275552,75.8836454780931,1.853662812582052
14133.333333333332,38.76308126958369,37.01192776272169,75.77500903230539,1.7511535068619966
14166.666666666668,38.71112144676675,37.028876832314424,75.73999827908116,1.6822446144523218
14200.000000000004,38.647279875655656,37.028459865751934,75.67573974140758,1.6188200099037209
14233.333333333332,38.61152808377298,37.02999209982921,75.6415201836022,1.581535983943777
14266.666666666668,38.52779936338407,37.041025250492574,75.56882461387664,1.486774112891498
14300.000000000004,38.41608010935231,37.052973402260115,75.46905351161242,1.3631067070921932
14333.333333333332,38.351629244796904,37.06350429159044,75.41513353638734,1.2881249532064598
14366.666666666668,38.21599513396533,37.063279787067316,75.27927492103265,1.1527153468980145
14400.000000000004,38.06415724231388,37.068157421339436,75.13231466365332,0.995999820974447
14433.333333333332,37.90484836219607,37.076897237795016,74.98174559999109,0.8279511244010551
14466.666666666668,37.754363918907295,37.07801928460491,74.83238320351221,0.6763446343023838
14500.000000000004,37.6615361472407,37.05317453664952,74.71471068389022,0.6083616105911849
14533.333333333332,37.602475717880104,37.02979652828532,74.63227224616543,0.572679189594788
14566.666666666668,37.54254366243325,37.01034764110595,74.5528913035392,0.5321960213273025
14600.000000000004,37.49342684005563,36.98440888244823,74.47783572250385,0.509017957607405
14633.333333333334,37.459080373424605,36.99359026262133,74.45267063604595,0.46549011080327385
14666.666666666668,37.39035003586913,37.00208214182283,74.39243217769197,0.38826789404630135
14700.000000000004,37.33127160986706,37.03735109848098,74.36862270834804,0.2939205113860699
14733.333333333334,37.2812489265915,37.052006887675844,74.33325581426735,0.22924203891565575
14766.666666666668,37.22651076942798,37.05316298547831,74.2796737549063,0.17334778394967332
14800.000000000004,37.18841997102343,37.05419446783817,74.2426144388616,0.13422550318525905
14833.333333333334,37.1776499363552,37.05841587748142,74.23606581383662,0.11923405887377947
14866.666666666668,37.1492152703799,37.05587963797994,74.20509490835984,0.09333563239996012
14900.000000000004,37.09509205153683,37.05285735798971,74.14794940952653,0.04223469354712184
14933.333333333334,37.05349347952865,37.0646440982679,74.11813757779655,0.0
14966.666666666668,37.002020571898896,37.09920710283566,74.10122767473456,0.0
15000.000000000004,36.970781663441166,37.1061077057914,74.07688936923257,0.0
15033.333333333334,36.971931842746294,37.11250705157765,74.08443889432394,0.0
15066.666666666668,36.943475529690375,37.1089822249977,74.05245775468808,0.0
15100.000000000004,36.92170704383789,37.13228012712207,74.05398717095997,0.0
15133.333333333334,36.88388847841449,37.13397931838452,74.01786779679901,0.0
15166.666666666668,36.8353064740321,37.14273436026035,73.97804083429244,0.0
15200.000000000004,36.74718872228315,37.123823761957944,73.87101248424108,0.0
15233.333333333334,36.66777931797935,37.09782627790854,73.76560559588789,0.0
15266.666666666668,36.56800638428462,37.0549650731878,73.62297145747243,0.0
15300.000000000004,36.45551026728955,37.008221479486444,73.46373174677599,0.0
15333.333333333334,36.373043307914315,37.00832988827567,73.38137319618998,0.0
15366.666666666668,36.29635090788865,37.016809181027035,73.31316008891568,0.0
15400.000000000004,36.22726210829757,37.01737447803991,73.24463658633749,0.0
15433.333333333334,36.15103245896315,36.99673186700836,73.14776432597151,0.0
15466.666666666668,36.086606751118325,37.00642450443829,73.09303125555661,0.0
15500.000000000004,35.98440096753283,37.00459360083974,72.98899456837256,0.0
15533.333333333334,35.8359574460067,37.0198871674744,72.85584461348111,0.0
15566.666666666668,35.673964840672255,36.982431171399334,72.65639601207158,0.0
15600.000000000004,35.53297335385041,36.93625050446946,72.46922385831986,0.0
15633.333333333334,35.40299350243939,36.885101398900666,72.28809490134005,0.0
15666.666666666668,35.25086141758626,36.81384262210561,72.06470403969188,0.0
15700.000000000004,35.0770728113597,36.76335462884041,71.84042744020012,0.0
15733.333333333334,34.92081580417199,36.72461892845331,71.6454347326253,0.0
15766.666666666668,34.8609308355336,36.71078200265471,71.5717128381883,0.0
15800.000000000004,34.86221309250459,36.71448866358618,71.57670175609077,0.0
15833.333333333334,34.826278740499035,36.706694206168784,71.53297294666781,0.0
15866.666666666668,34.80791217950598,36.697304681616885,71.50521686112288,0.0
15900.000000000004,34.72791107015108,36.68633216200068,71.41424323215176,0.0
15933.333333333334,34.616920903719105,36.66246182025578,71.27938272397488,0.0
15966.666666666668,34.4579436028417,36.582320722374476,71.04026432521617,0.0
16000.000000000004,34.357594559239125,36.485004841995675,70.8425994012348,0.0
16033.333333333334,34.267535345599704,36.40923464347588,70.67676998907558,0.0
16066.666666666668,34.1861978513567,36.36088431489076,70.54708216624746,0.0
16100.000000000004,34.072250153732774,36.314993434242524,70.3872435879753,0.0
16133.333333333334,33.93148000748879,36.23029236406203,70.16177237155082,0.0
16166.666666666668,33.810733885208066,36.219284821934906,70.03001870714297,0.0
16200.000000000004,33.664998853503434,36.210827013416576,69.87582586692001,0.0
16233.333333333334,33.46830791531063,36.10789542951327,69.57620334482391,0.0
16266.666666666668,33.25065363121065,36.04535891588708,69.29601254709773,0.0
16300.000000000004,33.0730370596724,36.01003318719523,69.08307024686763,0.0
16333.333333333334,32.88098359432093,35.968075417551425,68.84905901187236,0.0
16366.666666666668,32.700096413755965,35.919803003257755,68.61989941701371,0.0
16400.0,32.524157168789166,35.87883879567519,68.40299596446435,0.0
16433.33333333334,32.356116702214656,35.86098895367933,68.21710565589399,0.0
16466.666666666664,32.22156315215265,35.86970295425357,68.09126610640621,0.0
16500.0,32.13039376832298,35.91790642015467,68.04830018847765,0.0
16533.33333333334,32.08901366426993,35.95484117813875,68.04385484240866,0.0
16566.666666666664,32.03241594828496,35.959358653584296,67.99177460186925,0.0
16600.0,31.913628146412336,35.92354648574363,67.83717463215598,0.0
16633.33333333334,31.84494491702474,35.92810171632827,67.77304663335302,0.0
16666.666666666664,31.778826429439672,35.94500202144918,67.72382845088885,0.0
16700.0,31.700931359576423,35.95541282295738,67.6563441825338,0.0
16733.33333333334,31.658319403543526,35.95580943439749,67.61412883794101,0.0
16766.666666666664,31.59266624031318,35.957909051896024,67.5505752922092,0.0
16800.0,31.51240626688823,35.93679816152745,67.44920442841568,0.0
16833.33333333334,31.419836399614837,35.90373614186124,67.32357254147607,0.0
16866.666666666664,31.375125753308904,35.880363295998706,67.2554890493076,0.0
16900.0,31.377113068007965,35.890429321186105,67.26754238919406,0.0
16933.33333333334,31.36285936184119,35.894378204195796,67.25723756603699,0.0
16966.666666666664,31.313911626610984,35.88350140438,67.19741303099099,0.0
17000.0,31.296514844822898,35.87835290845256,67.17486775327546,0.0
17033.33333333334,31.251212477618083,35.84625571918467,67.09746819680275,0.0
17066.666666666664,31.170024711994966,35.81556873262703,66.985593444622,0.0
17100.0,31.05951925413541,35.77651609504511,66.83603534918052,0.0
17133.33333333334,30.925286522276362,35.722048547371806,66.64733506964818,0.0
17166.666666666664,30.82626822191091,35.71321002346032,66.53947824537123,0.0
17200.0,30.735651402829312,35.688626668003856,66.42427807083317,0.0
17233.33333333334,30.649719027711576,35.66339360529429,66.31311263300586,0.0
17266.666666666664,30.569759237029785,35.62883568609433,66.1985949231241,0.0
17300.0,30.482338979749123,35.5850106361167,66.06734961586582,0.0
17333.33333333334,30.37088665184359,35.539704415831764,65.91059106767536,0.0
17366.666666666664,30.27603618900211,35.51596257176493,65.79199876076704,0.0
17400.0,30.212862660433647,35.49432270618883,65.70718536662248,0.0
17433.33333333334,30.15886326278797,35.453555666566785,65.61241892935476,0.0
17466.666666666664,30.094969405778492,35.41489834775085,65.50986775352933,0.0
17500.0,30.00295936796769,35.36099637200541,65.36395573997311,0.0
17533.33333333334,29.895104711664832,35.3195377684035,65.21464248006833,0.0
17566.666666666664,29.778894172029247,35.27105452805509,65.04994870008434,0.0
17600.0,29.63556131020639,35.17996302423407,64.81552433444047,0.0
17633.33333333334,29.49629834238972,35.07364105000961,64.56993939239933,0.0
17666.666666666664,29.37269657975377,34.98290385853678,64.35560043829055,0.0
17700.0,29.300711877377093,34.93787257149725,64.23858444887435,0.0
17733.33333333334,29.247485472871553,34.91947492424704,64.1669603971186,0.0
17766.666666666664,29.20449759707204,34.9079772797517,64.11247487682374,0.0
17800.0,29.177703803765116,34.8841697906404,64.06187359440551,0.0
17833.33333333334,29.18483615895104,34.86215955876151,64.04699571771255,0.0
17866.666666666664,29.226836376106966,34.869529951731245,64.09636632783821,0.0
17900.0,29.327803199494625,34.90609335419914,64.23389655369375,0.0
17933.33333333334,29.476225254096,34.99445189856263,64.47067715265862,0.0
17966.666666666664,29.531329495140586,35.03344258599262,64.5647720811332,0.0
18000.0,29.506775310361533,35.038548337414326,64.54532364777586,0.0
18033.33333333334,29.464019641403162,35.04246716430781,64.50648680571096,0.0
18066.666666666664,29.426668853501404,35.057384850718876,64.48405370422027,0.0
18100.0,29.39385963585066,35.06784247120456,64.46170210705522,0.0
18133.33333333334,29.4354246511499,35.10401402146322,64.53943867261312,0.0
18166.666666666664,29.452643769049065,35.12315060803758,64.57579437708665,0.0
18200.0,29.49028983950977,35.15451467732297,64.64480451683275,0.0
18233.33333333334,29.486596969823136,35.16702680207551,64.65362377189865,0.0
18266.666666666664,29.467126977157328,35.17714903280109,64.64427600995842,0.0
18300.0,29.439101078680572,35.201566859013035,64.6406679376936,0.0
18333.33333333334,29.39690253868085,35.19961452790189,64.59651706658273,0.0
18366.666666666664,29.405626595586593,35.21599636046127,64.62162295604786,0.0
18400.0,29.422622743146576,35.220411795596235,64.64303453874281,0.0
18433.33333333334,29.429338723533743,35.231750267251215,64.66108899078495,0.0
18466.666666666664,29.40543555369724,35.21178459003589,64.61722014373312,0.0
18500.0,29.37380066823165,35.179545410276866,64.55334607850851,0.0
18533.33333333334,29.3371581591163,35.13572238729773,64.47288054641403,0.0
18566.666666666664,29.30202976548163,35.09188850445502,64.39391826993666,0.0
18600.0,29.270815487327635,35.0634922788452,64.33430776617284,0.0
18633.33333333334,29.216303610766513,34.98865857570862,64.20496218647513,0.0
18666.666666666664,29.15165022667176,34.902860878834055,64.05451110550582,0.0
18700.0,29.103569811668024,34.841190300634096,63.94476011230212,0.0
18733.33333333334,29.072736467994147,34.8093500953802,63.88208656337435,0.0
18766.666666666664,28.990401398151338,34.731593959812216,63.72199535796354,0.0
18800.0,28.911136745826795,34.674985618337764,63.58612236416455,0.0
18833.33333333334,28.802919678082574,34.61085811703058,63.41377779511315,0.0
18866.666666666664,28.68475135997238,34.534756275730786,63.21950763570317,0.0
18900.0,28.57455130349258,34.421979688643674,62.99653099213624,0.0
18933.33333333334,28.52321442269598,34.3708123345528,62.89402675724878,0.0
18966.666666666664,28.509835087193693,34.36485444000547,62.874689527199166,0.0
19000.0,28.529610340516005,34.39949343182548,62.92910377234149,0.0
19033.33333333334,28.559316114952598,34.45297391293524,63.01229002788784,0.0
19066.666666666664,28.558780487801656,34.47154394600652,63.03032443380818,0.0
19100.0,28.532773189969696,34.479468634558444,63.01224182452814,0.0
19133.33333333334,28.49360555502285,34.46573078140233,62.959336336425174,0.0
19166.666666666664,28.465342619149148,34.44127916335421,62.90662178250336,0.0
19200.0,28.427912197363646,34.41876559110909,62.846677788472746,0.0
19233.33333333334,28.38131173612143,34.4247928065088,62.80610454263022,0.0
19266.666666666664,28.31729875000155,34.429945882970735,62.74724463297229,0.0
19300.0,28.253859765759493,34.42011248075947,62.67397224651896,0.0
19333.33333333334,28.142820490395902,34.34721611802799,62.49003660842389,0.0
19366.666666666664,28.04540691249179,34.2377772369443,62.283184149436075,0.0
19400.0,27.954556364207793,34.158307932382655,62.11286429659045,0.0
19433.33333333334,27.904555599122133,34.11343093026477,62.0179865293869,0.0
19466.666666666664,27.844322428758417,34.08290632955456,61.92722875831298,0.0
19500.0,27.77483081167097,34.0260986285008,61.80092944017177,0.0
19533.33333333334,27.700998089753035,33.95915311318555,61.66015120293859,0.0
19566.666666666664,27.69192284219677,33.94692979535487,61.63885263755164,0.0
19600.0,27.63066099802333,33.878865660721985,61.509526658745315,0.0
19633.33333333334,27.56175736375343,33.80139780569832,61.363155169451744,0.0
19666.666666666664,27.523195752782563,33.75958124160764,61.2827769943902,0.0
19700.0,27.472106131999645,33.727233334286936,61.199339466286574,0.0
19733.33333333334,27.33365001755127,33.6237152583765,60.95736527592776,0.0
19766.666666666664,27.215577770514603,33.54265597537512,60.758233745889726,0.0
19800.0,27.168246234881575,33.50636619013928,60.674612425020854,0.0
19833.33333333334,27.12093297202758,33.48565226699185,60.60658523901943,0.0
19866.666666666664,27.078487886567327,33.46003297711535,60.53852086368268,0.0
19900.0,26.99392598314454,33.41671116231236,60.41063714545689,0.0
19933.33333333334,26.866846866495948,33.36649242005249,60.233339286548436,0.0
19966.666666666664,26.755955146755845,33.32414138696605,60.08009653372189,0.0
20000.0,26.625865618888543,33.25706202908121,59.882927647969765,0.0
20033.33333333334,26.495555562608992,33.20192675970499,59.697482322313974,0.0
20066.666666666664,26.364262955030977,33.14147041915816,59.50573337418914,0.0
20100.0,26.237767031916707,33.062177642512324,59.29994467442903,0.0
20133.33333333334,26.13101784833114,33.00472875808126,59.1357466064124,0.0
20166.666666666664,26.06717369722697,32.97958208749648,59.046755784723445,0.0
20200.0,25.968035193090284,32.91734848944836,58.88538368253864,0.0
20233.33333333334,25.89924980992695,32.846864945656904,58.746114755583854,0.0
20266.666666666664,25.85018253567512,32.82023769178438,58.670420227459495,0.0
20300.0,25.81024972586342,32.809009259528956,58.61925898539238,0.0
20333.33333333334,25.71185215723824,32.75092901648486,58.4627811737231,0.0
20366.666666666664,25.63134198094913,32.730251963871666,58.36159394482079,0.0
20400.0,25.54946526185793,32.713995561243664,58.26346082310159,0.0
20433.33333333334,25.520311353771653,32.73046460567036,58.25077595944202,0.0
20466.666666666664,25.488816393554636,32.69642363259728,58.18524002615192,0.0
20500.0,25.46484052976122,32.67601057941244,58.14085110917367,0.0
20533.33333333334,25.511635983734994,32.72189203539964,58.23352801913464,0.0
20566.666666666664,25.522215330401153,32.75099926177341,58.27321459217456,0.0
20600.0,25.519229550340377,32.81539782207477,58.33462737241515,0.0
20633.33333333334,25.450961543686734,32.79015084750183,58.241112391188565,0.0
20666.666666666664,25.345923014476202,32.7652147920852,58.11113780656141,0.0
20700.0,25.241400735948105,32.756393554017265,57.99779428996536,0.0
20733.33333333334,25.12344233089475,32.70821153309135,57.8316538639861,0.0
20766.666666666664,24.979425305571198,32.638717715961555,57.61814302153275,0.0
20800.0,24.802036287856914,32.559164270504766,57.36120055836168,0.0
20833.33333333334,24.656330136522982,32.5038848100462,57.16021494656918,0.0
20866.666666666664,24.599145502906612,32.47298806840161,57.07213357130823,0.0
20900.0,24.55261197526483,32.463782369110035,57.016394344374866,0.0
20933.33333333334,24.488138040439555,32.370109857050984,56.85824789749054,0.0
20966.666666666664,24.449050636313395,32.320397593322156,56.76944822963556,0.0
21000.0,24.41404889608242,32.26391556871349,56.67796446479591,0.0
21033.33333333334,24.425547839581302,32.28530287303312,56.710850712614416,0.0
21066.666666666664,24.38782428025695,32.264992826949054,56.652817107206,0.0
21100.0,24.300346466917425,32.17488332586154,56.47522979277897,0.0
21133.33333333334,24.23928839377715,32.131417011296676,56.37070540507383,0.0
21166.666666666664,24.161159589287454,32.10106122417889,56.26222081346634,0.0
21200.0,24.067662078904757,32.06640130566933,56.1340633845741,0.0
21233.33333333334,23.950857927921543,31.94613441179613,55.89699233971768,0.0
21266.666666666664,23.85525374659058,31.90121255158509,55.75646629817568,0.0
21300.0,23.76685488037126,31.832602480362578,55.59945736073384,0.0
21333.33333333334,23.662567316779352,31.742486440311268,55.40505375709061,0.0
21366.666666666664,23.632356775692784,31.711730166480358,55.34408694217314,0.0
21400.0,23.66616702554906,31.746286424253476,55.41245344980255,0.0
21433.33333333334,23.735949500187726,31.799148135355544,55.53509763554327,0.0
21466.666666666664,23.73523537308336,31.787974559411346,55.52320993249471,0.0
21500.0,23.721153563686713,31.76608712260636,55.48724068629307,0.0
21533.33333333334,23.704765525960358,31.74968454254864,55.454450068509,0.0
21566.666666666664,23.690508705574285,31.755739805488542,55.44624851106283,0.0
21600.0,23.632909106760618,31.735636618007224,55.368545724767834,0.0
21633.33333333334,23.568238500605784,31.67465832236671,55.2428968229725,0.0
21666.666666666664,23.553147034459887,31.629754313627462,55.18290134808734,0.0
21700.0,23.497373382100022,31.598464263809312,55.09583764590933,0.0
21733.33333333334,23.49013017630893,31.582308183554687,55.07243835986362,0.0
21766.666666666664,23.460195669076615,31.587467811986247,55.04766348106287,0.0
21800.0,23.4246404365239,31.60136202037629,55.026002456900194,0.0
21833.33333333334,23.43238130038568,31.619184641817366,55.05156594220304,0.0
21866.666666666664,23.4095599628098,31.626495651032183,55.03605561384198,0.0
21900.0,23.343584708375523,31.616757474485496,54.96034218286102,0.0
21933.33333333334,23.239018350833984,31.61294383608699,54.85196218692098,0.0
21966.666666666664,23.140651625128886,31.592695106512636,54.73334673164152,0.0
22000.0,23.069453466114055,31.585608886632695,54.655062352746754,0.0
22033.33333333334,23.003113693081453,31.569005982445454,54.572119675526906,0.0
22066.666666666664,22.916101128285906,31.55421453321214,54.47031566149805,0.0
22100.0,22.82556446559803,31.52720653836575,54.35277100396378,0.0
22133.33333333334,22.768724279130975,31.519513694638956,54.28823797376994,0.0
22166.666666666664,22.68957761011156,31.492240610282092,54.18181822039365,0.0
22200.0,22.620232412494072,31.470989429074475,54.09122184156855,0.0
22233.33333333334,22.53317839845042,31.40585492266159,53.93903332111201,0.0
22266.666666666664,22.48139352242735,31.385417628414515,53.86681115084186,0.0
22300.0,22.395032470685518,31.34084835904341,53.735880829728934,0.0
22333.33333333334,22.319330527221723,31.315616983912953,53.634947511134676,0.0
22366.666666666664,22.23516370084828,31.277910481756855,53.51307418260514,0.0
22400.0,22.137018059418413,31.213178830237766,53.350196889656175,0.0
22433.33333333334,22.044874375831828,31.09889945497298,53.14377383080481,0.0
22466.666666666664,21.953720810416268,31.009748344742892,52.96346915515916,0.0
22500.0,21.897174150666284,31.003480387890793,52.90065453855708,0.0
22533.33333333334,21.850272762070958,30.981744611894264,52.83201737396522,0.0
22566.666666666664,21.82116005802456,30.97277870322717,52.79393876125174,0.0
22600.0,21.839027210928606,31.001421119358234,52.84044833028684,0.0
22633.33333333334,21.869615930315963,31.035708970091246,52.905324900407216,0.0
22666.666666666664,21.876294714740617,31.043537225848066,52.91983194058869,0.0
22700.0,21.880317996264562,31.08749630588874,52.96781430215331,0.0
22733.33333333334,21.863286303995803,31.08095333103154,52.944239635027344,0.0
22766.666666666664,21.830221949020583,31.070241961500383,52.90046391052097,0.0
22800.0,21.829874467862588,31.079273728728225,52.909148196590806,0.0
22833.33333333334,21.87660620376096,31.136156639272407,53.012762843033364,0.0
22866.666666666664,21.911654725527637,31.178767402168262,53.0904221276959,0.0
22900.0,21.8899585848729,31.152763669110417,53.04272225398332,0.0
22933.33333333334,21.8516087400988,31.132011155707414,52.983619895806214,0.0
22966.666666666664,21.839534891397733,31.149241100770574,52.988775992168314,0.0
23000.0,21.77324285932902,31.120431493661922,52.893674352990935,0.0
23033.33333333334,21.77611131777653,31.132845951935177,52.908957269711706,0.0
23066.666666666664,21.78373928387665,31.138126310301324,52.92186559417797,0.0
23100.0,21.758587631376276,31.09491644447946,52.85350407585574,0.0
23133.33333333334,21.69867941881897,31.03417325802709,52.73285267684605,0.0
23166.666666666664,21.630384377175428,31.006376740630316,52.63676111780574,0.0
23200.0,21.50457904462228,30.88655340616032,52.39113245078259,0.0
23233.33333333334,21.4685252484541,30.872023988376064,52.34054923683016,0.0
23266.666666666664,21.464190424012877,30.87225350650471,52.33644393051758,0.0
23300.0,21.46819284940384,30.87198114701801,52.340173996421846,0.0
23333.33333333334,21.41937946400102,30.813589796576558,52.232969260577576,0.0
23366.666666666664,21.416262703027048,30.798314863733378,52.214577566760425,0.0
23400.0,21.471748164187453,30.81742947652341,52.28917764071086,0.0
23433.33333333334,21.516266864149983,30.83833847566136,52.35460533981134,0.0
23466.666666666664,21.514940173090352,30.84024850366378,52.355188676754125,0.0
23500.0,21.49487974203949,30.838032735442244,52.33291247748173,0.0
23533.33333333334,21.478897772347857,30.836906109853523,52.315803882201386,0.0
23566.666666666664,21.517018114429536,30.882672553726525,52.39969066815606,0.0
23600.0,21.565571705329532,30.886519271619996,52.45209097694953,0.0
23633.33333333334,21.61422194248877,30.90557563348145,52.519797575970216,0.0
23666.666666666664,21.59240728930359,30.908326573332744,52.50073386263634,0.0
23700.0,21.48647921376252,30.847309318096134,52.33378853185866,0.0
23733.33333333334,21.361433393175727,30.761374954257292,52.122808347433015,0.0
23766.666666666664,21.25247026421183,30.705480073160977,51.95795033737281,0.0
23800.0,21.213348325380245,30.733838260987557,51.9471865863678,0.0
23833.33333333334,21.264292903333697,30.763960184133097,52.028253087466794,0.0
23866.666666666664,21.294768141010657,30.753880191030937,52.048648332041594,0.0
23900.0,21.286057987524167,30.744260721530832,52.030318709055,0.0
23933.33333333334,21.31396142586844,30.764449109130016,52.078410534998454,0.0
23966.666666666664,21.288562453265946,30.786135795647716,52.07469824891366,0.0
24000.0,21.27751582121554,30.80859070215407,52.086106523369615,0.0
24033.33333333334,21.217701932753315,30.79445481232289,52.01215674507621,0.0
24066.666666666664,21.136962670231714,30.787478780283106,51.92444145051483,0.0
24100.0,21.108103515755868,30.781162408593193,51.88926592434906,0.0
24133.33333333334,21.072388420281552,30.774896249712636,51.84728466999419,0.0
24166.666666666664,20.999765524811348,30.756313348318155,51.756078873129496,0.0
24200.0,20.905812255338507,30.70620556456507,51.61201781990358,0.0
24233.33333333334,20.768647179617865,30.634603978827453,51.403251158445315,0.0
24266.666666666664,20.679731526373402,30.586552237697052,51.26628376407045,0.0
24300.0,20.58727367418064,30.525621989425634,51.112895663606274,0.0
24333.33333333334,20.448755915717204,30.39945348305414,50.848209398771345,0.0
24366.666666666664,20.415793360238546,30.369593868461774,50.785387228700316,0.0
24400.0,20.38315573528836,30.331749849486574,50.714905584774925,0.0
24433.33333333334,20.34857637903469,30.297773909043162,50.64635028807785,0.0
24466.666666666664,20.30973871983247,30.27559715244107,50.58533587227354,0.0
24500.0,20.31685536893391,30.29470475901429,50.61156012794821,0.0
24533.33333333334,20.290098674980605,30.277986794301576,50.568085469282174,0.0
24566.666666666664,20.251348060086293,30.267951395718473,50.51929945580477,0.0
24600.0,20.18899384209675,30.222070321965962,50.411064164062715,0.0
24633.33333333334,20.123909437718723,30.155523625300262,50.279433063018985,0.0
24666.666666666664,20.0440731674997,30.06675348192512,50.11082664942482,0.0
24700.0,19.983578366375802,30.019699710302493,50.003278076678306,0.0
24733.33333333334,19.913446112708392,29.968293081385326,49.88173919409372,0.0
24766.666666666664,19.819595312674437,29.846140826248046,49.66573613892248,0.0
24800.0,19.759948342870892,29.777571686042208,49.5375200289131,0.0
24833.33333333334,19.765318942207063,29.774939818637584,49.540258760844644,0.0
24866.666666666664,19.759232543849073,29.774197815471084,49.53343035932015,0.0
24900.0,19.709928966117456,29.748202170718134,49.45813113683559,0.0
24933.33333333334,19.647231613056086,29.713713328669183,49.36094494172527,0.0
24966.666666666664,19.607488127662783,29.690320830155088,49.29780895781787,0.0
25000.0,19.52538169466999,29.645503549405245,49.17088524407524,0.0
25033.33333333334,19.423358444672424,29.593891063495757,49.017249508168184,0.0
25066.666666666664,19.352937369842934,29.567878625049136,48.920815994892074,0.0
25100.0,19.300283355415072,29.549084456480074,48.84936781189514,0.0
25133.33333333334,19.248943274922045,29.485046627021987,48.73398990194403,0.0
25166.666666666664,19.177002014274056,29.41358743862324,48.59058945289729,0.0
25200.0,19.13019112062109,29.367026510081963,48.497217630703055,0.0
25233.33333333334,19.12977504670314,29.365142312810345,48.49491735951349,0.0
25266.666666666664,19.162688980038496,29.383705597712673,48.546394577751165,0.0
25300.0,19.144177023199767,29.326517098587086,48.47069412178685,0.0
25333.33333333334,19.10684708296081,29.242235827351916,48.349082910312724,0.0
25366.666666666664,19.11234045789863,29.222944500626554,48.33528495852518,0.0
25400.0,19.101153188378028,29.21824171571122,48.31939490408924,0.0
25433.33333333334,19.0493362062109,29.180186965839855,48.229523172050754,0.0
25466.666666666664,18.973028120849452,29.10337897232808,48.07640709317753,0.0
25500.0,18.880752306886883,28.997751635655046,47.878503942541926,0.0
25533.33333333334,18.86028222295818,29.002701929156256,47.862984152114436,0.0
25566.666666666664,18.796358979830227,28.92015434279222,47.71651332262245,0.0
25600.0,18.75877032893611,28.863981194673592,47.6227515236097,0.0
25633.33333333334,18.739853334770526,28.83988579060608,47.579739125376605,0.0
25666.666666666664,18.75577869132771,28.87166557224746,47.62744426357517,0.0
25700.000000000004,18.801121090520766,28.892005862656493,47.69312695317726,0.0
25733.33333333334,18.76250454683994,28.844832257172147,47.60733680401209,0.0
25766.666666666664,18.710912554300318,28.832065901873747,47.54297845617407,0.0
25800.000000000004,18.588394626663522,28.77769124782589,47.36608587448941,0.0
25833.33333333334,18.532076962649416,28.761394828369163,47.29347179101858,0.0
25866.666666666664,18.533694521914327,28.753667213125635,47.28736173503996,0.0
25900.000000000004,18.506103966707048,28.698343486915405,47.20444745362246,0.0
25933.33333333334,18.49609954018224,28.675203894829345,47.17130343501158,0.0
25966.666666666664,18.52965507773856,28.696142983422718,47.22579806116128,0.0
26000.000000000004,18.612479825904884,28.78717222457275,47.399652050477634,0.0
26033.33333333334,18.65718359418994,28.835989749909274,47.49317334409922,0.0
26066.666666666664,18.65448416399051,28.827891459310983,47.4823756233015,0.0
26100.000000000004,18.709851387206566,28.88446024282546,47.594311630032024,0.0
26133.33333333334,18.7481277404829,28.970766759564974,47.718894500047874,0.0
26166.666666666664,18.778843171994687,29.017907341143196,47.79675051313789,0.0
26200.000000000004,18.782847963848535,28.99664514516005,47.779493109008584,0.0
26233.333333333336,18.80557956718169,29.06563223109147,47.87121179827316,0.0
26266.666666666664,18.78613512273725,29.007298897758137,47.79343402049538,0.0
26300.000000000007,18.750839329635763,28.90903862373952,47.659877953375286,0.0
26333.333333333336,18.712072950212654,28.821564421812045,47.5336373720247,0.0
26366.666666666664,18.681529530483644,28.783470154455365,47.464999684939016,0.0
26400.000000000007,18.658806290846112,28.764095241772576,47.42290153261869,0.0
26433.333333333336,18.637904012686136,28.766062169289007,47.40396618197514,0.0
26466.666666666664,18.609217098385617,28.77025438556023,47.37947148394584,0.0
26500.000000000007,18.587469942663027,28.742955547900046,47.33042549056307,0.0
26533.333333333336,18.472027169391104,28.693716356504446,47.16574352589555,0.0
26566.666666666664,18.389608235468412,28.66998423465591,47.05959247012432,0.0
26600.000000000007,18.375913800491606,28.677726255594898,47.05364005608651,0.0
26633.333333333336,18.34405360015525,28.657277081520032,47.00133068167528,0.0
26666.666666666664,18.27552726131501,28.60493404191418,46.88046130322919,0.0
26700.000000000007,18.221636433518302,28.554703447812628,46.776339881330934,0.0
26733.333333333336,18.172664190928604,28.519570242912472,46.69223443384107,0.0
26766.666666666664,18.119215653050404,28.494517048812884,46.613732701863285,0.0
26800.000000000007,18.029758285194607,28.388405146394724,46.418163431589335,0.0
26833.333333333336,17.957549433141473,28.30256718515812,46.2601166182996,0.0
26866.666666666664,17.938072967138584,28.29865006960821,46.236723036746795,0.0
26900.000000000007,17.90130064528192,28.29032475892929,46.19162540421121,0.0
26933.333333333336,17.848202798812682,28.254693100843888,46.10289589965657,0.0
26966.666666666664,17.810953743142342,28.221391009711432,46.032344752853774,0.0
27000.000000000007,17.778274725349227,28.220497379263776,45.998772104613,0.0
27033.333333333336,17.716498918627774,28.182032301279904,45.89853121990768,0.0
27066.666666666664,17.688266527997325,28.14192503361199,45.83019156160932,0.0
27100.000000000007,17.64148951633661,28.099648012643925,45.74113752898054,0.0
27133.333333333336,17.587007026316552,28.009218645405753,45.5962256717223,0.0
27166.666666666664,17.504713149352984,27.879258117547113,45.3839712669001,0.0
27200.000000000007,17.44178010048577,27.76310896531863,45.2048890658044,0.0
27233.333333333336,17.40166591677588,27.698660405232232,45.10032632200811,0.0
27266.666666666664,17.364307528976315,27.63185088539216,44.99615841436848,0.0
27300.000000000007,17.353637594335797,27.62759636962701,44.98123396396281,0.0
27333.333333333336,17.319806083854395,27.54160249326595,44.86140857712034,0.0
27366.666666666664,17.274200570083465,27.518466569738752,44.792667139822214,0.0
27400.000000000007,17.256844675752458,27.507463603201188,44.76430827895365,0.0
27433.333333333336,17.210830099742644,27.482817812632444,44.69364791237509,0.0
27466.666666666664,17.1353357038894,27.426369185071735,44.56170488896113,0.0
27500.000000000007,17.113219483175712,27.43165043903853,44.54486992221424,0.0
27533.333333333336,17.11354502567234,27.427383681903038,44.540928707575375,0.0
27566.666666666664,17.10914873851207,27.444423236462296,44.55357197497436,0.0
27600.000000000007,17.13768488978076,27.48736825143658,44.62505314121734,0.0
27633.333333333336,17.19305655809381,27.560340216746532,44.75339677484034,0.0
27666.666666666664,17.213173789458082,27.607716105601405,44.82088989505949,0.0
27700.000000000007,17.161174225252914,27.539370696956546,44.70054492220946,0.0
27733.333333333336,17.08571948410557,27.41980728148637,44.50552676559194,0.0
27766.666666666664,17.046068936993088,27.353806453159635,44.39987539015272,0.0
27800.000000000007,17.02016098425253,27.34404322050134,44.36420420475387,0.0
27833.333333333336,16.982378995277053,27.335045555615974,44.31742455089302,0.0
27866.666666666664,16.94360381630364,27.348761605389793,44.29236542169343,0.0
27900.000000000007,16.85095380496991,27.32631071730686,44.17726452227677,0.0
27933.333333333336,16.760411483512755,27.325577744064162,44.08598922757692,0.0
27966.666666666664,16.723867390282233,27.312699847986693,44.03656723826893,0.0
28000.000000000007,16.755111345741312,27.31368396284851,44.06879530858983,0.0
28033.333333333336,16.77185411932509,27.295866663536955,44.06772078286205,0.0
28066.666666666664,16.702415399279047,27.233099348408146,43.93551474768719,0.0
28100.000000000007,16.616428841183115,27.170056196949453,43.786485038132575,0.0
28133.333333333336,16.525330179631077,27.127701885510547,43.65303206514162,0.0
28166.666666666664,16.497712437717887,27.093753874721465,43.59146631243935,0.0
28200.000000000007,16.436784014316004,27.040049989779362,43.476834004095366,0.0
28233.333333333336,16.415472768282125,27.030010050239305,43.44548281852143,0.0
28266.666666666664,16.361055489681746,26.959754106462235,43.32080959614398,0.0
28300.000000000007,16.317617367667065,26.89387735922964,43.2114947268967,0.0
28333.333333333336,16.34156012050369,26.91573313003093,43.257293250534616,0.0
28366.666666666664,16.283234326462576,26.882931080149035,43.16616540661161,0.0
28400.000000000007,16.175504845569254,26.746036229422227,42.92154107499148,0.0
28433.333333333336,16.112313194684003,26.664132986890504,42.77644618157451,0.0
28466.666666666664,16.096938792504055,26.639804192372484,42.73674298487654,0.0
28500.000000000007,16.089160100106074,26.62521188618362,42.71437198628969,0.0
28533.333333333336,16.086082993469834,26.60963757406259,42.695720567532426,0.0
28566.666666666664,16.049092531754233,26.547270508444793,42.59636304019902,0.0
28600.000000000007,16.0519181855696,26.56180152633502,42.61371971190462,0.0
28633.333333333336,16.074350363413412,26.5918953309411,42.66624569435451,0.0
28666.666666666664,16.085319909124316,26.617687569871336,42.703007478995644,0.0
28700.000000000007,16.056743454136736,26.606534261251824,42.66327771538856,0.0
28733.333333333336,15.96800944284503,26.487160066518946,42.45516950936398,0.0
28766.666666666664,15.929698524785216,26.432330982682377,42.36202950746759,0.0
28800.000000000007,15.981237159166358,26.478526209024654,42.45976336819102,0.0
28833.333333333336,15.983029764002971,26.47042303810222,42.45345280210519,0.0
28866.666666666664,16.0199031908242,26.51319258771567,42.53309577853987,0.0
28900.000000000007,16.099120778043176,26.624635817307713,42.72375659535089,0.0
28933.333333333336,16.11935405631394,26.65868081639436,42.778034872708304,0.0
28966.666666666664,16.127165874903874,26.665859402074823,42.79302527697869,0.0
29000.000000000007,16.120521038832518,26.671154525828438,42.791675564660956,0.0
29033.333333333336,16.06274304859153,26.599808753501193,42.66255180209272,0.0
29066.666666666664,15.993969223065754,26.503822442170033,42.49779166523579,0.0
29100.000000000007,15.952399514613852,26.4607008938074,42.41310040842125,0.0
29133.333333333336,15.894344506613573,26.368518251606716,42.26286275822029,0.0
29166.666666666668,15.80866571607672,26.256885446247964,42.06555116232468,0.0
29200.000000000007,15.741955800234086,26.177503552255523,41.91945935248961,0.0
29233.333333333336,15.693872413791008,26.116302911847477,41.81017532563849,0.0
29266.666666666668,15.64180333591548,26.010509354271626,41.65231269018711,0.0
29300.000000000007,15.606290403628353,25.956550882207775,41.56284128583613,0.0
29333.333333333336,15.576172549925593,25.886487062366513,41.46265961229211,0.0
29366.666666666668,15.62149476785557,25.973667375011818,41.59516214286739,0.0
29400.000000000007,15.633311407367657,25.978075093731285,41.61138650109894,0.0
29433.333333333336,15.654558856577614,25.995264368137804,41.64982322471542,0.0
29466.666666666668,15.649299337382416,25.987819940824192,41.637119278206605,0.0
29500.000000000007,15.623642014907807,25.940248386305537,41.56389040121334,0.0
29533.333333333336,15.596950572824515,25.928303721059,41.52525429388351,0.0
29566.666666666668,15.525987114481202,25.827307193059823,41.35329430754102,0.0
29600.000000000007,15.533655463969021,25.838386470113722,41.372041934082745,0.0
29633.333333333336,15.519640993186675,25.850103949699328,41.369744942886,0.0
29666.666666666668,15.476762074223222,25.792712822427067,41.26947489665029,0.0
29700.000000000007,15.461294691623786,25.795473125089607,41.25676781671339,0.0
29733.333333333336,15.464507093136634,25.805110329628157,41.269617422764796,0.0
29766.666666666668,15.459015003462634,25.819071971666606,41.27808697512924,0.0
29800.000000000007,15.386581444826994,25.805128479777213,41.191709924604204,0.0
29833.333333333336,15.275245339748752,25.710662162284216,40.98590750203297,0.0
29866.666666666668,15.254151828226965,25.69264225101596,40.94679407924293,0.0
29900.000000000007,15.190093840413194,25.625325422205087,40.81541926261828,0.0
29933.333333333336,15.186552110375393,25.63442733993836,40.82097945031376,0.0
29966.666666666668,15.163000747019689,25.594339245496805,40.75733999251649,0.0
30000.000000000007,15.18099811031435,25.582375124618906,40.763373234933255,0.0
30033.333333333336,15.215873098927984,25.59195697771049,40.807830076638474,0.0
30066.666666666668,15.23248373682613,25.59577478295879,40.828258519784924,0.0
30100.000000000007,15.27045825745264,25.63593164796871,40.906389905421356,0.0
30133.333333333336,15.284328475931517,25.63918962647231,40.92351810240382,0.0
30166.666666666668,15.252068933755433,25.607094890721466,40.859163824476894,0.0
30200.000000000007,15.26386167552902,25.638373234209695,40.90223490973871,0.0
30233.333333333336,15.25634488124801,25.636778730331077,40.893123611579085,0.0
30266.666666666668,15.199318307056542,25.545467982127633,40.74478628918418,0.0
30300.000000000007,15.136530428268664,25.438017965986276,40.57454839425494,0.0
30333.333333333336,15.132521075481527,25.43222252846598,40.564743603947505,0.0
30366.666666666668,15.093948041753908,25.403832522080883,40.49778056383479,0.0
30400.000000000007,15.02083175814487,25.296260997421548,40.31709275556642,0.0
30433.333333333336,14.91305377972271,25.172693269340872,40.08574704906358,0.0
30466.666666666668,14.825215963872118,25.08042642877864,39.90564239265076,0.0
30500.000000000007,14.760076377549783,25.02717943050846,39.78725580805824,0.0
30533.333333333336,14.680712418973929,24.9597487894599,39.640461208433834,0.0
30566.666666666668,14.662024412216285,24.93383584898878,39.59586026120506,0.0
30600.000000000007,14.628326780158,24.864687656121653,39.49301443627965,0.0
30633.333333333336,14.634796562615392,24.88550119725857,39.52029775987396,0.0
30666.666666666668,14.640367792152139,24.888519927074075,39.52888771922621,0.0
30700.000000000007,14.608153037329327,24.83221294533729,39.44036598266661,0.0
30733.333333333336,14.610382174813443,24.842934837052926,39.453317011866375,0.0
30766.666666666668,14.656409549733002,24.90729487277667,39.56370442250967,0.0
30800.000000000007,14.694311607978205,24.933744948656123,39.62805655663433,0.0
30833.333333333336,14.70490748825673,24.954306778679168,39.65921426693589,0.0
30866.666666666668,14.664769888223821,24.91853422643972,39.58330411466354,0.0
30900.000000000007,14.659636337809543,24.92048341508694,39.58011975289648,0.0
30933.333333333336,14.722701679107331,24.98907480562931,39.71177648473664,0.0
30966.666666666668,14.715453081868663,24.976587152875695,39.69204023474436,0.0
31000.000000000007,14.71501819497182,24.995186720534214,39.71020491550603,0.0
31033.333333333336,14.662812530218194,24.926618984413505,39.5894315146317,0.0
31066.666666666668,14.676956973924089,24.92395699381217,39.600913967736254,0.0
31100.000000000007,14.750252376033208,25.023713838284813,39.773966214318015,0.0
31133.333333333336,14.775867773588597,25.048418534321726,39.82428630791032,0.0
31166.666666666668,14.807604696843748,25.058417077222973,39.866021774066716,0.0
31200.000000000007,14.815633353368607,25.04653717223858,39.86217052560719,0.0
31233.333333333336,14.873875982146378,25.133043337497224,40.0069193196436,0.0
31266.666666666668,14.894117744835073,25.14840383586713,40.0425215807022,0.0
31300.000000000007,14.968054763334068,25.223135119923324,40.191189883257394,0.0
31333.333333333336,15.048257005717202,25.330086509921124,40.37834351563833,0.0
31366.666666666668,15.0985602101115,25.411650521436872,40.510210731548376,0.0
31400.000000000007,15.08314611367748,25.43838440841731,40.521530522094785,0.0
31433.333333333336,15.008667843859874,25.420665327820803,40.429333171680675,0.0
31466.666666666668,14.989858607106799,25.415601753265697,40.405460360372494,0.0
31500.000000000007,14.9161971718421,25.311125488200243,40.22732266004234,0.0
31533.333333333336,14.815121185103319,25.21423564127377,40.02935682637709,0.0
31566.666666666668,14.707386090152175,25.08757028995168,39.794956380103855,0.0
31600.000000000007,14.588980000377408,24.96976703457345,39.558747034950855,0.0
31633.333333333336,14.558318476880963,24.972328242389693,39.530646719270656,0.0
31666.666666666668,14.492411992828917,24.94878687808739,39.4411988709163,0.0
31700.000000000007,14.43755910240449,24.909851525344685,39.34741062774918,0.0
31733.333333333336,14.34984215446068,24.89225454831228,39.242096702772955,0.0
31766.666666666668,14.27122943737174,24.8199080583419,39.09113749571364,0.0
31800.000000000007,14.235560727354457,24.80415812312184,39.039718850476305,0.0
31833.333333333336,14.170353642682526,24.753768797540843,38.92412244022337,0.0
31866.666666666668,14.128897496146362,24.723014303994695,38.85191180014106,0.0
31900.000000000007,14.094686059434922,24.70353461646347,38.79822067589839,0.0
31933.333333333336,14.090511384658383,24.68695729908196,38.777468683740345,0.0
31966.666666666668,14.020401805889065,24.593044768801814,38.61344657469088,0.0
32000.000000000007,13.974112838937039,24.566588085975365,38.5407009249124,0.0
32033.333333333336,13.935761090400778,24.553327229263854,38.48908831966463,0.0
32066.666666666668,13.901325797092849,24.54589883900481,38.44722463609765,0.0
32100.000000000007,13.856886761837659,24.535103084503852,38.39198984634151,0.0
32133.333333333336,13.789476434325584,24.507937254787908,38.29741368911349,0.0
32166.666666666668,13.742968885936587,24.438256761695744,38.18122564763233,0.0
32200.000000000007,13.68065892451158,24.32466939973184,38.005328324243415,0.0
32233.333333333336,13.631135321446472,24.25084215087158,37.88197747231805,0.0
32266.666666666668,13.569233292892052,24.210477988509822,37.77971128140187,0.0
32300.000000000007,13.577107892957486,24.22829798346129,37.805405876418774,0.0
32333.333333333336,13.588243529416125,24.224885942654435,37.813129472070564,0.0
32366.666666666668,13.636260767915683,24.271033619593318,37.907294387509005,0.0
32400.000000000007,13.726763708692511,24.34595224935226,38.07271595804477,0.0
32433.333333333336,13.81317985968511,24.451923230148186,38.265103089833296,0.0
32466.666666666668,13.873729906750407,24.519257154871678,38.39298706162209,0.0
32500.000000000007,13.831585072616063,24.45833596522287,38.28992103783893,0.0
32533.333333333336,13.777119026765256,24.406992904420278,38.184111931185534,0.0
32566.666666666668,13.785130595207177,24.413163004697868,38.19829359990504,0.0
32600.000000000007,13.710770429359254,24.326467029153928,38.03723745851318,0.0
32633.333333333336,13.645586517533362,24.280551739465615,37.926138256998975,0.0
32666.666666666668,13.569214049057843,24.181648550655378,37.75086259971322,0.0
32700.000000000007,13.57106676837468,24.164475889586402,37.735542657961076,0.0
32733.333333333336,13.646553920598675,24.22933782523353,37.8758917458322,0.0
32766.666666666668,13.647909949270332,24.21580505580486,37.86371500507519,0.0
32800.0,13.64200891549319,24.21999954838826,37.862008463881445,0.0
32833.33333333333,13.58605148313458,24.149076490482802,37.73512797361738,0.0
32866.66666666668,13.517042482096,24.07565613959836,37.59269862169437,0.0
32900.0,13.5112211339689,24.086780448562454,37.59800158253135,0.0
32933.33333333333,13.533840751008622,24.136027347611666,37.669868098620285,0.0
32966.66666666668,13.495099909978592,24.094400410036247,37.58950032001484,0.0
33000.0,13.494151058472124,24.093426994760527,37.58757805323265,0.0
33033.33333333333,13.448894319888122,24.04583265903154,37.494726978919665,0.0
33066.66666666668,13.404707259485246,23.992968201680572,37.39767546116582,0.0
33100.0,13.42025151680613,24.018494450863276,37.438745967669405,0.0
33133.33333333333,13.45611080240311,24.070695520993645,37.526806323396755,0.0
33166.66666666668,13.435358223979415,24.028699421046344,37.46405764502576,0.0
33200.0,13.467875755464876,24.092027292788348,37.559903048253226,0.0
33233.33333333333,13.435981267212869,24.042130362051243,37.47811162926411,0.0
33266.66666666668,13.4615740991896,24.050848038844105,37.512422138033706,0.0
33300.0,13.490864815196646,24.05148779916032,37.542352614356965,0.0
33333.33333333333,13.51955545793693,24.101237613683793,37.620793071620724,0.0
33366.66666666668,13.466198825352082,24.047683490652684,37.51388231600477,0.0
33400.0,13.41516843666045,24.016150025296458,37.431318461956906,0.0
33433.33333333333,13.368045075059188,23.978492233277986,37.346537308337176,0.0
33466.66666666668,13.334281434572262,23.964142604944268,37.29842403951653,0.0
33500.0,13.267773291184817,23.859410085700702,37.12718337688552,0.0
33533.33333333333,13.226757987713633,23.81711082231027,37.04386881002391,0.0
33566.66666666668,13.15909266232325,23.731617306457967,36.890709968781216,0.0
33600.0,13.065036422380006,23.645017964009238,36.710054386389245,0.0
33633.33333333333,12.952077672223128,23.541692548124505,36.493770220347635,0.0
33666.66666666668,12.876255341775803,23.42035667970683,36.29661202148263,0.0
33700.0,12.916442885758912,23.48057836713305,36.39702125289196,0.0
33733.33333333333,12.949825727784612,23.506512307486986,36.4563380352716,0.0
33766.66666666668,12.974960343943852,23.535338951170512,36.510299295114365,0.0
33800.0,12.94062765948386,23.495369759941294,36.435997419425156,0.0
33833.33333333333,12.838825859414271,23.437703393873146,36.276529253287414,0.0
33866.66666666668,12.779484355606325,23.449979696947988,36.22946405255432,0.0
33900.0,12.713640691939663,23.439442338532,36.15308303047166,0.0
33933.33333333333,12.627356998294378,23.392215049029236,36.019572047323614,0.0
33966.66666666668,12.562107480786795,23.2850637212957,35.84717120208249,0.0
34000.0,12.501784401545708,23.236230337312033,35.738014738857736,0.0
34033.33333333333,12.49368766533163,23.223610980702052,35.71729864603368,0.0
34066.66666666668,12.462056501916228,23.158403433774353,35.620459935690576,0.0
34100.0,12.405786294681894,23.064535081312208,35.470321375994104,0.0
34133.33333333333,12.329491464453033,22.951223331089654,35.28071479554269,0.0
34166.66666666668,12.2416140109334,22.830807282925935,35.072421293859335,0.0
34200.0,12.225032624127149,22.821002883449808,35.04603550757695,0.0
34233.33333333333,12.228194872354806,22.85398866896187,35.08218354131667,0.0
34266.66666666668,12.196169081381646,22.781766983936976,34.97793606531862,0.0
34300.0,12.179138042245345,22.7335549496649,34.91269299191024,0.0
34333.33333333333,12.219070565862076,22.81378841063156,35.032858976493635,0.0
34366.66666666668,12.239577489986027,22.824608734100245,35.06418622408628,0.0
34400.0,12.251323560007963,22.844250172659983,35.095573732667944,0.0
34433.33333333333,12.27746304042711,22.872415569906277,35.14987861033339,0.0
34466.66666666668,12.334259807937526,22.918501112553933,35.25276092049146,0.0
34500.0,12.317655159319994,22.899208521070978,35.21686368039097,0.0
34533.33333333333,12.273904489226611,22.835131501191622,35.109035990418235,0.0
34566.66666666668,12.22117894316773,22.726611656458868,34.9477905996266,0.0
34600.0,12.23474275589821,22.739679860925616,34.97442261682382,0.0
34633.33333333333,12.218774742430195,22.705677356593885,34.92445209902408,0.0
34666.66666666668,12.203171809129827,22.680475042138077,34.883646851267905,0.0
34700.0,12.196673268572,22.66946052221486,34.866133790786854,0.0
34733.33333333333,12.157921553894365,22.58332907091466,34.74125062480903,0.0
34766.66666666668,12.164090091770223,22.60183468454224,34.76592477631246,0.0
34800.0,12.14783076498972,22.584825687595075,34.7326564525848,0.0
34833.33333333333,12.073485646025414,22.511849201680974,34.58533484770639,0.0
34866.66666666668,12.029444355599209,22.492059084061474,34.521503439660684,0.0
34900.0,12.02278280306589,22.522329898855048,34.545112701920935,0.0
34933.33333333333,12.04288393358794,22.56112997708577,34.60401391067371,0.0
34966.66666666668,12.01867671361513,22.522920407211135,34.54159712082627,0.0
35000.0,12.015769612474008,22.510841244750456,34.52661085722447,0.0
35033.33333333333,12.063059670130169,22.5660298124389,34.629089482569064,0.0
35066.66666666668,12.044340941004316,22.54110881881703,34.585449759821344,0.0
35100.0,12.034795336518094,22.52861177443047,34.56340711094856,0.0
35133.33333333333,12.019492551018935,22.506732126332057,34.52622467735099,0.0
35166.66666666668,12.095617664063823,22.58794855868938,34.68356622275321,0.0
35200.0,12.095722511349631,22.58647717017031,34.68219968151994,0.0
35233.33333333333,12.038956227060444,22.489693498358385,34.52864972541883,0.0
35266.66666666668,11.972700360460548,22.405616488471072,34.378316848931625,0.0
35300.0,11.98936046544743,22.4632690272235,34.45262949267093,0.0
35333.33333333333,11.976844726674035,22.464055433073398,34.440900159747436,0.0
35366.66666666668,11.918758759143612,22.392235648687617,34.31099440783123,0.0
35400.0,11.859260739111003,22.27678568049684,34.136046419607844,0.0
35433.33333333333,11.840089321471218,22.248818172661426,34.08890749413265,0.0
35466.66666666668,11.82863679077341,22.258507224866825,34.087144015640234,0.0
35500.0,11.885000135031488,22.364904897020306,34.2499050320518,0.0
35533.33333333333,11.89531352534488,22.359033039954763,34.25434656529964,0.0
35566.66666666668,11.913770993802347,22.414405445327166,34.32817643912951,0.0
35600.0,11.914930944962299,22.41788529880701,34.33281624376931,0.0
35633.33333333333,11.934055431912489,22.439986132337772,34.374041564250255,0.0
35666.66666666668,11.90993564407453,22.406155130124937,34.31609077419947,0.0
35700.0,11.866572989781869,22.40557565591234,34.27214864569421,0.0
35733.33333333333,11.890572653028247,22.45299258882097,34.34356524184922,0.0
35766.66666666668,11.888843593695137,22.450476019590916,34.33931961328605,0.0
35800.0,11.916892758086881,22.49734310244646,34.41423586053334,0.0
35833.33333333333,11.889801739943232,22.43107411900392,34.320875858947154,0.0
35866.66666666668,11.835032113857817,22.401614027302085,34.2366461411599,0.0
35900.0,11.842645885265773,22.427076638782456,34.26972252404823,0.0
35933.33333333333,11.830890408538606,22.41635255959072,34.24724296812933,0.0
35966.66666666668,11.783315203709435,22.353354469178786,34.13666967288822,0.0
36000.0,11.721147261608332,22.32526354234022,34.046410803948554,0.0
36033.33333333333,11.702646886739544,22.31890217233698,34.02154905907652,0.0
36066.66666666668,11.728601302693956,22.35214446425845,34.08074576695241,0.0
36100.0,11.66567006726273,22.272883644098453,33.93855371136119,0.0
36133.33333333333,11.625171491764155,22.179910460692227,33.80508195245638,0.0
36166.66666666668,11.554237018829681,22.050158608978315,33.604395627807996,0.0
36200.0,11.520888502611603,22.020068456697576,33.54095695930918,0.0
36233.33333333333,11.491698026421126,21.938151561755216,33.42984958817634,0.0
36266.66666666668,11.530695796697039,22.009878752261596,33.54057454895864,0.0
36300.0,11.56598416424347,22.10606807466138,33.67205223890485,0.0
36333.33333333333,11.607808301305694,22.17621858344049,33.78402688474619,0.0
36366.66666666668,11.59448571453847,22.140924263470275,33.73540997800875,0.0
36400.0,11.561074861825286,22.067823488276467,33.62889835010176,0.0
36433.33333333333,11.507949643583789,21.959221460084187,33.46717110366797,0.0
36466.66666666668,11.43565060035451,21.84081302604277,33.27646362639728,0.0
36500.0,11.327661222723655,21.719617142727305,33.047278365450964,0.0
36533.33333333333,11.311375729913768,21.693005807540146,33.00438153745392,0.0
36566.66666666668,11.30254841520408,21.67771206561473,32.980260480818814,0.0
36600.0,11.278658825130918,21.658909222065997,32.93756804719691,0.0
36633.33333333333,11.229960964939496,21.606629521022423,32.83659048596192,0.0
36666.66666666668,11.253736235210559,21.640916181596836,32.894652416807396,0.0
36700.0,11.217980456052684,21.631526580904872,32.84950703695756,0.0
36733.33333333333,11.154470273245865,21.55823990027778,32.71271017352365,0.0
36766.66666666668,11.10920146396777,21.461159255235753,32.57036071920352,0.0
36800.0,11.188047617813927,21.582922071530188,32.77096968934411,0.0
36833.33333333333,11.22319811546442,21.656995105850047,32.88019322131447,0.0
36866.66666666668,11.215246345012647,21.674307613962394,32.889553958975036,0.0
36900.0,11.192610239288305,21.634613889968445,32.82722412925675,0.0
36933.33333333333,11.236788833027415,21.671271842276578,32.90806067530399,0.0
36966.66666666668,11.276555780361807,21.708993359777473,32.985549140139284,0.0
37000.0,11.23601704989471,21.674361402334494,32.9103784522292,0.0
37033.33333333333,11.274464289064206,21.7189061907742,32.993370479838404,0.0
37066.66666666668,11.256708234036598,21.735095856530865,32.99180409056746,0.0
37100.0,11.270259353213858,21.748368851124216,33.01862820433807,0.0
37133.33333333333,11.300443856431505,21.838563351321888,33.13900720775339,0.0
37166.66666666668,11.325561440034534,21.889346340988823,33.214907781023356,0.0
37200.0,11.364108399429231,21.963938737411382,33.32804713684061,0.0
37233.33333333333,11.437685233484405,22.052767345530523,33.49045257901493,0.0
37266.66666666668,11.493475356941186,22.133999838567693,33.62747519550888,0.0
37300.0,11.524745198211024,22.16451555681537,33.689260755026396,0.0
37333.33333333333,11.560314339920524,22.250667617597642,33.810981957518166,0.0
37366.66666666668,11.583322904569952,22.27838440159228,33.86170730616223,0.0
37400.0,11.547068434619453,22.226037689720386,33.77310612433983,0.0
37433.33333333333,11.52017533141768,22.233340183538736,33.75351551495641,0.0
37466.66666666668,11.50664708184335,22.228466666073672,33.735113747917026,0.0
37500.0,11.493419925252551,22.198406203924527,33.69182612917708,0.0
37533.33333333333,11.485676015387513,22.195450392632498,33.68112640802001,0.0
37566.66666666668,11.565096209821387,22.235349798258508,33.8004460080799,0.0
37600.0,11.558747799032322,22.225590189958687,33.78433798899101,0.0
37633.33333333333,11.51687188795313,22.193105496350306,33.709977384303436,0.0
37666.66666666668,11.527252005622733,22.21069549783748,33.73794750346021,0.0
37700.0,11.521518155493547,22.20178872118691,33.72330687668046,0.0
37733.33333333333,11.569584704294497,22.30206165358024,33.87164635787474,0.0
37766.66666666668,11.585224521815919,22.33092946363971,33.91615398545563,0.0
37800.0,11.585264763264613,22.331050187985785,33.9163149512504,0.0
37833.33333333333,11.56349356628215,22.289405057890622,33.852898624172774,0.0
37866.66666666668,11.498608352460074,22.161127818188877,33.659736170648955,0.0
37900.0,11.460807665174851,22.06172061691457,33.52252828208942,0.0
37933.33333333333,11.419909195545259,22.03745006792211,33.45735926346737,0.0
37966.66666666668,11.340739310187226,21.934105482909178,33.274844793096406,0.0
38000.0,11.230332153939598,21.82064966250943,33.050981816449024,0.0
38033.33333333333,11.148783670341428,21.73462202244586,32.883405692787285,0.0
38066.66666666668,11.183696654764773,21.763027392385276,32.94672404715005,0.0
38100.0,11.209562814713763,21.800367829699134,33.0099306444129,0.0
38133.33333333333,11.212837385223198,21.78404863162968,32.996886016852876,0.0
38166.66666666668,11.202305337537988,21.765966254898988,32.96827159243698,0.0
38200.0,11.228855417029243,21.79431367129874,33.02316908832799,0.0
38233.33333333333,11.229175279559545,21.79744045882978,33.02661573838932,0.0
38266.66666666668,11.257516313417003,21.83603947723735,33.09355579065435,0.0
38300.0,11.306564244928795,21.886183513295286,33.19274775822408,0.0
38333.33333333333,11.249990546103321,21.836340991062002,33.08633153716532,0.0
38366.66666666668,11.213285119746736,21.753696020022943,32.96698113976968,0.0
38400.0,11.264600600131985,21.86056832614356,33.12516892627555,0.0
38433.33333333333,11.297916457660953,21.92561805497715,33.2235345126381,0.0
38466.66666666668,11.255349585232963,21.838228728481372,33.09357831371433,0.0
38500.0,11.24342073330411,21.83566896338413,33.07908969668824,0.0
38533.33333333333,11.21400254088279,21.8026093566492,33.01661189753199,0.0
38566.66666666668,11.228661750323408,21.850722250824617,33.07938400114803,0.0
38600.0,11.209915959077616,21.822563011678916,33.03247897075653,0.0
38633.33333333333,11.196425872079228,21.813256586321007,33.009682458400235,0.0
38666.66666666668,11.174595063998433,21.781426567264557,32.956021631262985,0.0
38700.0,11.17357118739547,21.789399069533623,32.96297025692909,0.0
38733.33333333333,11.216039357663144,21.880512461764937,33.09655181942808,0.0
38766.66666666668,11.24843668081766,21.939238082844284,33.187674763661946,0.0
38800.0,11.182878626511476,21.884753416348264,33.06763204285974,0.0
38833.33333333333,11.135570752961643,21.81160095073893,32.947171703700576,0.0
38866.66666666668,11.095107437412066,21.760100577668307,32.85520801508037,0.0
38900.0,11.035644064747368,21.716510680002102,32.75215474474947,0.0
38933.33333333333,10.993770689897591,21.63679006816734,32.63056075806493,0.0
38966.66666666668,10.940521263480022,21.52923296119189,32.46975422467192,0.0
39000.0,10.919775231733992,21.515488604575168,32.43526383630916,0.0
39033.33333333333,10.903923379882139,21.467933049019614,32.37185642890175,0.0
39066.66666666668,10.888894573297783,21.431424256418317,32.3203188297161,0.0
39100.0,10.88470375636278,21.442702773154313,32.32740652951709,0.0
39133.33333333333,10.901756133104817,21.503031075699514,32.40478720880433,0.0
39166.66666666668,10.910706611673273,21.52988251140489,32.44058912307816,0.0
39200.0,10.954921441175612,21.600878227010817,32.55579966818643,0.0
39233.33333333333,10.990807002980004,21.65021907868436,32.641026081664364,0.0
39266.66666666668,11.00906690983706,21.678677492653957,32.68774440249101,0.0
39300.0,11.016257770052116,21.700250073299117,32.71650784335123,0.0
39333.33333333333,11.016257770052116,21.700250073299117,32.71650784335123,0.0
39366.66666666668,10.960819792391945,21.588888830811364,32.54970862320331,0.0
39400.0,10.924425441735428,21.52972899472466,32.454154436460094,0.0
39433.33333333333,10.874712631282106,21.47668443619504,32.351397067477144,0.0
39466.66666666668,10.848429667314385,21.472216524376904,32.32064619169129,0.0
39500.0,10.822739728070228,21.439471752744723,32.26221148081495,0.0
39533.33333333333,10.799916905247404,21.37100328427625,32.170920189523656,0.0
39566.66666666668,10.794361349691856,21.3543366176096,32.14869796730145,0.0
39600.0,10.755238542674311,21.27429334676341,32.02953188943772,0.0
39633.33333333333,10.757444006056254,21.252608044291616,32.01005205034787,0.0
39666.66666666668,10.775713973636565,21.307417947032555,32.08313192066912,0.0
39700.0,10.724439694511913,21.227498020139517,31.95193771465143,0.0
39733.33333333333,10.708578795444906,21.1799153229385,31.888494118383402,0.0
39766.66666666668,10.684236132170943,21.10688733311661,31.79112346528755,0.0
39800.0,10.651411704690029,21.00841405067386,31.65982575536389,0.0
39833.33333333333,10.635053929574385,20.97219779513906,31.607251724713446,0.0
39866.66666666668,10.5812473003239,20.95340932062255,31.534656620946457,0.0
39900.0,10.603587520898985,21.016677337182706,31.620264858081693,0.0
39933.33333333333,10.566396336704953,20.975361070416113,31.54175740712106,0.0
39966.66666666668,10.535620655363239,20.912888626605366,31.4485092819686,0.0
40000.0,10.486629758852823,20.83771938422359,31.324349143076414,0.0
40033.33333333333,10.41073968107595,20.728042739567485,31.138782420643434,0.0
40066.66666666668,10.363385890582803,20.688279594207405,31.05166548479021,0.0
40100.0,10.29448838347775,20.580817111830836,30.875305495308584,0.0
40133.33333333333,10.254835024956549,20.52556968357634,30.78040470853289,0.0
40166.66666666668,10.269831713027667,20.556082626659215,30.82591433968688,0.0
40200.0,10.232153260846532,20.50015700941091,30.73231027025744,0.0
40233.33333333333,10.230061890059517,20.50438750185137,30.734449391910886,0.0
40266.66666666668,10.2789507789484,20.6099372092917,30.8888879882401,0.0
40300.0,10.285011385009007,20.628119027473517,30.913130412482527,0.0
40333.33333333333,10.266904389124237,20.573798039819206,30.840702428943445,0.0
40366.66666666668,10.262581316051163,20.560828820599983,30.823410136651148,0.0
40400.0,10.277396130865975,20.605273265044428,30.8826693959104,0.0
40433.33333333333,10.284803538273378,20.62749548726663,30.91229902554001,0.0
40466.66666666668,10.338798247268102,20.737121264123846,31.075919511391948,0.0
40500.0,10.32049759367333,20.682219303339533,31.00271689701286,0.0
40533.33333333333,10.33878798551445,20.70632005018771,31.045108035702164,0.0
40566.66666666668,10.38325650884609,20.732590510390075,31.115847019236163,0.0
40600.0,10.432126111331891,20.80220990187923,31.234336013211124,0.0
40633.33333333333,10.424861387591742,20.80494217548464,31.229803563076388,0.0
40666.66666666668,10.434458466757787,20.80447316301078,31.23893162976857,0.0
40700.0,10.445015214967473,20.821773432204456,31.26678864717193,0.0
40733.33333333333,10.411369877559833,20.74856969041493,31.15993956797476,0.0
40766.66666666668,10.363473318184875,20.68529968188333,31.048773000068202,0.0
40800.0,10.295190307558714,20.59680222450376,30.891992532062478,0.0
40833.33333333333,10.223777790125792,20.493236641618676,30.717014431744467,0.0
40866.66666666668,10.188609713697543,20.431380943793172,30.619990657490714,0.0
40900.0,10.156013598904632,20.3881980261783,30.544211625082934,0.0
40933.33333333333,10.0798202333677,20.295272028663373,30.37509226203107,0.0
40966.66666666668,10.051530911735117,20.22599310465935,30.277524016394462,0.0
41000.0,10.014843507855183,20.13284374326134,30.147687251116523,0.0
41033.33333333333,9.975787241479773,20.061931639793116,30.03771888127289,0.0
41066.66666666668,9.931698000968622,20.003586874984126,29.93528487595275,0.0
41100.0,9.87378988623148,19.954732730878185,29.828522617109666,0.0
41133.33333333333,9.809094273256584,19.8697241618995,29.678818435156085,0.0
41166.66666666668,9.713172354249615,19.759828205567526,29.47300055981714,0.0
41200.0,9.68402925295901,19.750710456875407,29.434739709834417,0.0
41233.33333333333,9.620758897278513,19.65399294197583,29.274751839254343,0.0
41266.66666666668,9.59507324977094,19.639125048293877,29.23419829806482,0.0
41300.0,9.513130501805762,19.550950961101528,29.06408146290729,0.0
41333.33333333333,9.470790831875721,19.511571272774102,28.982362104649823,0.0
41366.66666666668,9.385913026940818,19.379173885124544,28.765086912065364,0.0
41400.0,9.36286074082298,19.343390073584622,28.706250814407596,0.0
41433.33333333333,9.364509977687272,19.320483881231876,28.68499385891915,0.0
41466.66666666668,9.35986368019541,19.327161588845755,28.687025269041165,0.0
41500.0,9.405366838392366,19.416073573457275,28.821440411849643,0.0
41533.33333333333,9.469032260920832,19.512449809680042,28.981482070600872,0.0
41566.66666666668,9.497380718271103,19.591316572775344,29.08869729104645,0.0
41600.0,9.563014240887652,19.676410772703967,29.239425013591617,0.0
41633.33333333333,9.548797489164551,19.656369655655475,29.20516714482002,0.0
41666.66666666668,9.550132590844475,19.669753319391432,29.21988591023591,0.0
41700.0,9.54408983186054,19.671868234181105,29.215958066041647,0.0
41733.33333333333,9.48396508927311,19.55617623121556,29.040141320488672,0.0
41766.66666666668,9.505798124979917,19.602728665126705,29.108526790106627,0.0
41800.0,9.477671140852932,19.556759140543093,29.034430281396023,0.0
41833.33333333333,9.452786593301719,19.520396081742852,28.973182675044573,0.0
41866.66666666668,9.49764548087384,19.560388297277875,29.058033778151714,0.0
41900.0,9.4805442814197,19.506502987410116,28.987047268829812,0.0
41933.33333333333,9.460532278676235,19.499225591824167,28.959757870500404,0.0
41966.66666666668,9.468049425452639,19.521777032153388,28.98982645760603,0.0
42000.0,9.434716092119306,19.421777032153383,28.856493124272692,0.0
42033.33333333333,9.45693831434153,19.43563204066405,28.89257035500558,0.0
42066.66666666668,9.477819540395162,19.428859025822124,28.906678566217288,0.0
42100.0,9.465565183702541,19.386578182733924,28.852143366436465,0.0
42133.33333333333,9.469923009270042,19.399651659436433,28.869574668706477,0.0
42166.66666666668,9.486486540623181,19.44934225349585,28.935828794119033,0.0
42200.0,9.513021194088529,19.502412381397814,29.015433575486338,0.0
42233.33333333333,9.543171605681415,19.583938512373585,29.127110118055,0.0
42266.66666666668,9.52405124574519,19.521032940761916,29.045084186507104,0.0
42300.0,9.528830921600447,19.529723345712327,29.058554267312775,0.0
42333.33333333333,9.490734058503584,19.49239509409001,28.98312915259359,0.0
42366.66666666668,9.420289770152133,19.391825718760032,28.812115488912166,0.0
42400.0,9.33016356921853,19.33271659253731,28.662880161755837,0.0
42433.33333333333,9.243747418225933,19.226745611741382,28.470493029967315,0.0
42466.66666666668,9.179652494166852,19.150216082900524,28.329868577067373,0.0
42500.0,9.17090861213166,19.1459097149802,28.31681832711186,0.0
42533.33333333333,9.166964755978348,19.16422944493178,28.331194200910126,0.0
42566.66666666668,9.127986277294381,19.1249919318872,28.252978209181585,0.0
42600.0,9.118126861830083,19.110501575222873,28.228628437052954,0.0
42633.33333333333,9.126906843948717,19.10173955348985,28.228646397438567,0.0
42666.66666666668,9.137620801708131,19.12941896114574,28.26703976285387,0.0
42700.0,9.078750538531647,19.030533321839982,28.10928386037163,0.0
42733.33333333333,8.984117541898634,18.939073050548156,27.92319059244679,0.0
42766.66666666668,8.941897464678563,18.856391367014545,27.798288831693107,0.0
42800.0,8.880861428642529,18.740768603768338,27.621630032410867,0.0
42833.33333333333,8.859555122336223,18.70256695790262,27.562122080238844,0.0
42866.66666666668,8.932999020780118,18.790523008803003,27.72352202958312,0.0
42900.0,9.001008787872042,18.842151061811922,27.843159849683964,0.0
42933.33333333333,8.986785755315672,18.814852813946572,27.801638569262245,0.0
42966.66666666668,9.0135335455581,18.850814860940453,27.86434840649855,0.0
43000.0,9.074946481487164,18.891113276826534,27.966059758313698,0.0
43033.33333333333,9.112172284306734,18.939320456608115,28.051492740914853,0.0
43066.66666666668,9.123975327660146,18.979956442039946,28.10393176970009,0.0
43100.0,9.08034202803089,18.898091929148407,27.9784339571793,0.0
43133.33333333333,9.092714306965108,18.909630770539955,28.002345077505066,0.0
43166.66666666668,9.07555668422609,18.8581579023229,27.93371458654899,0.0
43200.0,9.044033867317715,18.804938506240603,27.84897237355832,0.0
43233.33333333333,9.038818915302386,18.809854423852382,27.848673339154768,0.0
43266.66666666668,8.974178464278035,18.70214154318313,27.676320007461165,0.0
43300.0,8.892874261690755,18.622240106109842,27.515114367800596,0.0
43333.33333333333,8.835390263539995,18.55555043930699,27.390940702846983,0.0
43366.66666666668,8.86991755398834,18.62537906315416,27.4952966171425,0.0
43400.0,8.903323037671369,18.66885876044504,27.572181798116407,0.0
43433.33333333333,8.868415234569119,18.62838507600388,27.496800310573,0.0
43466.66666666668,8.835081901235785,18.528385076003882,27.36346697723967,0.0
43500.0,8.835081901235785,18.528385076003882,27.36346697723967,0.0
43533.33333333333,8.790358071932518,18.436564992611345,27.22692306454386,0.0
43566.66666666668,8.77003962264212,18.386716897975834,27.156756520617954,0.0
43600.0,8.754483411554997,18.35597546965951,27.110458881214505,0.0
43633.33333333333,8.772911595836758,18.4112600225048,27.18417161834156,0.0
43666.66666666668,8.818791981667244,18.50333384108282,27.322125822750067,0.0
43700.0,8.82789177064667,18.493454154844148,27.321345925490814,0.0
43733.33333333333,8.820643794260437,18.49536635964594,27.31601015390638,0.0
43766.66666666668,8.798679414096828,18.4985986419652,27.297278056062023,0.0
43800.0,8.868281518902666,18.554192525782128,27.422474044684797,0.0
43833.33333333333,8.874442768528866,18.55311757422789,27.427560342756756,0.0
43866.66666666668,8.827746441511612,18.49872401794428,27.326470459455894,0.0
43900.0,8.772600862824705,18.41376879104346,27.186369653868166,0.0
43933.33333333333,8.734424595598375,18.376067259035278,27.110491854633658,0.0
43966.66666666668,8.76904370010996,18.437684120908347,27.206727821018305,0.0
44000.0,8.755219138706451,18.39621043669782,27.151429575404272,0.0
44033.33333333333,8.70584066932798,18.29933510861914,27.005175777947123,0.0
44066.66666666668,8.748112138658275,18.381697233697174,27.129809372355453,0.0
44100.0,8.775004803381822,18.432135784564547,27.207140587946366,0.0
44133.33333333333,8.796648127378088,18.484625486614966,27.281273613993058,0.0
44166.66666666668,8.794912016266972,18.47941715328162,27.27432916954859,0.0
44200.0,8.790472370641279,18.456048627599095,27.246520998240374,0.0
44233.33333333333,8.80573284421735,18.4523403067447,27.258073150962048,0.0
44266.66666666668,8.809976892698685,18.465072452188714,27.275049344887396,0.0
44300.0,8.82001731598076,18.48383947802234,27.3038567940031,0.0
44333.33333333333,8.85700312468431,18.492485813405786,27.349488938090094,0.0
44366.66666666668,8.851661427862819,18.482572852922004,27.334234280784823,0.0
44400.0,8.881757618076927,18.472481064455312,27.35423868253224,0.0
44433.33333333333,8.8618445345065,18.44737474000181,27.30921927450831,0.0
44466.66666666668,8.779139562140484,18.32337535269022,27.102514914830707,0.0
44500.0,8.732149052649977,18.267912026836864,27.000061079486837,0.0
44533.33333333333,8.719084339585264,18.228717887642727,26.94780222722799,0.0
44566.66666666668,8.718229638730564,18.22615378507863,26.944383423809192,0.0
44600.0,8.692382276216534,18.18754449930666,26.879926775523195,0.0
44633.33333333333,8.765616460711595,18.270323261489526,27.035939722201118,0.0
44666.66666666668,8.78242867825874,18.300718148000428,27.083146826259163,0.0
44700.0,8.802928181298286,18.31373997854751,27.116668159845798,0.0
44733.33333333333,8.856676079979797,18.414346415264617,27.271022495244413,0.0
44766.66666666668,8.907467995989146,18.471306033363238,27.378774029352382,0.0
44800.0,8.986493906741787,18.572619688516557,27.559113595258346,0.0
44833.33333333333,8.992218343281163,18.56864638354496,27.56086472682612,0.0
44866.66666666668,8.96301199407481,18.481027335925894,27.444039330000702,0.0
44900.0,9.002879796523256,18.496889688100282,27.49976948462354,0.0
44933.33333333333,8.943990907634374,18.377834767689276,27.32182567532365,0.0
44966.66666666668,8.90789692909355,18.310453980598755,27.2183509096923,0.0
45000.0,8.877995333845671,18.25497796998147,27.132973303827146,0.0
45033.33333333333,8.857002894222944,18.225916688052163,27.082919582275107,0.0
45066.66666666668,8.865127920657825,18.24929477830332,27.114422698961143,0.0
45100.0,8.81772700284389,18.15495130195577,26.972678304799658,0.0
45133.33333333333,8.805374143932998,18.14242253444797,26.94779667838097,0.0
45166.66666666668,8.73606692318042,18.06430015196575,26.80036707514617,0.0
45200.0,8.75082020335332,18.095409329359125,26.84622953271244,0.0
45233.33333333333,8.764170247150899,18.14360326216238,26.90777350931328,0.0
45266.66666666668,8.761444617892115,18.135426374386032,26.89687099227815,0.0
45300.0,8.776980062839325,18.1350748446041,26.912054907443427,0.0
45333.33333333333,8.760776359135619,18.086463733492984,26.847240092628606,0.0
45366.66666666668,8.7473558798328,18.046202295584525,26.793558175417324,0.0
45400.0,8.757307785123219,18.076058011455782,26.833365796579002,0.0
45433.33333333333,8.76984940554497,18.113682872721043,26.883532278266014,0.0
45466.66666666668,8.771037385978243,18.11724681402085,26.88828419999909,0.0
45500.0,8.739400713472003,18.085029157122893,26.824429870594894,0.0
45533.33333333333,8.677687595671934,17.994190999784223,26.671878595456157,0.0
45566.66666666668,8.658375426359765,17.93625449184772,26.594629918207485,0.0
45600.0,8.705893796878135,18.00214233894775,26.708036135825886,0.0
45633.33333333333,8.71251369110864,17.986534599259965,26.699048290368605,0.0
45666.66666666668,8.720086233427473,18.00185320136093,26.721939434788407,0.0
45700.0,8.689289543120145,17.958437623554257,26.6477271666744,0.0
45733.33333333333,8.700337701007895,17.964177824455486,26.66451552546338,0.0
45766.66666666668,8.649484600716537,17.86286552466714,26.512350125383676,0.0
45800.0,8.597226536200408,17.77166069662133,26.368887232821734,0.0
45833.33333333333,8.629720708694574,17.837814620853404,26.467535329547974,0.0
45866.66666666668,8.608757227731086,17.77492417796294,26.383681405694027,0.0
45900.0,8.597918123164416,17.743365143213826,26.34128326637824,0.0
45933.33333333333,8.593478168455917,17.745890172306638,26.339368340762555,0.0
45966.66666666668,8.628004622715775,17.818938926680016,26.44694354939579,0.0
46000.0,8.634545434054974,17.813804167608087,26.44834960166306,0.0
46033.33333333333,8.60403202409328,17.768294051862092,26.37232607595537,0.0
46066.66666666668,8.57152964992425,17.715407885296752,26.286937535221,0.0
46100.0,8.5678049024495,17.70423364287251,26.27203854532201,0.0
46133.33333333333,8.60284763749223,17.80379436993834,26.40664200743057,0.0
46166.66666666668,8.637861882506465,17.88454020233199,26.522402084838458,0.0
46200.0,8.699322345257546,17.951479428029998,26.650801773287547,0.0
46233.33333333333,8.765456604516798,18.066601387369293,26.83205799188609,0.0
46266.66666666668,8.750675358457407,18.067523769512473,26.818199127969876,0.0
46300.0,8.715386990910973,17.971334447112692,26.686721438023664,0.0
46333.33333333333,8.679437694206351,17.91880845940638,26.59824615361273,0.0
46366.66666666668,8.694499697255013,17.963994468552368,26.658494165807383,0.0
46400.0,8.725917321776087,18.058247342115592,26.78416466389168,0.0
46433.33333333333,8.735639543998309,18.087414008782257,26.823053552780564,0.0
46466.66666666668,8.73563954399831,18.087414008782257,26.823053552780568,0.0
46500.0,8.760639543998323,18.162414008782303,26.92305355278063,0.0
46533.33333333333,8.75192791202385,18.132251097968965,26.884179009992813,0.0
46566.66666666668,8.77555231548895,18.144192921364997,26.91974523685395,0.0
46600.0,8.780569037897003,18.141706541104078,26.92227557900108,0.0
46633.33333333333,8.804047765787928,18.164590258463313,26.96863802425124,0.0
46666.66666666668,8.763762665352306,18.135815303449153,26.89957796880146,0.0
46700.0,8.761922142866405,18.11909056287278,26.881012705739188,0.0
46733.33333333333,8.757144063156264,18.10475632374236,26.861900386898625,0.0
46766.66666666668,8.7640885076007,18.125589657075665,26.88967816467636,0.0
46800.0,8.719866615697649,18.100712341365796,26.820578957063447,0.0
46833.33333333333,8.711724851843321,18.07863789467273,26.79036274651605,0.0
46866.66666666668,8.720617446991968,18.052909409843114,26.773526856835083,0.0
46900.0,8.805965206760048,18.10871462892315,26.9146798356832,0.0
46933.33333333333,8.757488511500616,18.071303397955628,26.828791909456246,0.0
46966.66666666668,8.702843929029973,18.032435876944614,26.73527980597459,0.0
47000.0,8.69939212367044,18.031113055270303,26.730505178940746,0.0
47033.33333333333,8.651033932016992,17.99582721367227,26.64686114568926,0.0
47066.66666666668,8.618326576774422,17.897705147944563,26.516031724718985,0.0
47100.0,8.619219902041596,17.927765486684514,26.546985388726107,0.0
47133.33333333333,8.589035398823947,17.83757098648684,26.426606385310787,0.0
47166.66666666668,8.563917815220918,17.786787996819907,26.350705812040825,0.0
47200.0,8.550370855826241,17.787195600397403,26.337566456223644,0.0
47233.33333333333,8.50850532281571,17.74756600398368,26.25607132679939,0.0
47266.66666666668,8.522130214073794,17.754611184491463,26.276741398565257,0.0
47300.0,8.508669498544117,17.7279993166631,26.23666881520722,0.0
47333.33333333333,8.509154402122382,17.694524734900313,26.203679137022696,0.0
47366.66666666668,8.485857750531727,17.66149508035106,26.147352830882788,0.0
47400.0,8.521716745338132,17.695571968155853,26.217288713493986,0.0
47433.33333333333,8.516081824703212,17.678667206251088,26.194749030954302,0.0
47466.66666666668,8.539866441263877,17.69633816813124,26.23620460939512,0.0
47500.0,8.577589839626617,17.74168333998029,26.319273179606906,0.0
47533.33333333333,8.557810351636356,17.706155778409226,26.26396613004558,0.0
47566.66666666668,8.47304871492787,17.634545306440142,26.10759402136801,0.0
47600.0,8.537866204174783,17.698987189325553,26.236853393500336,0.0
47633.33333333333,8.591770551311892,17.744444195826205,26.336214747138097,0.0
47666.66666666668,8.564556898204096,17.690648898461024,26.25520579666512,0.0
47700.0,8.581639096681643,17.741895493893676,26.32353459057532,0.0
47733.33333333333,8.563969106055024,17.70922644521352,26.273195551268547,0.0
47766.66666666668,8.53075420510757,17.62997751909942,26.160731724206986,0.0
47800.0,8.519592611892373,17.596492739453826,26.116085351346197,0.0
47833.33333333333,8.536368144313954,17.646819336718572,26.183187481032526,0.0
47866.66666666668,8.543856067019265,17.669283104834502,26.213139171853765,0.0
47900.0,8.553379876543051,17.697854533405824,26.251234409948875,0.0
47933.33333333333,8.603513280623812,17.727894232369675,26.331407512993486,0.0
47966.66666666668,8.636846613957145,17.82789423236967,26.46474084632682,0.0
48000.0,8.701214430049092,17.95673245093703,26.65794688098612,0.0
48033.33333333333,8.721180405060245,18.00712196022204,26.728302365282286,0.0
48066.66666666668,8.695100506474994,17.990276656531748,26.68537716300674,0.0
48100.0,8.634673577082546,17.87037373401198,26.505047311094533,0.0
48133.33333333333,8.58661604500201,17.79501782602118,26.38163387102319,0.0
48166.66666666668,8.597420122324111,17.814804802077088,26.4122249244012,0.0
48200.0,8.555247019429938,17.739588315468584,26.294835334898526,0.0
48233.33333333333,8.517024797207718,17.640143933097406,26.157168730305123,0.0
48266.66666666668,8.518302240496634,17.65016523898528,26.168467479481915,0.0
48300.0,8.456269350015475,17.586228261001374,26.042497611016845,0.0
48333.33333333333,8.462809032555157,17.60584730862042,26.06865634117558,0.0
48366.66666666668,8.457591381988673,17.59019435692097,26.047785738909646,0.0
48400.0,8.492415887743428,17.616944750907518,26.109360638650948,0.0
48433.33333333333,8.46110923096224,17.55134166364766,26.012450894609895,0.0
48466.66666666668,8.48865552725854,17.633980552536556,26.122636079795093,0.0
48500.0,8.487015831962243,17.602365215927552,26.08938104788979,0.0
48533.33333333333,8.54237294222896,17.679075407775414,26.221448350004373,0.0
48566.66666666668,8.55671079467026,17.703186717480932,26.25989751215119,0.0
48600.0,8.538520630771124,17.668451547442526,26.20697217821365,0.0
48633.33333333333,8.510889273704484,17.629945399233616,26.140834672938094,0.0
48666.66666666668,8.532480060802515,17.670685319133117,26.203165379935633,0.0
48700.0,8.56491840322662,17.714016605142355,26.278935008368975,0.0
48733.33333333333,8.56539158279685,17.716721184789208,26.282112767586057,0.0
48766.66666666668,8.524240050888123,17.631732937447214,26.155972988335336,0.0
48800.0,8.507437171690489,17.582088518144833,26.089525689835323,0.0
48833.33333333333,8.56525830016735,17.672971071061124,26.23822937122847,0.0
48866.66666666668,8.607557384108985,17.712979038799105,26.32053642290809,0.0
48900.0,8.613807384108984,17.731729038799102,26.34553642290809,0.0
48933.33333333333,8.68792063564741,17.845136524974798,26.53305716062221,0.0
48966.66666666668,8.720365080091849,17.94246985830811,26.66283493839996,0.0
49000.0,8.759060429576706,17.970419832799063,26.72948026237577,0.0
49033.33333333333,8.788160958677228,18.03417589769384,26.822336856371066,0.0
49066.66666666668,8.813952204468464,18.08778641604728,26.901738620515747,0.0
49100.0,8.784892375408635,18.000606928867793,26.785499304276428,0.0
49133.33333333333,8.75635322617983,17.916871581897233,26.673224808077062,0.0
49166.66666666668,8.767953012161641,17.951670939842664,26.719623952004305,0.0
49200.0,8.73846783209482,17.90160280292408,26.640070635018898,0.0
49233.33333333333,8.706024536085634,17.86258874863616,26.568613284721792,0.0
49266.66666666668,8.711719228989573,17.905994133949545,26.61771336293912,0.0
49300.0,8.684635895656239,17.824744133949547,26.50938002960579,0.0
49333.33333333333,8.684635895656239,17.824744133949547,26.50938002960579,0.0
49366.66666666668,8.774328242465291,17.962753262511118,26.737081504976413,0.0
49400.0,8.781735649872685,17.984975484733305,26.76671113460599,0.0
49433.33333333333,8.754992730482702,17.929624045230494,26.684616775713195,0.0
49466.66666666668,8.712480653188022,17.828895063292418,26.54137571648044,0.0
49500.0,8.743199607436383,17.88507489854048,26.62827450597687,0.0
49533.33333333333,8.753557422878947,17.91614834486817,26.669705767747114,0.0
49566.66666666668,8.846400285623398,18.05820208776367,26.90460237338707,0.0
49600.0,8.877287590040103,18.120298146695806,26.997585736735907,0.0
49633.33333333333,8.877914370666879,18.1456580239144,27.023572394581276,0.0
49666.66666666668,8.892386746511805,18.150412062204165,27.042798808715972,0.0
49700.0,8.948243210309444,18.2322296367892,27.180472847098642,0.0
49733.33333333333,9.005659478252033,18.3336337760257,27.339293254277734,0.0
49766.66666666668,9.033412564671783,18.399911489125753,27.433324053797538,0.0
49800.0,9.065663646922864,18.478566352819584,27.54422999974245,0.0
49833.33333333333,9.095615337744116,18.568421425283336,27.664036763027454,0.0
49866.66666666668,9.05153695703787,18.473504382183894,27.52504133922177,0.0
49900.0,9.005367184781141,18.3731295846335,27.37849676941464,0.0
49933.33333333333,9.013090459895725,18.396299409977253,27.40938986987298,0.0
49966.66666666668,9.033351897804227,18.457083723702755,27.490435621506982,0.0
50000.0,9.033351897804227,18.457083723702755,27.490435621506982,0.0
50033.33333333333,9.055574120026453,18.523750390369432,27.579324510395885,0.0
50066.66666666668,9.0318561713085,18.465432712998858,27.49728888430736,0.0
50100.0,9.03741172686406,18.48209937966554,27.519511106529603,0.0
50133.33333333333,9.058311197763452,18.544797792363717,27.60310899012717,0.0
50166.66666666668,8.995829235281496,18.419740174081237,27.415569409362732,0.0
50200.0,9.021255443060692,18.450567332661734,27.471822775722426,0.0
50233.33333333333,9.008914080719325,18.44273419560538,27.451648276324704,0.0
50266.66666666668,8.964539080719325,18.350726154831698,27.315265235551024,0.0
50300.0,9.016841438106404,18.42983979803655,27.446681236142958,0.0
50333.33333333333,9.058356339949695,18.507931530150206,27.566287870099902,0.0
50366.66666666668,9.109243184586548,18.562045409621454,27.671288594208004,0.0
50400.0,9.160238546882905,18.62845858404761,27.78869713093052,0.0
50433.33333333333,9.16685664038625,18.648312864557646,27.815169504943892,0.0
50466.66666666668,9.180134390020374,18.64988395055524,27.830018340575613,0.0
50500.0,9.235689945575919,18.763738959065886,27.999428904641803,0.0
50533.33333333333,9.191554143106782,18.662101980333652,27.853656123440434,0.0
50566.66666666668,9.124073339461143,18.588117834803096,27.712191174264238,0.0
50600.0,9.066185566465762,18.507611298957478,27.57379686542324,0.0
50633.33333333333,9.081218689019227,18.513543351111657,27.59476204013088,0.0
50666.66666666668,9.05303154251312,18.471937120360057,27.524968662873178,0.0
50700.0,9.049480015365003,18.454309395603858,27.50378941096886,0.0
50733.33333333333,9.058477790801133,18.481302721912243,27.539780512713374,0.0
50766.66666666668,9.055329642652996,18.47185827746784,27.527187920120838,0.0
50800.0,9.066823895526552,18.506341036088507,27.573164931615057,0.0
50833.33333333333,9.066823895526552,18.506341036088507,27.573164931615057,0.0
50866.66666666668,9.06219426589693,18.49245214719964,27.554646413096567,0.0
50900.0,9.023887387590051,18.4100689010622,27.43395628865225,0.0
50933.33333333333,9.062796526744295,18.487144248698968,27.549940775443265,0.0
50966.66666666668,9.062796526744297,18.487144248698968,27.549940775443265,0.0
51000.0,9.062796526744297,18.487144248698968,27.549940775443265,0.0
51033.33333333333,9.148803296955363,18.61867303843165,27.76747633538701,0.0
51066.66666666668,9.154786202938258,18.63662175638033,27.791407959318587,0.0
51100.0,9.144811778385813,18.606698482722997,27.75151026110881,0.0
51133.33333333333,9.145010191084227,18.60729372081824,27.752303911902466,0.0
51166.66666666668,9.212112235130714,18.691807036255263,27.90391927138598,0.0
51200.0,9.243656352777755,18.729579444966905,27.97323579774466,0.0
51233.33333333333,9.300253574999982,18.844991536232016,28.145245111231997,0.0
51266.66666666668,9.282401100676903,18.79143411326279,28.07383521393969,0.0
51300.00000000001,9.323697972140614,18.856098068294333,28.179796040434944,0.0
51333.33333333333,9.289557719034837,18.7996933246659,28.089251043700735,0.0
51366.66666666668,9.304117106008022,18.843371485585454,28.14748859159348,0.0
51400.00000000001,9.260659488356843,18.778003011625128,28.03866249998197,0.0
51433.33333333333,9.23431377314016,18.7805117801143,28.014825553254465,0.0
51466.66666666668,9.221986679020949,18.786359180735186,28.008345859756133,0.0
51500.00000000001,9.209816854157324,18.797447196123667,28.007264050280995,0.0
51533.33333333333,9.156174579777009,18.731140404345346,27.88731498412235,0.0
51566.66666666668,9.143103900204503,18.698106974583347,27.84121087478785,0.0
51600.00000000001,9.077470377587957,18.613012774654727,27.690483152242685,0.0
51633.33333333333,9.092672884296823,18.649766536973093,27.742439421269914,0.0
51666.66666666668,9.111674321078436,18.664156086615076,27.775830407693512,0.0
51700.00000000001,9.113774088188345,18.686160262764517,27.79993435095286,0.0
51733.33333333333,9.193456425150384,18.80044826964766,27.993904694798044,0.0
51766.66666666668,9.189868541998283,18.80091737304115,27.990785915039428,0.0
51800.00000000001,9.25269558085976,18.863022263711525,28.115717844571286,0.0
51833.33333333333,9.298566164086663,18.9422729655883,28.240839129674967,0.0
51866.66666666668,9.256455483607578,18.920789671908455,28.177245155516033,0.0
51900.00000000001,9.250832493670861,18.906502413603622,28.157334907274485,0.0
51933.33333333333,9.303956900128574,18.943919759412104,28.247876659540676,0.0
51966.66666666668,9.317495994778772,18.966018524844184,28.283514519622955,0.0
52000.00000000001,9.350829328112093,19.066018524844143,28.416847852956234,0.0
52033.33333333333,9.35941518669795,19.08057055871755,28.4399857454155,0.0
52066.66666666668,9.305817911261592,18.9891954254113,28.29501333667289,0.0
52100.00000000001,9.284738934620881,18.9314762684995,28.216215203120388,0.0
52133.33333333333,9.27866393733621,18.908029022565728,28.186692959901936,0.0
52166.66666666668,9.268600341233022,18.862796524510774,28.131396865743795,0.0
52200.00000000001,9.319754358435084,18.91689852733981,28.236652885774895,0.0
52233.33333333333,9.375377931903541,18.94733698025071,28.32271491215425,0.0
52266.66666666668,9.412878656331255,19.02232605497037,28.435204711301626,0.0
52300.00000000001,9.371431532026984,18.973758529322495,28.345190061349477,0.0
52333.33333333333,9.420544086139541,19.022243156247836,28.442787242387375,0.0
52366.66666666668,9.44576726808642,19.083041016716752,28.52880828480317,0.0
52400.00000000001,9.504342842594843,19.108937437560733,28.61328028015557,0.0
52433.33333333333,9.54508358333558,19.20893743756073,28.75402102089631,0.0
52466.66666666667,9.578416916668912,19.30893743756073,28.887354354229643,0.0
52500.000000000015,9.595297484660577,19.35058465161697,28.945882136277547,0.0
52533.33333333333,9.57252656559336,19.28227189441532,28.85479846000868,0.0
52566.66666666667,9.54567471374153,19.23965835738166,28.785333071123194,0.0
52600.000000000015,9.580758747354952,19.30599485560843,28.886753602963385,0.0
52633.33333333333,9.557122985578978,19.270189538369436,28.82731252394841,0.0
52666.66666666667,9.548107834063817,19.247606549446303,28.795714383510116,0.0
52700.000000000015,9.594726191551738,19.342960902078914,28.937687093630654,0.0
52733.33333333333,9.579911376736936,19.29851645763451,28.878427834371443,0.0
52766.66666666667,9.579911376736936,19.29851645763451,28.878427834371443,0.0
52800.000000000015,9.579911376736936,19.29851645763451,28.878427834371443,0.0
52833.33333333333,9.572689154514709,19.27684979096783,28.84953894548254,0.0
52866.66666666667,9.503749760575312,19.202407253580937,28.706157014156247,0.0
52900.000000000015,9.425292386622568,19.1558524073759,28.581144793998465,0.0
52933.33333333333,9.439934874524496,19.1609074108785,28.600842285403,0.0
52966.66666666667,9.438216035747796,19.16553401819118,28.603750053938974,0.0
53000.000000000015,9.364751494017112,19.120825445397614,28.485576939414724,0.0
53033.33333333333,9.313674525517389,19.039188520798184,28.352863046315573,0.0
53066.66666666667,9.310235372078242,19.02887106048075,28.339106432558992,0.0
53100.000000000015,9.321346483189343,19.062204393814046,28.383550877003387,0.0
53133.33333333333,9.251039583357922,18.957016668190274,28.208056251548197,0.0
53166.66666666667,9.333940016258344,19.08685027474464,28.420790291002984,0.0
53200.000000000015,9.323839006157334,19.056547244441607,28.380386250598942,0.0
53233.33333333333,9.346091141183734,19.074185807003023,28.420276948186757,0.0
53266.66666666667,9.356461511554116,19.105296918114163,28.461758429668276,0.0
53300.000000000015,9.373204455871436,19.155525751066126,28.528730206937563,0.0
53333.33333333333,9.386111724041877,19.168178129310316,28.554289853352195,0.0
53366.66666666667,9.351667279597415,19.117656454132934,28.469323733730345,0.0
53400.000000000015,9.282576880229449,19.03765052126335,28.320227401492797,0.0
53433.33333333333,9.294846585832492,19.059587296341242,28.354433882173737,0.0
53466.66666666667,9.321614262600177,19.1398903266443,28.461504589244473,0.0
53500.000000000015,9.331280929266846,19.168890326644306,28.500171255911155,0.0
53533.33333333333,9.406315837738545,19.28625311773304,28.692568955471586,0.0
53566.66666666667,9.495921898344621,19.424496727654514,28.920418625999133,0.0
53600.000000000015,9.54156701441759,19.498213588861052,29.039780603278643,0.0
53633.33333333333,9.57584197329782,19.506401480118775,29.082243453416595,0.0
53666.66666666667,9.539427896352251,19.435062771442027,28.974490667794278,0.0
53700.000000000015,9.534972237411935,19.426598880694403,28.961571118106338,0.0
53733.33333333333,9.52764118480806,19.437885770039003,28.96552695484706,0.0
53766.66666666667,9.546579242635008,19.455721176562353,29.002300419197358,0.0
53800.000000000015,9.508460941381944,19.45776626082193,28.966227202203875,0.0
53833.33333333333,9.494101864683147,19.4368309492526,28.930932813935744,0.0
53866.66666666667,9.503679302495897,19.44746587732133,28.951145179817228,0.0
53900.000000000015,9.495057264308624,19.431201625290235,28.926258889598856,0.0
53933.33333333333,9.494130255428404,19.416302116347374,28.910432371775773,0.0
53966.66666666667,9.467280608162099,19.369375329279,28.836655937441098,0.0
54000.000000000015,9.544796175927672,19.450257462000327,28.995053637928002,0.0
54033.33333333333,9.62676080670753,19.556072210212236,29.182833016919762,0.0
54066.66666666667,9.607313638951542,19.5282485293614,29.135562168312944,0.0
54100.000000000015,9.592920232379427,19.500621959263192,29.09354219164262,0.0
54133.33333333333,9.593473992344942,19.496443265394472,29.089917257739415,0.0
54166.66666666667,9.630125226912842,19.586079219888912,29.216204446801754,0.0
54200.000000000015,9.609668436789375,19.553411177009824,29.163079613799205,0.0
54233.33333333333,9.578919326096754,19.517026558534717,29.09594588463147,0.0
54266.66666666667,9.569335126437116,19.48827395955581,29.057609085992926,0.0
54300.000000000015,9.611553390731615,19.5476676561241,29.159221046855716,0.0
54333.33333333333,9.564795478729957,19.514673376160417,29.07946885489038,0.0
54366.66666666667,9.560069366217158,19.49000263072956,29.050071996946713,0.0
54400.000000000015,9.51929409802317,19.46502861958881,28.98432271761198,0.0
54433.33333333333,9.54082801245223,19.496111950321882,29.03693996277411,0.0
54466.66666666667,9.568992618695365,19.551819182846504,29.12081180154187,0.0
54500.000000000015,9.582271802809721,19.58017666348135,29.162448466291067,0.0
54533.33333333333,9.605943300394266,19.651191156234983,29.257134456629245,0.0
54566.66666666667,9.64501737446832,19.741437162040075,29.3864545365084,0.0
54600.000000000015,9.629259798710745,19.69416443476735,29.323424233478097,0.0
54633.33333333333,9.570702862892938,19.655417418616246,29.226120281509182,0.0
54666.66666666667,9.58005551989776,19.703517155761247,29.28357267565901,0.0
54700.000000000015,9.548462173219855,19.65417884051119,29.202641013731046,0.0
54733.33333333333,9.55203302946349,19.669161656717744,29.221194686181228,0.0
54766.66666666667,9.558409435328315,19.7117919404808,29.270201375809112,0.0
54800.000000000015,9.528421986114143,19.696588242180773,29.225010228294916,0.0
54833.33333333333,9.531004650504595,19.720682765670038,29.251687416174633,0.0
54866.66666666667,9.531004650504595,19.720682765670038,29.251687416174633,0.0
54900.000000000015,9.525935559811405,19.691374307547868,29.217309867359276,0.0
54933.33333333333,9.54920814069268,19.740123766398007,29.289331907090688,0.0
54966.66666666667,9.601752098792202,19.82394646688746,29.42569856567966,0.0
55000.000000000015,9.618164797204884,19.857515280382945,29.47568007758783,0.0
55033.33333333333,9.590719387509477,19.855902076981717,29.446621464491194,0.0
55066.66666666667,9.570379404669497,19.795879117515263,29.366258522184758,0.0
55100.000000000015,9.561751953689104,19.775668766571375,29.337420720260475,0.0
55133.33333333333,9.576255640344693,19.822331321733362,29.398586962078056,0.0
55166.66666666667,9.555589159758524,19.777691506976684,29.333280666735206,0.0
55200.000000000015,9.560331560575976,19.764537609513877,29.32486917008985,0.0
55233.33333333333,9.606496668441665,19.802520686493946,29.409017354935614,0.0
55266.66666666667,9.669415001479928,19.90118185935998,29.570596860839903,0.0
55300.000000000015,9.686221898874921,19.915786982578936,29.602008881453855,0.0
55333.33333333333,9.696777454430483,19.947453649245613,29.6442311036761,0.0
55366.66666666667,9.737944363548708,20.03551262083672,29.773456984385426,0.0
55400.000000000015,9.72421887335263,19.994336150248486,29.718555023601112,0.0
55433.33333333333,9.716680746990967,19.9717217711635,29.688402518154465,0.0
55466.66666666667,9.698532598842796,19.917277326718988,29.615809925561788,0.0
55500.000000000015,9.697234289664047,19.906671052694755,29.603905342358804,0.0
55533.33333333333,9.707222922798458,19.936636952097984,29.643859874896446,0.0
55566.66666666667,9.733965842188413,19.99836353426194,29.732329376450352,0.0
55600.000000000015,9.673749058971628,19.89438044906667,29.5681295080383,0.0
55633.33333333333,9.661686883257179,19.897990163442184,29.559677046699363,0.0
55666.66666666667,9.645290774532327,19.89290916511613,29.538199939648457,0.0
55700.000000000015,9.658411341908172,19.92112804932124,29.579539391229414,0.0
55733.33333333333,9.648357967254988,19.90198529258926,29.550343259844247,0.0
55766.66666666667,9.684546776987155,19.96580690623993,29.65035368322708,0.0
55800.000000000015,9.689061212682695,19.97935021332655,29.668411426009243,0.0
55833.33333333333,9.67222354466393,19.960165802520685,29.632389347184617,0.0
55866.66666666667,9.755522004861414,20.065113118143465,29.82063512300488,0.0
55900.000000000015,9.750605078055019,20.06709103870465,29.817696116759667,0.0
55933.33333333333,9.812537022808767,20.11340963339799,29.925946656206754,0.0
55966.66666666667,9.807566419874943,20.105015092064942,29.912581511939884,0.0
56000.000000000015,9.888352683634496,20.13850059401743,30.026853277651927,0.0
56033.33333333333,9.872643871373961,20.091374157235826,29.964018028609786,0.0
56066.66666666667,9.863408353805122,20.05531830009519,29.91872665390031,0.0
56100.000000000015,9.871173505320268,20.078613754640628,29.949787259960896,0.0
56133.33333333333,9.836130770277538,19.979053027574796,29.815183797852335,0.0
56166.66666666667,9.833142669054146,19.994385626553665,29.82752829560781,0.0
56200.000000000015,9.771642251343177,19.921841510083375,29.693483761426553,0.0
56233.33333333333,9.708682595258528,19.8162433602679,29.524925955526427,0.0
56266.66666666667,9.714531430519122,19.833789866049685,29.54832129656881,0.0
56300.000000000015,9.74548381147152,19.92664700890688,29.6721308203784,0.0
56333.33333333333,9.763791977649857,19.957586822443893,29.72137880009375,0.0
56366.66666666667,9.746256856321615,19.904981458459165,29.65123831478078,0.0
56400.000000000015,9.780241708580757,19.92424845366619,29.704490162246948,0.0
56433.33333333333,9.773694089533146,19.904605596523357,29.6782996860565,0.0
56466.66666666667,9.835569779980231,20.003821321374815,29.839391101355044,0.0
56500.000000000015,9.848706880974467,20.01925379765883,29.8679606786333,0.0
56533.33333333333,9.873422014365769,20.064495994782074,29.937918009147847,0.0
56566.66666666667,9.8573868454249,20.066168273854952,29.92355511927985,0.0
56600.000000000015,9.913312348381107,20.12096564458653,30.03427799296764,0.0
56633.33333333333,9.880072227715802,20.07021700710392,29.95028923481972,0.0
56666.66666666667,9.874288145761499,20.06118274868339,29.935470894444887,0.0
56700.000000000015,9.844947457555579,20.001348621984473,29.846296079540053,0.0
56733.33333333333,9.864251000228686,20.059259250003798,29.923510250232482,0.0
56766.66666666667,9.932559081036784,20.169941882780712,30.102500963817498,0.0
56800.000000000015,9.92253799369685,20.113904348013463,30.036442341710313,0.0
56833.33333333333,9.924352650299028,20.125301926687655,30.049654576986683,0.0
56866.66666666667,9.897812996326836,20.08848544101239,29.986298437339226,0.0
56900.000000000015,9.781909681003203,19.97539577508446,29.757305456087664,0.0
56933.33333333333,9.790904389997914,19.975833144501568,29.766737534499484,0.0
56966.66666666667,9.81735390333647,19.984788126369654,29.802142029706125,0.0
57000.000000000015,9.816964545776408,19.98446505660684,29.801429602383244,0.0
57033.33333333333,9.809653276038143,19.96253124739204,29.772184523430184,0.0
57066.66666666667,9.851682261545397,20.060732056515295,29.912414318060694,0.0
57100.000000000015,9.877612585190015,20.065189609795894,29.94280219498591,0.0
57133.33333333333,9.90458348466091,20.12067219130965,30.025255675970563,0.0
57166.66666666667,9.9392864895526,20.194475741202293,30.133762230754897,0.0
57200.000000000015,10.014294567924582,20.239312506431908,30.25360707435649,0.0
57233.33333333333,9.985061593014184,20.181450634692517,30.166512227706697,0.0
57266.66666666667,9.956651869304602,20.1632284272731,30.119880296577705,0.0
57300.000000000015,9.906620521342218,20.062657910187106,29.96927843152932,0.0
57333.33333333333,9.899073771228414,20.095502316689505,29.994576087917917,0.0
57366.66666666667,9.8751505212132,20.041660905137,29.916811426350197,0.0
57400.000000000015,9.813181710296963,19.954120650693756,29.767302360990715,0.0
57433.33333333333,9.830817512766107,19.951627307119395,29.7824448198855,0.0
57466.66666666667,9.857265112548731,19.94797424484468,29.80523935739341,0.0
57500.000000000015,9.82695572334683,19.92864425834634,29.755599981693166,0.0
57533.33333333333,9.83332941046679,19.949940430531495,29.783269840998283,0.0
57566.66666666667,9.853336262376635,19.99697385297962,29.850310115356255,0.0
57600.000000000015,9.77243835472876,19.92785065276349,29.70028900749225,0.0
57633.33333333333,9.740877101917492,19.90599095465123,29.64686805656872,0.0
57666.66666666667,9.761930297970679,19.94593779217327,29.70786809014395,0.0
57700.000000000015,9.73818512422552,19.874702270937796,29.612887395163312,0.0
57733.33333333333,9.788592054966884,19.924421079361686,29.71301313432857,0.0
57766.66666666667,9.828560135222235,20.008970711746063,29.837530846968296,0.0
57800.000000000015,9.848449482559072,20.035611028622295,29.88406051118137,0.0
57833.33333333333,9.83697157953528,20.00117731955092,29.838148899086203,0.0
57866.66666666667,9.853013068594667,20.0450590549144,29.898072123509067,0.0
57900.000000000015,9.877184911244763,20.093108424380308,29.97029333562507,0.0
57933.33333333333,9.81241186752437,20.01914980649756,29.831561674021927,0.0
57966.66666666667,9.779078534191035,19.919149806497558,29.698228340688594,0.0
58000.000000000015,9.747276507572794,19.86940205582738,29.61667856340017,0.0
58033.33333333333,9.74237978392607,19.847242334086985,29.589622118013054,0.0
58066.66666666667,9.721472681768976,19.815726822521203,29.53719950429018,0.0
58100.000000000015,9.746806015102319,19.891726822521232,29.63853283762355,0.0
58133.33333333333,9.753602921899235,19.912117542911982,29.66572046481122,0.0
58166.66666666667,9.75621187946077,19.915736242457047,29.67194812191781,0.0
58200.000000000015,9.74438392247153,19.88025237148933,29.62463629396086,0.0
58233.33333333333,9.767840712594984,19.950622741859686,29.718463454454668,0.0
58266.66666666667,9.78699214218297,19.933269901765215,29.720262043948185,0.0
58300.000000000015,9.838731886170114,19.99890321099119,29.837635097161307,0.0
58333.333333333336,9.81212319051794,19.919077124034672,29.731200314552613,0.0
58366.66666666667,9.81404626744102,19.92484635480391,29.73889262224493,0.0
58400.000000000015,9.786795170189905,19.90054818008723,29.687343350277136,0.0
58433.333333333336,9.754972751051321,19.83988354575962,29.59485629681094,0.0
58466.66666666667,9.72742645475502,19.757244656870718,29.484671111625737,0.0
58500.000000000015,9.70171572270089,19.70680871142844,29.40852443412933,0.0
58533.333333333336,9.670846095006766,19.689332000054492,29.36017809506126,0.0
58566.66666666667,9.693299948801634,19.72100426577924,29.414304214580877,0.0
58600.000000000015,9.673903177778014,19.672575244525984,29.346478422303996,0.0
58633.333333333336,9.705637588840334,19.72674182991862,29.432379418758952,0.0
58666.66666666667,9.683150337095803,19.670263599998076,29.35341393709388,0.0
58700.000000000015,9.639704146358996,19.60160669992114,29.241310846280133,0.0
58733.333333333336,9.59676279652109,19.507788728042964,29.104551524564055,0.0
58766.66666666667,9.610438010196292,19.548814369068566,29.15925237926486,0.0
58800.000000000015,9.615564644183209,19.573120224990863,29.188684869174075,0.0
58833.333333333336,9.611590276739415,19.558549395708084,29.170139672447498,0.0
58866.66666666667,9.605926306613425,19.561843744242296,29.167770050855722,0.0
58900.000000000015,9.593103416982963,19.50830644076923,29.10140985775219,0.0
58933.333333333336,9.54129479355377,19.44424083982895,28.98553563338272,0.0
58966.66666666667,9.561902039638328,19.453190129523108,29.015092169161438,0.0
59000.000000000015,9.563517421123844,19.44865533220791,29.012172753331754,0.0
59033.333333333336,9.542695759125717,19.409735868620327,28.952431627746044,0.0
59066.66666666667,9.516904513334481,19.356125350266886,28.873029863601367,0.0
59100.000000000015,9.598808136027584,19.4861311714279,29.084939307455482,0.0
59133.333333333336,9.635673647664337,19.56026614255845,29.19593979022279,0.0
59166.66666666667,9.61408634607703,19.49550423779653,29.109590583873562,0.0
59200.000000000015,9.589944931935634,19.446341364991543,29.036286296927177,0.0
59233.333333333336,9.568134232347155,19.380909266226112,28.949043498573268,0.0
59266.66666666667,9.594073385786354,19.40690296860185,29.000976354388207,0.0
59300.000000000015,9.594073385786354,19.406902968601848,29.000976354388204,0.0
59333.333333333336,9.619470211183174,19.48309344479231,29.102563655975484,0.0
59366.66666666667,9.529777864374122,19.345084316230736,28.874862180604854,0.0
59400.000000000015,9.522370456966728,19.32286209400855,28.845232550975275,0.0
59433.333333333336,9.593527228205181,19.441489482091047,29.03501671029623,0.0
59466.66666666667,9.656891425736053,19.56202862066338,29.218920046399433,0.0
59500.000000000015,9.650592495907699,19.5492638470597,29.1998563429674,0.0
59533.333333333336,9.696782299512765,19.632470775662423,29.32925307517519,0.0
59566.66666666667,9.607643140471964,19.501528143877863,29.109171284349827,0.0
59600.000000000015,9.607058866358303,19.530341175854858,29.137400042213162,0.0
59633.333333333336,9.583891017658543,19.465659787034927,29.049550804693467,0.0
59666.66666666667,9.63843723223291,19.50008618205569,29.1385234142886,0.0
59700.000000000015,9.635226271080784,19.497607530299916,29.132833801380702,0.0
59733.333333333336,9.640191760894599,19.4996921036722,29.139883864566794,0.0
59766.66666666667,9.640086389079086,19.498188782441026,29.13827517152011,0.0
59800.000000000015,9.607835306828004,19.4195339187472,29.027369225575207,0.0
59833.333333333336,9.599444462567606,19.376422901720876,28.975867364288483,0.0
59866.66666666667,9.652250087741656,19.46594300815436,29.118193095896018,0.0
59900.000000000015,9.65842292724782,19.48446152667285,29.14288445392067,0.0
59933.333333333336,9.653807542632434,19.470615372826693,29.124422915459125,0.0
59966.66666666667,9.681037869702948,19.50001679897785,29.1810546686808,0.0
60000.000000000015,9.72173231414736,19.582212858065983,29.303945172213343,0.0
60033.333333333336,9.734142970417672,19.611497186609135,29.345640157026807,0.0
60066.66666666667,9.748957785232493,19.6559416310536,29.40489941628609,0.0
60100.000000000015,9.775452461727149,19.70466878215018,29.480121243877335,0.0
60133.333333333336,9.743441879716567,19.608637036118427,29.352078915834994,0.0
60166.66666666667,9.745426006700699,19.614589417070828,29.360015423771525,0.0
60200.000000000015,9.735500964422627,19.59920840661541,29.334709371038038,0.0
60233.333333333336,9.704019482941147,19.532015127580614,29.23603461052176,0.0
60266.66666666667,9.699505594052264,19.518473460913963,29.217979054966225,0.0
60300.000000000015,9.6750685565305,19.499985155935974,29.175053712466475,0.0
60333.333333333336,9.660775876909435,19.503560090488996,29.16433596739843,0.0
60366.66666666667,9.616694587828132,19.443077565809045,29.059772153637176,0.0
60400.000000000015,9.575243385075941,19.40529687001539,28.980540255091334,0.0
60433.333333333336,9.561217884165195,19.363220367283155,28.924438251448347,0.0
60466.66666666667,9.528487335867746,19.322571185124794,28.851058520992538,0.0
60500.000000000015,9.52758864305727,19.30398367521613,28.831572318273402,0.0
60533.333333333336,9.53417300519719,19.32373676163589,28.857909766833078,0.0
60566.66666666667,9.540800685509064,19.343619802571517,28.884420488080583,0.0
60600.000000000015,9.544889438896602,19.36328615310864,28.908175592005243,0.0
60633.333333333336,9.538061048853443,19.35109936930641,28.889160418159854,0.0
60666.66666666667,9.539079567371937,19.341499843933153,28.880579411305092,0.0
60700.000000000015,9.53006177035413,19.346764569415896,28.87682633977003,0.0
60733.333333333336,9.514021884314259,19.298644911296282,28.812666795610543,0.0
60766.66666666667,9.522540402832764,19.324200466851796,28.846740869684563,0.0
60800.000000000015,9.51104614995921,19.28971770823113,28.800763858190336,0.0
60833.333333333336,9.556678459900736,19.381575276945732,28.938253736846463,0.0
60866.66666666667,9.579227479508594,19.427662978233677,29.006890457742273,0.0
60900.000000000015,9.59126894681322,19.459063506052292,29.05033245286551,0.0
60933.333333333336,9.597697058974534,19.45161477901163,29.049311837986163,0.0
60966.66666666667,9.681515928539019,19.548625508584042,29.23014143712306,0.0
61000.000000000015,9.72829923782233,19.642195489372323,29.37049472719465,0.0
61033.333333333336,9.726825146157331,19.641750400305867,29.368575546463198,0.0
61066.66666666667,9.81474435657656,19.767442615325788,29.582186971902345,0.0
61100.000000000015,9.855702962241061,19.833282157686675,29.688985119927736,0.0
61133.333333333336,9.911486953402415,19.923351564858013,29.834838518260433,0.0
61166.66666666667,9.84785713157815,19.849254916087663,29.697112047665815,0.0
61200.000000000015,9.811791408992839,19.794131570324954,29.60592297931779,0.0
61233.333333333336,9.83840900876016,19.7863707122667,29.624779721026854,0.0
61266.66666666667,9.867734307288172,19.8398370361017,29.707571343389873,0.0
61300.000000000015,9.871125360679237,19.855071067552245,29.72619642823148,0.0
61333.333333333336,9.89415189626737,19.89065089844376,29.78480279471113,0.0
61366.66666666667,9.941382632750976,19.968293911111047,29.909676543862023,0.0
61400.000000000015,9.98046993433829,20.039345614986484,30.019815549324775,0.0
61433.333333333336,9.948199922390858,19.94376376839168,29.891963690782536,0.0
61466.66666666667,9.936449740836766,19.902666257155225,29.83911599799199,0.0
61500.000000000015,9.923900721228922,19.848869259399432,29.772769980628354,0.0
61533.333333333336,9.97906162650012,19.91540465194333,29.894466278443453,0.0
61566.66666666667,9.9963455771174,19.94924176106519,29.945587338182587,0.0
61600.000000000015,9.996345577117399,19.94924176106519,29.945587338182587,0.0
61633.333333333336,9.957029337801155,19.849626018950087,29.806655356751243,0.0
61666.66666666667,9.91700618965299,19.772171335208455,29.689177524861442,0.0
61700.000000000015,9.92332802873345,19.772189531940576,29.695517560674027,0.0
61733.333333333336,9.863787822697873,19.701424078053336,29.56521190075121,0.0
61766.66666666667,9.833267114797865,19.668828191646483,29.502095306444343,0.0
61800.000000000015,9.779725790222102,19.63458044383325,29.414306234055353,0.0
61833.333333333336,9.752179721986327,19.578753888646656,29.330933610632982,0.0
61866.66666666667,9.751842304539371,19.546004551350784,29.297846855890153,0.0
61900.000000000015,9.779002798366532,19.61575572072117,29.394758519087706,0.0
61933.333333333336,9.722545058575479,19.598207309436656,29.320752368012137,0.0
61966.66666666667,9.729579871165859,19.630393045371978,29.359972916537835,0.0
62000.000000000015,9.738558850144853,19.62380395785843,29.362362808003283,0.0
62033.333333333336,9.696739758325762,19.562363882441336,29.259103640767098,0.0
62066.66666666667,9.746356041275384,19.66603419834356,29.412390239618947,0.0
62100.000000000015,9.77623482915417,19.74174184249473,29.5179766716489,0.0
62133.333333333336,9.812385865093942,19.765982059829028,29.578367924922972,0.0
62166.66666666667,9.827447309772305,19.797997085925076,29.625444395697382,0.0
62200.000000000015,9.759282448628705,19.719396383765506,29.478678832394213,0.0
62233.333333333336,9.720575044254637,19.687557761112124,29.408132805366762,0.0
62266.66666666667,9.729084201763778,19.67649196323202,29.4055761649958,0.0
62300.000000000015,9.734853670390395,19.685249648124568,29.42010331851496,0.0
62333.333333333336,9.698615377093166,19.647132673341623,29.34574805043479,0.0
62366.66666666667,9.675354911743138,19.592222962663268,29.267577874406403,0.0
62400.000000000015,9.594795210250592,19.500374160866908,29.095169371117503,0.0
62433.333333333336,9.59491909275384,19.489094605788488,29.08401369854233,0.0
62466.66666666667,9.589363537198277,19.472427939121804,29.06179147632008,0.0
62500.000000000015,9.635096137930894,19.52195356457174,29.157049702502636,0.0
62533.333333333336,9.662446565281298,19.604004846622946,29.266451411904242,0.0
62566.66666666667,9.660914958486549,19.5994100262387,29.26032498472525,0.0
62600.000000000015,9.621827656899267,19.521063724090368,29.14289138098963,0.0
62633.333333333336,9.62279260652323,19.523958572962258,29.146751179485484,0.0
62666.66666666667,9.647022043752687,19.593719561822343,29.240741605575028,0.0
62700.000000000015,9.677290198445396,19.618092978779707,29.295383177225105,0.0
62733.333333333336,9.726562685217946,19.693535767378194,29.420098452596143,0.0
62766.66666666667,9.825064368719632,19.79888704969924,29.62395141841887,0.0
62800.000000000015,9.858397702052967,19.89888704969924,29.757284751752206,0.0
62833.333333333336,9.858397702052969,19.89888704969924,29.75728475175221,0.0
62866.66666666667,9.876298936620872,19.932031590278605,29.80833052689948,0.0
62900.000000000015,9.898647006283532,19.9480134084141,29.846660414697634,0.0
62933.333333333336,9.86225041767828,19.89653286050109,29.75878327817937,0.0
62966.66666666667,9.854037243028337,19.870229726707787,29.724266969736124,0.0
63000.000000000015,9.846398354139463,19.84731306004117,29.693711414180633,0.0
63033.333333333336,9.871781960389631,19.891587926510436,29.763369886900065,0.0
63066.66666666667,9.879242142530133,19.898082491161713,29.777324633691848,0.0
63100.000000000015,9.88336912665713,19.9104634435427,29.79383257019983,0.0
63133.333333333336,9.89798900969809,19.9442242097132,29.842213219411295,0.0
63166.66666666667,9.876717415248917,19.921418364383264,29.798135779632183,0.0
63200.000000000015,9.922913777423574,20.015347693731744,29.938261471155318,0.0
63233.333333333336,9.90112073405155,19.99908640613346,29.900207140185014,0.0
63266.66666666667,9.90645917594171,20.015101731803945,29.921560907745654,0.0
63300.000000000015,9.887965023894921,19.959619275663574,29.847584299558495,0.0
63333.333333333336,9.900567014983745,19.99048118644301,29.891048201426752,0.0
63366.66666666667,9.8835494711241,19.939428554864087,29.82297802598819,0.0
63400.000000000015,9.879470217044869,19.92719079262639,29.80666100967126,0.0
63433.333333333336,9.909295925105864,19.9820218453154,29.891317770421267,0.0
63466.66666666667,9.914380100190014,19.990115600980744,29.90449570117076,0.0
63500.000000000015,9.94037961918953,20.053476965279003,29.99385658446853,0.0
63533.333333333336,9.881281859988318,19.983925622001724,29.86520748199004,0.0
63566.66666666667,9.861088022961093,19.93888248202472,29.79997050498581,0.0
63600.000000000015,9.849891994385992,19.91464733101941,29.764539325405405,0.0
63633.333333333336,9.874759238353123,19.93899514353715,29.813754381890266,0.0
63666.66666666667,9.916086580261835,20.006007811166533,29.922094391428367,0.0
63700.000000000015,9.86219368174982,19.939181925382552,29.801375607132375,0.0
63733.333333333336,9.85043408640128,19.91725313600098,29.767687222402262,0.0
63766.66666666667,9.8207347117019,19.867133778860328,29.68786849056223,0.0
63800.000000000015,9.803493332391549,19.859774749629647,29.663268082021194,0.0
63833.333333333336,9.815152749132604,19.899893150022933,29.71504589915554,0.0
63866.66666666667,9.813869075169173,19.914139513502153,29.728008588671322,0.0
63900.000000000015,9.848807954935658,19.999433894865838,29.8482418498015,0.0
63933.333333333336,9.866690384281942,20.0273670323977,29.894057416679644,0.0
63966.66666666667,9.881899819908027,20.066563309034027,29.948463128942056,0.0
64000.000000000015,9.788384252142452,19.937681176312697,29.72606542845515,0.0
64033.333333333336,9.704197399140375,19.82519976143413,29.529397160574504,0.0
64066.66666666667,9.65998443617741,19.725525813818237,29.38551024999565,0.0
64100.000000000015,9.671032254514229,19.773355062513836,29.444387317028063,0.0
64133.333333333336,9.685703857421151,19.80766420426284,29.493368061683988,0.0
64166.66666666667,9.687367408226844,19.804475531959838,29.491842940186686,0.0
64200.000000000015,9.709871817397929,19.871988759473094,29.581860576871023,0.0
64233.333333333336,9.72809933062539,19.886460058716548,29.614559389341938,0.0
64266.66666666667,9.76053349889771,19.983762563533503,29.744296062431214,0.0
64300.000000000015,9.743000086046411,19.9683743430233,29.71137442906971,0.0
64333.333333333336,9.730208086780385,19.964594089794666,29.694802176575052,0.0
64366.66666666667,9.685490279155154,19.92495429908451,29.61044457823967,0.0
64400.000000000015,9.678929929895604,19.944911228477718,29.62384115837332,0.0
64433.333333333336,9.639278019425241,19.878989701794833,29.518267721220077,0.0
64466.66666666667,9.67613577696524,19.913813334593225,29.589949111558468,0.0
64500.000000000015,9.70005897380326,19.943198960806875,29.643257934610133,0.0
64533.333333333336,9.68413983642204,19.89335278114442,29.57749261756646,0.0
64566.66666666667,9.645065762347983,19.803106775339323,29.448172537687306,0.0
64600.000000000015,9.685094252376473,19.89650117788917,29.581595430265644,0.0
64633.333333333336,9.6853335686158,19.897219126607148,29.582552695222947,0.0
64666.66666666667,9.66507213070731,19.83643481288168,29.50150694358899,0.0
64700.000000000015,9.6403007430857,19.8029866437403,29.443287386826,0.0
64733.333333333336,9.596508558208878,19.72797710096161,29.32448565917049,0.0
64766.66666666667,9.564304161298608,19.703278973991644,29.267583135290252,0.0
64800.000000000015,9.533795376756366,19.6633594773578,29.197154854114167,0.0
64833.333333333336,9.54642363687347,19.6822339415197,29.228657578393175,0.0
64866.66666666667,9.571463260855541,19.732448555767284,29.303911816622826,0.0
64900.000000000015,9.548919923070883,19.731565896589448,29.280485819660328,0.0
64933.333333333336,9.578435104790445,19.78906302389964,29.367498128690084,0.0
64966.66666666667,9.585079387461498,19.82365518323758,29.40873457069908,0.0
65000.000000000015,9.586862767480191,19.844674605036218,29.43153737251641,0.0
65033.333333333336,9.553727846845272,19.745269843131457,29.29899768997673,0.0
65066.66666666667,9.591925965598952,19.808412569632143,29.400338535231096,0.0
65100.000000000015,9.607056533955326,19.844361947011127,29.451418480966453,0.0
65133.333333333336,9.652064350213074,19.875136515802232,29.527200866015306,0.0
65166.66666666667,9.66055441137515,19.900606699288463,29.561161110663615,0.0
65200.000000000015,9.625645454928117,19.87182112747408,29.497466582402197,0.0
65233.333333333336,9.55660453006897,19.765210599513633,29.3218151295826,0.0
65266.66666666667,9.557113615422663,19.767732348424847,29.324845963847512,0.0
65300.000000000015,9.530789791598979,19.72833716042233,29.259126952021308,0.0
65333.333333333336,9.555882384191532,19.77063018553584,29.32651256972737,0.0
65366.66666666667,9.558001274241459,19.781013911124496,29.33901518536596,0.0
65400.000000000015,9.57837164461183,19.84212502223561,29.42049666684744,0.0
65433.333333333336,9.581334607574812,19.85101391112456,29.43234851869937,0.0
65466.66666666667,9.582913554943241,19.85575075322985,29.43866430817309,0.0
65500.000000000015,9.58672247750217,19.840638402066322,29.427360879568486,0.0
65533.333333333336,9.570583714304576,19.79222211247354,29.362805826778114,0.0
65566.66666666666,9.578559749162983,19.810449192826436,29.38900894198942,0.0
65600.0,9.607726415829648,19.897949192826438,29.50567560865609,0.0
65633.33333333336,9.589900003558803,19.882076407119722,29.471976410678526,0.0
65666.66666666666,9.634762162907824,19.911466123754284,29.546228286662107,0.0
65700.0,9.658671287070812,19.908719780038236,29.56739106710905,0.0
65733.33333333336,9.646984289950172,19.881637717025868,29.52862200697604,0.0
65766.66666666666,9.635874499621295,19.865108926011455,29.50098342563275,0.0
65800.0,9.704086181780498,19.94456737431585,29.64865355609635,0.0
65833.33333333336,9.714053324930315,19.956497080126404,29.670550405056716,0.0
65866.66666666666,9.648344651489298,19.879705011662743,29.52804966315204,0.0
65900.0,9.677353233241778,19.9299903004112,29.607343533652973,0.0
65933.33333333336,9.627566652110197,19.87930273042974,29.506869382539936,0.0
65966.66666666666,9.623989038332994,19.862624088634494,29.486613126967487,0.0
66000.0,9.523836205658485,19.79053449819225,29.314370703850738,0.0
66033.33333333336,9.582009107733828,19.89220708624942,29.47421619398325,0.0
66066.66666666666,9.628465226141136,19.96042812396445,29.58889335010559,0.0
66100.0,9.632864053120613,19.973624604902888,29.6064886580235,0.0
66133.33333333336,9.6525521622824,20.032688932388247,29.68524109467065,0.0
66166.66666666666,9.620720950265438,19.93719529633736,29.5579162466028,0.0
66200.0,9.606268151602137,19.899321926240077,29.505590077842214,0.0
66233.33333333336,9.630871326205295,19.973131450049543,29.60400277625484,0.0
66266.66666666666,9.693991596243109,20.00086983361074,29.694861429853848,0.0
66300.0,9.684705881957377,19.973012690753546,29.657718572710923,0.0
66333.33333333336,9.671349086247643,19.956926988622342,29.628276074869987,0.0
66366.66666666666,9.688139209704458,20.007297358992787,29.695436568697243,0.0
66400.0,9.646392646902733,19.96474523215802,29.611137879060756,0.0
66433.33333333336,9.703141554195085,20.075772280229756,29.77891383442484,0.0
66466.66666666666,9.641265863748002,19.976556555378295,29.617822419126295,0.0
66500.0,9.646979030133428,19.97816364076366,29.625142670897088,0.0
66533.33333333336,9.656804760667923,20.00036297173614,29.657167732404066,0.0
66566.66666666666,9.610246234723446,19.908729494386137,29.51897572910958,0.0
66600.0,9.531985168779473,19.804461982176353,29.336447150955824,0.0
66633.33333333336,9.546113986759362,19.85961878726951,29.405732774028877,0.0
66666.66666666666,9.518336208981594,19.77628545393621,29.294621662917802,0.0
66700.0,9.518336208981594,19.77628545393621,29.294621662917802,0.0
66733.33333333336,9.532754198399578,19.79878980986827,29.331544008267844,0.0
66766.66666666666,9.457501673147044,19.66727384375805,29.124775516905093,0.0
66800.0,9.46623183187721,19.72642587794073,29.192657709817937,0.0
66833.33333333336,9.4291666832371,19.64082351244915,29.069990195686245,0.0
66866.66666666666,9.449326773610721,19.693729841353935,29.143056614964657,0.0
66900.0,9.504752993481382,19.75580772869943,29.260560722180813,0.0
66933.33333333336,9.535070710945075,19.77727788083682,29.312348591781895,0.0
66966.66666666666,9.507132367506562,19.742353488703376,29.24948585620994,0.0
67000.0,9.49408888924574,19.73909834012057,29.233187229366308,0.0
67033.33333333336,9.540070443922945,19.78524442429264,29.325314868215585,0.0
67066.66666666666,9.543324380226387,19.775655593021586,29.31897997324797,0.0
67100.0,9.510525369713099,19.75059197913497,29.26111734884807,0.0
67133.33333333336,9.49138922807696,19.713299003512702,29.20468823158966,0.0
67166.66666666666,9.458538075037112,19.645051009175596,29.10358908421271,0.0
67200.0,9.35852999666511,19.525214243945925,28.883744240611037,0.0
67233.33333333336,9.368095182574367,19.5700076401104,28.93810282268477,0.0
67266.66666666666,9.339312113791316,19.536618840651563,28.87593095444288,0.0
67300.0,9.343312113791315,19.548618840651564,28.89193095444288,0.0
67333.33333333336,9.355915929728473,19.541426594701395,28.89734252442987,0.0
67366.66666666666,9.380012049657944,19.584624425402026,28.964636475059972,0.0
67400.0,9.441220626656008,19.703397131967307,29.144617758623315,0.0
67433.33333333336,9.452573128280443,19.73786677169081,29.190439899971253,0.0
67466.66666666666,9.386810047739617,19.67725627949277,29.064066327232386,0.0
67500.0,9.385486152336767,19.66508671600885,29.05057286834562,0.0
67533.33333333336,9.447506085682626,19.70591591916086,29.15342200484349,0.0
67566.66666666666,9.428148694103001,19.68210454547072,29.110253239573723,0.0
67600.0,9.40384313854742,19.6158405707042,29.01968370925162,0.0
67633.33333333336,9.384922209682081,19.585589172593572,28.970511382275653,0.0
67666.66666666666,9.367296883689624,19.55599693344558,28.92329381713521,0.0
67700.0,9.392366911700812,19.631207017479145,29.023573929179957,0.0
67733.33333333336,9.320920147931307,19.541954500780648,28.862874648711955,0.0
67766.66666666666,9.334501450391993,19.565434079060086,28.89993552945208,0.0
67800.0,9.333492558463119,19.557981410831633,28.89147396929475,0.0
67833.33333333336,9.339166729366086,19.57285047135295,28.91201720071904,0.0
67866.66666666666,9.326148681237742,19.531032133017067,28.85718081425481,0.0
67900.0,9.30356414017497,19.487744668313177,28.791308808488147,0.0
67933.33333333336,9.313980806841613,19.518994668313102,28.832975475154715,0.0
67966.66666666666,9.347314140174948,19.618994668313103,28.96630880848805,0.0
68000.0,9.403863996959746,19.67890128909514,29.08276528605489,0.0
68033.33333333336,9.423369078964836,19.72504345856783,29.148412537532664,0.0
68066.66666666666,9.499726503026082,19.779311801791824,29.279038304817906,0.0
68100.0,9.510107455407027,19.802771795002297,29.312879250409324,0.0
68133.33333333336,9.566149017330924,19.904891497674996,29.47104051500592,0.0
68166.66666666666,9.547555802267118,19.90024180115113,29.447797603418245,0.0
68200.0,9.581547030337292,19.989198263280134,29.570745293617428,0.0
68233.33333333336,9.588304665165145,20.007538985228873,29.595843650394016,0.0
68266.66666666666,9.52294633902546,19.926506242811946,29.449452581837406,0.0
68300.0,9.462334541166253,19.831555859273795,29.29389040044005,0.0
68333.33333333336,9.487844471386339,19.90808564993405,29.39593012132039,0.0
68366.66666666666,9.486530948561182,19.904145081458584,29.390676030019762,0.0
68400.0,9.461176369175597,19.868259129608212,29.329435498783806,0.0
68433.33333333336,9.482567531379662,19.923775228769987,29.406342760149652,0.0
68466.66666666666,9.560941327153524,20.046310487885286,29.60725181503881,0.0
68500.0,9.652586348798545,20.169603970584795,29.822190319383342,0.0
68533.33333333336,9.62189891198206,20.091770627379205,29.713669539361266,0.0
68566.66666666666,9.558397804036497,19.964635845973184,29.523033650009683,0.0
68600.0,9.599864185599568,20.051068764799904,29.650932950399472,0.0
68633.33333333336,9.563381585657075,19.98839770863914,29.551779294296214,0.0
68666.66666666666,9.547409363434884,19.953529958054123,29.500939321489007,0.0
68700.0,9.569951928848143,19.95524875367718,29.52520068252532,0.0
68733.33333333336,9.591125200021452,19.998566546995043,29.5896917470165,0.0
68766.66666666666,9.580441439337699,19.966515264943784,29.54695670428148,0.0
68800.0,9.603863156509403,19.995778509599738,29.599641666109143,0.0
68833.33333333336,9.545571951031892,19.906133452632897,29.451705403664786,0.0
68866.66666666666,9.500940290927486,19.82870358960607,29.329643880533556,0.0
68900.0,9.504360552123057,19.83030979240592,29.33467034452898,0.0
68933.33333333336,9.494945211150432,19.819635768580312,29.314580979730742,0.0
68966.66666666666,9.496210525798663,19.822303055556333,29.318513581355,0.0
69000.0,9.534635853066453,19.84061830688916,29.37525415995561,0.0
69033.33333333336,9.541984431591498,19.840815388363634,29.38279981995513,0.0
69066.66666666666,9.581853712637239,19.940558747365625,29.52241246000287,0.0
69100.0,9.542243996754173,19.91117725391997,29.453421250674143,0.0
69133.33333333336,9.594619823229634,19.9467136125919,29.54133343582153,0.0
69166.66666666666,9.667290074125761,20.06913675337797,29.73642682750373,0.0
69200.0,9.702072682821413,20.16874742165298,29.870820104474394,0.0
69233.33333333336,9.742401900928387,20.258236758084077,30.000638659012463,0.0
69266.66666666666,9.780382739832998,20.292365778420788,30.072748518253782,0.0
69300.0,9.817307846723466,20.35944617668413,30.176754023407593,0.0
69333.33333333336,9.833708650221043,20.38159191375003,30.21530056397107,0.0
69366.66666666666,9.923493787922835,20.51880055836789,30.442294346290723,0.0
69400.0,9.954866336942443,20.612918205426713,30.567784542369154,0.0
69433.33333333336,9.883709565703992,20.49429081734421,30.378000383048203,0.0
69466.66666666666,9.82450122254128,20.384323058777692,30.208824281318968,0.0
69500.0,9.835808020485038,20.418194206802433,30.25400222728747,0.0
69533.33333333336,9.817745976072256,20.36847140286114,30.1862173789334,0.0
69566.66666666666,9.876172422931937,20.46003808721203,30.336210510143967,0.0
69600.0,9.936749715420047,20.47649546587584,30.41324518129589,0.0
69633.33333333336,9.972263243132158,20.553509729148224,30.525772972280386,0.0
69666.66666666666,9.879449780917984,20.44294468045306,30.322394461371044,0.0
69700.0,9.870137611605806,20.447246347542013,30.317383959147815,0.0
69733.33333333336,9.845815663043368,20.394095993578578,30.23991165662195,0.0
69766.66666666666,9.86630459440185,20.414381678257794,30.28068627265964,0.0
69800.0,9.966628787705897,20.510814170881456,30.477442958587353,0.0
69833.33333333336,10.003184275931588,20.581027275884786,30.584211551816377,0.0
69866.66666666666,9.964082354461238,20.51952098144739,30.483603335908626,0.0
69900.0,9.975556573778604,20.553943639399485,30.52950021317809,0.0
69933.33333333336,9.992076720298751,20.584420882869587,30.57649760316834,0.0
69966.66666666666,9.977918288653019,20.562049340858003,30.539967629511022,0.0
70000.0,9.960820719476871,20.539336261546755,30.50015698102363,0.0
70033.33333333336,9.929902036766519,20.45452785368348,30.384429890449997,0.0
70066.66666666666,9.921949041278106,20.43066886721824,30.35261790849635,0.0
70100.0,9.947588349778618,20.46041921464326,30.40800756442188,0.0
70133.33333333336,10.00534347535102,20.54742459551486,30.55276807086588,0.0
70166.66666666666,10.07004390537252,20.647276140366223,30.717320045738745,0.0
70200.0,10.059020305899951,20.63044452538346,30.68946483128341,0.0
70233.33333333336,10.197124090951233,20.746217686499595,30.94334177745083,0.0
70266.66666666666,10.296677025544428,20.87013552595056,31.16681255149499,0.0
70300.0,10.328844351387332,20.900968050497486,31.22981240188482,0.0
70333.33333333336,10.33366493684531,20.915429806871412,31.24909474371672,0.0
70366.66666666666,10.313664936845326,20.882215118746814,31.19588005559214,0.0
70400.0,10.296323506345992,20.83019082724881,31.126514333594802,0.0
70433.33333333336,10.299014478568216,20.838263743915483,31.1372782224837,0.0
70466.66666666666,10.304018699189207,20.85527919819701,31.159297897386217,0.0
70500.0,10.27830280866636,20.823046642632136,31.1013494512985,0.0
70533.33333333336,10.333163300736237,20.923989934325146,31.257153235061384,0.0
70566.66666666666,10.361754283022881,20.979492035023256,31.341246318046135,0.0
70600.0,10.405543965562563,21.02218632381857,31.427730289381135,0.0
70633.33333333336,10.384550632763629,20.972172063281405,31.356722696045036,0.0
70666.66666666666,10.386620738583746,20.97058780897022,31.35720854755396,0.0
70700.0,10.429702749165756,21.004921653430188,31.434624402595944,0.0
70733.33333333336,10.527652484615404,21.122618952370786,31.650271436986188,0.0
70766.66666666666,10.556307687437306,21.132447039968916,31.68875472740622,0.0
70800.0,10.603102559232177,21.215547818180358,31.81865037741254,0.0
70833.33333333336,10.58195317377356,21.176072261892145,31.758025435665704,0.0
70866.66666666666,10.612367117128665,21.222057919559756,31.83442503668842,0.0
70900.0,10.605367316490707,21.202716922895657,31.808084239386364,0.0
70933.33333333336,10.577074903053294,21.170347425415674,31.747422328468964,0.0
70966.66666666666,10.493256033488809,21.07333669584326,31.566592729332065,0.0
71000.0,10.474250501983276,21.063100048388314,31.537350550371592,0.0
71033.33333333336,10.408491769797374,20.988338186802576,31.396829956599948,0.0
71066.66666666666,10.33141505022063,20.893435311090407,31.224850361311034,0.0
71100.0,10.30651782563031,20.848014178742712,31.154532004373024,0.0
71133.33333333336,10.29113371236882,20.857302952388263,31.148436664757085,0.0
71166.66666666666,10.287661490146597,20.846886285721588,31.13454777586818,0.0
71200.0,10.2942023258541,20.876996493418513,31.171198819272618,0.0
71233.33333333336,10.23104923225956,20.813021098785903,31.04407033104546,0.0
71266.66666666666,10.213474315702522,20.78538040233249,30.998854718035012,0.0
71300.0,10.196305351625663,20.753395790438784,30.949701142064445,0.0
71333.33333333336,10.194591346100086,20.749168635517997,30.943759981618086,0.0
71366.66666666666,10.184090905182977,20.736036113573984,30.92012701875696,0.0
71400.0,10.158396460738532,20.705162981127152,30.863559441865686,0.0
71433.33333333336,10.189448048040076,20.788276412167967,30.977724460208044,0.0
71466.66666666666,10.300702197848137,20.892071398479146,31.192773596327285,0.0
71500.0,10.29273839694316,20.884329934696474,31.177068331639635,0.0
71533.33333333336,10.257656514660455,20.86823547013507,31.125891984795523,0.0
71566.66666666666,10.257634468805104,20.88618407529899,31.143818544104096,0.0
71600.0,10.260664771835408,20.8952749843899,31.155939756225308,0.0
71633.33333333336,10.260664771835408,20.8952749843899,31.155939756225308,0.0
71666.66666666666,10.259582150752786,20.892027121142032,31.15160927189482,0.0
71700.0,10.252685599028645,20.89218578843753,31.14487138746617,0.0
71733.33333333336,10.26985116040986,20.92552409584585,31.195375256255716,0.0
71766.66666666666,10.298634229192933,20.95444453412011,31.25307876331304,0.0
71800.0,10.286011768022084,20.894248117993847,31.180259886015932,0.0
71833.33333333336,10.299381591047005,20.915213181196115,31.21459477224312,0.0
71866.66666666666,10.306816955247047,20.91153665065806,31.218353605905108,0.0
71900.0,10.311970394400486,20.899559365029443,31.21152975942993,0.0
71933.33333333336,10.293769336199436,20.841547550921998,31.135316887121434,0.0
71966.66666666666,10.302695104072551,20.837843272023928,31.140538376096483,0.0
72000.0,10.281435423339186,20.80472302717766,31.086158450516844,0.0
72033.33333333336,10.29310799407567,20.825179250354736,31.11828724443041,0.0
72066.66666666666,10.300731631699321,20.781441313325946,31.082172945025267,0.0
72100.0,10.308349650972513,20.76656849518353,31.074918146156044,0.0
72133.33333333336,10.284825093492401,20.742811722191494,31.027636815683895,0.0
72166.66666666666,10.297854691280719,20.772730875844715,31.070585567125438,0.0
72200.0,10.368723038619654,20.87698720848458,31.24571024710423,0.0
72233.33333333336,10.391814251842403,20.901671813434376,31.293486065276777,0.0
72266.66666666666,10.337352713380877,20.81793805882379,31.15529077220467,0.0
72300.0,10.33017322620139,20.836904303955787,31.16707753015718,0.0
72333.33333333336,10.321487677908097,20.823256354762144,31.14474403267024,0.0
72366.66666666666,10.310039866460292,20.78891292041872,31.098952786879007,0.0
72400.0,10.358391193495828,20.86509040255298,31.223481596048806,0.0
72433.33333333336,10.367743020468257,20.877152632959607,31.244895653427868,0.0
72466.66666666666,10.37090502601122,20.853846854466777,31.224751880477996,0.0
72500.0,10.342680388330061,20.809263065007233,31.151943453337296,0.0
72533.33333333336,10.336282341932055,20.770628471203093,31.106910813135148,0.0
72566.66666666666,10.372364213277042,20.828609158977514,31.200973372254552,0.0
72600.0,10.383619002549072,20.862373526793608,31.24599252934268,0.0
72633.33333333336,10.399679214808096,20.866534187591192,31.26621340239929,0.0
72666.66666666666,10.372203024331869,20.787032938990798,31.15923596332267,0.0
72700.0,10.355839387968233,20.788410548635863,31.144249936604098,0.0
72733.33333333336,10.338266247600922,20.80806579925309,31.14633204685401,0.0
72766.66666666666,10.32659918010049,20.812321292600753,31.138920472701244,0.0
72800.0,10.306862337995229,20.740367472037153,31.047229810032384,0.0
72833.33333333336,10.343158634291544,20.839773113132015,31.18293174742356,0.0
72866.66666666666,10.305257399723642,20.746628572552652,31.051885972276295,0.0
72900.0,10.325311290845306,20.752405878825595,31.077717169670905,0.0
72933.33333333336,10.362315676847924,20.809468589627553,31.171784266475477,0.0
72966.66666666666,10.403073677017707,20.838016930380647,31.241090607398352,0.0
73000.0,10.448546099904991,20.885886079151835,31.334432179056826,0.0
73033.33333333336,10.447635986755763,20.915031691985394,31.362667678741158,0.0
73066.66666666666,10.463771653211122,20.935539135082635,31.399310788293754,0.0
73100.0,10.448533557973027,20.88982484936835,31.338358407341378,0.0
73133.33333333336,10.461807752584605,20.939746316155468,31.401554068740072,0.0
73166.66666666666,10.400178914133356,20.83271855493104,31.232897469064397,0.0
73200.0,10.384839105106275,20.805431365952437,31.19027047105871,0.0
73233.33333333336,10.409773536785911,20.825072482187892,31.234846018973805,0.0
73266.66666666666,10.414954514924297,20.81569333994329,31.230647854867588,0.0
73300.0,10.466343403813186,20.89425051029226,31.360593914105444,0.0
73333.33333333336,10.449130440850208,20.87270745651588,31.321837897366088,0.0
73366.66666666666,10.527708683063304,20.972024172128865,31.49973285519217,0.0
73400.0,10.576610654108132,21.03196514757099,31.608575801679116,0.0
73433.33333333336,10.533088800922426,20.963456965658725,31.496545766581153,0.0
73466.66666666666,10.531906534912599,20.95402653872952,31.485933073642116,0.0
73500.0,10.581398356443895,20.99233926386346,31.57373762030736,0.0
73533.33333333336,10.574350096062265,20.971194482718573,31.545544578780838,0.0
73566.66666666666,10.534302951848483,20.96608925086931,31.50039220271779,0.0
73600.0,10.530748173293704,21.009290467497344,31.540038640791046,0.0
73633.33333333336,10.445369978356682,20.898046787452902,31.343416765809586,0.0
73666.66666666666,10.41874299422973,20.859772316105392,31.27851531033512,0.0
73700.0,10.434933470420205,20.90834374467682,31.34327721509702,0.0
73733.33333333336,10.527929966916766,20.97444039951916,31.502370366435926,0.0
73766.66666666666,10.568478260308204,21.029569831809315,31.59804809211752,0.0
73800.0,10.62471350654345,21.04831070897476,31.673024215518208,0.0
73833.33333333336,10.591997457160723,20.985861585154264,31.577859042314987,0.0
73866.66666666666,10.577307888364865,20.9281536014097,31.505461489774568,0.0
73900.0,10.60981351055377,20.946262814733217,31.556076325286988,0.0
73933.33333333336,10.607428423968388,20.9604658163456,31.567894240313986,0.0
73966.66666666666,10.638865813739113,21.0079084328539,31.64677424659301,0.0
74000.0,10.683195244384333,21.080575095862724,31.763770340247056,0.0
74033.33333333336,10.74832934400118,21.21088836280205,31.959217706803226,0.0
74066.66666666666,10.748329344001181,21.210888362802052,31.959217706803233,0.0
74100.0,10.788656141386802,21.24968730059482,32.038343441981624,0.0
74133.33333333336,10.791927594658224,21.23154505884893,32.023472653507156,0.0
74166.66666666666,10.841899770973138,21.28079055891791,32.12269032989104,0.0
74200.0,10.834372619761776,21.242087015430567,32.07645963519234,0.0
74233.33333333336,10.7976265880158,21.172060160631574,31.969686748647376,0.0
74266.66666666666,10.789710430099644,21.12295168828496,31.912662118384606,0.0
74300.0,10.744472334861548,21.028640724854778,31.77311305971633,0.0
74333.33333333336,10.718916779306026,20.95197405818821,31.670890837494238,0.0
74366.66666666666,10.721044683607833,20.96990082157308,31.690945505180913,0.0
74400.0,10.682624770187918,20.881211891888427,31.563836662076344,0.0
74433.33333333336,10.653312665676802,20.82029547042885,31.473608136105653,0.0
74466.66666666666,10.594743725013792,20.75685069407605,31.35159441908984,0.0
74500.0,10.55221921520987,20.68314120067293,31.235360415882802,0.0
74533.33333333336,10.573111095577392,20.747905609294286,31.321016704871674,0.0
74566.66666666666,10.59893169966542,20.802824114590663,31.401755814256084,0.0
74600.0,10.593599770908915,20.77487193197761,31.368471702886524,0.0
74633.33333333336,10.57259854990766,20.711868268973845,31.284466818881505,0.0
74666.66666666666,10.635767470197347,20.791573801136114,31.427341271333464,0.0
74700.0,10.670186662116542,20.877883986384944,31.548070648501486,0.0
74733.33333333336,10.673697129105259,20.8884153873511,31.56211251645636,0.0
74766.66666666666,10.677410452818588,20.88944616328296,31.566856616101546,0.0
74800.0,10.666133862242114,20.86501496232278,31.53114882456489,0.0
74833.33333333336,10.650574845281206,20.84214831190126,31.49272315718246,0.0
74866.66666666666,10.65040701617095,20.845863154313,31.496270170483953,0.0
74900.0,10.667257682359018,20.860330630335206,31.52758831269422,0.0
74933.33333333336,10.614469919758182,20.75408404417487,31.368553963933053,0.0
74966.66666666666,10.572375696081618,20.686951235629515,31.25932693171113,0.0
75000.0,10.568830852218145,20.672322661027977,31.24115351324612,0.0
75033.33333333336,10.619531132330193,20.77768025317953,31.39721138550972,0.0
75066.66666666666,10.599372696116168,20.760817205220444,31.36018990133661,0.0
75100.0,10.610869578740186,20.798446833338822,31.409316412079008,0.0
75133.33333333336,10.600832100786127,20.790308853195153,31.391140953981278,0.0
75166.66666666666,10.601964255668278,20.79370531784161,31.39566957350989,0.0
75200.0,10.581964255668277,20.733705317841604,31.315669573509886,0.0
75233.33333333336,10.59885477255876,20.760585376169704,31.359440148728464,0.0
75266.66666666666,10.572154435858419,20.729273651938417,31.301428087796836,0.0
75300.0,10.655409421613408,20.78495726043365,31.44036668204706,0.0
75333.33333333336,10.623233495687492,20.72141423532007,31.34464773100756,0.0
75366.66666666666,10.597548070002077,20.675772658588514,31.273320728590587,0.0
75400.0,10.577177699631704,20.614661547477404,31.191839247109108,0.0
75433.33333333336,10.589972312426253,20.619057000451118,31.209029312877373,0.0
75466.66666666666,10.595149304826737,20.616650907216723,31.21180021204346,0.0
75500.0,10.57814593782337,20.59889127153491,31.177037209358282,0.0
75533.33333333336,10.637107262144214,20.71164615076514,31.348753412909353,0.0
75566.66666666666,10.668762576901859,20.74489268585074,31.41365526275259,0.0
75600.0,10.675758898350642,20.75661813688576,31.432377035236403,0.0
75633.33333333336,10.741107109809894,20.825671637313025,31.56677874712292,0.0
75666.66666666666,10.761199689706407,20.838600328844617,31.59980001855103,0.0
75700.0,10.759582298011567,20.85555502584579,31.615137323857358,0.0
75733.33333333336,10.778234234020552,20.870252534774465,31.64848676879502,0.0
75766.66666666666,10.80359613172487,20.901109391852632,31.704705523577502,0.0
75800.0,10.773806521806637,20.869313797710973,31.64312031951761,0.0
75833.33333333336,10.76002632897227,20.838547959507068,31.598574288479337,0.0
75866.66666666666,10.74360657588583,20.81240066457881,31.55600724046464,0.0
75900.0,10.752865835145089,20.826715752681622,31.57958158782671,0.0
75933.33333333336,10.733415779028357,20.80285973944333,31.53627551847169,0.0
75966.66666666666,10.796466962724862,20.871560523728487,31.668027486453347,0.0
76000.0,10.811895534153436,20.921532715646897,31.733428249800333,0.0
76033.33333333336,10.756644088016792,20.82862449540582,31.58526858342261,0.0
76066.66666666666,10.7360848324316,20.82402138428347,31.560106216715067,0.0
76100.0,10.754063627829751,20.81107439873411,31.56513802656386,0.0
76133.33333333336,10.76205440108826,20.808136642166282,31.570191043254546,0.0
76166.66666666666,10.817271346709024,20.92119715485771,31.73846850156673,0.0
76200.0,10.910805829467645,21.065045401884948,31.975851231352593,0.0
76233.33333333336,10.976351806479164,21.114885746815187,32.09123755329435,0.0
76266.66666666666,10.905785224583262,21.046579849752902,31.952365074336164,0.0
76300.0,10.941509862264422,21.070759640494217,32.01226950275864,0.0
76333.33333333336,10.93068365143822,21.03828100801561,31.96896465945383,0.0
76366.66666666666,10.938240058419932,21.036696842682474,31.974936901102403,0.0
76400.0,10.92358797585906,20.992740594999862,31.91632857085892,0.0
76433.33333333336,10.88915500295159,20.924524354050362,31.813679357001952,0.0
76466.66666666666,10.948202953723696,21.035111132160708,31.983314085884405,0.0
76500.0,10.962977586348226,21.032516774735164,31.99549436108339,0.0
76533.33333333336,10.954518618614124,21.001534271537157,31.956052890151277,0.0
76566.66666666666,10.99525990639841,21.07736949371239,32.0726294001108,0.0
76600.0,11.00137101750952,21.095702827045724,32.09707384455525,0.0
76633.33333333336,10.993414256921232,21.05276561127712,32.04617986819835,0.0
76666.66666666666,11.034485685492683,21.15199596551572,32.1864816510084,0.0
76700.0,11.07972378073078,21.246306928945902,32.32603070967668,0.0
76733.33333333336,11.106297854804849,21.254961822212525,32.36125967701737,0.0
76766.66666666666,11.141557114064112,21.339730012534957,32.48128712659907,0.0
76800.0,11.125922193429192,21.2858957316408,32.41181792506999,0.0
76833.33333333336,11.126163739322918,21.28662036932198,32.4127841086449,0.0
76866.66666666666,11.169108202905859,21.31886680024285,32.48797500314871,0.0
76900.0,11.141610199097741,21.313463201556075,32.455073400653816,0.0
76933.33333333336,11.110763988568287,21.278594907342587,32.389358895910874,0.0
76966.66666666666,11.099443847650324,21.241659283747207,32.34110313139753,0.0
77000.0,11.124345808434638,21.22489013191596,32.349235940350596,0.0
77033.33333333336,11.075103384192237,21.1689614390483,32.244064823240535,0.0
77066.66666666666,11.072958188852592,21.155217258170055,32.22817544702264,0.0
77100.0,11.141330143695132,21.19710851527654,32.33843865897167,0.0
77133.33333333336,11.189791682156695,21.293874617441773,32.48366629959847,0.0
77166.66666666666,11.201564168929178,21.31890895532478,32.520473124253954,0.0
77200.0,11.248420894075375,21.414746972259056,32.66316786633443,0.0
77233.33333333336,11.220138065792563,21.329898487410613,32.55003655320318,0.0
77266.66666666666,11.222915843570327,21.311329310665183,32.53424515423551,0.0
77300.0,11.230582510236992,21.32636951849549,32.55695202873248,0.0
77333.33333333336,11.2419405349284,21.338250162458518,32.58019069738692,0.0
77366.66666666666,11.234238514726357,21.320309352836983,32.554547867563336,0.0
77400.0,11.196709910607364,21.245990492261154,32.44270040286852,0.0
77433.33333333336,11.221819997834395,21.261656393719555,32.48347639155395,0.0
77466.66666666666,11.224030524150184,21.268287972666926,32.492318496817106,0.0
77500.0,11.208285564984172,21.256344757896418,32.46463032288059,0.0
77533.33333333336,11.181108224230913,21.248180342687213,32.42928856691813,0.0
77566.66666666666,11.169244614589516,21.212589513763017,32.38183412835253,0.0
77600.0,11.180355725700627,21.24592284709635,32.426278572796974,0.0
77633.33333333336,11.176799594588918,21.2416462665692,32.41844586115812,0.0
77666.66666666666,11.180403756560207,21.24469085522277,32.42509461178298,0.0
77700.0,11.180113269995209,21.243819395527776,32.42393266552298,0.0
77733.33333333336,11.22001580410828,21.30752412812428,32.527539932232564,0.0
77766.66666666666,11.228144099709949,21.30313545151952,32.53127955122947,0.0
77800.0,11.194670710354206,21.240169001028406,32.434839711382615,0.0
77833.33333333336,11.201862233428027,21.231714231355404,32.43357646478343,0.0
77866.66666666666,11.191350869791677,21.20718706621188,32.39853793600356,0.0
77900.0,11.218790483318248,21.269374503401735,32.48816498671998,0.0
77933.33333333336,11.233695877843166,21.291172064835642,32.52486794267881,0.0
77966.66666666666,11.249357253504698,21.283604640095838,32.532961893600536,0.0
78000.0,11.160241607246194,21.144607551416616,32.304849158662805,0.0
78033.33333333336,11.1510036192582,21.131243752884554,32.282247372142756,0.0
78066.66666666666,11.09104831159906,21.12618175886688,32.21723007046594,0.0
78100.0,11.11977847032922,21.15570640442022,32.27548487474944,0.0
78133.33333333336,11.116604904606683,21.14422625765591,32.26083116226259,0.0
78166.66666666666,11.120764448766202,21.145832954135543,32.266597402901745,0.0
78200.0,11.12010655402936,21.15687649200654,32.2769830460359,0.0
78233.33333333336,11.126400065586015,21.167558874001426,32.29395893958744,0.0
78266.66666666666,11.215438273754627,21.29491350594127,32.5103517796959,0.0
78300.0,11.313401236717588,21.42081049455529,32.73421173127288,0.0
78333.33333333336,11.340315566702094,21.42985734125533,32.77017290795743,0.0
78366.66666666666,11.420856549310262,21.55800671609084,32.9788632654011,0.0
78400.0,11.48389115476297,21.61468722469911,33.09857837946208,0.0
78433.33333333336,11.53211938153309,21.66320503770382,33.195324419236904,0.0
78466.66666666666,11.45374558575923,21.540669778588526,32.99441536434775,0.0
78500.0,11.38293389744754,21.47987629588901,32.86281019333655,0.0
78533.33333333336,11.396772481362545,21.504397708085804,32.90117018944835,0.0
78566.66666666666,11.403843188433237,21.52560982929788,32.92945301773112,0.0
78600.0,11.393524347853527,21.532619533422054,32.926143881275586,0.0
78633.33333333336,11.434582477508235,21.601865336464833,33.03644781397307,0.0
78666.66666666666,11.450554699730466,21.64978200313153,33.100336702862,0.0
78700.0,11.436824274557916,21.655518963768248,33.09234323832616,0.0
78733.33333333336,11.483794007499858,21.718751569734675,33.20254557723453,0.0
78766.66666666666,11.52420950072665,21.7798116330375,33.30402113376415,0.0
78800.0,11.551451363801847,21.808588766528135,33.360040130329985,0.0
78833.33333333336,11.552417547376713,21.811487317252734,33.36390486462945,0.0
78866.66666666666,11.54015265575699,21.784830550281907,33.324983206038894,0.0
78900.0,11.51745002103398,21.740445861481437,33.25789588251541,0.0
78933.33333333336,11.529306510375644,21.733862872811898,33.26316938318754,0.0
78966.66666666666,11.533052370695499,21.728854378494464,33.26190674918996,0.0
79000.0,11.440945385139042,21.647011168030993,33.08795655317003,0.0
79033.33333333336,11.449937822552538,21.69583713437214,33.145774956924676,0.0
79066.66666666666,11.440536377764106,21.687497284142086,33.128033661906194,0.0
79100.0,11.404591677303278,21.60592057547434,33.010512252777616,0.0
79133.33333333336,11.346920004094073,21.562052988739705,32.90897299283378,0.0
79166.66666666666,11.295801781416648,21.49705169611991,32.79285347753656,0.0
79200.0,11.360423934625757,21.531971421699776,32.89239535632553,0.0
79233.33333333336,11.371851131767276,21.533219126050405,32.905070257817684,0.0
79266.66666666666,11.36845209994449,21.530529061344225,32.89898116128872,0.0
79300.0,11.36501323158613,21.56339873431687,32.928411965903,0.0
79333.33333333336,11.39357208019786,21.575084102371342,32.9686561825692,0.0
79366.66666666666,11.370845443148735,21.52328407520788,32.894129518356614,0.0
79400.0,11.396531226037878,21.524002756094895,32.920533982132774,0.0
79433.33333333336,11.428182602184686,21.590724440475697,33.01890704266038,0.0
79466.66666666666,11.451052741700298,21.65671347650355,33.10776621820385,0.0
79500.0,11.50678450197182,21.68567507490836,33.19245957688018,0.0
79533.33333333336,11.579371678659662,21.750034264559208,33.32940594321887,0.0
79566.66666666666,11.581737058109086,21.772871706646406,33.35460876475549,0.0
79600.0,11.579745624206824,21.803041863944784,33.382787488151614,0.0
79633.33333333336,11.571103648898179,21.8066422578828,33.37774590678097,0.0
79666.66666666666,11.576242050457644,21.822057462561194,33.398299513018834,0.0
79700.0,11.554984740516124,21.804644942818417,33.35962968333454,0.0
79733.33333333336,11.600433597088898,21.864285340533787,33.464718937622685,0.0
79766.66666666666,11.605377995653855,21.879145028568963,33.48452302422282,0.0
79800.0,11.549154271169378,21.85548029372064,33.40463456489002,0.0
79833.33333333336,11.530799841144715,21.82881844816464,33.35961828930935,0.0
79866.66666666666,11.517096137441012,21.800804636168557,33.31790077360957,0.0
79900.0,11.533725172893575,21.80723849963749,33.34096367253107,0.0
79933.33333333336,11.539344432860696,21.804164125648743,33.34350855850944,0.0
79966.66666666666,11.506011099527411,21.73634992778366,33.24236102731108,0.0
80000.0,11.547565739410665,21.807214015970438,33.3547797553811,0.0
80033.33333333336,11.602942452719391,21.90065049358123,33.50359294630062,0.0
80066.66666666666,11.639731427043783,21.981407125568566,33.62113855261235,0.0
80100.0,11.595546159997324,21.920024834209787,33.51557099420711,0.0
80133.33333333336,11.622091425391996,21.952984743003533,33.575076168395526,0.0
80166.66666666666,11.641027783419045,21.980438837708487,33.62146662112753,0.0
80200.0,11.687940108363712,22.032355094574346,33.720295202938054,0.0
80233.33333333336,11.632078386804496,22.05031448401146,33.68239287081595,0.0
80266.66666666666,11.621858932517,22.04521267031903,33.66707160283603,0.0
80300.0,11.629976207063962,22.044678448581315,33.67465465564528,0.0
80333.33333333336,11.631266732717094,22.048550025540706,33.6798167582578,0.0
80366.66666666666,11.686205004322026,22.13956029564056,33.82576529996259,0.0
80400.0,11.725608251000816,22.192125117614157,33.917733368614975,0.0
80433.33333333336,11.788349377544037,22.292944659106823,34.08129403665086,0.0
80466.66666666666,11.795177351789269,22.304812605518958,34.099989957308225,0.0
80500.0,11.824966538297204,22.360571041796558,34.18553758009376,0.0
80533.33333333336,11.80564396509861,22.331941238736814,34.13758520383542,0.0
80566.66666666666,11.785783141542147,22.281010796206367,34.06679393774852,0.0
80600.0,11.812595310854316,22.31943550598623,34.13203081684055,0.0
80633.33333333336,11.845251957326834,22.390469818217966,34.235721775544796,0.0
80666.66666666666,11.90266771150725,22.433480363418077,34.33614807492533,0.0
80700.0,11.865048663888206,22.38973566574448,34.254784329632685,0.0
80733.33333333336,11.835334618674196,22.377321272729453,34.21265589140365,0.0
80766.66666666666,11.814758046991278,22.36075280406449,34.17551085105577,0.0
80800.0,11.789170440153669,22.318382278379303,34.10755271853297,0.0
80833.33333333336,11.85481497227583,22.390199878098155,34.245014850373984,0.0
80866.66666666666,11.90213296404968,22.412317780635608,34.31445074468529,0.0
80900.0,11.941535741827456,22.502093264924557,34.44362900675201,0.0
80933.33333333336,11.95606441008491,22.536586913262234,34.49265132334715,0.0
80966.66666666666,11.975947451020573,22.596236036069232,34.5721834870898,0.0
81000.0,11.969987855060978,22.56048521528472,34.5304730703457,0.0
81033.33333333336,11.974825019811883,22.574996709537444,34.549821729349325,0.0
81066.66666666666,12.0001564857316,22.624997441726496,34.62515392745809,0.0
81100.0,11.993163732108412,22.631784914066277,34.624948646174694,0.0
81133.33333333336,11.967380256324894,22.576275939598432,34.54365619592332,0.0
81166.66666666666,12.02258307819438,22.663123135036663,34.68570621323104,0.0
81200.0,12.033480514091815,22.67116206421891,34.704642578310725,0.0
81233.33333333336,12.057739773351164,22.726646624174016,34.78438639752518,0.0
81266.66666666666,12.115288718128431,22.766064511662524,34.88135322979096,0.0
81300.0,12.148045363605533,22.8005945326516,34.948639896257134,0.0
81333.33333333336,12.165225100848827,22.82657899334882,34.99180409419765,0.0
81366.66666666666,12.123085745106524,22.745841322098137,34.86892706720466,0.0
81400.0,12.100169078439857,22.677091322098136,34.77726040053799,0.0
81433.33333333336,12.069858231879078,22.59620011327961,34.66605834515869,0.0
81466.66666666666,11.951363333919891,22.475040146074672,34.42640347999456,0.0
81500.0,11.96167207280006,22.505966362715174,34.467638435515234,0.0
81533.33333333336,11.94458207467563,22.462829161084958,34.40741123576059,0.0
81566.66666666666,11.945375725469267,22.465210113465876,34.41058583893514,0.0
81600.0,11.942345422438965,22.456119204374968,34.39846462681393,0.0
81633.33333333336,11.966684046777928,22.50502595573342,34.471710002511344,0.0
81666.66666666666,11.961228099216731,22.488658113049826,34.449886212266556,0.0
81700.0,11.93516293630946,22.410462624328026,34.34562556063749,0.0
81733.33333333336,11.94471719053482,22.409714230223663,34.35443142075849,0.0
81766.66666666666,11.966507232087523,22.416681857459494,34.38318908954702,0.0
81800.0,11.984185602261647,22.45487359584898,34.43905919811063,0.0
81833.33333333336,11.996824277102867,22.461232470195334,34.4580567472982,0.0
81866.66666666666,11.992784262536551,22.483431848832257,34.47621611136881,0.0
81900.0,12.032349900770066,22.528200127069294,34.56055002783936,0.0
81933.33333333336,12.018072326492511,22.48877604374092,34.506848370233435,0.0
81966.66666666666,12.045006928793466,22.507454947812768,34.55246187660623,0.0
82000.0,12.046176519436742,22.5138309468393,34.56000746627604,0.0
82033.33333333336,12.045121888729975,22.515863415088724,34.5609853038187,0.0
82066.66666666666,12.03867161061303,22.554595816799814,34.59326742741284,0.0
82100.0,12.03212718441343,22.57897780111569,34.61110498552912,0.0
82133.33333333336,12.050358089311144,22.610450602331564,34.66080869164271,0.0
82166.66666666666,12.086992811276085,22.636068748829416,34.7230615601055,0.0
82200.0,12.044293371053426,22.582394724735284,34.62668809578871,0.0
82233.33333333336,12.038547757018396,22.606048362845108,34.6445961198635,0.0
82266.66666666666,12.088873596053931,22.69361570011331,34.78248929616724,0.0
82300.0,12.063873596053933,22.61861570011331,34.68248929616724,0.0
82333.33333333336,12.072544061391124,22.636729292212785,34.70927335360391,0.0
82366.66666666666,12.156472632819648,22.74126115393869,34.89773378675834,0.0
82400.0,12.18405320542569,22.77951096435408,34.96356416977977,0.0
82433.33333333336,12.191429347801904,22.785380969436094,34.976810317238,0.0
82466.66666666666,12.185489564481138,22.791613750383753,34.97710331486489,0.0
82500.0,12.202687533662141,22.787559014657436,34.990246548319575,0.0
82533.33333333336,12.305245371587635,22.86232586625911,35.167571237846744,0.0
82566.66666666666,12.332389449627955,22.877925994709454,35.21031544433741,0.0
82600.0,12.363346079091734,22.911464226411923,35.27481030550366,0.0
82633.33333333336,12.361071875063134,22.948661590305612,35.30973346536875,0.0
82666.66666666666,12.39916711315839,23.031448986701523,35.43061609985991,0.0
82700.0,12.338644237341395,22.910343607466487,35.248987844807885,0.0
82733.33333333336,12.355230232445985,22.881202029545705,35.23643226199169,0.0
82766.66666666666,12.310498143213906,22.856784562013882,35.167282705227784,0.0
82800.0,12.333743757248994,22.92812090214428,35.26186465939327,0.0
82833.33333333336,12.335774408589968,22.906306286237605,35.24208069482757,0.0
82866.66666666666,12.383898136713716,22.99183847200817,35.37573660872189,0.0
82900.0,12.356124815263923,22.94987148812504,35.305996303388966,0.0
82933.33333333336,12.291556748980167,22.841969370211853,35.13352611919202,0.0
82966.66666666666,12.228876350221322,22.820411426806512,35.049287777027835,0.0
83000.0,12.19254922647934,22.758129446969097,34.95067867344844,0.0
83033.33333333336,12.169178674554843,22.68801779119561,34.85719646575045,0.0
83066.66666666666,12.134471714847873,22.627682450113753,34.76215416496162,0.0
83100.0,12.164916356472638,22.698228002874483,34.86314435934712,0.0
83133.33333333336,12.172667538627428,22.659240499131183,34.83190803775861,0.0
83166.66666666666,12.212134949523405,22.739053187241844,34.951188136765246,0.0
83200.0,12.2167659247205,22.7619013103523,34.978667235072805,0.0
83233.33333333336,12.20682399332934,22.745368240181136,34.95219223351048,0.0
83266.66666666666,12.217600031655056,22.771965731618007,34.98956576327307,0.0
83300.0,12.234538728973064,22.758694531583252,34.993233260556316,0.0
83333.33333333336,12.27715540858979,22.770719079693965,35.04787448828376,0.0
83366.66666666666,12.204278195210152,22.679065672349772,34.88334386755992,0.0
83400.0,12.155940326729425,22.620817004599957,34.77675733132938,0.0
83433.33333333336,12.18557189445624,22.667903739756333,34.85347563421257,0.0
83466.66666666666,12.242193521395645,22.72302948036195,34.96522300175759,0.0
83500.0,12.200091069753721,22.678522487425557,34.87861355717928,0.0
83533.33333333336,12.223609588272254,22.7322835609932,34.95589314926546,0.0
83566.66666666666,12.25693811160079,22.769651543101567,35.026589654702356,0.0
83600.0,12.231297085959765,22.69272846617849,34.924025552138254,0.0
83633.33333333336,12.227993782656469,22.682818556268604,34.910812338925076,0.0
83666.66666666666,12.233324470487146,22.693573445659588,34.92689791614673,0.0
83700.0,12.260197967360643,22.716645598893066,34.976843566253706,0.0
83733.33333333336,12.178775544938146,22.68411087563224,34.86288642057038,0.0
83766.66666666666,12.184153177472663,22.70369318486934,34.887846362342,0.0
83800.0,12.18488442153724,22.723455425266817,34.908339846804054,0.0
83833.33333333336,12.249822693142264,22.80582927198886,35.055651965131126,0.0
83866.66666666666,12.253113084983406,22.829339724869264,35.08245280985267,0.0
83900.0,12.268092803687548,22.834661341501832,35.10275414518938,0.0
83933.33333333336,12.248221092480165,22.780446687977644,35.02866778045781,0.0
83966.66666666666,12.206449275455196,22.696619513246294,34.90306878870149,0.0
84000.0,12.219521198730316,22.71799689479928,34.9375180935296,0.0
84033.33333333336,12.250310543033903,22.711873118943025,34.96218366197692,0.0
84066.66666666666,12.349627293247313,22.83948807980856,35.18911537305588,0.0
84100.0,12.365182848802867,22.847545377517562,35.21272822632043,0.0
84133.33333333336,12.367777751397762,22.88390768269174,35.251685434089495,0.0
84166.66666666666,12.300601900820348,22.811548233764594,35.112150134584944,0.0
84200.0,12.301081432984091,22.829108920109086,35.13019035309318,0.0
84233.33333333336,12.301081432984091,22.829108920109086,35.13019035309318,0.0
84266.66666666666,12.343584197709074,22.892452089430336,35.236036287139406,0.0
84300.0,12.406275210400084,22.993216546285737,35.39949175668582,0.0
84333.33333333336,12.450541401725149,23.085688996919956,35.53623039864511,0.0
84366.66666666666,12.43043558161932,23.025371536602478,35.4558071182218,0.0
84400.0,12.43353081971456,23.03465725088819,35.46818807060275,0.0
84433.33333333336,12.44391729314452,23.065816671178066,35.509733964322585,0.0
84466.66666666666,12.461688573196474,23.111608819007103,35.57329739220358,0.0
84500.0,12.535578679963818,23.20464051108585,35.74021919104967,0.0
84533.33333333336,12.57054555050409,23.22699762711206,35.79754317761615,0.0
84566.66666666666,12.585928650119763,23.27224295366069,35.858171603780455,0.0
84600.0,12.569050428700015,23.252354773467154,35.82140520216717,0.0
84633.33333333336,12.640951983934793,23.34025734937499,35.981209333309785,0.0
84666.66666666666,12.59680993365232,23.28647640727525,35.88328634092757,0.0
84700.0,12.573910349576265,23.234725045555834,35.8086353951321,0.0
84733.33333333336,12.57045355945282,23.224354675185506,35.794808234638325,0.0
84766.66666666666,12.604563033680364,23.252945074700747,35.85750810838111,0.0
84800.0,12.619566044821587,23.271105632533267,35.89067167735486,0.0
84833.33333333336,12.627244454939005,23.26665617543841,35.893900630377416,0.0
84866.66666666666,12.685824259934083,23.340360440340888,36.026184700274975,0.0
84900.0,12.656301553108747,23.31353302996826,35.96983458307701,0.0
84933.33333333336,12.661615562770567,23.329475058953722,35.99109062172429,0.0
84966.66666666666,12.693431065275723,23.37726677375888,36.07069783903461,0.0
85000.0,12.739356727495244,23.428819356941695,36.168176084436936,0.0
85033.33333333336,12.766559699878286,23.41135038250594,36.17791008238422,0.0
85066.66666666666,12.772830180000181,23.402954873533783,36.175785053533964,0.0
85100.0,12.777781676388209,23.42411271014169,36.2018943865299,0.0
85133.33333333336,12.74861941889257,23.418900363918414,36.167519782810984,0.0
85166.66666666666,12.744292819565986,23.40592056593865,36.150213385504635,0.0
85200.0,12.793011457558814,23.49771634780052,36.29072780535934,0.0
85233.33333333336,12.804753419300784,23.51599663560893,36.32075005490971,0.0
85266.66666666666,12.790185518066208,23.512602979434085,36.302788497500295,0.0
85300.0,12.700912013792706,23.482060965504342,36.18297297929705,0.0
85333.33333333336,12.71669905082974,23.52942207661545,36.24612112744519,0.0
85366.66666666666,12.720866734997427,23.519927241075493,36.240793976072915,0.0
85400.0,12.833046222176915,23.646341309101295,36.479387531278206,0.0
85433.33333333336,12.829225968356713,23.66886893305062,36.498094901407335,0.0
85466.66666666666,12.814692250810044,23.64320485084645,36.45789710165649,0.0
85500.0,12.798025584143376,23.59320485084645,36.39123043498983,0.0
85533.33333333336,12.768703386128388,23.554337526765295,36.32304091289368,0.0
85566.66666666666,12.731958746751987,23.530026218051656,36.26198496480364,0.0
85600.0,12.706906869747648,23.464134100349963,36.171040970097614,0.0
85633.33333333336,12.694520410890679,23.4480627598264,36.14258317071708,0.0
85666.66666666666,12.638032505187086,23.398980907881896,36.03701341306898,0.0
85700.0,12.617750228983759,23.40194374131365,36.01969397029741,0.0
85733.33333333336,12.591174887496202,23.39757889576312,35.98875378325932,0.0
85766.66666666666,12.539910925121154,23.31696008024637,35.85687100536752,0.0
85800.0,12.583281606727132,23.339011777487297,35.922293384214434,0.0
85833.33333333336,12.59693316618121,23.354690785149103,35.95162395133031,0.0
85866.66666666666,12.622220690547662,23.385165835603697,36.00738652615136,0.0
85900.0,12.649358346779744,23.4045934507331,36.05395179751284,0.0
85933.33333333336,12.632893700315096,23.36151042238187,35.99440412269696,0.0
85966.66666666666,12.551662213058165,23.263634947629253,35.81529716068742,0.0
86000.0,12.61390916497903,23.30905278429507,35.922961949274104,0.0
86033.33333333336,12.62563417368678,23.34422781041832,35.9698619841051,0.0
86066.66666666666,12.602985174112508,23.295165114705203,35.89815028881771,0.0
86100.0,12.615530308716465,23.317418322990864,35.932948631707326,0.0
86133.33333333336,12.591555129999849,23.27240286318438,35.86395799318423,0.0
86166.66666666666,12.53614325260521,23.158757555171324,35.694900807776534,0.0
86200.0,12.48118019841802,23.098817529250006,35.57999772766803,0.0
86233.33333333336,12.441667809396575,23.056520819465007,35.498188628861584,0.0
86266.66666666666,12.44371298644176,23.05999331547709,35.50370630191885,0.0
86300.0,12.424031340856223,23.058684855243722,35.48271619609994,0.0
86333.33333333336,12.446253563078459,23.125351521910435,35.571605084988896,0.0
86366.66666666666,12.446916779228648,23.130894897830657,35.5778116770593,0.0
86400.0,12.48282668142041,23.178311854033172,35.66113853545359,0.0
86433.33333333336,12.532499542553754,23.235034083584473,35.767533626138224,0.0
86466.66666666666,12.542235905507157,23.250093855673153,35.792329761180305,0.0
86500.0,12.538554644794415,23.25822973266447,35.796784377458884,0.0
86533.33333333336,12.513785086961349,23.2154757523059,35.729260839267255,0.0
86566.66666666666,12.508143327901724,23.211355329202398,35.71949865710412,0.0
86600.0,12.532232216790614,23.24185929862466,35.77409151541527,0.0
86633.33333333336,12.585936004669355,23.322702897038077,35.908638901707434,0.0
86666.66666666666,12.590861815573401,23.322048787627285,35.912910603200686,0.0
86700.0,12.576209800921385,23.311859602515575,35.88806940343696,0.0
86733.33333333336,12.517513395156033,23.22758732649699,35.745100721653024,0.0
86766.66666666666,12.49495254859517,23.18091437426976,35.675866922864934,0.0
86800.0,12.493920802563425,23.184748655163922,35.678669457727345,0.0
86833.33333333336,12.520531108521546,23.250594163660647,35.77112527218219,0.0
86866.66666666666,12.475073613388526,23.22798637433987,35.703059987728395,0.0
86900.0,12.45937483455542,23.208000397369453,35.66737523192487,0.0
86933.33333333336,12.427726952797723,23.16881618785708,35.5965431406548,0.0
86966.66666666666,12.471929221875588,23.263306410908726,35.73523563278431,0.0
87000.0,12.46323096479498,23.281083217382065,35.74431418217704,0.0
87033.33333333336,12.461463288027266,23.275780187078933,35.7372434751062,0.0
87066.66666666666,12.423881117111765,23.217579056771623,35.64146017388339,0.0
87100.0,12.342377849137907,23.13629386027119,35.4786717094091,0.0
87133.33333333336,12.378056861483602,23.1627608556234,35.540817717107004,0.0
87166.66666666666,12.406392775795116,23.20785802138447,35.61425079717959,0.0
87200.0,12.359536050648916,23.112020004450194,35.471556055099114,0.0
87233.33333333336,12.359536050648916,23.112020004450194,35.471556055099114,0.0
87266.66666666666,12.341943458056344,23.08614473675119,35.428088194807536,0.0
87300.0,12.34972123583412,23.117437862254217,35.46715909808834,0.0
87333.33333333336,12.373560453205396,23.121178317067283,35.49473877027268,0.0
87366.66666666666,12.422611942646556,23.181456838061504,35.60406878070806,0.0
87400.0,12.40708321724929,23.161456734517472,35.568539951766766,0.0
87433.33333333336,12.354488777579059,23.092012437515862,35.44650121509492,0.0
87466.66666666666,12.47003251189298,23.187296672247346,35.65732918414032,0.0
87500.0,12.48386940850812,23.199034334704425,35.68290374321255,0.0
87533.33333333336,12.472906781306294,23.180938323611265,35.65384510491756,0.0
87566.66666666666,12.471774506174024,23.177541498214456,35.64931600438848,0.0
87600.0,12.501287531160731,23.207126196424184,35.70841372758491,0.0
87633.33333333336,12.497592633465834,23.20657027663525,35.70416291010108,0.0
87666.66666666666,12.528401195274427,23.241694666375317,35.77009586164974,0.0
87700.0,12.639485074224249,23.29060770996273,35.93009278418698,0.0
87733.33333333336,12.674249870068255,23.315413170568043,35.9896630406363,0.0
87766.66666666666,12.631077214211853,23.249037943202243,35.880115157414096,0.0
87800.0,12.676439665977218,23.337467568151677,36.013907234128894,0.0
87833.33333333336,12.67330120168833,23.36023496636705,36.03353616805538,0.0
87866.66666666666,12.731962170349284,23.462773460321014,36.194735630670294,0.0
87900.0,12.73211718441734,23.4599845774892,36.19210176190654,0.0
87933.33333333336,12.72453016596084,23.46014214426056,36.1846723102214,0.0
87966.66666666666,12.685848248749368,23.386700307770784,36.072548556520154,0.0
88000.0,12.74663209293838,23.466540832650644,36.21317292558902,0.0
88033.33333333336,12.751585796642015,23.441308519192912,36.19289431583492,0.0
88066.66666666666,12.741863574419785,23.41214185252623,36.154005426946014,0.0
88100.0,12.72067309822931,23.38229131443848,36.10296441266779,0.0
88133.33333333336,12.743692177914975,23.37106336649471,36.11475554440968,0.0
88166.66666666666,12.717588189311005,23.303623336681735,36.02121152599273,0.0
88200.0,12.749198833568705,23.32210503738127,36.071303870949976,0.0
88233.33333333336,12.787767386593835,23.32312458348461,36.11089197007845,0.0
88266.66666666666,12.717770572760722,23.250469599534174,35.9682401722949,0.0
88300.0,12.6395483505385,23.186495745838364,35.82604409637686,0.0
88333.33333333336,12.594330209496562,23.119552864648437,35.713883074145,0.0
88366.66666666666,12.51848004787502,23.005475952772795,35.523956000647814,0.0
88400.0,12.480319073233423,22.969146361062478,35.4494654342959,0.0
88433.33333333336,12.458880129801775,22.943447185177256,35.40232731497903,0.0
88466.66666666666,12.515682687755389,23.04247145558846,35.55815414334384,0.0
88500.0,12.52976998934269,23.079554866009776,35.60932485535246,0.0
88533.33333333336,12.537571784576404,23.118685415597064,35.65625720017347,0.0
88566.66666666666,12.559389966394594,23.184139961051635,35.743529927446225,0.0
88600.0,12.549866156870785,23.15556853248021,35.70543468935099,0.0
88633.33333333336,12.556239104910302,23.169758326486704,35.725997431397005,0.0
88666.66666666666,12.596374347417182,23.220464054291952,35.81683840170914,0.0
88700.0,12.615229445807163,23.252853637386085,35.86808308319325,0.0
88733.33333333336,12.580170605590013,23.23047305813604,35.810643663726054,0.0
88766.66666666666,12.60003515319981,23.27237767103798,35.872412824237784,0.0
88800.0,12.598397966456035,23.29141703591627,35.8898150023723,0.0
88833.33333333336,12.683721791462233,23.4136274575553,36.097349249017526,0.0
88866.66666666666,12.714030433437514,23.477638612704478,36.191669046141996,0.0
88900.0,12.744686421233089,23.569606576091207,36.314292997324294,0.0
88933.33333333336,12.747471508952342,23.620114295943488,36.36758580489583,0.0
88966.66666666666,12.716228566826898,23.596632650372342,36.31286121719924,0.0
89000.0,12.730789970335671,23.64031686089866,36.371106831234336,0.0
89033.33333333336,12.782829874016427,23.695974072652312,36.478803946668734,0.0
89066.66666666666,12.754382239779336,23.610631169941033,36.36501340972037,0.0
89100.0,12.79165876442428,23.68321267384666,36.47487143827094,0.0
89133.33333333336,12.793422432854603,23.71740893077882,36.51083136363342,0.0
89166.66666666666,12.8361032088687,23.766347660066707,36.602450868935406,0.0
89200.0,12.805538887569085,23.722644439966867,36.52818332753595,0.0
89233.33333333336,12.778798898644148,23.68677927321221,36.465578171856365,0.0
89266.66666666666,12.702062563084274,23.580700490089395,36.282763053173674,0.0
89300.0,12.687623943599785,23.53789327599626,36.22551721959605,0.0
89333.33333333336,12.651207708857351,23.512804648098854,36.164012356956206,0.0
89366.66666666666,12.635607626329742,23.51835516062866,36.1539627869584,0.0
89400.0,12.611327072198767,23.490020944410173,36.10134801660894,0.0
89433.33333333336,12.5902337654336,23.444648733376212,36.034882498809814,0.0
89466.66666666666,12.619153190653124,23.454976517971787,36.074129708624916,0.0
89500.0,12.5583006686239,23.39629493751194,35.95459560613584,0.0
89533.33333333336,12.544450139523383,23.409214192814247,35.95366433233763,0.0
89566.66666666666,12.505245614801622,23.340477038491574,35.8457226532932,0.0
89600.0,12.416356725912731,23.202940411620258,35.61929713753299,0.0
89633.33333333336,12.39191228146828,23.129607078286902,35.52151935975518,0.0
89666.66666666666,12.43129372117865,23.19991865876335,35.631212379942,0.0
89700.0,12.449773253342391,23.20697211919901,35.6567453725414,0.0
89733.33333333336,12.398752510280993,23.162817278044116,35.56156978832511,0.0
89766.66666666666,12.379422510030679,23.15897626091206,35.538398770942734,0.0
89800.0,12.385082806761348,23.190140935537755,35.57522374229911,0.0
89833.33333333336,12.382149998044694,23.189545149039837,35.57169514708453,0.0
89866.66666666666,12.489123214198722,23.322841827701144,35.81196504189986,0.0
89900.0,12.505110624533957,23.3645672824395,35.86967790697346,0.0
89933.33333333336,12.497415662491132,23.38049774629147,35.877913408782604,0.0
89966.66666666666,12.517786032861508,23.441608857402603,35.959394890264115,0.0
90000.0,12.491338221413699,23.388803096630582,35.88014131804428,0.0
90033.33333333336,12.466862696938167,23.367802457138843,35.83466515407701,0.0
90066.66666666666,12.429693384768854,23.285904811616742,35.71559819638559,0.0
90100.0,12.44147646758642,23.328005006752754,35.76948147433917,0.0
90133.33333333336,12.39859021803354,23.291144699600952,35.68973491763449,0.0
90166.66666666666,12.409743374756138,23.278358219551077,35.68810159430721,0.0
90200.0,12.363360071398196,23.22460109055632,35.58796116195452,0.0
90233.33333333336,12.301673563461629,23.143926277014607,35.44559984047624,0.0
90266.66666666666,12.231998202814044,23.064842351424165,35.29684055423821,0.0
90300.0,12.229172156216068,23.084860797735804,35.31403295395187,0.0
90333.33333333336,12.266975457361111,23.08263231101003,35.34960776837114,0.0
90366.66666666666,12.214790034758973,22.987782125445484,35.20257216020446,0.0
90400.0,12.196519164475719,22.972562765349,35.16908192982472,0.0
90433.33333333336,12.138270006226595,22.88209984548386,35.020369851710456,0.0
90466.66666666666,12.105658527291585,22.812984680966473,34.91864320825806,0.0
90500.0,12.08337281300587,22.77221124212284,34.85558405512871,0.0
90533.33333333336,12.065623291851287,22.753262946639673,34.81888623849096,0.0
90566.66666666666,12.07541165163963,22.804246844027585,34.879658495667215,0.0
90600.0,11.996404627373986,22.697912328211025,34.694316955585016,0.0
90633.33333333336,11.97029319494673,22.676147161545497,34.64644035649223,0.0
90666.66666666666,11.948299728455348,22.679669894257785,34.62796962271313,0.0
90700.0,11.995022727678348,22.73166969704882,34.72669242472717,0.0
90733.33333333336,11.948511905167578,22.668709854613645,34.61722175978122,0.0
90766.66666666666,11.965282148351195,22.674714993469276,34.639997141820466,0.0
90800.0,11.947778587097634,22.645095852054133,34.592874439151764,0.0
90833.33333333336,11.948365416206856,22.661178165489112,34.60954358169597,0.0
90866.66666666666,11.859195572581168,22.58032023732948,34.439515809910645,0.0
90900.0,11.874708878719474,22.58682338091717,34.46153225963665,0.0
90933.33333333336,11.860859623641442,22.57182619831514,34.43268582195658,0.0
90966.66666666666,11.856849598578806,22.559796123127228,34.41664572170603,0.0
91000.0,11.865839497568704,22.59503111418841,34.46087061175711,0.0
91033.33333333336,11.842228386457636,22.52419778085519,34.366426167312824,0.0
91066.66666666666,11.806420730061722,22.44450661045726,34.250927340518984,0.0
91100.0,11.912925760119384,22.499948652807642,34.412874412927025,0.0
91133.33333333336,11.941415788609412,22.544237641579176,34.48565343018859,0.0
91166.66666666666,11.904446584973545,22.512091300841806,34.41653788581535,0.0
91200.0,11.928591884118845,22.543382485258444,34.47197436937729,0.0
91233.33333333336,11.885125597319215,22.446786189293267,34.33191178661248,0.0
91266.66666666666,11.818969750185044,22.39097311326538,34.20994286345043,0.0
91300.0,11.80218211930899,22.373321687614865,34.17550380692386,0.0
91333.33333333336,11.795762035829691,22.373327362299438,34.169089398129124,0.0
91366.66666666666,11.81306595739832,22.40319614262015,34.21626210001847,0.0
91400.0,11.856457388044653,22.489264162606894,34.34572155065154,0.0
91433.33333333336,11.91857309349373,22.582836763204416,34.501409856698146,0.0
91466.66666666666,11.94750838314331,22.640323042663326,34.587831425806634,0.0
91500.0,12.010548599229743,22.69020498177119,34.70075358100093,0.0
91533.33333333336,11.991240129921234,22.63394292208559,34.625183052006825,0.0
91566.66666666666,12.003205941887058,22.6363680415939,34.63957398348096,0.0
91600.0,12.003205941887058,22.636368041593897,34.63957398348096,0.0
91633.33333333336,12.020435233986756,22.664976062651483,34.68541129663824,0.0
91666.66666666666,12.074590476080559,22.7362254613745,34.81081593745506,0.0
91700.0,12.142455805052698,22.79357885166212,34.936034656714824,0.0
91733.33333333336,12.130061705487506,22.790050450898505,34.92011215638601,0.0
91766.66666666666,12.120020808036895,22.794380768142013,34.9144015761789,0.0
91800.0,12.09829823236695,22.766385445878782,34.86468367824573,0.0
91833.33333333336,12.076656577534363,22.75508710058076,34.831743678115124,0.0
91866.66666666666,12.061772144228874,22.731235706510265,34.793007850739144,0.0
91900.0,12.122009796272334,22.727563590204035,34.849573386476365,0.0
91933.33333333336,12.154179786775625,22.79401462153078,34.948194408306406,0.0
91966.66666666666,12.104906003188152,22.74623697647113,34.851142979659286,0.0
92000.0,12.123256171538321,22.774917906349536,34.89817407788786,0.0
92033.33333333336,12.123649242519614,22.785462247956055,34.90911149047567,0.0
92066.66666666666,12.151176937553501,22.791437454236487,34.94261439178999,0.0
92100.0,12.205506480315881,22.815247916699228,35.02075439701511,0.0
92133.33333333336,12.18635227143999,22.78377842945339,34.97013070089338,0.0
92166.66666666666,12.110432796658028,22.67768668190062,34.78811947855865,0.0
92200.0,12.142027757041825,22.71754787642606,34.859575633467884,0.0
92233.33333333336,12.123425541160755,22.68514739945087,34.808572940611626,0.0
92266.66666666666,12.136998153071858,22.69623840593708,34.83323655900894,0.0
92300.0,12.175050361907198,22.76849206842099,34.943542430328186,0.0
92333.33333333336,12.19263904204428,22.757022656446043,34.949661698490324,0.0
92366.66666666666,12.198070739976014,22.791027513830677,34.989098253806695,0.0
92400.0,12.197019792715388,22.770016529117946,34.96703632183333,0.0
92433.33333333336,12.190584607530157,22.76727015914039,34.95785476667055,0.0
92466.66666666666,12.198917940863522,22.801009823352253,34.99992776421578,0.0
92500.0,12.187252301671368,22.815698535910737,35.002950837582105,0.0
92533.33333333336,12.13818652723799,22.81417225611792,34.952358783355905,0.0
92566.66666666666,12.08719629535154,22.777298592389712,34.86449488774125,0.0
92600.0,12.071046968118997,22.788182267380954,34.85922923549995,0.0
92633.33333333336,12.072849272095242,22.770918518111475,34.84376779020671,0.0
92666.66666666666,12.086537814438758,22.76403799289102,34.850575807329776,0.0
92700.0,12.135744163645107,22.86991231762532,35.00565648127043,0.0
92733.33333333336,12.134588451764952,22.905239160054077,35.03982761181903,0.0
92766.66666666666,12.113782221292073,22.862843259355312,34.976625480647385,0.0
92800.0,12.123989924458034,22.847178889468847,34.97116881392688,0.0
92833.33333333336,12.098535605547013,22.80275249565192,34.901288101198936,0.0
92866.66666666666,12.150205446473326,22.84117142917299,34.99137687564632,0.0
92900.0,12.152975548999526,22.86989299792153,35.02286854692105,0.0
92933.33333333336,12.201912284778398,22.970711226255524,35.172623511033926,0.0
92966.66666666666,12.195905437595082,22.950942525569175,35.14684796316425,0.0
93000.0,12.208341335030978,23.00712059405049,35.21546192908147,0.0
93033.33333333336,12.21419450963415,23.02468011786001,35.23887462749416,0.0
93066.66666666666,12.227818848258512,23.06555313373309,35.2933719819916,0.0
93100.0,12.222065564658436,23.047094057786506,35.26915962244494,0.0
93133.33333333336,12.2134689046114,23.054494036053576,35.26796294066498,0.0
93166.66666666666,12.242627989147909,23.068556342464664,35.31118433161257,0.0
93200.0,12.257140460803239,23.079207702054873,35.33634816285811,0.0
93233.33333333336,12.228579000792472,23.029345326988643,35.25792432778111,0.0
93266.66666666666,12.208641567129547,23.000185726199913,35.208827293329456,0.0
93300.0,12.185945601386928,23.013676321786843,35.19962192317377,0.0
93333.33333333336,12.200137472968422,23.055043626877897,35.25518109984632,0.0
93366.66666666666,12.229647029520983,23.101677321671914,35.3313243511929,0.0
93400.0,12.282940132969259,23.170528354286425,35.453468487255684,0.0
93433.33333333336,12.269982010247684,23.143152375988983,35.41313438623666,0.0
93466.66666666666,12.186510241910721,23.020518609677527,35.20702885158825,0.0
93500.0,12.22696542398355,23.05589927888582,35.28286470286937,0.0
93533.33333333336,12.223370516576171,23.04169103467176,35.26506155124793,0.0
93566.66666666666,12.22251313806757,23.000997149681606,35.22351028774918,0.0
93600.0,12.315578371611274,23.09433989800271,35.40991826961398,0.0
93633.33333333336,12.354036819728805,23.17651161101358,35.530548430742385,0.0
93666.66666666666,12.38018990906372,23.20404325520978,35.5842331642735,0.0
93700.0,12.388255412583767,23.22141944077647,35.60967485336024,0.0
93733.33333333336,12.37987934420769,23.196417401775733,35.57629674598342,0.0
93766.66666666666,12.353087481922822,23.138499454316324,35.491586936239145,0.0
93800.0,12.317658905977813,23.099406288257,35.41706519423481,0.0
93833.33333333336,12.305006524452129,23.086740624734524,35.391747149186656,0.0
93866.66666666666,12.37522419410643,23.146717505712033,35.52194169981846,0.0
93900.0,12.408622320658717,23.15319975565135,35.561822076310065,0.0
93933.33333333336,12.45447925354096,23.23996278395393,35.694442037494895,0.0
93966.66666666666,12.511717251032117,23.328426415592084,35.8401436666242,0.0
94000.0,12.49157079907256,23.313889696733284,35.80546049580584,0.0
94033.33333333336,12.45502103777783,23.30416853529992,35.75918957307775,0.0
94066.66666666666,12.355704287564421,23.176553574434383,35.53225786199881,0.0
94100.0,12.289037620897753,23.097344397756142,35.3863820186539,0.0
94133.33333333336,12.333966395826632,23.11344142217287,35.4474078179995,0.0
94166.66666666666,12.312855284715537,23.050108088839583,35.362963373555125,0.0
94200.0,12.384053290413544,23.08472103286042,35.46877432327396,0.0
94233.33333333336,12.427487633847836,23.183695469912916,35.61118310376075,0.0
94266.66666666666,12.373308434446436,23.100685631137317,35.47399406558375,0.0
94300.0,12.323261099916344,23.028286605728475,35.35154770564481,0.0
94333.33333333336,12.352460981180162,23.028503033910926,35.38096401509109,0.0
94366.66666666666,12.41002070540653,23.118031877103327,35.52805258250986,0.0
94400.0,12.451659123485628,23.20300455594107,35.654663679426704,0.0
94433.33333333336,12.51754093920526,23.291753436133607,35.809294375338865,0.0
94466.66666666666,12.566521255789928,23.317633308876353,35.88415456466628,0.0
94500.0,12.478905658826504,23.18342514620937,35.66233080503587,0.0
94533.33333333336,12.43169666411752,23.124341657677025,35.556038321794546,0.0
94566.66666666666,12.39150306142393,23.027208128862338,35.41871119028627,0.0
94600.0,12.408882089992742,23.05595777491693,35.46483986490967,0.0
94633.33333333336,12.370136284973137,22.99330823289282,35.36344451786596,0.0
94666.66666666666,12.368834773289155,22.99024280182154,35.359077575110696,0.0
94700.0,12.430168520810065,23.06519562795778,35.49536414876785,0.0
94733.33333333336,12.467056269065552,23.124616417517917,35.591672686583465,0.0
94766.66666666666,12.450883302774532,23.1113248794107,35.56220818218523,0.0
94800.0,12.46196053854689,23.110757193063616,35.5727177316105,0.0
94833.33333333336,12.445419694566976,23.079518638735443,35.52493833330242,0.0
94866.66666666666,12.414852710084709,23.060478657114338,35.47533136719905,0.0
94900.0,12.390269376751377,23.00827707659348,35.398546453344856,0.0
94933.33333333336,12.392026074160292,23.01354716882022,35.40557324298051,0.0
94966.66666666666,12.343116554561128,22.914473402733037,35.257589957294165,0.0
95000.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95033.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95066.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95100.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95133.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95166.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95200.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95233.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95266.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95300.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95333.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95366.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95400.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95433.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95466.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95500.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95533.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95566.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95600.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95633.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95666.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95700.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95733.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95766.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95800.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95833.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95866.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95900.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95933.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
95966.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96000.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96033.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96066.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96100.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96133.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96166.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96200.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96233.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96266.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96300.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96333.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96366.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96400.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96433.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96466.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96500.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96533.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96566.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96600.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96633.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96666.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96700.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96733.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96766.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96800.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96833.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96866.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96900.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96933.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
96966.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97000.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97033.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97066.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97100.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97133.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97166.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97200.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97233.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97266.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97300.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97333.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97366.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97400.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97433.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97466.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97500.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97533.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97566.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97600.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97633.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97666.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97700.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97733.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97766.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97800.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97833.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97866.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97900.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97933.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
97966.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98000.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98033.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98066.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98100.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98133.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98166.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98200.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98233.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98266.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98300.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98333.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98366.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98400.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98433.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98466.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98500.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98533.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98566.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98600.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98633.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98666.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98700.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98733.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98766.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98800.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98833.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98866.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98900.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98933.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
98966.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99000.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99033.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99066.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99100.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99133.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99166.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99200.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99233.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99266.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99300.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99333.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99366.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99400.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99433.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99466.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99500.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99533.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99566.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99600.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99633.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99666.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99700.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99733.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99766.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99800.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99833.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99866.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99900.0,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99933.33333333336,12.343116554561137,22.914473402733076,35.25758995729421,0.0
99966.66666666666,12.343116554561137,22.914473402733076,35.25758995729421,0.0


==> anc/td_rl-savmpc_total_reward.csv <==
timestep,total_reward_avg,total_reward_std,total_reward_upper,total_reward_lower
0.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
33.33333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
66.66666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
100.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
133.33333333333331,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
166.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
200.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
233.33333333333334,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
266.66666666666663,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
300.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
333.3333333333334,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
366.66666666666663,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
400.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
433.33333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
466.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
500.0000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
533.3333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
566.6666666666669,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
600.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
633.3333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
666.6666666666669,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
700.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
733.3333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
766.6666666666669,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
800.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
833.3333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
866.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
900.0000000000002,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
933.3333333333334,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
966.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1000.0000000000002,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1033.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1066.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1100.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1133.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1166.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1200.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1233.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1266.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1300.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1333.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1366.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1400.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1433.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1466.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1500.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1533.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1566.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1600.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1633.3333333333337,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1666.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1700.0000000000005,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1733.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1766.6666666666665,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1800.0000000000005,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1833.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1866.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1900.0000000000005,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1933.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
1966.6666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2000.0000000000005,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2033.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2066.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2100.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2133.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2166.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2200.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2233.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2266.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2300.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2333.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2366.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2400.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2433.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2466.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2500.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2533.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2566.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2600.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2633.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2666.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2700.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2733.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2766.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2800.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2833.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2866.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2900.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2933.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
2966.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3000.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3033.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3066.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3100.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3133.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3166.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3200.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3233.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3266.6666666666674,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3300.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3333.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3366.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3400.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3433.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3466.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3500.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3533.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3566.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3600.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3633.333333333333,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3666.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3700.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3733.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3766.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3800.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3833.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3866.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3900.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3933.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
3966.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4000.000000000001,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4033.3333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4066.666666666667,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4100.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4133.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4166.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4200.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4233.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4266.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4300.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4333.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4366.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4400.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4433.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4466.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4500.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4533.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4566.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4600.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4633.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4666.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4700.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4733.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4766.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4800.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4833.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4866.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4900.0,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4933.333333333335,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
4966.666666666666,175.35595652453546,378.6452699607232,554.0012264852587,-203.28931343618777
5000.0,176.4648464256391,378.6222583611628,555.0871047868019,-202.15741193552367
5033.333333333335,177.44981613950756,378.5314283464018,555.9812444859094,-201.08161220689425
5066.666666666666,178.44732193014147,378.7216811615504,557.1690030916918,-200.27435923140894
5100.0,179.59209490767057,378.96276561803626,558.5548605257068,-199.3706707103657
5133.333333333335,181.00181075888358,379.48068913959617,560.4824998984798,-198.4788783807126
5166.666666666666,182.49841474233017,379.94027667347206,562.4386914158022,-197.4418619311419
5200.0,183.75356024584346,380.7575477694467,564.5111080152901,-197.00398752360326
5233.333333333335,185.29934121276483,381.82306111751683,567.1224023302816,-196.523719904752
5266.666666666666,186.73876105333164,382.9129412690641,569.6517023223957,-196.17418021573246
5300.0,188.0694392706674,383.8513426916686,571.920781962336,-195.7819034210012
5333.333333333335,188.97239760553353,384.001454597677,572.9738522032105,-195.0290569921435
5366.666666666666,189.82793365226243,384.06694435383764,573.8948780061,-194.2390107015752
5400.0,190.77773973285744,384.1627058125293,574.9404455453868,-193.38496607967184
5433.333333333335,191.72187880217683,384.38880412817616,576.110682930353,-192.66692532599933
5466.666666666666,192.68951552246924,384.78161516701226,577.4711306894815,-192.09209964454303
5500.0,193.58928653656073,385.212979354046,578.8022658906068,-191.62369281748528
5533.333333333335,194.34522134036126,385.31582672142105,579.6610480617824,-190.97060538105978
5566.666666666666,195.219629848366,385.86062536447486,581.0802552128408,-190.64099551610886
5600.0,196.5691215662294,386.72412402551714,583.2932455917465,-190.15500245928774
5633.333333333335,197.8556780170974,387.31751706593064,585.1731950830281,-189.46183904883324
5666.666666666666,199.04813447428822,388.34185811666214,587.3899925909503,-189.29372364237392
5700.0,199.98542494289194,389.0509408461345,589.0363657890264,-189.06551590324256
5733.333333333335,200.92903839309082,389.6575821578314,590.5866205509222,-188.7285437647406
5766.666666666666,202.29177357133528,390.05922914301874,592.3510027143541,-187.76745557168346
5800.0,203.7705294219975,390.83135034887397,594.6018797708715,-187.06082092687646
5833.333333333335,205.06085265329946,390.6861175057418,595.7469701590412,-185.6252648524423
5866.666666666666,206.39389239938794,390.6673637462778,597.0612561456658,-184.27347134688983
5900.0,207.52443341334654,390.3478526416456,597.8722860549922,-182.82341922829906
5933.333333333335,208.132607928947,390.15405858761596,598.286666516563,-182.02145065866895
5966.666666666666,208.33167895219847,389.6512006833271,597.9828796355256,-181.31952173112862
6000.0,209.2468038684119,389.6322225465413,598.8790264149532,-180.3854186781294
6033.333333333335,210.44314422657064,389.9723853706735,600.4155295972441,-179.52924114410288
6066.666666666666,211.87895257941253,390.5936871544055,602.472639733818,-178.71473457499295
6100.0,212.83248384038885,390.7219201018068,603.5544039421957,-177.88943626141796
6133.333333333335,213.9605076846157,390.9813241634124,604.9418318480281,-177.02081647879672
6166.666666666666,215.0248566628816,391.46309202125383,606.4879486841354,-176.43823535837222
6200.0,215.87802933308703,391.8885999020765,607.7666292351636,-176.0105705689895
6233.333333333335,216.587343200495,392.2836451603791,608.8709883608741,-175.69630195988407
6266.666666666666,216.870225182779,392.4061173857146,609.2763425684936,-175.5358922029356
6300.0,217.90012299506137,393.3443496099904,611.2444726050518,-175.44422661492902
6333.333333333335,218.91160990933153,394.30549597969093,613.2171058890225,-175.3938860703594
6366.666666666666,219.93098985692006,395.1325238704349,615.063513727355,-175.20153401351484
6400.0,220.88825371429257,395.8078765316024,616.696130245895,-174.91962281730983
6433.333333333335,221.68582994264003,396.23001235284556,617.9158422954856,-174.54418241020554
6466.666666666666,222.50354312423985,396.2798511469243,618.7833942711641,-173.77630802268442
6500.000000000001,223.47252884252782,396.25965577608366,619.7321846186114,-172.78712693355584
6533.333333333335,224.21477866749768,396.08855875128313,620.3033374187808,-171.87378008378545
6566.666666666666,225.1376741088797,396.19072165349115,621.3283957623709,-171.05304754461145
6600.000000000002,226.19778418574398,396.46025438760245,622.6580385733464,-170.26247020185846
6633.333333333334,227.28316629100317,396.7991589738787,624.0823252648819,-169.51599268287555
6666.666666666666,228.10175480727818,397.069725670446,625.1714804777242,-168.96797086316784
6700.000000000002,228.59151012677498,397.29953120904764,625.8910413358226,-168.70802108227267
6733.333333333334,229.42958343188582,397.6460493727866,627.0756328046724,-168.21646594090078
6766.666666666666,230.19670573598628,397.7305486538717,627.927254389858,-167.53384291788544
6800.000000000002,231.0874616505305,398.1420158045285,629.229477455059,-167.054554153998
6833.333333333334,231.80576100169216,398.5994931884251,630.4052541901173,-166.7937321867329
6866.666666666666,233.53855749348358,399.0820888903558,632.6206463838394,-165.54353139687223
6900.000000000002,235.53646689960348,399.80470026314816,635.3411671627516,-164.26823336354468
6933.333333333334,237.47248827960703,400.77637212099654,638.2488604006036,-163.3038838413895
6966.666666666666,239.12585375781632,401.8964194482606,641.0222732060769,-162.77056569044427
7000.000000000002,240.31056401314393,402.68111777511047,642.9916817882544,-162.37055376196653
7033.333333333334,240.73343336230243,402.77240656555097,643.5058399278535,-162.03897320324853
7066.666666666666,241.1238374895289,403.1002616787554,644.2240991682843,-161.97642418922646
7100.000000000002,241.47180630616583,403.28358641172315,644.755392717889,-161.81178010555732
7133.333333333334,241.67777560867935,403.62118659980894,645.2989622084883,-161.94341099112958
7166.666666666666,241.97340223769237,403.79445442768565,645.7678566653781,-161.82105218999328
7200.000000000002,242.8653160463374,404.20467312851133,647.0699891748487,-161.33935708217393
7233.333333333334,244.06706355010982,404.7525179664218,648.8195815165316,-160.68545441631198
7266.666666666666,245.33065211625254,405.26368980066275,650.5943419169153,-159.9330376844102
7300.000000000002,246.58885191709794,405.81100830702184,652.3998602241197,-159.2221563899239
7333.333333333334,247.64290423269549,406.38270847354596,654.0256127062414,-158.73980424085048
7366.666666666667,248.3620652964532,406.7639947640684,655.1260600605216,-158.4019294676152
7400.000000000002,249.35110737375228,407.0581875236084,656.4092948973607,-157.70708014985613
7433.333333333334,249.88010959866332,407.17116241536075,657.0512720140241,-157.29105281669743
7466.666666666667,250.89658119238854,407.80162250664546,658.698203699034,-156.90504131425692
7500.000000000002,252.31959925154126,408.35611357619905,660.6757128277403,-156.0365143246578
7533.333333333334,253.63238215255362,408.7797993160947,662.4121814686483,-155.14741716354106
7566.666666666667,254.74236002619168,408.7395275156514,663.4818875418431,-153.9971674894597
7600.000000000002,255.576813102423,408.68152340197986,664.2583365044029,-153.10471029955687
7633.333333333334,256.66538245159256,408.8828523577456,665.5482348093382,-152.21746990615304
7666.666666666667,258.0036979364851,409.209658003611,667.2133559400961,-151.20596006712594
7700.000000000002,259.3392136999993,409.81864782931666,669.1578615293159,-150.47943412931738
7733.333333333334,260.64939023098975,410.07439560971386,670.7237858407036,-149.4250053787241
7766.666666666667,262.3388638942685,410.239680812855,672.5785447071235,-147.9008169185865
7800.000000000002,264.2894684065895,410.507557488753,674.7970258953425,-146.2180890821635
7833.333333333334,266.30982131725057,410.6306067831157,676.9404281003663,-144.32078546586513
7866.666666666667,268.3028971174587,410.4914849070316,678.7943820244902,-142.18858778957286
7900.000000000002,270.6912832320188,410.07658213291336,680.7678653649322,-139.38529890089455
7933.333333333334,273.1825532744861,409.1969845326312,682.3795378071172,-136.01443125814507
7966.666666666667,274.9912064620818,408.59343846416937,683.5846449262511,-133.6022320020876
8000.000000000002,276.23438333862316,408.3911775902669,684.6255609288901,-132.15679425164376
8033.333333333334,277.2627414442699,408.34641802571645,685.6091594699864,-131.08367658144653
8066.666666666667,278.04010686993433,408.09037195301494,686.1304788229493,-130.0502650830806
8100.000000000002,278.54556999207,407.9604138443226,686.5059838363926,-129.4148438522526
8133.333333333334,279.6003345297619,407.7722090279472,687.3725435577092,-128.17187449818533
8166.666666666667,281.0057909587099,407.80682790200126,688.8126188607112,-126.80103694329136
8200.0,282.0749325442908,407.66561914174565,689.7405516860365,-125.59068659745486
8233.333333333332,283.4965148985915,407.67439037321566,691.1709052718072,-124.17787547462416
8266.66666666667,284.9535644013112,407.9169104433318,692.870474844643,-122.96334604202059
8300.0,286.343227722124,408.1879200119598,694.5311477340838,-121.84469228983579
8333.333333333332,287.7025516679742,408.7324266658325,696.4349783338067,-121.02987499785831
8366.66666666667,289.2101714472859,409.4864782166949,698.6966496639808,-120.27630676940896
8400.0,290.73053990667165,410.44115717376076,701.1716970804324,-119.7106172670891
8433.333333333332,291.951616119447,410.9359954103447,702.8876115297917,-118.98437929089766
8466.66666666667,293.1868917681977,411.4825590612491,704.6694508294468,-118.2956672930514
8500.0,294.45189337865236,412.1620436423488,706.6139370210012,-117.71015026369645
8533.333333333332,295.6539813121637,412.97224999638723,708.6262313085509,-117.31826868422354
8566.66666666667,296.79613870535036,413.7784091354563,710.5745478408066,-116.98227043010593
8600.0,297.89124143335385,414.4529759903279,712.3442174236818,-116.56173455697405
8633.333333333332,298.91000264136716,415.01443864826064,713.9244412896278,-116.10443600689348
8666.66666666667,299.8529525678362,415.57121212617056,715.4241646940068,-115.71825955833435
8700.0,300.7062390824961,416.02168636526784,716.7279254477639,-115.31544728277174
8733.333333333332,301.46642515546927,416.3193523694809,717.7857775249502,-114.85292721401163
8766.66666666667,302.4880522829607,416.9687048948071,719.4567571777678,-114.48065261184638
8800.0,303.88657879998476,417.6173929057265,721.5039717057113,-113.73081410574173
8833.333333333332,305.06041903871846,418.2872188440509,723.3476378827694,-113.22679980533246
8866.66666666667,306.018553548299,418.47802510424015,724.4965786525391,-112.45947155594115
8900.0,307.27813388474885,418.6019600155375,725.8800939002863,-111.32382613078863
8933.333333333332,309.0084420790524,418.75524397126287,727.7636860503153,-109.7468018922105
8966.66666666667,310.9846220090448,418.9400874348632,729.924709443908,-107.95546542581837
9000.0,313.1712531139079,418.9342617006935,732.1055148146014,-105.76300858678565
9033.333333333332,315.4068044715216,419.0008232427855,734.4076277143071,-103.5940187712639
9066.66666666667,317.34747169916903,419.5622604273493,736.9097321265183,-102.21478872818028
9100.0,319.23629424597067,420.25927438172005,739.4955686276908,-101.02298013574938
9133.333333333332,321.07983681615224,421.2855546374974,742.3653914536496,-100.20571782134516
9166.66666666667,322.7990082705405,422.26142336647615,745.0604316370167,-99.46241509593563
9200.0,324.4582436191763,422.833746571574,747.2919901907503,-98.37550295239771
9233.333333333332,326.06793323088726,423.15169859071216,749.2196318215995,-97.0837653598249
9266.66666666667,327.6170650739476,423.3135437261016,750.9306088000492,-95.69647865215404
9300.0,329.05232085205597,423.53728738232974,752.5896082343857,-94.48496653027377
9333.333333333332,330.1081549521294,423.68739503748503,753.7955499896144,-93.57924008535565
9366.66666666667,331.6423267759901,424.11349215612046,755.7558189321105,-92.47116538013034
9400.0,333.19190217981964,424.6539560501927,757.8458582300123,-91.46205387037304
9433.333333333332,334.8807990133857,425.3977717902184,760.2785708036041,-90.51697277683274
9466.66666666667,336.24771664344365,426.2179186777481,762.4656353211917,-89.97020203430446
9500.0,337.7038419945843,427.1585104899362,764.8623524845204,-89.45466849535188
9533.333333333332,339.185285124967,427.9549129200302,767.1401980449972,-88.76962779506323
9566.66666666667,340.9583838669816,428.5471919221344,769.5055757891159,-87.58880805515281
9600.0,342.05535021066635,428.7082685457243,770.7636187563907,-86.65291833505796
9633.333333333332,342.8383467621322,428.7755548990952,771.6139016612274,-85.93720813696302
9666.66666666667,343.9634016961531,428.91032684642414,772.8737285425773,-84.94692515027106
9700.0,344.9587207880823,429.11139238200275,774.070113170085,-84.15267159392045
9733.333333333332,345.94506076342515,429.3983496654149,775.3434104288401,-83.45328890198977
9766.66666666667,346.8149817388616,429.63366545952283,776.4486471983844,-82.81868372066123
9800.0,347.3520796833662,429.6571218037045,777.0092014870706,-82.30504212033833
9833.333333333332,347.7798562467713,429.7444594793582,777.5243157261295,-81.96460323258691
9866.66666666667,348.49585394450503,429.947413984045,778.4432679285501,-81.45156003953997
9900.0,349.15860797334,430.10745250940204,779.266060482742,-80.94884453606204
9933.333333333332,349.733509246773,430.13606020784357,779.8695694546166,-80.40255096107057
9966.66666666667,350.5398767061618,430.3691480544213,780.9090247605832,-79.82927134825951
10000.0,351.33961448684937,430.74117687071197,782.0807913575613,-79.4015623838626
10033.333333333332,351.7854765588194,430.866846349878,782.6523229086974,-79.08136979105859
10066.66666666667,351.8347759119882,430.99157560201974,782.8263515140079,-79.15679969003156
10100.0,352.3714560529936,431.078936029853,783.4503920828466,-78.70747997685942
10133.333333333332,353.2033435393673,431.0733794015306,784.2767229408979,-77.87003586216326
10166.66666666667,353.8981949958584,431.1436884438274,785.0418834396858,-77.24549344796901
10200.0,354.6897613086693,431.3429253140874,786.0326866227567,-76.65316400541809
10233.333333333332,356.20003709669817,431.5822109661461,787.7822480628442,-75.38217386944791
10266.66666666667,357.8664770828657,431.65490603171867,789.5213831145843,-73.78842894885298
10300.0,359.507787198219,431.55414184099357,791.0619290392126,-72.04635464277459
10333.333333333332,361.1179341898619,431.5616596878084,792.6795938776703,-70.4437254979465
10366.66666666667,361.7886138947218,431.347316501556,793.1359303962778,-69.55870260683423
10400.0,362.430927112155,431.1857330634402,793.6166601755951,-68.75480595128516
10433.333333333332,363.33089268654544,430.91954450776024,794.2504371943057,-67.5886518212148
10466.66666666667,364.44462467217994,431.0004571923503,795.4450818645303,-66.55583252017038
10500.0,365.7702601786977,431.1554464735205,796.9257066522182,-65.3851862948228
10533.333333333332,367.84706699381974,431.04853699052654,798.8956039843463,-63.201469996706805
10566.66666666667,370.5283205421539,430.9880945940997,801.5164151362536,-60.45977405194583
10600.0,372.7621226686923,430.43560160680687,803.1977242754992,-57.673478938114556
10633.333333333332,374.32621820197437,430.5053354435276,804.831553645502,-56.17911724155323
10666.66666666667,375.36974775200497,430.5044927220016,805.8742404740066,-55.13474496999663
10700.0,375.9649571472047,430.3244658953805,806.2894230425852,-54.35950874817581
10733.333333333332,376.9183436958773,430.32414589647357,807.2424895923509,-53.40580220059627
10766.66666666667,377.72073519901005,430.3859747078656,808.1067099068757,-52.665239508855564
10800.0,378.0100009259482,430.4839574223338,808.4939583482819,-52.4739564963856
10833.333333333332,378.28837386640413,430.6434268997829,808.931800766187,-52.355053033378795
10866.66666666667,379.29915444054376,430.8096198370986,810.1087742776424,-51.51046539655482
10900.0,380.6279592583208,430.9325381849675,811.5604974432883,-50.304578926646684
10933.333333333332,382.58835234706027,431.1293916890831,813.7177440361434,-48.54103934202283
10966.66666666667,384.75922379680037,431.37253047987264,816.1317542766731,-46.61330668307227
11000.0,386.18193900901997,431.2133115704699,817.3952505794898,-45.03137256144993
11033.333333333332,387.9912341586256,431.2023230681136,819.1935572267392,-43.21108890948801
11066.66666666667,390.0121386604276,430.68759704466737,820.699735705095,-40.67545838423979
11100.0,391.2667595325383,430.3068896490404,821.5736491815787,-39.0401301165021
11133.333333333332,392.00838680747756,429.7132377776985,821.7216245851761,-37.704850970220946
11166.66666666667,392.6501543436475,429.5430072416559,822.1931615853034,-36.892852898008414
11200.0,393.52238325372616,429.6226846651861,823.1450679189122,-36.10030141145995
11233.333333333332,394.74606922455314,430.07680274544737,824.8228719700005,-35.33073352089423
11266.66666666667,395.92908878756765,430.3058722389292,826.2349610264969,-34.376783451361575
11300.0,397.393000953514,430.8303774959178,828.2233784494317,-33.4373765424038
11333.333333333332,398.85808988724347,431.2506395299464,830.1087294171898,-32.39254964270293
11366.66666666667,400.4137464670388,430.9818663492219,831.3956128162606,-30.56811988218311
11400.0,402.071680517426,430.75772804623057,832.8294085636566,-28.68604752880458
11433.333333333332,403.7285101882042,430.6467572620464,834.3752674502506,-26.918247073842167
11466.66666666667,405.3446096577532,430.67571158856543,836.0203212463186,-25.331101930812224
11500.0,406.71788477977327,430.8334585484447,837.551343328218,-24.115573768671425
11533.333333333332,407.31179183422245,430.7074268737285,838.0192187079509,-23.395635039506033
11566.66666666667,407.92006251241594,430.2671847456801,838.187247258096,-22.347122233264145
11600.0,408.01142552665175,430.0696897282823,838.081115254934,-22.05826420163055
11633.333333333332,408.5985895694539,430.08573355520593,838.6843231246598,-21.487143985752027
11666.66666666667,409.60608301888743,430.16753036599255,839.77361338488,-20.561447347105116
11700.0,410.12484504316967,430.31083959842306,840.4356846415927,-20.185994555253387
11733.333333333332,410.3235760690937,430.40969446795526,840.733270537049,-20.086118398861572
11766.66666666667,410.2632220496929,430.32346344113205,840.586685490825,-20.06024139143915
11800.0,410.7570454903218,430.054035963172,840.8110814534938,-19.29699047285021
11833.333333333332,411.5733973778737,429.902677653909,841.4760750317827,-18.32928027603532
11866.66666666667,412.4670597491139,429.5878265137027,842.0548862628166,-17.12076676458878
11900.0,412.85558023340025,429.47363883958104,842.3292190729812,-16.618058606180796
11933.333333333332,412.9169741475892,429.13589750656394,842.0528716541531,-16.218923358974735
11966.66666666667,413.0038178439857,429.1816646182014,842.1854824621871,-16.17784677421571
12000.0,413.5475612372762,429.2191838475522,842.7667450848285,-15.67162261027596
12033.333333333332,414.25073743084954,429.2751116668828,843.5258490977324,-15.024374236033282
12066.66666666667,414.7550781983334,429.06704079616355,843.822118994497,-14.311962597830131
12100.0,415.3304503520057,429.2255250014743,844.55597535348,-13.895074649468597
12133.333333333332,415.9417767939794,429.12686386431704,845.0686406582964,-13.185087070337659
12166.66666666667,416.841078768069,429.22139466367474,846.0624734317437,-12.380315895605747
12200.0,417.7868937721068,429.5131528765252,847.300046648632,-11.726259104418432
12233.333333333332,418.67797286989173,429.7224240115884,848.4003968814801,-11.04445114169664
12266.66666666667,419.39175895390775,429.8755620032383,849.267320957146,-10.483803049330561
12300.0,419.39812990975673,429.8258095844738,849.2239394942305,-10.42767967471707
12333.333333333332,419.7679614152857,429.57573835649407,849.3436997717797,-9.807776941208374
12366.66666666667,420.31472124519365,429.30672095200634,849.6214421971999,-8.991999706812692
12400.0,420.52583709810887,429.14856086590794,849.6743979640169,-8.622723767799073
12433.333333333332,421.14816335178546,428.863244929523,850.0114082813084,-7.7150815777375215
12466.66666666667,421.84132545503655,428.46164527223317,850.3029707272697,-6.620319817196616
12500.0,422.4049899829084,428.11027660421854,850.5152665871269,-5.705286621310165
12533.333333333332,422.957309435644,428.0456449137506,851.0029543493946,-5.088335478106615
12566.66666666667,423.9394834360172,427.9930857318346,851.9325691678519,-4.05360229581737
12600.0,425.3513538392796,427.51363578496716,852.8649896242468,-2.162281945687539
12633.333333333332,426.92304633518904,427.0805694368883,854.0036157720774,-0.15752310169926886
12666.66666666667,428.216976834177,426.92532871390335,855.1423055480803,1.291648120273635
12700.0,429.530571622232,426.1109177167335,855.6414893389656,3.4196539054984783
12733.333333333332,430.96471962235654,425.4240918142156,856.3888114365722,5.5406278081409255
12766.66666666667,432.24720921521055,425.0920217667082,857.3392309819187,7.155187448502318
12800.0,433.71682599127445,424.6711989409044,858.3880249321788,9.045627050370058
12833.333333333332,435.20734730120955,423.8438598012738,859.0512071024834,11.36348749993573
12866.66666666667,436.4489594039956,423.2574355789247,859.7063949829203,13.19152382507093
12900.000000000002,437.28228937765635,422.926719043993,860.2090084216493,14.355570333663366
12933.333333333332,437.81199560931867,422.57723486847993,860.3892304777986,15.234760740838738
12966.66666666667,438.238761224965,422.15441222622644,860.3931734511914,16.084348998738562
13000.000000000002,438.13475015243813,422.0213014286779,860.156051581116,16.113448723760257
13033.333333333332,438.6901764431692,421.7692063082897,860.4593827514589,16.920970134879497
13066.66666666667,439.5621041459925,421.66327002739257,861.225374173385,17.89883411859995
13100.000000000002,440.64813871133845,421.7050892021623,862.3532279135007,18.94304950917615
13133.333333333332,441.57949516732094,421.82171045707275,863.4012056243937,19.75778471024819
13166.666666666668,442.47784764289815,421.9040445776375,864.3818922205356,20.573803065260677
13200.000000000004,443.1940452788826,422.0577469461345,865.2517922250171,21.136298332748083
13233.333333333332,444.3558486223976,422.1988056561186,866.5546542785162,22.157042966278993
13266.666666666668,446.2127636957706,421.7941002862207,868.0068639819913,24.41866340954988
13300.000000000004,447.6716392059647,421.5384069305682,869.2100461365329,26.133232275396495
13333.333333333332,448.68798789933965,421.39702729724524,870.0850151965849,27.2909606020944
13366.666666666668,450.26602019666547,421.21202980526095,871.4780500019265,29.05399039140451
13400.000000000004,452.42157703819237,421.11925034000575,873.5408273781982,31.30232669818662
13433.333333333332,454.76668703149335,421.18377698315726,875.9504640146506,33.58291004833609
13466.666666666668,457.1715413015076,421.42872037771957,878.6002616792272,35.74282092378803
13500.000000000004,459.4432659243251,421.71963826545664,881.1629041897818,37.72362765886845
13533.333333333332,461.52070266823335,422.34892992405656,883.8696325922899,39.17177274417679
13566.666666666668,464.12994938840006,422.3905292133668,886.5204786017669,41.739420175033274
13600.000000000004,466.4925914943287,422.6218505300132,889.1144420243419,43.87074096431547
13633.333333333332,468.30363921310266,422.58387935063365,890.8875185637363,45.719759862469004
13666.666666666668,469.96019473357177,422.8220251739848,892.7822199075565,47.13816955958697
13700.000000000004,471.3271102544183,423.25412177036355,894.5812320247819,48.07298848405475
13733.333333333332,472.4387287413834,423.79989005179954,896.2386187931829,48.63883868958385
13766.666666666668,473.57025517850707,423.8045108693036,897.3747660478107,49.765744309203455
13800.000000000004,475.19247807121155,423.4523729639067,898.6448510351183,51.74010510730483
13833.333333333332,476.9188763638364,423.59829310628595,900.5171694701223,53.320583257550425
13866.666666666668,478.77758637348467,424.10780613108767,902.8853925045723,54.669780242396996
13900.000000000004,479.66800105406935,424.2004726455187,903.8684736995881,55.46752840855066
13933.333333333332,480.9878733597322,424.3218749162263,905.3097482759586,56.665998443505885
13966.666666666668,482.56089602260624,424.27986796790844,906.8407639905147,58.2810280546978
14000.000000000004,484.1328793599727,424.4083815875921,908.5412609475648,59.72449777238063
14033.333333333332,485.54530199916684,424.78809534097684,910.3333973401436,60.75720665819
14066.666666666668,486.50733937623,424.88437811631496,911.391717492545,61.62296125991503
14100.000000000004,488.02662718420544,425.0021430888603,913.0287702730657,63.024484095345144
14133.333333333332,489.3321498845898,425.2732619918618,914.6054118764516,64.05888789272802
14166.666666666668,490.1245928396063,425.530169610857,915.6547624504633,64.59442322874929
14200.000000000004,491.09597834299865,425.48238035523894,916.5783586982376,65.6135979877597
14233.333333333332,491.730597088386,425.4187535819308,917.1493506703168,66.3118435064552
14266.666666666668,492.85965669838095,425.47626414153456,918.3359208399155,67.38339255684639
14300.000000000004,494.29083352227076,425.5425128949238,919.8333464171945,68.74832062734697
14333.333333333332,495.243848137731,425.6058559988341,920.8497041365652,69.63799213889689
14366.666666666668,497.0338663995316,425.6270876415793,922.6609540411109,71.40677875795228
14400.000000000004,499.0517584006218,425.8039067059417,924.8556651065635,73.2478516946801
14433.333333333332,501.20159375183465,426.1431113142864,927.344705066121,75.05848243754826
14466.666666666668,503.29396790849574,426.4662485300633,929.760216438559,76.82771937843245
14500.000000000004,504.7791904135805,426.29069790645764,931.0698883200382,78.48849250712288
14533.333333333332,505.94219948191045,426.07643851044844,932.0186379923589,79.86576097146201
14566.666666666668,507.16524813148345,425.98536469872437,933.1506128302078,81.17988343275908
14600.000000000004,508.2872489304347,425.74823151832396,934.0354804487587,82.53901741211075
14633.333333333334,509.12836952527095,425.7676714206869,934.8960409459578,83.36069810458406
14666.666666666668,510.2301321747857,425.9645052556306,936.1946374304164,84.26562691915507
14700.000000000004,511.2245999772869,426.4768352503972,937.7014352276841,84.74776472688973
14733.333333333334,512.148961558032,426.7000277599163,938.8489893179483,85.44893379811577
14766.666666666668,513.1643410600794,426.69414269382645,939.8584837539058,86.47019836625299
14800.000000000004,514.0350589707263,426.5764054398961,940.6114644106224,87.45865353083013
14833.333333333334,514.343489854481,426.5662417845109,940.909731638992,87.77724806997014
14866.666666666668,514.7631318524185,426.404192632809,941.1673244852275,88.35893921960951
14900.000000000004,515.48610987958,426.24077220605415,941.7268820856341,89.24533767352585
14933.333333333334,516.0981745218035,426.2231475722305,942.321322094034,89.87502694957294
14966.666666666668,516.8483251059604,426.44902882325215,943.2973539292125,90.39929628270824
15000.000000000004,517.4028515334714,426.3899304511785,943.79278198465,91.01292108229296
15033.333333333334,517.6258964057895,426.28680701943796,943.9127034252274,91.33908938635153
15066.666666666668,518.2079920449652,426.0992064962132,944.3071985411784,92.108785548752
15100.000000000004,518.7397146945787,426.19780926069825,944.9375239552769,92.5419054338804
15133.333333333334,519.4701964053452,426.04289121782557,945.5130876231708,93.42730518751961
15166.666666666668,520.3411766113902,425.95720975157457,946.2983863629647,94.38396685981564
15200.000000000004,521.6725465733358,425.6886260552747,947.3611726286106,95.9839205180611
15233.333333333334,522.935726174474,425.29511838182526,948.2308445562992,97.64060779264872
15266.666666666668,524.4499323634894,424.74655933312874,949.1964916966182,99.7033730303607
15300.000000000004,526.1345826203576,424.1920027486415,950.3265853689991,101.94257987171608
15333.333333333334,527.4633135190513,424.1854896416087,951.64880316066,103.27782387744264
15366.666666666668,528.6928812122044,424.2890494337609,952.9819306459653,104.40383177844348
15400.000000000004,529.8072859684885,424.31320623567734,954.1204922041659,105.49407973281114
15433.333333333334,530.9792149854487,424.147545232101,955.1267602175496,106.83166975334774
15466.666666666668,531.9921248042245,424.33771351487354,956.3298383190981,107.654411289351
15500.000000000004,533.3862727675786,424.43516996945885,957.8214427370374,108.95110279811973
15533.333333333334,535.2503475208088,424.82516474899865,960.0755122698074,110.42518277181011
15566.666666666668,537.2198502090068,424.5460930399562,961.765943248963,112.67375716905065
15600.000000000004,538.9216177335855,424.0972325325904,963.018850266176,114.82438520099515
15633.333333333334,540.4906808450102,423.57133141037366,964.0620122553838,116.9193494346365
15666.666666666668,542.2813991018794,422.81297960129325,965.0943787031727,119.46841950058615
15700.000000000004,544.3362711431743,422.3426834265056,966.6789545696798,121.99358771666869
15733.333333333334,546.2316116196592,422.02284767440796,968.2544592940671,124.20876394525129
15766.666666666668,547.0727442202901,421.9830899696186,969.0558341899088,125.08965425067152
15800.000000000004,547.2708672819646,422.15878277803233,969.4296500599969,125.11208450393224
15833.333333333334,547.9393290742415,422.1869818256331,970.1263108998746,125.75234724860843
15866.666666666668,548.4590830117779,422.1269092268019,970.5859922385798,126.33217378497602
15900.000000000004,549.6986503189038,422.19185152485767,971.8905018437615,127.50679879404612
15933.333333333334,551.3191629353886,422.1839600683728,973.5031230037614,129.13520286701578
15966.666666666668,553.5170805211168,421.6400315303207,975.1571120514375,131.87704899079608
16000.000000000004,555.1015225505499,420.63954829531133,975.7410708458613,134.4619742552386
16033.333333333334,556.597173056623,419.81826535035003,976.415438406973,136.77890770627295
16066.666666666668,558.0251697384984,419.26077026305546,977.2859400015539,138.76439947544299
16100.000000000004,559.808358780278,418.8205106693195,978.6288694495975,140.9878481109585
16133.333333333334,561.8232673632265,418.1048843180625,979.9281516812889,143.718383045164
16166.666666666668,563.5591010657898,418.009457929126,981.5685589949157,145.54964313666386
16200.000000000004,565.5100320735613,418.05267454166267,983.562706615224,147.45735753189865
16233.333333333334,567.9592874881936,417.42051040710305,985.3797978952966,150.53877708109053
16266.666666666668,570.5894007226393,417.19612694926076,987.7855276719001,153.39327377337855
16300.000000000004,572.5535972791331,417.12476441838095,989.678361697514,155.42883286075215
16333.333333333334,574.4563866297082,416.81800611102295,991.2743927407312,157.6383805186852
16366.666666666668,576.2139566075489,416.4680921498892,992.682048757438,159.7458644576597
16400.0,577.8880108829848,416.195090880597,994.0831017635817,161.69292000238778
16433.33333333334,579.445517510553,416.1432389571298,995.5887564676829,163.3022785534232
16466.666666666664,580.6105491927648,416.34447387148424,996.955023064249,164.26607532128054
16500.0,581.2699710660561,416.91125635770567,998.1812274237618,164.35871470835042
16533.33333333334,581.4178445747602,417.309325274158,998.7271698489183,164.1085193006022
16566.666666666664,581.804850414316,417.4314332297714,999.2362836440874,164.37341718454456
16600.0,582.9663247150628,417.31212493336557,1000.2784496484284,165.65419978169723
16633.33333333334,583.6459255764469,417.4750797512513,1001.1210053276982,166.17084582519556
16666.666666666664,584.355754952662,417.729321246613,1002.0850761992749,166.626433706049
16700.0,585.2580361753596,417.90949397319025,1003.1675301485499,167.34854220216937
16733.33333333334,585.8178479683753,417.9285874330047,1003.74643540138,167.88926053537062
16766.666666666664,586.698181774168,417.93834307511554,1004.6365248492835,168.75983869905247
16800.0,587.7964431819767,417.63656885802965,1005.4330120400064,170.159874323947
16833.33333333334,589.0558661474371,417.1848400616147,1006.2407062090517,171.8710260858224
16866.666666666664,589.8134755599496,416.6706582100916,1006.4841337700411,173.14281734985798
16900.0,590.0848641190671,416.506796006012,1006.5916601250791,173.5780681130551
16933.33333333334,590.5643249862128,416.34001786608627,1006.9043428522991,174.22430712012653
16966.666666666664,591.458788215413,416.1005238622532,1007.5593120776663,175.35826435315983
17000.0,592.0392395458144,415.96096074110164,1008.0002002869161,176.0782788047128
17033.33333333334,592.9616818928419,415.5729238493658,1008.5346057422076,177.38875804347606
17066.666666666664,594.2654003654429,415.198746462211,1009.4641468276538,179.06665390323195
17100.0,595.8723990309304,414.7323730864602,1010.6047721173907,181.1400259444702
17133.33333333334,597.7120874156367,414.11112795729974,1011.8232153729364,183.60095945833694
17166.666666666664,599.1349858138205,413.95551631112386,1013.0905021249444,185.1794695026967
17200.0,600.4440547610166,413.55367634650725,1013.9977311075238,186.8903784145093
17233.33333333334,601.6720809974033,413.1325476047036,1014.804628602107,188.53953339269975
17266.666666666664,602.8103319123197,412.60242602737435,1015.4127579396941,190.20790588494538
17300.0,604.0121560188677,411.96927881259046,1015.9814348314582,192.04287720627724
17333.33333333334,605.4565403109403,411.3363817953042,1016.7929221062445,194.12015851563615
17366.666666666664,606.6781762372111,410.95388825734426,1017.6320644945554,195.72428797986686
17400.0,607.5176505413326,410.5764718920064,1018.094122433339,196.94117864932622
17433.33333333334,608.2250534579047,410.0123062333528,1018.2373596912574,198.2127472245519
17466.666666666664,609.0109781458676,409.51001986248826,1018.520998008356,199.50095828337936
17500.0,610.0948491811487,408.83524088256144,1018.9300900637102,201.25960829858724
17533.33333333334,611.3518953419065,408.29053578994694,1019.6424311318534,203.06135955195953
17566.666666666664,612.6870711219968,407.6822012221887,1020.3692723441856,205.0048698998081
17600.0,614.3140866283072,406.619305333086,1020.9333919613932,207.69478129522122
17633.33333333334,615.888184563754,405.4016141207056,1021.2897986844596,210.48657044304838
17666.666666666664,617.2929444224355,404.35615794927037,1021.6491023717059,212.93678647316517
17700.0,618.136200125457,403.80228483649034,1021.9384849619473,214.33391528896664
17733.33333333334,618.7923147910705,403.57092004870043,1022.3632348397709,215.22139474237002
17766.666666666664,619.3485634365026,403.4222465592058,1022.7708099957083,215.92631687729676
17800.0,619.7480694500739,403.15284561264514,1022.900915062719,216.59522383742876
17833.33333333334,619.7927264972466,402.9043904871008,1022.6971169843473,216.8883360101458
17866.666666666664,619.49109961662,402.9616069606884,1022.4527065773084,216.52949265593156
17900.0,618.5550841258546,403.3399775849831,1021.8950617108377,215.2151065408715
17933.33333333334,617.1613568280989,404.0215144296306,1021.1828712577294,213.13984239846826
17966.666666666664,616.8573553113139,404.47281447825077,1021.3301697895647,212.3845408330631
18000.0,617.4870200688764,404.66838676548105,1022.1554068343574,212.81863330339536
18033.33333333334,618.3985401737656,404.8322641452094,1023.2308043189751,213.56627602855616
18066.666666666664,619.3222615649422,405.16762395674834,1024.4898855216907,214.15463760819387
18100.0,620.2649086209004,405.483354065583,1025.7482626864835,214.78155455531743
18133.33333333334,620.4473415466347,405.7825220212616,1026.2298635678962,214.66481952537305
18166.666666666664,620.966754523232,405.65441966581164,1026.6211741890436,215.31233485742035
18200.0,621.3068439457593,405.5975943174709,1026.90443826323,215.70924962828838
18233.33333333334,621.9101719936473,405.34309715741074,1027.253269151058,216.56707483623654
18266.666666666664,622.7872677212281,405.18808713924386,1027.975354860472,217.59918058198423
18300.0,623.8573588758928,405.16798605775836,1029.0253449336512,218.68937281813447
18333.33333333334,625.1833957918492,404.9059174706201,1030.0893132624692,220.27747832122907
18366.666666666664,626.0007640765136,404.83429304464636,1030.83505712116,221.16647103186727
18400.0,626.7735508165036,404.68398905292116,1031.4575398694249,222.08956176358248
18433.33333333334,627.7059108372824,404.6153590161476,1032.32126985343,223.09055182113485
18466.666666666664,629.0303037517117,404.20304818195984,1033.2333519336717,224.82725556975186
18500.0,630.4716654381399,403.6668678683189,1034.1385333064588,226.804797569821
18533.33333333334,631.9405352917017,402.98467610072555,1034.9252113924272,228.95585919097618
18566.666666666664,633.3620624867829,402.292492169641,1035.654554656424,231.06957031714188
18600.0,634.7068335353001,401.7579992672817,1036.464832802582,232.9488342680184
18633.33333333334,636.2833545073682,400.73771879678236,1037.0210733041506,235.54563571058588
18666.666666666664,637.9385472226286,399.63687187474545,1037.575419097374,238.30167534788313
18700.0,639.2361293526911,398.78870173107504,1038.0248310837662,240.4474276216161
18733.33333333334,640.1845814573984,398.3024209914021,1038.4870024488005,241.88216046599632
18766.666666666664,641.5654376405529,397.391107289554,1038.956544930107,244.1743303509989
18800.0,642.8307523260518,396.7038619573442,1039.534614283396,246.12689036870756
18833.33333333334,644.394639961824,395.9975078777428,1040.3921478395669,248.39713208408125
18866.666666666664,646.0689791940849,395.1101150059476,1041.1790942000325,250.95886418813734
18900.0,647.6290252669445,393.79033829511656,1041.419363562061,253.83868697182794
18933.33333333334,648.5155232530423,392.98119111738555,1041.4967143704278,255.5343321356567
18966.666666666664,648.9619012494926,392.5948944579633,1041.5567957074559,256.3670067915293
19000.0,649.0163345669889,392.484576444228,1041.5009110112169,256.5317581227609
19033.33333333334,648.9338191721582,392.5672410362177,1041.501060208376,256.36657813594053
19066.666666666664,649.1550630178236,392.5343881729456,1041.6894511907692,256.620674844878
19100.0,649.6409758556654,392.46429429538085,1042.1052701510462,257.1766815602845
19133.33333333334,650.2517446715775,392.22853093286255,1042.48027560444,258.02321373871496
19166.666666666664,650.7228585326577,391.88468302174806,1042.6075415544058,258.83817551090965
19200.0,651.2753305241192,391.61441254249127,1042.8897430666104,259.66091798162796
19233.33333333334,651.9260527081675,391.67841674957333,1043.6044694577408,260.2476359585942
19266.666666666664,652.7546873000387,391.8106295087026,1044.5653168087413,260.94405779133604
19300.0,653.5515293998411,391.81694750953386,1045.368476909375,261.73458189030725
19333.33333333334,654.8371424843643,391.43751381120904,1046.2746562955733,263.3996286731553
19366.666666666664,655.9325894193257,390.9458252498355,1046.8784146691612,264.98676416949024
19400.0,656.9562009281914,390.54055399542716,1047.4967549236185,266.4156469327642
19433.33333333334,657.5386573992055,390.22689016501374,1047.765547564219,267.31176723419173
19466.666666666664,658.2364548981371,390.0523781690639,1048.288833067201,268.18407672907324
19500.0,659.0299527370679,389.65988328747255,1048.6898360245405,269.37006944959535
19533.33333333334,659.8744771165929,389.20407195062177,1049.0785490672147,270.6704051659711
19566.666666666664,660.0154041345606,389.0591393347979,1049.0745434693586,270.9562647997627
19600.0,660.7411175315173,388.5921166699779,1049.333234201495,272.1490008615394
19633.33333333334,661.5592073850983,388.03980828612947,1049.5990156712278,273.5193990989688
19666.666666666664,662.0242218396785,387.6852355500243,1049.7094573897027,274.3389862896542
19700.0,662.5695517858138,387.3832534987209,1049.9528052845346,275.18629828709294
19733.33333333334,664.0312733048407,386.79900930822754,1050.8302826130682,277.2322639966132
19766.666666666664,665.2144997982326,386.258251501367,1051.4727512995996,278.9562482968656
19800.0,665.5698520612419,385.84801383337253,1051.4178658946144,279.7218382278694
19833.33333333334,665.8710633986728,385.5836106640432,1051.454674062716,280.28745273462965
19866.666666666664,666.0455354038785,385.3250169777508,1051.3705523816293,280.7205184261277
19900.0,666.656533393075,385.0057883713045,1051.6623217643796,281.65074502177055
19933.33333333334,667.7342579203357,384.75451924734506,1052.4887771676808,282.97973867299066
19966.666666666664,668.6462122558853,384.52987413742284,1053.1760863933082,284.11633811846247
20000.0,669.7716882974935,384.1461516920126,1053.917839989506,285.6255366054809
20033.33333333334,670.9005981400701,383.84561063723424,1054.7462087773042,287.05498750283584
20066.666666666664,672.0371703821247,383.47668683975746,1055.513857221882,288.56048354236725
20100.0,673.1116886430596,383.06179066581655,1056.173479308876,290.049897977243
20133.33333333334,673.9618485446523,382.7973411040249,1056.7591896486772,291.1645074406274
20166.666666666664,674.3439433151732,382.67149306162446,1057.0154363767977,291.67245025354873
20200.0,675.1192687065634,382.31677522961274,1057.4360439361762,292.80249347695064
20233.33333333334,675.5486167342581,381.90446123172933,1057.4530779659874,293.64415550252875
20266.666666666664,675.7562560735225,381.90760033808994,1057.6638564116124,293.8486557354326
20300.0,675.8604849750292,382.0303876558188,1057.890872630848,293.8300973192104
20333.33333333334,676.611317769898,381.9213965124582,1058.5327142823562,294.68992125743983
20366.666666666664,677.1991313082879,381.91107404743957,1059.1102053557274,295.2880572608483
20400.0,677.9645104773249,381.74453732624886,1059.7090478035739,296.21997315107603
20433.33333333334,678.3061239818164,381.92919141010515,1060.2353153919216,296.3769325717113
20466.666666666664,678.6922879522605,381.5424610402234,1060.234748992484,297.1498269120371
20500.0,678.9879892292631,381.3140683017402,1060.3020575310034,297.67392092752294
20533.33333333334,678.5009783491626,381.8134026551725,1060.314381004335,296.68757569399
20566.666666666664,678.4083568490556,382.1273441950835,1060.5357010441392,296.28101265397214
20600.0,678.4563173782893,382.82830700750606,1061.2846243857953,295.6280103707833
20633.33333333334,679.1967919654135,382.5448711772234,1061.7416631426368,296.65192078819007
20666.666666666664,680.3274299711558,382.2660192546614,1062.593449225817,298.0614107164944
20700.0,681.4405951386028,382.1555171792729,1063.5961123178758,299.2850779593299
20733.33333333334,682.6755048133791,381.6258661250439,1064.3013709384231,301.0496386883352
20766.666666666664,684.1731376716414,380.92680118937733,1065.0999388610187,303.24633648226404
20800.0,686.0122454143733,380.1363265528117,1066.148571967185,305.8759188615616
20833.33333333334,687.4813109432545,379.55845721301125,1067.0397681562658,307.9228537302432
20866.666666666664,687.9335589466316,379.2276130765054,1067.161172023137,308.7059458701262
20900.0,688.255379711799,379.18834838224313,1067.4437280940422,309.0670313295559
20933.33333333334,688.7753127274138,378.58997046896343,1067.3652831963773,310.1853422584504
20966.666666666664,689.0168691877851,378.31848379952413,1067.3353529873093,310.698385388261
21000.0,689.2013707322051,378.02729407431633,1067.2286648065215,311.17407665788875
21033.33333333334,688.8699042053566,378.40010949526334,1067.27001370062,310.4697947100933
21066.666666666664,689.0979924453898,378.7351702956306,1067.8331627410203,310.36282214975915
21100.0,689.9878880329655,378.581597298147,1068.5694853311124,311.4062907348185
21133.33333333334,690.8674273927007,378.20485235285076,1069.0722797455514,312.66257503984997
21166.666666666664,692.0574118178429,378.08482686101485,1070.1422386788577,313.97258495682803
21200.0,693.4661231036242,377.9186525087467,1071.384775612371,315.54747059487755
21233.33333333334,695.1743544373938,376.7328134849934,1071.9071679223873,318.44154095240043
21266.666666666664,696.6967606267877,376.38462968309466,1073.0813903098824,320.3121309436931
21300.0,698.1863632709942,375.69665086010485,1073.8830141310991,322.48971241088935
21333.33333333334,699.9012064926133,374.78559036733543,1074.6867968599486,325.1156161252778
21366.666666666664,700.8491153249004,374.1599601555906,1075.009075480491,326.68915516930974
21400.0,701.053717392264,374.0644369509546,1075.1181543432185,326.98928044130946
21433.33333333334,700.8038375031318,374.1965456743017,1075.0003831774336,326.6072918288301
21466.666666666664,701.2721555678409,373.7634514614184,1075.0356070292592,327.50870410642244
21500.0,701.8265861169687,373.35799761913466,1075.1845837361034,328.468588497834
21533.33333333334,702.3092135174294,373.197884174135,1075.5070976915645,329.11132934329436
21566.666666666664,702.5249501998015,373.3305479963376,1075.8554981961393,329.19440220346394
21600.0,703.1512348005626,373.1632112722756,1076.314446072838,329.98802352828704
21633.33333333334,703.8649825784335,372.52190214652546,1076.386884724959,331.343080431908
21666.666666666664,704.0545697699997,372.0100370420313,1076.064606812031,332.04453272796843
21700.0,704.7002382360245,371.6637984701468,1076.3640367061712,333.0364397658777
21733.33333333334,704.803681437954,371.4911731735504,1076.2948546115044,333.31250826440356
21766.666666666664,705.1570187154474,371.54590385654865,1076.7029225719962,333.61111485889876
21800.0,705.5606367251279,371.69953873853876,1077.2601754636667,333.86109798658913
21833.33333333334,705.4829774267796,371.8889479638506,1077.3719253906302,333.594029462929
21866.666666666664,705.7432844113196,371.96315688145967,1077.7064412927793,333.7801275298599
21900.0,706.4865261449411,371.8600600033742,1078.3465861483153,334.6264661415669
21933.33333333334,707.6592962983394,371.80820321822307,1079.4674995165624,335.85109308011636
21966.666666666664,708.7691373879773,371.56946684346707,1080.3386042314444,337.1996705445102
22000.0,709.5884637502351,371.4720755601118,1081.060539310347,338.11638819012325
22033.33333333334,710.3551409637408,371.2672557353717,1081.6223966991124,339.08788522836915
22066.666666666664,711.3544494801159,371.08983009836373,1082.4442795784796,340.2646193817522
22100.0,712.3979938138057,370.78179397669686,1083.1797877905026,341.6161998371088
22133.33333333334,713.0719337733094,370.6632400463263,1083.7351738196357,342.40869372698313
22166.666666666664,713.9968360108018,370.31127045327406,1084.3081064640758,343.6855655575277
22200.0,714.8189209987141,370.0166787931741,1084.8355997918882,344.80224220554004
22233.33333333334,715.8381017947966,369.230687285384,1085.0687890801805,346.60741450941254
22266.666666666664,716.4625325616829,368.9207269018579,1085.3832594635408,347.541805659825
22300.0,717.4690470115593,368.3457848710526,1085.814831882612,349.12326214050665
22333.33333333334,718.3283529089874,368.0554843829849,1086.3838372919722,350.2728685260025
22366.666666666664,719.2746691642935,367.62961172815477,1086.9042808924482,351.64505743613876
22400.0,720.3746160890113,366.91154436157194,1087.2861604505833,353.46307172743934
22433.33333333334,721.4034508763727,365.6638308347244,1087.0672817110972,355.7396200416483
22466.666666666664,722.417415179629,364.6782080523963,1087.0956232320252,357.73920712723265
22500.0,723.0551453877544,364.60636743982695,1087.6615128275812,358.4487779479274
22533.33333333334,723.5908661390395,364.3668030838999,1087.9576692229393,359.22406305513954
22566.666666666664,723.9253676891666,364.2538040612393,1088.1791717504059,359.6715636279273
22600.0,723.7425429577561,364.5346303190201,1088.2771732767762,359.207912638736
22633.33333333334,723.4309009357912,364.8675201327829,1088.298421068574,358.56338080300833
22666.666666666664,723.3877834942191,364.90913694814265,1088.2969204423616,358.47864654607645
22700.0,723.356551493614,365.39314842030717,1088.7496999139212,357.96340307330684
22733.33333333334,723.5553529663837,365.31993446127785,1088.8752874276615,358.2354185051058
22766.666666666664,723.9305869347821,365.1929877007666,1089.1235746355487,358.73759923401553
22800.0,723.9530353482368,365.28047229675843,1089.2335076449951,358.67256305147833
22833.33333333334,723.4569405321141,365.89358878987315,1089.3505293219873,357.56335174224097
22866.666666666664,723.0955426316104,366.35132639069616,1089.4468690223066,356.7442162409143
22900.0,723.3700382964063,366.0616480627686,1089.4316863591748,357.3083902336377
22933.33333333334,723.8344835418105,365.82874259528273,1089.6632261370933,358.0057409465278
22966.666666666664,724.023553811056,366.0086210983279,1090.032174909384,358.01493271272807
23000.0,724.8097282033797,365.6954336923885,1090.5051618957682,359.11429451099116
23033.33333333334,724.8313758153189,365.81099806139815,1090.642373876717,359.02037775392074
23066.666666666664,724.8014248968972,365.84197428410414,1090.6433991810013,358.95945061279303
23100.0,725.115247807759,365.3347553193509,1090.45000312711,359.78049248840813
23133.33333333334,725.8127240665262,364.63791049532995,1090.450634561856,361.1748135711963
23166.666666666664,726.6044394137654,364.2923993277601,1090.8968387415255,362.31204008600525
23200.0,728.032309147169,362.94594452251266,1090.9782536696816,365.08636462465637
23233.33333333334,728.4684642551049,362.7405627851864,1091.2090270402914,365.7279014699185
23266.666666666664,728.5282610083973,362.7485096780721,1091.2767706864693,365.7797513303252
23300.0,728.5041496804705,362.75118503641346,1091.255334716884,365.75296464405704
23333.33333333334,729.065507471598,362.12073478723266,1091.1862422588306,366.9447726843654
23366.666666666664,729.1246959359324,361.9588837555449,1091.0835796914773,367.16581218038755
23400.0,728.5399749473098,362.16667148960994,1090.7066464369198,366.3733034576999
23433.33333333334,728.0716550444354,362.38456146444764,1090.456216508883,365.68709357998773
23466.666666666664,728.1078405100405,362.414352851744,1090.5221933617845,365.69348765829653
23500.0,728.3536897863079,362.4081682267873,1090.7618580130952,365.94552155952056
23533.33333333334,728.5535238229104,362.415650905856,1090.9691747287663,366.1378729170544
23566.666666666664,728.1566013281054,362.91934653754083,1091.0759478656462,365.2372547905645
23600.0,727.6605349164986,362.9167814436515,1090.57731636015,364.7437534728471
23633.33333333334,727.1961516602562,363.0275444128842,1090.2236960731404,364.168607247372
23666.666666666664,727.5445751893649,362.94788124659703,1090.492456435962,364.59669394276784
23700.0,728.8445096432105,362.1709326313007,1091.015442274511,366.6735770119098
23733.33333333334,730.3761354227415,361.1396484112586,1091.515783834,369.23648701148295
23766.666666666664,731.7593743700013,360.3929518210468,1092.1523261910481,371.3664225489545
23800.0,732.3900248551537,360.35934682802304,1092.7493716831768,372.03067802713065
23833.33333333334,732.0496664592216,360.45961480789964,1092.5092812671212,371.59005165132197
23866.666666666664,731.9612857121385,360.1340220513955,1092.095307763534,371.82726366074303
23900.0,732.3287757507637,359.90368982945216,1092.2324655802158,372.42508592131156
23933.33333333334,732.3178550916772,359.95961143962353,1092.2774665313007,372.35824365205366
23966.666666666664,732.9232184204768,359.9714541107394,1092.8946725312162,372.9517643097374
24000.0,733.4055996072203,360.0113162086415,1093.4169158158618,373.3942833985788
24033.33333333334,734.4528712650864,359.7286046834031,1094.1814759484896,374.7242665816833
24066.666666666664,735.766038023847,359.57913365481437,1095.3451716786615,376.1869043690327
24100.0,736.4234601108078,359.2243258278622,1095.64778593867,377.19913428294564
24133.33333333334,737.0501740866448,358.92627100103545,1095.9764450876803,378.12390308560936
24166.666666666664,737.9793583032993,358.63260101393,1096.6119593172293,379.34675728936924
24200.0,739.0679617502013,358.039028766299,1097.1069905165004,381.02893298390234
24233.33333333334,740.6379709793266,357.2107396193648,1097.8487105986915,383.4272313599618
24266.666666666664,741.6716383474978,356.62650609041503,1098.298144437913,385.0451322570828
24300.0,742.7164403564474,355.9476648370412,1098.6641051934885,386.7687755194062
24333.33333333334,744.2568132903383,354.55726842742973,1098.814081717768,389.69954486290857
24366.666666666664,744.636048410718,354.22059828577306,1098.856646696491,390.4154501249449
24400.0,745.0160962699867,353.7942735372736,1098.8103698072605,391.2218227327131
24433.33333333334,745.4186287002345,353.4070202077211,1098.8256489079556,392.01160849251346
24466.666666666664,745.8752487915767,353.15131030053806,1099.026559092115,392.72393849103867
24500.0,745.8301891715795,353.34968254843915,1099.1798717200186,392.48050662314034
24533.33333333334,746.159374905139,353.1495684110107,1099.3089433161497,393.00980649412827
24566.666666666664,746.6226736023235,353.0247039196869,1099.6473775220104,393.59796968263663
24600.0,747.338857622631,352.4975294900369,1099.836387112668,394.8413281325941
24633.33333333334,748.0746382717437,351.7387155871442,1099.813353858888,396.33592268459944
24666.666666666664,748.9653574126966,350.73816616722877,1099.7035235799253,398.2271912454678
24700.0,749.6421502218225,350.1995050786059,1099.8416553004283,399.44264514321657
24733.33333333334,750.4237985341689,349.6123455243205,1100.0361440584893,400.8114530098484
24766.666666666664,751.4634054704943,348.2871492517347,1099.750554722229,403.1762562187596
24800.0,752.1184214957481,347.53058048311595,1099.649001978864,404.5878410126321
24833.33333333334,752.0655542254495,347.49761633635967,1099.5631705618093,404.5679378890899
24866.666666666664,752.1386530551491,347.4892179969535,1099.6278710521026,404.6494350581956
24900.0,752.6929067175117,347.1926876706523,1099.885594388164,405.50021904685946
24933.33333333334,753.3930690055948,346.80159061585954,1100.1946596214543,406.5914783897353
24966.666666666664,753.8419094444321,346.5252757339161,1100.367185178348,407.316633710516
25000.0,754.7621592241236,346.00473546985825,1100.7668946939818,408.75742375426535
25033.33333333334,755.9066570794935,345.40184415767203,1101.3085012371655,410.50481292182144
25066.666666666664,756.702252347992,345.06683025429163,1101.7690826022836,411.6354220937004
25100.0,757.2844287018547,344.8223615349673,1102.106790236822,412.46206716688744
25133.33333333334,757.8226116382095,344.07910078644414,1101.9017124246536,413.7435108517654
25166.666666666664,758.5623791945596,343.31074490143544,1101.873124095995,415.2516342931242
25200.0,759.0013501253061,342.7987994179246,1101.8001495432306,416.2025507073815
25233.33333333334,758.9042326371798,342.75186008282867,1101.6560927200085,416.15237255435113
25266.666666666664,758.4123925264022,342.91915030944654,1101.3315428358487,415.49324221695565
25300.0,758.4615030602178,342.45007482529417,1100.9115778855119,416.0114282349236
25333.33333333334,758.693882731313,341.6960228762034,1100.3899056075165,416.9978598551096
25366.666666666664,758.4294636541057,341.50729575657414,1099.9367594106798,416.92216789753155
25400.0,758.3231967573176,341.51837725232747,1099.8415740096452,416.8048195049902
25433.33333333334,758.63294683105,341.3635490956108,1099.9964959266608,417.26939773543927
25466.666666666664,759.1892446072388,340.8486042560631,1100.0378488633019,418.34064035117575
25500.0,759.8997517776775,340.4604606416017,1100.3602124192792,419.4392911360758
25533.33333333334,759.7980240663388,340.7529231527294,1100.5509472190683,419.0451009136094
25566.666666666664,760.1488968106021,340.95408725057445,1101.1029840611766,419.19480956002764
25600.0,760.2964192322884,340.8874599089394,1101.1838791412279,419.408959323349
25633.33333333334,760.3968733093486,340.68273813406887,1101.0796114434174,419.71413517527975
25666.666666666664,760.2509529363981,341.02899215635756,1101.2799450927557,419.22196078004055
25700.000000000004,759.7767427876325,341.2418126680145,1101.018555455647,418.534930119618
25733.33333333334,760.2204452281587,340.71475039165347,1100.9351956198122,419.50569483650526
25766.666666666664,760.8019454316435,340.5615403076627,1101.3634857393063,420.2404051239808
25800.000000000004,762.1622251805679,339.9581737003508,1102.1203988809189,422.2040514802171
25833.33333333334,762.7829790445337,339.78489302722073,1102.5678720717544,422.99808601731297
25866.666666666664,762.7684347924968,339.6941286458091,1102.462563438306,423.0743061466877
25900.000000000004,763.0740228227423,339.1022067019788,1102.176229524721,423.97181612076355
25933.33333333334,763.1876754303087,338.8567158750662,1102.0443913053748,424.3309595552425
25966.666666666664,762.8195994980409,339.11051843472313,1101.930117932764,423.7090810633178
26000.000000000004,761.9086274352819,340.13420663744,1102.042834072722,421.7744207978419
26033.33333333334,761.4427339497679,340.71322936883166,1102.1559633185996,420.72950458093624
26066.666666666664,761.5251316586055,340.68755172207466,1102.2126833806801,420.8375799365308
26100.000000000004,760.9949473603841,341.3373033290868,1102.332250689471,419.6576440312973
26133.33333333334,760.6787712734665,342.13487686704565,1102.8136481405122,418.54389440642086
26166.666666666664,760.4642736561,342.70130106903576,1103.1655747251357,417.7629725870642
26200.000000000004,760.5731635301437,342.48285566374557,1103.0560191938894,418.0903078663981
26233.333333333336,760.5027214034543,342.89876671555203,1103.4014881190064,417.6039546879023
26266.666666666664,760.9165874317032,342.0964231095376,1103.0130105412409,418.82016432216557
26300.000000000007,761.526286724557,340.9239270221457,1102.4502137467027,420.6023597024114
26333.333333333336,762.1943909567808,339.82682902390275,1102.0212199806836,422.36756193287806
26366.666666666664,762.7972794119551,339.22119971544237,1102.0184791273973,423.5760796965127
26400.000000000007,763.3401026148715,338.81432315211293,1102.1544257669843,424.5257794627586
26433.333333333336,763.905670920174,338.6768816243055,1102.5825525444795,425.22878929586847
26466.666666666664,764.5879805828292,338.6138687826719,1103.2018493655012,425.97411180015735
26500.000000000007,765.2228905733542,338.2665322396076,1103.489422812962,426.9563583337466
26533.333333333336,766.8559173567457,337.7203734822521,1104.576290838998,429.13554387449364
26566.666666666664,768.0761027010959,337.35188023594907,1105.427982937045,430.72422246514685
26600.000000000007,768.4778724614686,337.1081740665503,1105.5860465280189,431.36969839491826
26633.333333333336,769.0326762884057,336.6862732266277,1105.7189495150333,432.346403061778
26666.666666666664,769.9629056830407,335.96239564450605,1105.9253013275468,434.0005100385347
26700.000000000007,770.6985055639933,335.2773125428557,1105.9758181068491,435.4211930211376
26733.333333333336,771.3416876605751,334.7835558378893,1106.1252434984644,436.55813182268577
26766.666666666664,771.9971881386106,334.43504986878577,1106.4322380073963,437.5621382698248
26800.000000000007,773.0130074781645,333.23083406699334,1106.243841545158,439.78217341117113
26833.333333333336,773.828254867894,332.27163834967206,1106.099893217566,441.5566165182219
26866.666666666664,774.0602614387003,332.22257909920495,1106.2828405379053,441.83768233949536
26900.000000000007,774.4823966720985,332.1333800040376,1106.6157766761362,442.3490166680609
26933.333333333336,775.0897442925689,331.73324574498355,1106.8229900375525,443.3564985475853
26966.666666666664,775.5239437505413,331.3554772751886,1106.87942102573,444.1684664753527
27000.000000000007,775.9016856932226,331.34529359297574,1107.2469792861984,444.55639210024685
27033.333333333336,776.5915682994128,330.91595980625567,1107.5075281056684,445.6756084931571
27066.666666666664,776.9094904377351,330.47416503164686,1107.3836554693821,446.4353254060883
27100.000000000007,777.4322443667213,329.99988551985746,1107.4321298865789,447.43235884686385
27133.333333333336,778.0492379464982,328.99615226438846,1107.0453902108866,449.0530856821098
27166.666666666664,778.9785516864404,327.55445492266756,1106.5330066091078,451.4240967637728
27200.000000000007,779.6929445594415,326.26350553766173,1105.9564500971032,453.42943902177973
27233.333333333336,780.1614347358034,325.5082073425234,1105.669642078327,454.65322739327996
27266.666666666664,780.5986149016562,324.727022376944,1105.3256372786002,455.87159252471224
27300.000000000007,780.7347033272578,324.63619250628483,1105.3708958335426,456.09851082097293
27333.333333333336,781.1200014038149,323.65450081171673,1104.7745022155316,457.4655005920981
27366.666666666664,781.6332440072329,323.38286598471495,1105.0161099919478,458.2503780225179
27400.000000000007,781.8246669063814,323.2426674219697,1105.067334328351,458.58199948441165
27433.333333333336,782.3258741933637,322.9553138052405,1105.2811879986043,459.3705603881232
27466.666666666664,783.1434654354534,322.32758884196636,1105.4710542774199,460.8158765934871
27500.000000000007,783.365379597968,322.38565950807197,1105.75103910604,460.979720089896
27533.333333333336,783.3595781123388,322.3631423511436,1105.7227204634823,460.9964357611952
27566.666666666664,783.4129473692251,322.5973777301945,1106.0103250994196,460.81556963903057
27600.000000000007,783.1049973843429,323.0950752023725,1106.2000725867156,460.0099221819704
27633.333333333336,782.5192568084979,323.87198313169114,1106.391239940189,458.6472736768067
27666.666666666664,782.3205390603355,324.3610350169862,1106.6815740773218,457.9595040433493
27700.000000000007,782.9167472488202,323.59055373571675,1106.5073009845369,459.3261935131035
27733.333333333336,783.7694154375143,322.2827819788983,1106.0521974164126,461.48663345861604
27766.666666666664,784.2344341700815,321.5162017595406,1105.7506359296221,462.7182324105409
27800.000000000007,784.5528613318843,321.3480196281121,1105.9008809599964,463.20484170377216
27833.333333333336,785.019514439845,321.17282173509574,1106.1923361749407,463.8466927047493
27866.666666666664,785.4935205170191,321.2675588097458,1106.761079326765,464.22596170727326
27900.000000000007,786.546258220128,321.01310106843255,1107.5593592885607,465.5331571516955
27933.333333333336,787.5499409889965,321.0283150356658,1108.5782560246623,466.52162595333067
27966.666666666664,787.9448693761685,320.9046240720068,1108.8494934481753,467.0402453041617
28000.000000000007,787.5906560432159,320.9177970295759,1108.5084530727918,466.67285901363994
28033.333333333336,787.394773514715,320.7205499002117,1108.1153234149267,466.67422361450326
28066.666666666664,788.1496754288418,320.0610268004749,1108.2107022293167,468.08864862836685
28100.000000000007,789.0900625282635,319.4094140079652,1108.4994765362287,469.6806485202983
28133.333333333336,790.0852701788364,318.9901620705158,1109.0754322493522,471.0951081083206
28166.666666666664,790.3863171573067,318.6254148428934,1109.0117320002,471.76090231441333
28200.000000000007,791.0696122305509,318.0224969458354,1109.0921091763862,473.04711528471546
28233.333333333336,791.3241547041948,317.88096934131244,1109.2051240455073,473.4431853628824
28266.666666666664,791.9478858104858,317.08441736994973,1109.0323031804355,474.86346844053605
28300.000000000007,792.4493753941448,316.33656919193396,1108.7859445860788,476.11280620221083
28333.333333333336,792.2081193770404,316.54476159949695,1108.7528809765372,475.6633577775434
28366.666666666664,792.8764327227059,316.15807597727024,1109.0345086999762,476.71835674543564
28400.000000000007,794.0895811253854,314.64123682064184,1108.7308179460272,479.44834430474356
28433.333333333336,794.8097582329749,313.7245402056971,1108.534298438672,481.0852180272778
28466.666666666664,794.9962710443244,313.45792664508895,1108.4541976894134,481.5383443992355
28500.000000000007,795.1026477681213,313.2940086441107,1108.396656412232,481.8086391240106
28533.333333333336,795.1571565644693,313.10316766649584,1108.2603242309651,482.0539888979735
28566.666666666664,795.5844638069527,312.38941489288925,1107.9738786998419,483.1950489140635
28600.000000000007,795.5689654275477,312.5251016709694,1108.0940670985171,483.04386375657833
28633.333333333336,795.3326780336149,312.8244284438703,1108.1571064774853,482.5082495897446
28666.666666666664,795.2266152808722,313.076715770312,1108.3033310511842,482.14989951056026
28700.000000000007,795.5617324135487,312.9410953983677,1108.5028278119164,482.62063701518105
28733.333333333336,796.5679835435734,311.63286826485063,1108.200851808424,484.9351152787228
28766.666666666664,797.0168464261652,311.0125158328663,1108.0293622590316,486.0043305932989
28800.000000000007,796.4821329661227,311.50440100351506,1107.9865339696378,484.9777319626076
28833.333333333336,796.4956676711471,311.4174707558879,1107.913138427035,485.0781969152592
28866.666666666664,796.1249190614765,311.89643264139704,1108.0213517028735,484.22848642007943
28900.000000000007,795.315606613451,313.0792617627039,1108.3948683761548,482.2363448507471
28933.333333333336,795.1796921310439,313.45577484495,1108.635466975994,481.7239172860939
28966.666666666664,795.2098814318737,313.54786630394364,1108.7577477358172,481.66201512793003
29000.000000000007,795.4258233419092,313.6213992810079,1109.0472226229172,481.80442406090134
29033.333333333336,796.2304250360072,312.8622353961351,1109.0926604321423,483.3681896398721
29066.666666666664,797.1805677418047,311.83419981358514,1109.0147675553899,485.34636792821954
29100.000000000007,797.8535292608491,311.3487265294953,1109.2022557903445,486.5048027313538
29133.333333333336,798.7346347361679,310.29494601855447,1109.0295807547222,488.4396887176134
29166.666666666668,799.9435085452512,309.0492702442554,1108.9927787895067,490.8942383009958
29200.000000000007,800.9652527520491,308.09240944871135,1109.0576622007604,492.87284330333773
29233.333333333336,801.7914088268396,307.3224100881728,1109.1138189150124,494.46899873866687
29266.666666666668,802.6807192486701,305.9606615953901,1108.6413808440602,496.72005765328004
29300.000000000007,803.4108652616408,305.1386774343122,1108.549542695953,498.27218782732854
29333.333333333336,804.1094292163024,303.91398597700186,1108.0234151933041,500.1954432393005
29366.666666666668,804.0010870122843,303.992245089229,1107.9933321015133,500.0088419230553
29400.000000000007,804.2560486237512,303.429854915822,1107.6859035395732,500.82619370792924
29433.333333333336,804.4043972522348,303.2651797273817,1107.6695769796165,501.13921752485317
29466.666666666668,804.8449849775031,302.93900423030874,1107.7839892078118,501.9059807471944
29500.000000000007,805.5131063984845,302.0930173529802,1107.6061237514648,503.4200890455043
29533.333333333336,806.19166343436,301.5679493589915,1107.7596127933514,504.62371407536847
29566.666666666668,807.3488678699058,300.2359561685996,1107.5848240385053,507.1129117013062
29600.000000000007,807.6333726848989,299.8647357896408,1107.4981084745395,507.76863689525806
29633.333333333336,808.1591736201043,299.53656911600746,1107.6957427361117,508.62260450409684
29666.666666666668,809.0068227214206,298.5678798643419,1107.5747025857625,510.4389428570787
29700.000000000007,809.5534333092321,298.36085711553693,1107.914290424769,511.1925761936952
29733.333333333336,809.8836249004304,297.77460001772045,1107.6582249181508,512.10902488271
29766.666666666668,810.3110734399095,297.4249729317395,1107.736046371649,512.88610050817
29800.000000000007,811.4673934886645,297.15272399931246,1108.620117487977,514.314669489352
29833.333333333336,813.0574565417179,296.05338271330936,1109.1108392550273,517.0040738284085
29866.666666666668,813.6544059630904,295.77536829258514,1109.4297742556755,517.8790376705053
29900.000000000007,814.723771643463,294.84889923501635,1109.5726708784794,519.8748724084467
29933.333333333336,815.1279466867416,294.6191843849247,1109.7471310716662,520.5087623018169
29966.666666666668,815.7432644078866,293.9136458257126,1109.6569102335993,521.829618582174
30000.000000000007,815.9002232366716,293.4077547827562,1109.3079780194278,522.4924684539155
30033.333333333336,815.866100562377,293.2040916049903,1109.0701921673674,522.6620089573867
30066.666666666668,816.0326870826925,292.9743106887732,1109.0069977714656,523.0583763939194
30100.000000000007,815.9619103550014,292.9850089450297,1108.946919300031,522.9769014099717
30133.333333333336,816.154567989401,292.6891629658687,1108.8437309552696,523.4654050235323
30166.666666666668,816.8505450138666,292.2191564349498,1109.0697014488164,524.6313885789168
30200.000000000007,817.0810850124657,292.2053223055479,1109.2864073180135,524.8757627069178
30233.333333333336,817.524603195258,291.8144532291166,1109.3390564243746,525.7101499661414
30266.666666666668,818.5181379179494,290.5122147311631,1109.0303526491125,528.0059231867863
30300.000000000007,819.575485612396,289.0850041803951,1108.6604897927912,530.4904814320009
30333.333333333336,819.9845936503153,288.480068809708,1108.4646624600232,531.5045248406074
30366.666666666668,820.7411228712286,287.9458136346046,1108.6869365058333,532.795309236624
30400.000000000007,821.7221169488929,286.7659729303987,1108.4880898792917,534.9561440184942
30433.333333333336,822.9297050922468,285.40705962816315,1108.33676472041,537.5226454640836
30466.666666666668,823.9016993495904,284.39579297289055,1108.297492322481,539.5059063766998
30500.000000000007,824.6255633516187,283.8067119805393,1108.432275332158,540.8188513710793
30533.333333333336,825.5046619933199,283.0663834674055,1108.5710454607254,542.4382785259145
30566.666666666668,825.7195717043211,282.78114841933626,1108.5007201236574,542.9384232849848
30600.000000000007,826.108968058061,282.02091311696296,1108.129881175024,544.0880549410981
30633.333333333336,826.0804356611668,282.25976047968544,1108.3401961408522,543.8206751814814
30666.666666666668,826.0845666234296,282.3005694687237,1108.3851360921533,543.783997154706
30700.000000000007,826.5221179968723,281.6975880516013,1108.2197060484737,544.824529945271
30733.333333333336,826.6078947472587,281.8068485741083,1108.414743321367,544.8010461731503
30766.666666666668,826.2350036437413,282.43742873942745,1108.6724323831686,543.7975749043138
30800.000000000007,825.9767429710778,282.6374988736979,1108.6142418447757,543.3392440973798
30833.333333333336,826.0411968221138,282.8262922744029,1108.8674890965167,543.2149045477108
30866.666666666668,826.6845686313837,282.4229456291646,1109.1075142605482,544.2616230022192
30900.000000000007,826.9729210047614,282.40586155365406,1109.3787825584154,544.5670594511073
30933.333333333336,826.5427689917244,282.7525694238624,1109.2953384155867,543.790199567862
30966.666666666668,826.9170483313414,282.3815648170129,1109.2986131483544,544.5354835143286
31000.000000000007,827.2332052219678,282.28084327332243,1109.5140484952901,544.9523619486454
31033.333333333336,828.1358171513139,281.43438954322227,1109.5702066945362,546.7014276080915
31066.666666666668,828.3266720706492,280.91419188945264,1109.240863960102,547.4124801811965
31100.000000000007,827.7978515044477,281.2714931022139,1109.0693446066616,546.5263584022339
31133.333333333336,827.5558666651928,281.5925957640878,1109.1484624292805,545.963270901105
31166.666666666668,827.1694687438436,281.72833984841026,1108.8978085922538,545.4411288954334
31200.000000000007,827.0395175789852,281.6744894246568,1108.714007003642,545.3650281543283
31233.333333333336,826.3458083055433,282.71254456064077,1109.0583528661841,543.6332637449025
31266.666666666668,826.061887670584,283.01323108163234,1109.0751187522164,543.0486565889516
31300.000000000007,825.1820195287088,283.93192738163947,1109.1139469103482,541.2500921470694
31333.333333333336,824.2287715024995,285.1972934405865,1109.426064943086,539.031478061913
31366.666666666668,823.6035840141237,286.2252283037997,1109.8288123179234,537.3783557103241
31400.000000000007,823.7189295447656,286.655255995821,1110.3741855405865,537.0636735489446
31433.333333333336,824.5186797872726,286.53606482678765,1111.0547446140604,537.982614960485
31466.666666666668,824.7394076330581,286.4423496762101,1111.1817573092683,538.297057956848
31500.000000000007,825.5776294744832,285.2580310628611,1110.8356605373442,540.3195984116221
31533.333333333336,826.7166060055226,284.1541382137773,1110.8707442193,542.5624677917453
31566.666666666668,827.9309286784832,282.7275455947847,1110.658474273268,545.2033830836984
31600.000000000007,829.2653038795229,281.3908919963687,1110.6561958758916,547.8744118831542
31633.333333333336,829.6264668836155,281.3820920494765,1111.008558933092,548.2443748341391
31666.666666666668,830.3596178236554,281.12783604900216,1111.4874538726576,549.2317817746532
31700.000000000007,830.965024337476,280.69088440548836,1111.6559087429644,550.2741399319877
31733.333333333336,831.9382103323619,280.4869435503159,1112.425153882678,551.451266782046
31766.666666666668,832.8058319645794,279.68356654887947,1112.4893985134588,553.1222654157
31800.000000000007,833.1994319549636,279.50880722196996,1112.7082391769336,553.6906247329937
31833.333333333336,833.9270309409575,278.9637911668493,1112.8908221078068,554.9632397741082
31866.666666666668,834.3922097747886,278.6346519164232,1113.0268616912117,555.7575578583654
31900.000000000007,834.771158559725,278.4257576633269,1113.1969162230519,556.3454008963981
31933.333333333336,834.8210479866877,278.24825226676074,1113.0693002534485,556.572795719927
31966.666666666668,835.60209889194,277.2249799394293,1112.8270788313694,558.3771189525107
32000.000000000007,836.1221140110842,276.9345066472981,1113.0566206583824,559.1876073637861
32033.333333333336,836.5563920000046,276.79238309597065,1113.3487750959753,559.764008904034
32066.666666666668,836.9504748782016,276.7135981227892,1113.6640730009908,560.2368767554124
32100.000000000007,837.4587996460192,276.5996891479762,1114.0584887939954,560.859110498043
32133.333333333336,838.2193628822956,276.30736120893664,1114.5267240912322,561.912001673359
32166.666666666668,838.7505488304129,275.5520744119816,1114.3026232423945,563.1984744184313
32200.000000000007,839.4534252710116,274.31532622709847,1113.76875149811,565.1380990439131
32233.333333333336,840.0149360680174,273.51462159234575,1113.529557660363,566.5003144756716
32266.666666666668,840.7174549280708,273.07738542027226,1113.794840348343,567.6400695077984
32300.000000000007,840.6502906587972,273.27946072583046,1113.9297513846277,567.3708299329667
32333.333333333336,840.537576789303,273.2506737595255,1113.7882505488285,567.2869030297775
32366.666666666668,840.0144363832748,273.76004687523493,1113.7744832585097,566.2543895080398
32400.000000000007,839.0233925769259,274.5885643701595,1113.6119569470852,564.4348282067664
32433.333333333336,838.0767255794638,275.7477628928874,1113.8244884723513,562.3289626865763
32466.666666666668,837.4125518396546,276.4925439227475,1113.9050957624022,560.9200079169071
32500.000000000007,837.8795373650388,275.8298250121984,1113.709362377237,562.0497123528404
32533.333333333336,838.4821825325322,275.26498694843366,1113.7471694809658,563.2171955840986
32566.666666666668,838.398749699571,275.32791922002576,1113.7266689195967,563.0708304795453
32600.000000000007,839.2267990832211,274.3697746290783,1113.5965737122992,564.8570244541428
32633.333333333336,839.9516186926006,273.8604552043942,1113.812073896995,566.0911634882063
32666.666666666668,840.8005504289446,272.7690504348921,1113.5696008638367,568.0314999940524
32700.000000000007,840.7883422362228,272.5740640629754,1113.3624062991983,568.2142781732473
32733.333333333336,839.9647627296159,273.2884331004743,1113.2531958300901,566.6763296291416
32766.666666666668,839.9588236992784,273.1457286334225,1113.104552332701,566.8130950658558
32800.0,840.0356432087395,273.1957969016496,1113.231440110389,566.8398463070899
32833.33333333333,840.6623334316291,272.42348712720724,1113.0858205588363,568.2388463044219
32866.66666666668,841.4335006231337,271.6286665316533,1113.062167154787,569.8048340914804
32900.0,841.5009126735382,271.75462970924025,1113.2555423827785,569.746282964298
32933.33333333333,841.2506268594822,272.2981841488965,1113.5488110083786,568.9524427105857
32966.66666666668,841.6735564873122,271.8445344620192,1113.5180909493315,569.8290220252929
33000.0,841.6891159344115,271.8258482957602,1113.5149642301717,569.8632676386512
33033.33333333333,842.197817348734,271.29316455466136,1113.4909819033953,570.9046527940727
33066.66666666668,842.6927974387337,270.71077749774236,1113.4035749364762,571.9820199409913
33100.0,842.5258838439628,270.9898182696146,1113.5157021135774,571.5360655743482
33133.33333333333,842.1375588233216,271.560937204888,1113.6984960282095,570.5766216184336
33166.66666666668,842.370508100706,271.125572515971,1113.496080616677,571.244935584735
33200.0,842.0120014926588,271.8406175993168,1113.8526190919756,570.171383893342
33233.33333333333,842.3572265301971,271.34495131698765,1113.7021778471847,571.0122752132095
33266.66666666668,842.0626397607713,271.4907147977639,1113.5533545585351,570.5719249630074
33300.0,841.7446251828426,271.4962134961962,1113.240838679039,570.2484116866464
33333.33333333333,841.4304992481177,272.04233276294326,1113.472832011061,569.3881664851745
33366.66666666668,842.0273251748474,271.44665072205,1113.4739758968974,570.5806744527974
33400.0,842.604932014004,271.0962218451279,1113.7011538591319,571.5087101688762
33433.33333333333,843.1414185284284,270.6798945678232,1113.8213130962517,572.4615239606052
33466.66666666668,843.5305298124642,270.51108499213507,1114.0416148045992,573.0194448203292
33500.0,844.2828779913756,269.3424109590483,1113.625288950424,574.9404670323272
33533.33333333333,844.7534033229522,268.85931105461987,1113.612714377572,575.8940922683323
33566.66666666668,845.518978604604,267.90305437704336,1113.4220329816474,577.6159242275605
33600.0,846.5694528678547,266.9416212285064,1113.511074096361,579.6278316393483
33633.33333333333,847.8255779716441,265.80090534297614,1113.6264833146201,582.024672628668
33666.66666666668,848.6641513123827,264.46051173932125,1113.124663051704,584.2036395730615
33700.0,848.225797116496,265.1198277479616,1113.3456248644575,583.1059693685344
33733.33333333333,847.8655921495406,265.40252186894463,1113.2681140184852,582.463070280596
33766.66666666668,847.5937248620601,265.713575297019,1113.3073001590792,581.880149565041
33800.0,847.9754639751741,265.26849993466936,1113.2439639098434,582.7069640405048
33833.33333333333,849.0990368538475,264.62625207439106,1113.7252889282386,584.4727847794563
33866.66666666668,849.7534977396036,264.7573747746963,1114.5108725143,584.9961229649073
33900.0,850.4818243194204,264.63541658255934,1115.1172409019798,585.846407736861
33933.33333333333,851.4433229624741,264.1124748854833,1115.5557978479574,587.3308480769908
33966.66666666668,852.1712600403237,262.9190364489867,1115.0902964893103,589.252223591337
34000.0,852.8452984200297,262.36841648002695,1115.2137149000566,590.4768819400028
34033.33333333333,852.9490192257375,262.21132466888696,1115.1603438946245,590.7376945568506
34066.66666666668,853.3072025298072,261.4773420012688,1114.784544531076,591.8298605285383
34100.0,853.9362269925773,260.4319263415398,1114.368153334117,593.5043006510375
34133.33333333333,854.7892107623964,259.18181764130856,1113.9710284037048,595.6073931210879
34166.66666666668,855.7707292768879,257.84689237209477,1113.6176216489825,597.9238369047931
34200.0,855.965579841316,257.7386953949632,1113.704275236279,598.2268844463528
34233.33333333333,855.9340835573208,258.09678696038634,1114.0308705177072,597.8372965969345
34266.66666666668,856.293779153193,257.2926479539451,1113.5864271071382,599.0011311992479
34300.0,856.4830819884126,256.7661936405745,1113.249275628987,599.716888347838
34333.33333333333,856.044747441891,257.6493829274592,1113.6941303693502,598.3953645144318
34366.66666666668,855.8212152572266,257.77284990738156,1113.5940651646083,598.0483653498451
34400.0,855.6932892388231,257.9986078131997,1113.6918970520228,597.6946814256235
34433.33333333333,855.4086113317352,258.32469013677104,1113.7333014685062,597.0839211949642
34466.66666666668,854.7818271237772,258.8473334880489,1113.6291606118261,595.9344936357284
34500.0,854.9653774576763,258.64695587451166,1113.612333332188,596.3184215831645
34533.33333333333,855.4487107408306,257.9513486857945,1113.4000594266251,597.4973620550361
34566.66666666668,856.035022326858,256.7624287355759,1112.797451062434,599.2725935912821
34600.0,855.8890983700855,256.9079798153373,1112.7970781854228,598.9811185547483
34633.33333333333,856.0736110078046,256.53434179328525,1112.6079528010898,599.5392692145194
34666.66666666668,856.2566572545898,256.259766634315,1112.5164238889047,599.9968906202748
34700.0,856.3379214850672,256.1422386592079,1112.480160144275,600.1956828258593
34733.33333333333,856.7760928152655,255.20558336031084,1111.9816761755765,601.5705094549547
34766.66666666668,856.7213735718138,255.3898163976204,1112.1111899694342,601.3315571741934
34800.0,856.9151624059721,255.2025049998777,1112.1176674058497,601.7126574060944
34833.33333333333,857.7467099385607,254.39938599359417,1112.1460959321548,603.3473239449665
34866.66666666668,858.2450446940217,254.17507017022086,1112.4201148642426,604.0699745238007
34900.0,858.3294939322379,254.50221867211368,1112.8317126043517,603.8272752601242
34933.33333333333,858.1234356098257,254.92386741914976,1113.0473030289754,603.199568190676
34966.66666666668,858.4086717409951,254.50235593347995,1112.911027674475,603.9063158075152
35000.0,858.4578868043685,254.37397208523385,1112.8318588896022,604.0839147191347
35033.33333333333,857.9519010527212,254.98886165263306,1112.9407627053542,602.9630394000881
35066.66666666668,858.1725247282977,254.73083221088058,1112.9033569391784,603.4416925174171
35100.0,858.306192893877,254.6075018405091,1112.9136947343861,603.6986910533678
35133.33333333333,858.5326916889042,254.37584958861734,1112.9085412775214,604.1568421002868
35166.66666666668,857.7791754499189,255.21872396251447,1112.9978994124333,602.5604514874044
35200.0,857.8893526806863,255.17760378700996,1113.0669564676964,602.7117488936764
35233.33333333333,858.65098673242,254.1188991722798,1112.7698859046998,604.5320875601402
35266.66666666668,859.5377563222399,253.20297133528493,1112.740727657525,606.334784986955
35300.0,859.5310821383237,253.64724373607802,1113.1783258744017,605.8838384022456
35333.33333333333,859.8702417021497,253.46513641574808,1113.3353781178978,606.4051052864015
35366.66666666668,860.7390971760632,252.63504042085762,1113.3741375969207,608.1040567552055
35400.0,861.6486738423971,251.28832901605102,1112.937002858448,610.3603448263461
35433.33333333333,862.1428215115565,250.71237630216905,1112.8551978137255,611.4304452093875
35466.66666666668,862.5730977899692,250.4920347676132,1113.0651325575825,612.081063022356
35500.0,862.2825540231985,250.89045752010728,1113.1730115433058,611.3920965030912
35533.33333333333,862.5231543953317,250.58490033844086,1113.1080547337726,611.9382540568909
35566.66666666668,862.6996832945259,250.08398408204988,1112.7836673765757,612.6156992124761
35600.0,862.9830462248425,249.56544797833814,1112.5484942031806,613.4175982465043
35633.33333333333,862.9095493414826,249.73311219000487,1112.6426615314874,613.1764371514778
35666.66666666668,863.1679966944839,249.35129139589466,1112.5192880903785,613.8167052985892
35700.0,863.6477942445861,249.35054392887477,1112.9983381734608,614.2972503157113
35733.33333333333,863.3846981880035,249.8728454951398,1113.2575436831435,613.5118526928637
35766.66666666668,863.4043850643548,249.84746392659088,1113.2518489909457,613.5569211377639
35800.0,863.0969913843046,250.3584442537673,1113.4554356380718,612.7385471305373
35833.33333333333,863.397331816329,249.61598790862075,1113.0133197249497,613.7813439077083
35866.66666666668,864.004985578156,249.29545425932957,1113.3004398374856,614.7095313188265
35900.0,863.9285631734513,249.55993992598053,1113.488503099432,614.3686232474707
35933.33333333333,864.0740119178456,249.43211281833237,1113.506124736178,614.6418990995132
35966.66666666668,864.6136500656298,248.71231992403486,1113.3259699896646,615.9013301415949
36000.0,865.31847591242,248.38025217756132,1113.6987280899814,616.9382237348586
36033.33333333333,865.5426204192869,248.27775585338375,1113.8203762726707,617.2648645659032
36066.66666666668,865.2745963973467,248.58630414251778,1113.8609005398646,616.688292254829
36100.0,865.9798764664005,247.67934396677353,1113.659220433174,618.3005324996269
36133.33333333333,866.4390514563911,246.61651950480854,1113.0555709611997,619.8225319515825
36166.66666666668,867.2361649518712,245.1695017062158,1112.405666658087,622.0666632456554
36200.0,867.6234595070803,244.80923611680717,1112.4326956238874,622.8142233902731
36233.33333333333,867.9566732440655,243.9017707996525,1111.858444043718,624.0549024444131
36266.66666666668,867.529111499882,244.67098246188613,1112.200093961768,622.8581290379959
36300.0,867.1474001220765,245.71057498612004,1112.8579751081966,621.4368251359565
36333.33333333333,866.7005023663355,246.4615227178624,1113.162025084198,620.2389796484731
36366.66666666668,866.861591541565,246.07785768757245,1112.9394492291374,620.7837338539925
36400.0,867.2490653354424,245.28614557489917,1112.5352109103417,621.9629197605433
36433.33333333333,867.8426090520035,244.09998934989449,1111.942598401898,623.742619702109
36466.66666666668,868.6459717842267,242.79606185434807,1111.4420336385747,625.8499099298787
36500.0,869.8426898462732,241.4693392311696,1111.3120290774427,628.3733506151036
36533.33333333333,870.0306023163674,241.16959752328688,1111.2001998396543,628.8610047930806
36566.66666666668,870.1357717359787,241.00292116384892,1111.1386928998277,629.1328505721298
36600.0,870.408733883772,240.79599823066678,1111.2047321144387,629.6127356531052
36633.33333333333,870.9607992072588,240.21493552903405,1111.1757347362927,630.7458636782247
36666.66666666668,870.7104395355175,240.57820931200163,1111.2886488475192,630.1322302235159
36700.0,871.1120878935063,240.46261127706916,1111.5746991705755,630.6494766164371
36733.33333333333,871.8221241523652,239.64362802064466,1111.4657521730098,632.1784961317205
36766.66666666668,872.3307415075683,238.55756684075794,1110.8883083483263,633.7731746668103
36800.0,871.4663422369574,239.8912751971036,1111.357617434061,631.5750670398538
36833.33333333333,871.0822436071714,240.70559353681696,1111.7878371439883,630.3766500703545
36866.66666666668,871.1666652408513,240.8925023237043,1112.0591675645555,630.274162917147
36900.0,871.4218865565555,240.45039118625715,1111.8722777428127,630.9714953702983
36933.33333333333,870.9405823275388,240.85074097661712,1111.7913233041559,630.0898413509217
36966.66666666668,870.5016674231948,241.26952949464385,1111.7711969178386,629.232137928551
37000.0,870.9492992164332,240.89723524309642,1111.8465344595297,630.0520639733368
37033.33333333333,870.5257984446466,241.39825666738125,1111.9240551120279,629.1275417772654
37066.66666666668,870.7262966256235,241.57484436501719,1112.3011409906408,629.1514522606063
37100.0,870.5822985876447,241.72063062249507,1112.3029292101398,628.8616679651496
37133.33333333333,870.2520567692479,242.70738098211802,1112.9594377513658,627.5446757871299
37166.66666666668,869.9761676382864,243.26037969832154,1113.2365473366078,626.7157879399648
37200.0,869.5542341814709,244.08334824582235,1113.6375824272932,625.4708859356485
37233.33333333333,868.744640722673,245.0805791617978,1113.8252198844707,623.6640615608752
37266.66666666668,868.1384505635662,245.9705924047027,1114.1090429682688,622.1678581588635
37300.0,867.8036274993772,246.30615329888502,1114.1097807982621,621.4974742004922
37333.33333333333,867.42135919012,247.25795449529448,1114.6793136854144,620.1634046948255
37366.66666666668,867.1767870781763,247.5637199806451,1114.7405070588213,619.6130670975313
37400.0,867.5866910024453,246.9943633610298,1114.581054363475,620.5923276414155
37433.33333333333,867.8983972877573,247.08169323366536,1114.9800905214227,620.816704054092
37466.66666666668,868.0785225895127,247.02655983564588,1115.1050824251586,621.0519627538667
37500.0,868.2624719065858,246.68423177108198,1114.9467036776678,621.5782401355038
37533.33333333333,868.3671960578425,246.62596085113069,1114.993156908973,621.7412352067118
37566.66666666668,867.507104957287,247.02005548895747,1114.5271604462444,620.4870494683295
37600.0,867.590957641959,246.88324952005354,1114.4742071620126,620.7077081219054
37633.33333333333,868.0566224409688,246.53165581790932,1114.588278258878,621.5249666230595
37666.66666666668,867.9496196111994,246.73141118196793,1114.6810307931673,621.2182084292315
37700.0,868.0175726287825,246.64977812537404,1114.6673507541566,621.3677945034085
37733.33333333333,867.4951924180403,247.7340790430952,1115.2292714611356,619.7611133749451
37766.66666666668,867.3243341454975,248.0870648818645,1115.411399027362,619.2372692636329
37800.0,867.3262871561617,248.12846975161784,1115.4547569077795,619.1978174045439
37833.33333333333,867.5599023670989,247.69007865097103,1115.2499810180698,619.8698237161278
37866.66666666668,868.275458237381,246.28299541652686,1114.558453653908,621.9924628208541
37900.0,868.697205142657,245.1933929947503,1113.8905981374073,623.5038121479067
37933.33333333333,869.1602608621251,244.91029846274373,1114.0705593248688,624.2499623993814
37966.66666666668,870.0469691944517,243.77050679671308,1113.8174759911647,626.2764623977386
38000.0,871.2838646844933,242.51334743735944,1113.7972121218527,628.7705172471339
38033.33333333333,872.201777365562,241.5511605197098,1113.7529378852719,630.6506168458521
38066.66666666668,871.8387052000469,241.8205082182816,1113.6592134183284,630.0181969817653
38100.0,871.5770100479767,242.1851832319566,1113.7621932799334,629.3918268160202
38133.33333333333,871.5672655156072,241.94981047945825,1113.5170759950654,629.617455036149
38166.66666666668,871.7045701630509,241.73513851453757,1113.4397086775884,629.9694316485134
38200.0,871.4234543332349,242.04587459387977,1113.4693289271147,629.377579739355
38233.33333333333,871.425297689253,242.08587417149226,1113.5111718607452,629.3394235177607
38266.66666666668,871.1124309286737,242.51067775356617,1113.62310868224,628.6017531751075
38300.0,870.5729518370019,243.0646162555049,1113.6375680925069,627.508335581497
38333.33333333333,871.1970697033283,242.5172390385589,1113.7143087418872,628.6798306647695
38366.66666666668,871.6025145705461,241.61037036931532,1113.2128849398614,629.9921442012308
38400.0,871.0370969962445,242.78220166267442,1113.8192986589188,628.2548953335701
38433.33333333333,870.6700170799346,243.50937276779456,1114.1793898477292,627.16064431214
38466.66666666668,871.1435993530289,242.55481509197085,1113.6984144449998,628.588784261058
38500.0,871.2786536126316,242.52578458483237,1113.804438197464,628.7528690277993
38533.33333333333,871.6041480169546,242.16858721886913,1113.7727352358238,629.4355607980855
38566.66666666668,871.4489930296783,242.70667819988097,1114.1556712295592,628.7423148297974
38600.0,871.6670607405104,242.40266873849023,1114.0697294790007,629.2643920020201
38633.33333333333,871.8276233279857,242.3056613056087,1114.1332846335945,629.521962022377
38666.66666666668,872.0783299618186,241.9578358947261,1114.0361658565446,630.1204940670925
38700.0,872.0940910027117,242.0517381147332,1114.145829117445,630.0423528879785
38733.33333333333,871.6258782356902,243.05166902726364,1114.6775472629538,628.5742092084265
38766.66666666668,871.26901387672,243.70377638210965,1114.9727902588297,627.5652374946103
38800.0,871.9913840459596,243.10498155195287,1115.0963655979126,628.8864024940068
38833.33333333333,872.5114716515092,242.2979287718937,1114.8094004234028,630.2135428796155
38866.66666666668,872.9620424696839,241.72519021678494,1114.6872326864689,631.2368522528989
38900.0,873.6212258574172,241.2443604613087,1114.865586318726,632.3768653961085
38933.33333333333,874.0888710201235,240.3622689944372,1114.4511400145607,633.7266020256864
38966.66666666668,874.6807752102636,239.17666369383764,1113.8574389041012,635.504111516426
39000.0,874.9134568371418,239.0202545686069,1113.9337114057487,635.8932022685349
39033.33333333333,875.090945004908,238.4984068299547,1113.5893518348628,636.5925381749533
39066.66666666668,875.2624697230664,238.09456782714483,1113.3570375502113,637.1679018959215
39100.0,875.3170222883937,238.21333792927726,1113.530360217671,637.1036843591164
39133.33333333333,875.138178316343,238.87152073123963,1114.0096990475827,636.2666575851033
39166.66666666668,875.0472150592024,239.15142342093563,1114.198638480138,635.8957916382667
39200.0,874.5668978827755,239.9205770292679,1114.4874749120434,634.6463208535076
39233.33333333333,874.1789479178556,240.45885573866818,1114.6378036565238,633.7200921791874
39266.66666666668,873.9825805430094,240.77687552709315,1114.7594560701025,633.2057050159162
39300.0,873.9121365048677,241.01508842384848,1114.9272249287162,632.8970480810192
39333.33333333333,873.9214081035838,241.00206270342954,1114.9234708070132,632.9193454001543
39366.66666666668,874.5358242313616,239.78397631842117,1114.3198005497827,634.7518479129404
39400.0,874.9432809066436,239.1403543610595,1114.0836352677031,635.8029265455841
39433.33333333333,875.500061892663,238.55892714900418,1114.0589890416672,636.9411347436588
39466.66666666668,875.7941411404738,238.50871419894483,1114.3028553394186,637.285426941529
39500.0,876.0787394974071,238.14545084806926,1114.2241903454765,637.9332886493379
39533.33333333333,876.3298325942069,237.3963463998583,1113.726178994065,638.9334861943486
39566.66666666668,876.3917183217822,237.21949142311368,1113.6112097448959,639.1722268986684
39600.0,876.8268460424164,236.34968588611673,1113.1765319285332,640.4771601562996
39633.33333333333,876.8058832627745,236.11500013618857,1112.920883398963,640.690883126586
39666.66666666668,876.6068849033447,236.7334954756698,1113.3403803790145,639.873389427675
39700.0,877.1775007429197,235.85409450076452,1113.0315952436843,641.3234062421552
39733.33333333333,877.3581927513089,235.32504268527455,1112.6832354365836,642.0331500660344
39766.66666666668,877.6245375159876,234.51556208538915,1112.1400996013767,643.1089754305985
39800.0,877.9912322979245,233.42724633874946,1111.418478636674,644.563985959175
39833.33333333333,878.1725925002879,233.03495646165976,1111.2075489619476,645.1376360386282
39866.66666666668,878.767126939297,232.82702298795,1111.594149927247,645.940103951347
39900.0,878.5285550147054,233.51877787127648,1112.0473328859819,645.0097771434289
39933.33333333333,878.9440945619859,233.06202266965832,1112.0061172316443,645.8820718923276
39966.66666666668,879.2896363777038,232.36654266974713,1111.656179047451,646.9230937079567
40000.0,879.8416789065616,231.5307689554056,1111.3724478619672,648.310909951156
40033.33333333333,880.6912749618303,230.3148634312831,1111.0061383931134,650.3764115305472
40066.66666666668,881.2299916192067,229.8496660454173,1111.079657664624,651.3803255737894
40100.0,882.0127287352565,228.63957461462527,1110.6523033498818,653.3731541206312
40133.33333333333,882.4801983939113,227.98275878386576,1110.462957177777,654.4974396100456
40166.66666666668,882.3472012828269,228.26354459009465,1110.6107458729216,654.0836566927322
40200.0,882.7713588792978,227.65341097298733,1110.4247698522852,655.1179479063105
40233.33333333333,882.7956273863605,227.69942928876435,1110.495056675125,655.0961980975961
40266.66666666668,882.2591756960838,228.85052063815624,1111.1096963342402,653.4086550579276
40300.0,882.1949779304164,229.03762968651696,1111.2326076169334,653.1573482438994
40333.33333333333,882.3987041813197,228.45245101976568,1110.8511552010852,653.946253161554
40366.66666666668,882.4530892235048,228.31400345041,1110.7670926739147,654.1390857730947
40400.0,882.2986410561883,228.7883057790169,1111.0869468352053,653.5103352771714
40433.33333333333,882.2226756090056,229.02284362420474,1111.2455192332104,653.1998319848009
40466.66666666668,881.6278366987092,230.22222354750843,1111.8500602462177,651.4056131512008
40500.0,881.8245803572705,229.63739121048013,1111.4619715677507,652.1871891467904
40533.33333333333,881.616239712161,229.89937088124466,1111.5156105934057,651.7168688309164
40566.66666666668,881.1179567555839,230.18623982722565,1111.3041965828095,650.9317169283582
40600.0,880.5746962099154,230.9488550222097,1111.523551232125,649.6258411877056
40633.33333333333,880.6612296053003,230.98199324987874,1111.643222855179,649.6792363554215
40666.66666666668,880.5627948095871,230.9792151986553,1111.5420100082424,649.5835796109318
40700.0,880.4547226162172,231.16917357351335,1111.6238961897304,649.2855490427038
40733.33333333333,880.8363841735132,230.3673284817428,1111.203712655256,650.4690556917704
40766.66666666668,881.3761092056046,229.67545365582544,1111.05156286143,651.7006555497792
40800.0,882.1417746738285,228.71440400232134,1110.85617867615,653.4273706715072
40833.33333333333,882.9443622156862,227.58731669948457,1110.5316789151707,655.3570455162017
40866.66666666668,883.3548774365545,226.90662518035833,1110.2615026169128,656.4482522561962
40900.0,883.7343996891647,226.42717128759614,1110.1615709767607,657.3072284015685
40933.33333333333,884.5875454994241,225.39608569795482,1109.9836311973788,659.1914598014693
40966.66666666668,884.9085563721535,224.61709498405907,1109.5256513562126,660.2914613880944
41000.0,885.327343851204,223.5799755916154,1108.9073194428195,661.7473682595886
41033.33333333333,885.779182240034,222.78825563089188,1108.567437870926,662.9909266091421
41066.66666666668,886.2914448710675,222.12971067498225,1108.4211555460497,664.1617341960853
41100.0,886.9656974108491,221.58530837056466,1108.5510057814138,665.3803890402844
41133.33333333333,887.7207597230752,220.6174032582884,1108.3381629813634,667.1033564647868
41166.66666666668,888.823629238994,219.3862258536183,1108.2098550926123,669.4374033853758
41200.0,889.1989684352233,219.2071059540722,1108.4060743892956,669.9918624811511
41233.33333333333,889.960655112491,218.0519227185193,1108.0125778310103,671.9087323939717
41266.66666666668,890.3179838078092,217.7532176233546,1108.071201431164,672.5647661844546
41300.0,891.3025156368757,216.6744887217783,1107.977004358654,674.6280269150974
41333.33333333333,891.8575235642271,216.11915186414714,1107.9766754283742,675.7383717000799
41366.66666666668,892.8835862254602,214.5073016709289,1107.3908878963891,678.3762845545314
41400.0,893.2164553683612,213.96469969264672,1107.1811550610078,679.2517556757144
41433.33333333333,893.2461874418104,213.6320617422915,1106.878249184102,679.6141256995189
41466.66666666668,893.3095657332105,213.70674006190495,1107.0163057951154,679.6028256713056
41500.0,892.8125709883716,214.6798215266154,1107.492392514987,678.1327494617562
41533.33333333333,892.1182691257637,215.7466034146156,1107.8648725403793,676.3716657111481
41566.66666666668,891.8121938126183,216.6091305985862,1108.4213244112045,675.203063214032
41600.0,891.094929780891,217.5364760623323,1108.6314058432233,673.5584537185587
41633.33333333333,891.2484326777981,217.3271875733324,1108.5756202511304,673.9212451044657
41666.66666666668,891.2310258779812,217.49125826595554,1108.7222841439368,673.7397676120256
41700.0,891.3016552295371,217.5135763451177,1108.8152315746547,673.7880788844194
41733.33333333333,891.9652471427358,216.25072821859752,1108.2159753613334,675.7145189241384
41766.66666666668,891.7299627052505,216.76605803875583,1108.4960207440063,674.9639046664947
41800.0,892.0471376847203,216.2629209429343,1108.3100586276546,675.7842167417859
41833.33333333333,892.32553666489,215.85330336210546,1108.1788400269954,676.4722333027846
41866.66666666668,891.8386846069244,216.27862412305913,1108.1173087299835,675.5600604838653
41900.0,892.0332266032387,215.67095244178856,1107.7041790450273,676.3622741614502
41933.33333333333,892.2556365466452,215.5814414733552,1107.8370780200003,676.67419507329
41966.66666666668,892.1756839710669,215.8208461658061,1107.996530136873,676.3548378052608
42000.0,892.5459631311061,214.72554058057884,1107.271503711685,677.8204225505273
42033.33333333333,892.3043707410209,214.8766283456248,1107.1809990866457,677.4277423953961
42066.66666666668,892.0756157801694,214.80057717596037,1106.8761929561297,677.275038604209
42100.0,892.2121163127202,214.34029960942317,1106.5524159221434,677.8718167032971
42133.33333333333,892.1635796100055,214.49459103685876,1106.6581706468642,677.6689885731467
42166.66666666668,891.9806419203435,215.0472310744609,1107.0278729948045,676.9334108458826
42200.0,891.6905927760899,215.63037944727023,1107.32097222336,676.0602133288197
42233.33333333333,891.3612119643848,216.5232319633644,1107.884443927749,674.8379800010204
42266.66666666668,891.5760734377088,215.8315938472857,1107.4076672849944,675.7444795904231
42300.0,891.5260750373661,215.92928127874714,1107.4553563161132,675.596793758619
42333.33333333333,891.9474448076201,215.5220194067471,1107.4694642143672,676.425425400873
42366.66666666668,892.725895328727,214.41660875957757,1107.1425040883046,678.3092865691494
42400.0,893.721529286333,213.76698211706946,1107.4885114034023,679.9545471692635
42433.33333333333,894.6804245388957,212.5987731743433,1107.279197713239,682.0816513645525
42466.66666666668,895.3943551521567,211.75972928605685,1107.1540844382134,683.6346258660998
42500.0,895.4940239210688,211.7091397712102,1107.203163692279,683.7848841498586
42533.33333333333,895.5373620628895,211.91980123255715,1107.4571632954467,683.6175608303324
42566.66666666668,895.9666805146668,211.49715383407937,1107.463834348746,684.4695266805875
42600.0,896.0733570473712,211.34271987057502,1107.4160769179462,684.7306371767962
42633.33333333333,895.9728679016683,211.25574359032746,1107.2286114919957,684.7171243113409
42666.66666666668,895.8554206452098,211.56705454139342,1107.4224751866032,684.2883661038164
42700.0,896.5044623802929,210.4832347097803,1106.9876970900732,686.0212276705126
42733.33333333333,897.550228949172,209.47381804319173,1107.0240469923638,688.0764109059803
42766.66666666668,898.0198600154591,208.56473944826178,1106.584599463721,689.4551205671974
42800.0,898.6908410113243,207.30010651406712,1105.9909475253914,691.3907344972572
42833.33333333333,898.9307073357686,206.87590374919813,1105.8066110849668,692.0548035865704
42866.66666666668,898.1310749156873,207.83261035525345,1105.963685270941,690.2984645604339
42900.0,897.390806156203,208.3888970663967,1105.7797032225997,689.0019090898063
42933.33333333333,897.5557883397289,208.08712662860802,1105.642914968337,689.4686617111208
42966.66666666668,897.2607359139884,208.4870514403028,1105.7477873542912,688.7736844736855
43000.0,896.5778541451451,208.9387949067861,1105.5166490519312,687.6390592383591
43033.33333333333,896.165571458249,209.4941063872164,1105.6596778454655,686.6714650710326
43066.66666666668,896.0434125815369,209.93386549250562,1105.9772780740425,686.1095470890314
43100.0,896.5335325229948,209.02228408217937,1105.5558166051742,687.5112484408155
43133.33333333333,896.4105399960519,209.13978346916372,1105.5503234652156,687.2707565268881
43166.66666666668,896.6124225792474,208.54973845994937,1105.1621610391967,688.0626841192981
43200.0,896.9756463537846,207.93568406260698,1104.9113304163916,689.0399622911775
43233.33333333333,897.0508763143032,207.94305367938716,1104.9939299936905,689.107822634916
43266.66666666668,897.7829214279499,206.715929985937,1104.4988514138868,691.0669914420129
43300.0,898.6823786423225,205.83594218999392,1104.5183208323165,692.8464364523286
43333.33333333333,899.3236286559755,205.1002758239525,1104.423904479928,694.223352832023
43366.66666666668,898.949937506686,205.87024072492025,1104.8201782316062,693.0796967817657
43400.0,898.5813763813786,206.35071962191108,1104.9320960032896,692.2306567594676
43433.33333333333,898.9666524154845,205.90706099359434,1104.8737134090788,693.0595914218902
43466.66666666668,899.3328204272202,204.81088891705838,1104.1437093442787,694.5219315101618
43500.0,899.3293910516998,204.8136254567485,1104.1430165084482,694.5157655949513
43533.33333333333,899.8209269665939,203.80818890562514,1103.629115872219,696.0127380609688
43566.66666666668,900.044210315103,203.26573089343185,1103.3099412085348,696.7784794216711
43600.0,900.217998033389,202.92708410406007,1103.145082137449,697.2909139293289
43633.33333333333,900.0178428845762,203.538280349468,1103.5561232340442,696.4795625351082
43666.66666666668,899.5156776938081,204.5455830509768,1104.061260744785,694.9700946428313
43700.0,899.4178730007018,204.4371118152374,1103.8549848159391,694.9807611854644
43733.33333333333,899.4978362540481,204.45792637998926,1103.9557626340375,695.0399098740588
43766.66666666668,899.7405546807017,204.49317425177293,1104.2337289324746,695.2473804289289
43800.0,898.9763906523311,205.10554195348533,1104.0819326058165,693.8708486988457
43833.33333333333,898.9110605833587,205.0988168049637,1104.0098773883224,693.812243778395
43866.66666666668,899.4305388298839,204.50057169245977,1103.9311105223437,694.9299671374241
43900.0,900.0418648069684,203.56678173382184,1103.6086465407902,696.4750830731466
43933.33333333333,900.4618235241225,203.15360032164818,1103.6154238457707,697.3082232024742
43966.66666666668,900.0816580324987,203.83302545089109,1103.9146834833898,696.2486325816076
44000.0,900.236077152011,203.3767482123447,1103.6128253643558,696.8593289396663
44033.33333333333,900.7806516511954,202.31403148416737,1103.0946831353629,698.466620167028
44066.66666666668,900.317998662352,203.21809874648525,1103.5360974088373,697.0998999158668
44100.0,900.0278363535996,203.77107047453853,1103.7989068281381,696.256765879061
44133.33333333333,899.7910949171073,204.34344856911977,1104.1345434862271,695.4476463479875
44166.66666666668,899.8095225589163,204.29605885189133,1104.1055814108076,695.513463707025
44200.0,899.8595374784918,204.0412866140083,1103.9008240925,695.8182508644835
44233.33333333333,899.6896249891738,204.00023011976808,1103.6898551089419,695.6893948694058
44266.66666666668,899.6388036630483,204.15507171908067,1103.793875382129,695.4837319439677
44300.0,899.5202565623945,204.38342399853312,1103.9036805609276,695.1368325638614
44333.33333333333,899.0979707032718,204.49449039970796,1103.5924611029798,694.6034803035639
44366.66666666668,899.1351809819165,204.42478504593504,1103.5599660278515,694.7103959359815
44400.0,898.7806217409737,204.34654849079823,1103.127170231772,694.4340732501755
44433.33333333333,898.9866250843813,204.1057951040248,1103.092420188406,694.8808299803566
44466.66666666668,899.9037457639448,202.7312968854876,1102.6350426494323,697.1724488784572
44500.0,900.4285707385606,202.10904964404727,1102.5376203826079,698.3195210945132
44533.33333333333,900.5766780740023,201.66996653669548,1102.2466446106978,698.9067115373068
44566.66666666668,900.5898577644854,201.6386031725252,1102.2284609370106,698.9512545919602
44600.0,900.8776003713356,201.2185257514445,1102.09612612278,699.659074619891
44633.33333333333,900.0696857779885,202.1354198465408,1102.2051056245293,697.9342659314477
44666.66666666668,899.8807335516243,202.48379845584662,1102.3645320074709,697.3969350957777
44700.0,899.6498128368445,202.64255078791228,1102.2923636247567,697.0072620489323
44733.33333333333,899.0548337766669,203.74684874818666,1102.8016825248535,695.3079850284803
44766.66666666668,898.4929131394822,204.380399521647,1102.8733126611291,694.1125136178352
44800.0,897.6176134177421,205.50540837729815,1103.1230217950401,692.1122050404439
44833.33333333333,897.5510684472465,205.4656531610441,1103.0167216082905,692.0854152862024
44866.66666666668,897.87191184573,204.5051703925026,1102.3770822382326,693.3667414532274
44900.0,897.4360913627787,204.6854676413287,1102.1215590041074,692.75062372145
44933.33333333333,898.0870637527167,203.38114234906615,1101.468206101783,694.7059214036506
44966.66666666668,898.4851670913899,202.6454998835657,1101.1306669749556,695.8396672078243
45000.0,898.8200477324411,202.03371504636846,1100.8537627788096,696.7863326860727
45033.33333333333,899.058302562773,201.71567440558135,1100.7739769683544,697.3426281571916
45066.66666666668,898.9743161150056,201.96816989027704,1100.9424860052827,697.0061462247286
45100.0,899.5063926870181,200.92491227755562,1100.4313049645737,698.5814804094625
45133.33333333333,899.6475903294013,200.78465675407142,1100.4322470834727,698.8629335753299
45166.66666666668,900.4116137606119,199.93319518391974,1100.3448089445317,700.4784185766921
45200.0,900.2460845594093,200.28521958703135,1100.5313041464406,699.960864972378
45233.33333333333,900.1005746990519,200.81629067773633,1100.9168653767883,699.2842840213156
45266.66666666668,900.1342624531065,200.73015806947873,1100.8644205225853,699.4041043836278
45300.0,899.9662223911754,200.72795553221917,1100.6941779233946,699.2382668589562
45333.33333333333,900.1503048294129,200.1971982525128,1100.3475030819257,699.9531065769002
45366.66666666668,900.3023759155449,199.75455673986937,1100.0569326554141,700.5478191756755
45400.0,900.193417270723,200.091711762439,1100.2851290331619,700.101705508284
45433.33333333333,900.0536614352469,200.52176370232246,1100.5754251375693,699.5318977329244
45466.66666666668,900.0485471957376,200.5577064965476,1100.6062536922852,699.4908406991899
45500.0,900.40374722093,200.20024110543633,1100.6039883263663,700.2035061154936
45533.33333333333,901.0894530608925,199.20436079889015,1100.2938138597826,701.8850922620024
45566.66666666668,901.308683714612,198.57206315603563,1099.8807468706477,702.7366205585764
45600.0,900.7950017122176,199.29362394186066,1100.0886256540782,701.501377770357
45633.33333333333,900.7304903471244,199.1266924334045,1099.8571827805288,701.6037979137199
45666.66666666668,900.6565181286819,199.3052756528015,1099.9617937814835,701.3512424758804
45700.0,900.9879346890119,198.84363276088897,1099.8315674499008,702.144301928123
45733.33333333333,900.8557273464927,198.92097894424077,1099.7767062907335,701.9347484022519
45766.66666666668,901.4174283972055,197.8030298314108,1099.2204582286163,703.6143985657948
45800.0,902.0018629814916,196.79532079556367,1098.7971837770554,705.2065421859279
45833.33333333333,901.6504484188054,197.5210260817336,1099.171474500539,704.1294223370718
45866.66666666668,901.8890302591128,196.82400782021705,1098.7130380793299,705.0650224388958
45900.0,902.010876991928,196.4756940252264,1098.4865710171543,705.5351829667015
45933.33333333333,902.0557379080204,196.51907046124668,1098.5748083692672,705.5366674467738
45966.66666666668,901.6750770549579,197.33768552228506,1099.012762577243,704.3373915326729
46000.0,901.609847029192,197.2807759360111,1098.8906229652032,704.3290710931809
46033.33333333333,901.9532460707444,196.78283624883613,1098.7360823195804,705.1704098219083
46066.66666666668,902.317661609941,196.20393584253148,1098.5215974524724,706.1137257674095
46100.0,902.3689281719259,196.08477452900385,1098.4537027009296,706.284153642922
46133.33333333333,901.994571686096,197.15594662597962,1099.1505183120757,704.8386250601164
46166.66666666668,901.6231728594424,198.01898796381383,1099.6421608232563,703.6041848956286
46200.0,900.9493777651365,198.759123908217,1099.7085016733536,702.1902538569195
46233.33333333333,900.2241885624262,200.0197647941753,1100.2439533566014,700.2044237682509
46266.66666666668,900.3920955626506,200.03855516287013,1100.4306507255208,700.3535403997805
46300.0,900.7855219778502,198.98254253349384,1099.768064511344,701.8029794443563
46333.33333333333,901.1823263066793,198.40452161336438,1099.5868479200437,702.7778046933149
46366.66666666668,901.0188080414534,198.90413462141223,1099.9229426628656,702.1146734200412
46400.0,900.6730330361202,199.93865711263663,1100.6116901487567,700.7343759234835
46433.33333333333,900.5646068963924,200.2527360693831,1100.8173429657754,700.3118708270093
46466.66666666668,900.5625464315224,200.25649567035504,1100.8190421018774,700.3060507611674
46500.0,900.2880566371617,201.07577671311486,1101.3638333502765,699.2122799240469
46533.33333333333,900.3878645598553,200.74765191317354,1101.135516473029,699.6402126466818
46566.66666666668,900.1349733344996,200.8721096712393,1101.0070830057389,699.2628636632603
46600.0,900.0861296796875,200.83671525662564,1100.9228449363131,699.2494144230618
46633.33333333333,899.8296341015852,201.08880747809468,1100.91844157968,698.7408266234904
46666.66666666668,900.274523106331,200.7767953308221,1101.051318437153,699.4977277755089
46700.0,900.2984711820277,200.59087706444635,1100.8893482464741,699.7075941175814
46733.33333333333,900.3548411126513,200.43018750063976,1100.7850286132912,699.9246536120115
46766.66666666668,900.2830435693301,200.65480042000243,1100.9378439893326,699.6282431493277
46800.0,900.7711373990686,200.3823257303554,1101.153463129424,700.3888116687132
46833.33333333333,900.86355805579,200.14938552254227,1101.0129435783324,700.7141725332477
46866.66666666668,900.7683760010656,199.88372332569833,1100.6520993267638,700.8846526753673
46900.0,899.8178028056877,200.5004913773045,1100.3182941829923,699.3173114283832
46933.33333333333,900.3509152194671,200.09321902679912,1100.4441342462662,700.2576961926679
46966.66666666668,900.9574501614266,199.6620398507069,1100.6194900121334,701.2954103107197
47000.0,901.000136281287,199.63459733913245,1100.6347336204194,701.3655389421546
47033.33333333333,901.5386310753294,199.23951430871173,1100.7781453840412,702.2991167666177
47066.66666666668,901.8972121023485,198.1639460174495,1100.061158119798,703.733266084899
47100.0,901.8840086680049,198.4946932779685,1100.3787019459733,703.3893153900364
47133.33333333333,902.2189113263867,197.50919974157438,1099.728111067961,704.7097115848123
47166.66666666668,902.5010211209482,196.95049888428343,1099.4515200052315,705.5505222366647
47200.0,902.6571096881768,196.94158878962165,1099.5986984777985,705.7155208985552
47233.33333333333,903.1281155297623,196.49041815417385,1099.6185336839362,706.6376973755885
47266.66666666668,902.9777119240919,196.5664364379747,1099.5441483620666,706.4112754861171
47300.0,903.1268414535102,196.27354666705634,1099.4003881205665,706.853294786454
47333.33333333333,903.1209110549818,195.9041441399899,1099.0250551949716,707.2167669149919
47366.66666666668,903.3724134587129,195.53778470424473,1098.9101981629576,707.8346287544682
47400.0,902.9782829674073,195.91023802940185,1098.8885209968091,707.0680449380054
47433.33333333333,903.0429595046394,195.7255681472009,1098.7685276518403,707.3173913574385
47466.66666666668,902.7813317729576,195.91808496589792,1098.6994167388555,706.8632468070597
47500.0,902.3639176150635,196.4244863769792,1098.7884039920427,705.9394312380844
47533.33333333333,902.5815322589593,196.03941837229323,1098.6209506312525,706.5421138866661
47566.66666666668,903.5157997233155,195.25139635627127,1098.7671960795867,708.2644033670442
47600.0,902.8059451073658,195.95949217667524,1098.7654372840411,706.8464529306906
47633.33333333333,902.2148364851729,196.4517489631857,1098.6665854483585,705.7630875219872
47666.66666666668,902.5165525030792,195.8586274953068,1098.375179998386,706.6579250077724
47700.0,902.3277026086231,196.41922215098404,1098.746924759607,705.908480457639
47733.33333333333,902.5235447611008,196.05606111080655,1098.5796058719072,706.4674836502942
47766.66666666668,902.8962641388855,195.1716993721753,1098.0679635110607,707.7245647667102
47800.0,903.0237921197767,194.76287955652563,1097.7866716763024,708.260912563251
47833.33333333333,902.848989238262,195.29797540570675,1098.1469646439687,707.5510138325552
47866.66666666668,902.7729018982503,195.53642254315577,1098.309324441406,707.2364793550946
47900.0,902.6758413523114,195.8347262292001,1098.5105675815116,706.8411151231113
47933.33333333333,902.1315753842531,196.1689998880312,1098.3005752722843,705.9625754962219
47966.66666666668,901.7719066762711,197.2481004085832,1099.0200070848543,704.5238062676879
48000.0,901.0642678721965,198.65960362916275,1099.7238715013593,702.4046642430337
48033.33333333333,900.8447242814046,199.20971769461053,1100.0544419760151,701.6350065867941
48066.66666666668,901.1292038286554,199.0222424740876,1100.151446302743,702.1069613545678
48100.0,901.7937924912349,197.70663326878926,1099.5004257600242,704.0871592224456
48133.33333333333,902.3273468433803,196.87198761572887,1099.1993344591092,705.4553592276513
48166.66666666668,902.2138911318472,197.0746293327062,1099.2885204645534,705.139261799141
48200.0,902.6765163821096,196.2431248994194,1098.919641281529,706.4333914826902
48233.33333333333,903.1007350449124,195.15071500702433,1098.2514500519367,707.9500200378881
48266.66666666668,903.0889073513317,195.26132818597904,1098.3502355373107,707.8275791653527
48300.0,903.7728729813398,194.55525327700357,1098.3281262583434,709.2176197043362
48333.33333333333,903.6993123163747,194.7665173801603,1098.4658296965351,708.9327949362145
48366.66666666668,903.7611630912692,194.5916757052694,1098.3528387965387,709.1694873859998
48400.0,903.381868729936,194.88217610796414,1098.2640448379002,708.4996926219718
48433.33333333333,903.732052191229,194.15196708105762,1097.8840192722867,709.5800851101714
48466.66666666668,903.4279541932376,195.05978837209645,1098.487742565334,708.3681658211411
48500.0,903.4498104471072,194.71153200545749,1098.1613424525647,708.7382784416498
48533.33333333333,902.8440587715221,195.55624928032356,1098.4003080518457,707.2878094911986
48566.66666666668,902.6894538672794,195.81965269270975,1098.5091065599893,706.8698011745697
48600.0,902.889749902549,195.43976473510494,1098.329514637654,707.4499851674441
48633.33333333333,903.195316661379,195.0160621231157,1098.2113787844946,708.1792545382633
48666.66666666668,902.9601347575008,195.45996568971634,1098.420100447217,707.5001690677844
48700.0,902.6031392198207,195.93037167514012,1098.5335108949607,706.6727675446806
48733.33333333333,902.6010936185377,195.9534794604846,1098.5545730790222,706.6476141580531
48766.66666666668,903.0603952311419,195.01631043920904,1098.076705670351,708.0440847919328
48800.0,903.2467785697372,194.47377431736777,1097.720552887105,708.7730042523694
48833.33333333333,902.6120558734843,195.47691247035112,1098.0889683438354,707.1351434031333
48866.66666666668,902.144104026128,195.9268181368272,1098.0709221629552,706.2172858893009
48900.0,902.0726412210895,196.1491066695578,1098.2217478906473,705.9235345515317
48933.33333333333,901.254718759273,197.4039899989983,1098.6587087582714,703.8507287602747
48966.66666666668,900.8963819487946,198.47982443314245,1099.376206381937,702.4165575156521
49000.0,900.4728979239653,198.78759780389,1099.2604957278554,701.6853001200753
49033.33333333333,900.1567978773777,199.4784109978792,1099.635208875257,700.6783868794985
49066.66666666668,899.8727001098498,200.05791414495422,1099.930614254804,699.8147859648956
49100.0,900.187643025233,199.12013533925239,1099.3077783644853,701.0675076859807
49133.33333333333,900.5036227304805,198.20269318199075,1098.7063159124714,702.3009295484898
49166.66666666668,900.3781319873955,198.58818300647542,1098.9663149938708,701.78994898092
49200.0,900.7063983733071,198.0370710663037,1098.7434694396109,702.6693273070034
49233.33333333333,901.0678422908748,197.60636060837058,1098.6742028992453,703.4614816825042
49266.66666666668,901.0101334518416,198.08154385970292,1099.0916773115446,702.9285895921387
49300.0,901.3078571296347,197.19128210052716,1098.499139230162,704.1165750291076
49333.33333333333,901.3092439408159,197.19421551620545,1098.5034594570213,704.1150284246105
49366.66666666668,900.3239733297663,198.7084344940174,1099.0324078237836,701.6155388357489
49400.0,900.2409045632406,198.9462104435742,1099.1871150068148,701.2946941196665
49433.33333333333,900.5312049003643,198.3501225451223,1098.8813274454865,702.181082355242
49466.66666666668,900.9957064429356,197.25815175973824,1098.2538582026739,703.7375546831973
49500.0,900.6564671604801,197.87603049538552,1098.5324976558657,702.7804366650946
49533.33333333333,900.5459753911878,198.21508572403218,1098.76106111522,702.3308896671556
49566.66666666668,899.5266946285933,199.77555311961675,1099.30224774821,699.7511415089766
49600.0,899.1896271950778,200.4510896856439,1099.6407168807218,698.738537509434
49633.33333333333,899.1798543547578,200.7272979137682,1099.907152268526,698.4525564409896
49666.66666666668,899.0129945806754,200.76251057375669,1099.775505154432,698.2504840069187
49700.0,898.3817378939327,201.6527137000275,1100.0344515939603,696.7290241939052
49733.33333333333,897.7279267298095,202.75197880577085,1100.4799055355804,694.9759479240387
49766.66666666668,897.4176102482311,203.4717211514598,1100.889331399691,693.9458890967712
49800.0,897.0667023797272,204.33081214334015,1101.3975145230675,692.735890236387
49833.33333333333,896.7364195912369,205.31447358208652,1102.0508931733234,691.4219460091504
49866.66666666668,897.223401818655,204.2766984798382,1101.5001002984932,692.9467033388169
49900.0,897.7320406327917,203.17672107650424,1100.908761709296,694.5553195562875
49933.33333333333,897.6489111523595,203.430743785652,1101.0796549380116,694.2181673667075
49966.66666666668,897.4312792384575,204.0966597323962,1101.5279389708537,693.3346195060612
50000.0,897.432059969956,204.0973054221699,1101.5293653921258,693.334754547786
50033.33333333333,897.1876715751499,204.82392793364824,1102.011599508798,692.3637436415017
50066.66666666668,897.4464565698726,204.18832234741615,1101.6347789172887,693.2581342224564
50100.0,897.3852977074187,204.36690204031834,1101.752199747737,693.0183956671003
50133.33333333333,897.1538175083763,205.05869121900028,1102.2125087273766,692.095126289376
50166.66666666668,897.8387478928869,203.6968247723891,1101.535572665276,694.1419231204977
50200.0,897.5604979641082,204.0351246316479,1101.5956225957561,693.5253733324603
50233.33333333333,897.6992677616462,203.9499903685721,1101.6492581302182,693.7492773930741
50266.66666666668,898.1903989223554,202.93951048286684,1101.1299094052222,695.2508884394886
50300.0,897.6155298712665,203.81246817580214,1101.4279980470687,693.8030616954644
50333.33333333333,897.1599060478597,204.664853430208,1101.8247594780678,692.4950526176517
50366.66666666668,896.6047380039996,205.260339254674,1101.8650772586736,691.3443987493256
50400.0,896.0438230433763,205.9897575917538,1102.03358063513,690.0540654516225
50433.33333333333,895.9728218566113,206.21224411905231,1102.1850659756635,689.760577737559
50466.66666666668,895.8316235283862,206.22973357682193,1102.0613571052081,689.6018899515643
50500.0,895.2278643369281,207.4635398591439,1102.691404196072,687.7643244777842
50533.33333333333,895.7247282638338,206.35362849086735,1102.0783567547012,689.3710997729664
50566.66666666668,896.4795912117339,205.54389414078236,1102.0234853525162,690.9356970709516
50600.0,897.1295834559827,204.66396349127973,1101.7935469472625,692.4656199647029
50633.33333333333,896.9632871061108,204.72671470251478,1101.6900018086255,692.236572403596
50666.66666666668,897.274066432433,204.27053118300682,1101.5445976154397,693.0035352494261
50700.0,897.3138525650588,204.08023420737078,1101.3940867724295,693.2336183576881
50733.33333333333,897.2169300364174,204.37679526109187,1101.5937252975093,692.8401347753255
50766.66666666668,897.2535581519302,204.2742599583683,1101.5278181102985,692.9792981935618
50800.0,897.1315571460527,204.64743365662977,1101.7789908026825,692.4841234894229
50833.33333333333,897.1345998042927,204.64516385131296,1101.7797636556056,692.4894359529798
50866.66666666668,897.1859823120243,204.4977718997968,1101.683754211821,692.6882104122275
50900.0,897.6074745524861,203.59696993142146,1101.2044444839075,694.0105046210647
50933.33333333333,897.1769775561742,204.44658521056505,1101.6235627667393,692.7303923456091
50966.66666666668,897.1802448503338,204.44456637955292,1101.6248112298867,692.7356784707808
51000.0,897.184936573677,204.44069247431915,1101.6256290479962,692.7442440993578
51033.33333333333,896.2411512843104,205.88070376991058,1102.121855054221,690.3604475143998
51066.66666666668,896.1772399876442,206.07145270936923,1102.2486926970134,690.1057872782749
51100.0,896.2878489268435,205.74104636559326,1102.0288952924368,690.5468025612502
51133.33333333333,896.2879804275001,205.74557560384667,1102.0335560313467,690.5424048236534
51166.66666666668,895.5509161288147,206.6729703544059,1102.2238864832207,688.8779457744088
51200.0,895.204990201759,207.09538625341412,1102.3003764551731,688.1096039483448
51233.33333333333,894.5794636977565,208.36414484377082,1102.9436085415273,686.2153188539858
51266.66666666668,894.777941749429,207.77592435906428,1102.5538661084934,687.0020173903647
51300.00000000001,894.3281931604469,208.48860570215115,1102.816798862598,685.8395874582957
51333.33333333333,894.7043000337804,207.86677074454607,1102.5710707783264,686.8375292892343
51366.66666666668,894.5449579343855,208.3460542539041,1102.8910121882896,686.1989036804814
51400.00000000001,895.0249367953363,207.62721201619368,1102.65214881153,687.3977247791427
51433.33333333333,895.3165619513807,207.6532318785006,1102.9697938298814,687.6633300728801
51466.66666666668,895.456640812513,207.718467178662,1103.175107991175,687.738173633851
51500.00000000001,895.5926038769328,207.84431726589608,1103.4369211428289,687.7482866110367
51533.33333333333,896.1829780246836,207.11574473427947,1103.298722758963,689.0672332904041
51566.66666666668,896.3263321024306,206.7459895422277,1103.0723216446584,689.5803425602029
51600.00000000001,897.0515751369647,205.81093404122913,1102.862509178194,691.2406410957356
51633.33333333333,896.8943344819296,206.1988869482711,1103.0932214302006,690.6954475336585
51666.66666666668,896.6904476000527,206.3400146549193,1103.030462254972,690.3504329451334
51700.00000000001,896.6619712464977,206.59674470852357,1103.2587159550212,690.0652265379741
51733.33333333333,895.7778570085234,207.8637462310451,1103.6416032395684,687.9141107774783
51766.66666666668,895.803761517426,207.8992403967478,1103.703001914174,687.9045211206782
51800.00000000001,895.0916946050255,208.61520930574818,1103.7069039107737,686.4764852992773
51833.33333333333,894.5582544087473,209.54986595936205,1104.1081203681094,685.0083884493853
51866.66666666668,895.0044218647247,209.37658583966032,1104.381007704385,685.6278360250644
51900.00000000001,895.0710444053319,209.21979047200273,1104.2908348773346,685.8512539333292
51933.33333333333,894.4932334648568,209.63504630641987,1104.1282797712765,684.8581871584369
51966.66666666668,894.3456730012518,209.87966111810687,1104.2253341193586,684.466011883145
52000.00000000001,893.97970768823,210.9756133065846,1104.9553209948144,683.0040943816454
52033.33333333333,893.886082883294,211.13480494035028,1105.0208878236442,682.7512779429437
52066.66666666668,894.4798437463186,210.1292467122579,1104.6090904585765,684.3505970340607
52100.00000000001,894.7133746020785,209.48967731259376,1104.2030519146722,685.2236972894848
52133.33333333333,894.7821225847348,209.22120607707492,1104.0033286618097,685.5609165076598
52166.66666666668,894.8888532099213,208.72551891305895,1103.6143721229803,686.1633342968623
52200.00000000001,894.3127097379389,209.32177688190146,1103.6344866198403,684.9909328560375
52233.33333333333,893.6855308271149,209.6685550059114,1103.3540858330264,684.0169758212035
52266.66666666668,893.2525296313095,210.52468115936392,1103.7772107906735,682.7278484719455
52300.00000000001,893.6833462231511,210.0518525347747,1103.735198757926,683.6314936883764
52333.33333333333,893.1113758748712,210.6342062787238,1103.745582153595,682.4771695961474
52366.66666666668,892.7943328534044,211.4041229456842,1104.1984557990886,681.3902099077202
52400.00000000001,892.1193637234818,211.74192850152426,1103.861292225006,680.3774352219575
52433.33333333333,891.6672269614998,212.84805166015644,1104.5152786216563,678.8191753013433
52466.66666666667,891.3021580053145,213.9454804127752,1105.2476384180898,677.3566775925393
52500.000000000015,891.1199762436036,214.40025402685927,1105.520230270463,676.7197222167442
52533.33333333333,891.3761200068419,213.64348702240747,1105.0196070292493,677.7326329844344
52566.66666666667,891.6773318470622,213.1660795035397,1104.8434113506019,678.5112523435225
52600.000000000015,891.2965828577154,213.89196516300748,1105.188548020723,677.4046176947079
52633.33333333333,891.563674585731,213.48997866868027,1105.0536532544113,678.0736959170507
52666.66666666667,891.6646992794439,213.23252913993431,1104.8972284193783,678.4321701395096
52700.000000000015,891.152039750801,214.2765382140472,1105.4285779648483,676.8755015367537
52733.33333333333,891.3148952283661,213.79179690742222,1105.1066921357883,677.523098320944
52766.66666666667,891.3158109077278,213.79131080260586,1105.1071217103338,677.524500105122
52800.000000000015,891.3182477388218,213.790101607564,1105.1083493463857,677.5281461312578
52833.33333333333,891.3993548336613,213.55580944278248,1104.9551642764438,677.8435453908788
52866.66666666667,892.1584237684235,212.73479259082166,1104.8932163592451,679.4236311776019
52900.000000000015,893.0250340420813,212.2184785863627,1105.243512628444,680.8065554557186
52933.33333333333,892.8688688830066,212.25867064467167,1105.1275395276782,680.610198238335
52966.66666666667,892.8952849101938,212.29194904379594,1105.1872339539898,680.6033358663979
53000.000000000015,893.7175205145551,211.7851910794022,1105.5027115939572,681.9323294351528
53033.33333333333,894.2875392547983,210.8637221227561,1105.1512613775544,683.4238171320421
53066.66666666667,894.3262035718885,210.74938181871502,1105.0755853906035,683.5768217531735
53100.000000000015,894.2067564859947,211.1108737761341,1105.3176302621287,683.0958827098606
53133.33333333333,894.9828330409855,209.95687932392232,1104.9397123649078,685.0259537170632
53166.66666666667,894.0724581648893,211.37999080048735,1105.4524489653768,682.692467364402
53200.000000000015,894.1848139575591,211.05034792660842,1105.2351618841676,683.1344660309506
53233.33333333333,893.9445737845444,211.24409562796288,1105.1886694125074,682.7004781565815
53266.66666666667,893.8325790335793,211.57960755039826,1105.4121865839777,682.2529714831811
53300.000000000015,893.6495298066537,212.13312836202098,1105.7826581686747,681.5164014446327
53333.33333333333,893.5067771786261,212.27034621224595,1105.777123390872,681.2364309663801
53366.66666666667,893.8858538931859,211.71386172984444,1105.5997156230303,682.1719921633414
53400.000000000015,894.6475511225922,210.82723270786752,1105.4747838304597,683.8203184147246
53433.33333333333,894.5138272338442,211.06534250300248,1105.5791697368466,683.4484847308416
53466.66666666667,894.2219857022635,211.9429322811259,1106.1649179833894,682.2790534211376
53500.000000000015,894.1182622454933,212.26539056039505,1106.3836528058882,681.8528716850982
53533.33333333333,893.2879754482005,213.55983445349727,1106.847809901698,679.7281409947033
53566.66666666667,892.2954187348817,215.0926811025896,1107.3880998374711,677.202737632292
53600.000000000015,891.7966723593534,215.90659227926295,1107.7032646386162,675.8900800800905
53633.33333333333,891.4181583823386,215.9995930234773,1107.4177514058158,675.4185653588613
53666.66666666667,891.8158580631336,215.2166583238897,1107.0325163870234,676.5991997392439
53700.000000000015,891.861845630091,215.13069827338802,1106.9925439034791,676.731147356703
53733.33333333333,891.9448194626239,215.25613063991895,1107.2009501025427,676.6886888227049
53766.66666666667,891.7372386158426,215.45166951875171,1107.1889081345944,676.2855690970908
53800.000000000015,892.1591220726935,215.47415278552103,1107.6332748582145,676.6849692871725
53833.33333333333,892.3180998158902,215.2422647978137,1107.5603646137038,677.0758350180764
53866.66666666667,892.2135823105197,215.36135639901156,1107.5749387095311,676.8522259115081
53900.000000000015,892.310466758863,215.1818676986964,1107.4923344575593,677.1285990601666
53933.33333333333,892.323757495692,215.01329739437944,1107.3370548900714,677.3104601013126
53966.66666666667,892.6215525786841,214.49283695047941,1107.1143895291636,678.1287156282048
54000.000000000015,891.7654471259146,215.38400893091855,1107.1494560568333,676.3814381949961
54033.33333333333,890.8577231305378,216.55842294255837,1107.4161460730961,674.2993001879795
54066.66666666667,891.0660282170734,216.28697563354316,1107.3530038506165,674.7790525835302
54100.000000000015,891.2265411409966,215.98125571774722,1107.2077968587437,675.2452854232494
54133.33333333333,891.2261602039399,215.93416044971667,1107.1603206536565,675.2919997542233
54166.66666666667,890.825542394388,216.91029131525562,1107.7358337096437,673.9152510791323
54200.000000000015,891.0502487826013,216.54837352431494,1107.5986223069162,674.5018752582864
54233.33333333333,891.3905452492809,216.14709845227296,1107.5376437015539,675.2434467970079
54266.66666666667,891.5029738996581,215.8136497767715,1107.3166236764296,675.6893241228865
54300.000000000015,891.0468442422278,216.4375791717194,1107.4844234139473,674.6092650705084
54333.33333333333,891.5741229541383,216.06823726085642,1107.6423602149946,675.5058856932818
54366.66666666667,891.6402767521346,215.77586837344077,1107.4161451255754,675.8644083786938
54400.000000000015,892.1043855716664,215.5051000382049,1107.6094856098712,676.5992855334615
54433.33333333333,891.8663593104293,215.83944469405773,1107.705804004487,676.0269146163715
54466.66666666667,891.5426018437352,216.48051329561392,1108.023115139349,675.0620885481212
54500.000000000015,891.389044325223,216.81242411429918,1108.2014684395222,674.5766202109239
54533.33333333333,891.1302131055866,217.59071388244666,1108.7209269880332,673.53949922314
54566.66666666667,890.6997857829331,218.5799948794892,1109.2797806624224,672.1197909034439
54600.000000000015,890.8739406551432,218.06291034526484,1108.936851000408,672.8110303098783
54633.33333333333,891.5241854807531,217.63073519729116,1109.1549206780442,673.8934502834619
54666.66666666667,891.4248727787806,218.14670344351245,1109.571576222293,673.2781693352681
54700.000000000015,891.7815255215329,217.5910256971329,1109.3725512186659,674.1904998244
54733.33333333333,891.7475743297915,217.7553128079439,1109.5028871377353,673.9922615218476
54766.66666666667,891.6779315723719,218.2284199328469,1109.9063515052187,673.449511639525
54800.000000000015,892.0061020721764,218.0710998393097,1110.077201911486,673.9350022328667
54833.33333333333,891.9815314180477,218.33431496766474,1110.3158463857123,673.647216450383
54866.66666666667,891.9854049717686,218.33141861010714,1110.3168235818757,673.6539863616615
54900.000000000015,892.0426316580232,218.00629705771823,1110.0489287157413,674.0363346003049
54933.33333333333,891.787464957162,218.53939511302772,1110.3268600701897,673.2480698441343
54966.66666666667,891.2102839760291,219.45505891432123,1110.6653428903503,671.755225061708
55000.000000000015,891.0278053184359,219.82383901186483,1110.8516443303006,671.203966306571
55033.33333333333,891.3278231050925,219.80463939210046,1111.132462497193,671.523183712992
55066.66666666667,891.555406907247,219.143118593386,1110.698525500633,672.4122883138609
55100.000000000015,891.6489156683255,218.9241854315946,1110.57310109992,672.7247302367309
55133.33333333333,891.4885994833085,219.44156676471022,1110.9301662480186,672.0470327185983
55166.66666666667,891.719198085258,218.94491515308252,1110.6641132383404,672.7742829321754
55200.000000000015,891.6688115260208,218.79173918784448,1110.4605507138654,672.8770723381763
55233.33333333333,891.1554882163153,219.2128516791075,1110.3683398954229,671.9426365372078
55266.66666666667,890.4536174477679,220.30832508277072,1110.7619425305386,670.1452923649972
55300.000000000015,890.2644262797814,220.4650135686071,1110.7294398483887,669.7994127111743
55333.33333333333,890.1484943201773,220.8102241176886,1110.9587184378659,669.3382702024887
55366.66666666667,889.6985675230848,221.78115407145611,1111.479721594541,667.9174134516286
55400.000000000015,889.8542796037437,221.3228600526816,1111.1771396564254,668.5314195510622
55433.33333333333,889.942975201059,221.05376739330472,1110.9967425943637,668.8892078077542
55466.66666666667,890.1406267061516,220.45266709747662,1110.5932938036283,669.687959608675
55500.000000000015,890.1480525607507,220.33342324188482,1110.4814758026355,669.8146293188659
55533.33333333333,890.0327029591774,220.66070717823496,1110.6934101374125,669.3719957809425
55566.66666666667,889.7300634455968,221.33071087628963,1111.0607743218864,668.3993525693072
55600.000000000015,890.3807873775423,220.22677536070586,1110.6075627382481,670.1540120168365
55633.33333333333,890.5017069851071,220.25937246049799,1110.7610794456052,670.2423345246092
55666.66666666667,890.6707792374657,220.19190460400333,1110.862683841469,670.4788746334624
55700.000000000015,890.5180313929883,220.47497419324654,1110.9930055862349,670.0430571997417
55733.33333333333,890.6216357450314,220.23487173631716,1110.8565074813487,670.3867640087143
55766.66666666667,890.2256583694838,220.94611450917887,1111.1717728786625,669.2795438603049
55800.000000000015,890.1730293008766,221.10855912627576,1111.2815884271524,669.0644701746008
55833.33333333333,890.353548251618,220.9187269463609,1111.2722751979788,669.4348213052572
55866.66666666667,889.437163854416,222.07384798389594,1111.511011838312,667.3633158705201
55900.000000000015,889.4941515603459,222.10098933195246,1111.5951408922983,667.3931622283935
55933.33333333333,888.8115998542359,222.6027421788924,1111.4143420331284,666.2088576753434
55966.66666666667,888.8662590667517,222.50940568951506,1111.3756647562668,666.3568533772366
56000.000000000015,887.9722141912334,222.89112235431006,1110.8633365455435,665.0810918369234
56033.33333333333,888.1479648280184,222.3725006021246,1110.520465430143,665.7754642258938
56066.66666666667,888.2535807129109,221.97527543018535,1110.2288561430962,666.2783052827256
56100.000000000015,888.1708876672805,222.23270362491667,1110.4035912921972,665.9381840423638
56133.33333333333,888.5605255665495,221.14059410633325,1109.7011196728827,667.4199314602163
56166.66666666667,888.5938485975599,221.3077513273085,1109.9015999248684,667.2860972702515
56200.000000000015,889.2749592749173,220.5067595822425,1109.7817188571598,668.7681996926748
56233.33333333333,889.9719696255843,219.3392798604929,1109.3112494860773,670.6326897650914
56266.66666666667,889.9089380768756,219.5268298904552,1109.4357679673308,670.3821081864205
56300.000000000015,889.5691140261615,220.5467840100641,1110.1158980362256,669.0223300160974
56333.33333333333,889.3689125242663,220.88672766012144,1110.2556401843876,668.4821848641449
56366.66666666667,889.5640590575516,220.30568869889754,1109.8697477564492,669.258370358654
56400.000000000015,889.1937062972498,220.51544909475797,1109.7091553920077,668.6782572024919
56433.33333333333,889.2712842966528,220.2992804435244,1109.5705647401771,668.9720038531284
56466.66666666667,888.5957483551695,221.38377366523997,1109.9795220204094,667.2119746899295
56500.000000000015,888.4531676281069,221.5569905345644,1110.0101581626714,666.8961770935425
56533.33333333333,888.1785785635477,222.06101722073342,1110.2395957842812,666.1175613428143
56566.66666666667,888.3528239496384,222.083949232608,1110.4367731822463,666.2688747170304
56600.000000000015,887.7372572779949,222.68683550534453,1110.4240927833393,665.0504217726503
56633.33333333333,888.1026356960451,222.12818296828905,1110.2308186643343,665.9744527277561
56666.66666666667,888.1648109148966,222.02368467705048,1110.1884955919472,666.1411262378462
56700.000000000015,888.4871037290683,221.37294103383977,1109.860044762908,667.1141626952285
56733.33333333333,888.2684541326087,222.01013433196678,1110.2785884645755,666.2583198006419
56766.66666666667,887.5073853264357,223.22302990595125,1110.730415232387,664.2843554204844
56800.000000000015,887.6087997686016,222.60167330055427,1110.2104730691558,665.0071264680473
56833.33333333333,887.5775529547604,222.7127545669452,1110.2903075217057,664.8647983878152
56866.66666666667,887.860243703398,222.2889851019744,1110.1492288053723,665.5712586014237
56900.000000000015,889.127676051626,221.05113993928938,1110.1788159909154,668.0765361123367
56933.33333333333,889.0244613598204,221.05915616266503,1110.0836175224854,667.9653051971554
56966.66666666667,888.7263616678214,221.17488175451567,1109.901243422337,667.5514799133057
57000.000000000015,888.7291845407708,221.17377879587508,1109.9029633366458,667.5554057448958
57033.33333333333,888.8098596202437,220.93806978758417,1109.747929407828,667.8717898326596
57066.66666666667,888.3475017685668,222.0298822515799,1110.3773840201466,666.3176195169868
57100.000000000015,888.0656625768335,222.08276582515273,1110.1484284019862,665.9828967516808
57133.33333333333,887.7690899856156,222.68513793307838,1110.454227918694,665.0839520525371
57166.66666666667,887.385273960312,223.49484056435185,1110.880114524664,663.8904333959601
57200.000000000015,886.5574099899479,223.9912062306446,1110.5486162205925,662.5662037593033
57233.33333333333,886.8796652467106,223.35409966764382,1110.2337649143544,663.5255655790668
57266.66666666667,887.1954145120958,223.1549328711463,1110.350347383242,664.0404816409496
57300.000000000015,887.7492248728457,222.05105439869007,1109.8002792715358,665.6981704741556
57333.33333333333,887.8383593133628,222.41230306085075,1110.2506623742136,665.4260562525121
57366.66666666667,888.1114423133466,221.82079814004575,1109.9322404533923,666.2906441733008
57400.000000000015,888.7991968737499,220.85975827320058,1109.6589551469506,667.9394386005494
57433.33333333333,888.6103106324831,220.83363857344716,1109.4439492059303,667.776672059036
57466.66666666667,888.3208899999183,220.7946107756532,1109.1155007755715,667.5262792242652
57500.000000000015,888.6591362534176,220.578279314942,1109.2374155683597,668.0808569384756
57533.33333333333,888.5910597798813,220.80613199828102,1109.3971917781623,667.7849277816003
57566.66666666667,888.3725070159128,221.32307037251783,1109.6955773884306,667.049436643395
57600.000000000015,889.2652864875527,220.56031410059074,1109.8256005881435,668.7049723869619
57633.33333333333,889.6146266035807,220.32107584774894,1109.9357024513297,669.2935507558318
57666.66666666667,889.384791057391,220.75349257732498,1110.138283634716,668.631298480066
57700.000000000015,889.6495576188702,219.9602637652012,1109.6098213840714,669.6892938536689
57733.33333333333,889.0942164254868,220.49878981893676,1109.5930062444236,668.5954266065501
57766.66666666667,888.6508689354969,221.405369275327,1110.056238210824,667.2454996601699
57800.000000000015,888.4247874145937,221.70215374548366,1110.1269411600774,666.72263366911
57833.33333333333,888.5525762140309,221.32546040474196,1109.8780366187727,667.2271158092889
57866.66666666667,888.3765345935776,221.81078026356195,1110.1873148571397,666.5657543300157
57900.000000000015,888.1108677467328,222.34085010359013,1110.451717850323,665.7700176431426
57933.33333333333,888.8263778288299,221.52668864129868,1110.3530664701286,667.2996891875312
57966.66666666667,889.194940838685,220.42786515372333,1109.6228059924083,668.7670756849617
58000.000000000015,889.5492063129079,219.8800589307676,1109.4292652436754,669.6691473821403
58033.33333333333,889.6074247505538,219.64011905309786,1109.2475438036518,669.9673056974559
58066.66666666667,889.84384669348,219.29006415069603,1109.1339108441762,670.553782542784
58100.000000000015,889.5706463741694,220.1138396539221,1109.6844860280914,669.4568067202473
58133.33333333333,889.496597611931,220.34283277596714,1109.8394303878981,669.1537648359638
58166.66666666667,889.4673029851833,220.38678123824417,1109.8540842234274,669.0805217469392
58200.000000000015,889.6012042387533,219.99996224273326,1109.6011664814866,669.60124199602
58233.33333333333,889.3439325779411,220.77149523505736,1110.1154278129984,668.5724373428837
58266.66666666667,889.1368482166606,220.5816981666013,1109.718546383262,668.5551500500593
58300.000000000015,888.571722305247,221.30744936107536,1109.8791716663225,667.2642729441717
58333.333333333336,888.8702012599783,220.4322899189768,1109.302491178955,668.4379113410015
58366.66666666667,888.8493953254504,220.49777326499463,1109.347168590445,668.3516220604557
58400.000000000015,889.1496467778375,220.22992252053103,1109.3795692983686,668.9197242573064
58433.333333333336,889.5004525889486,219.56651518473691,1109.0669677736855,669.9339374042117
58466.66666666667,889.806048031237,218.65598569585572,1108.4620337270926,671.1500623353812
58500.000000000015,890.0886314091049,218.10518135996114,1108.193812769066,671.9834500491438
58533.333333333336,890.4316391613916,217.90945900888883,1108.3410981702805,672.5221801525028
58566.66666666667,890.183714468788,218.2596528735111,1108.443367342299,671.924061595277
58600.000000000015,890.397157945007,217.72951667151372,1108.1266746165209,672.6676412734934
58633.333333333336,890.048634062811,218.32719630179687,1108.3758303646077,671.721437761014
58666.66666666667,890.2974035169455,217.706970011414,1108.0043735283593,672.5904335055315
58700.000000000015,890.7785087526099,216.95768511963374,1107.7361938722436,673.8208236329762
58733.333333333336,891.2514863158899,215.9360426445197,1107.1875289604095,675.3154436713702
58766.66666666667,891.1019937196859,216.3830875882125,1107.4850813078983,674.7189061314734
58800.000000000015,891.0485623000169,216.64925269354345,1107.6978149935603,674.3993096064735
58833.333333333336,891.095680769333,216.48714508140037,1107.5828258507333,674.6085356879325
58866.66666666667,891.1565976980987,216.52239089854854,1107.6789885966473,674.6342067995502
58900.000000000015,891.2910806531759,215.95101210030847,1107.2420927534843,675.3400685528674
58933.333333333336,891.85005701338,215.28519998120876,1107.1352569945889,676.5648570321713
58966.66666666667,891.606562860341,215.4193906572874,1107.0259535176283,676.1871722030536
59000.000000000015,891.5665730581504,215.41276669538942,1106.9793397535398,676.153806362761
59033.333333333336,891.7884482520907,215.0030823517767,1106.7915306038674,676.785365900314
59066.66666666667,892.0749033820714,214.41911119367614,1106.4940145757475,677.6557921883953
59100.000000000015,891.1796087563856,215.8326548314409,1107.0122635878265,675.3469539249447
59133.333333333336,890.7725029879266,216.6455832286851,1107.4180862166118,674.1269197592414
59166.66666666667,891.0125649378652,215.93543842116767,1106.948003359033,675.0771265166976
59200.000000000015,891.2811888056647,215.39937009020844,1106.6805588958732,675.8818187154562
59233.333333333336,891.5211787928845,214.6778081490355,1106.1989869419199,676.843370643849
59266.66666666667,891.2342780373642,214.96535950514837,1106.1996375425126,676.2689185322158
59300.000000000015,891.2346610447679,214.96404245415522,1106.1987034989231,676.2706185906127
59333.333333333336,890.9551756812682,215.79515150482132,1106.7503271860896,675.1600241764469
59366.66666666667,891.9440282139052,214.28219005127016,1106.2262182651752,677.661838162635
59400.000000000015,892.0261628745377,214.04812788988045,1106.074290764418,677.9780349846573
59433.333333333336,891.2491411940473,215.3374731187981,1106.5866143128453,675.9116680752492
59466.66666666667,890.5569237555799,216.64710687072102,1107.204030626301,673.9098168848589
59500.000000000015,890.6293759433906,216.50955388045588,1107.1389298238464,674.1198220629348
59533.333333333336,890.120421964812,217.42284399494534,1107.5432659597573,672.6975779698666
59566.66666666667,891.1028436701661,215.978583082207,1107.081426752373,675.124260587959
59600.000000000015,891.1104038023631,216.29693364837763,1107.4073374507407,674.8134701539855
59633.333333333336,891.3711619880032,215.59053202254896,1106.9616940105523,675.7806299654543
59666.66666666667,890.7813016688772,215.97503993023895,1106.7563415991162,674.8062617386382
59700.000000000015,890.8258856117043,215.97094678291035,1106.7968323946147,674.8549388287939
59733.333333333336,890.785314831425,216.0269068400304,1106.8122216714555,674.7584079913946
59766.66666666667,890.7984336906885,216.0166443973943,1106.8150780880828,674.7817892932942
59800.000000000015,891.1534246976267,215.15487447435092,1106.3082991719778,675.9985502232759
59833.333333333336,891.2456017220039,214.67990071696508,1105.925502438969,676.5657010050388
59866.66666666667,890.6619325452357,215.6604901700742,1106.3224227153098,675.0014423751614
59900.000000000015,890.5957562906082,215.86117920270956,1106.4569354933178,674.7345770878986
59933.333333333336,890.6475908060529,215.7085949088197,1106.3561857148725,674.9389958972332
59966.66666666667,890.3482404058043,216.03115546757112,1106.3793958733754,674.3170849382332
60000.000000000015,889.900870379747,216.93003287246762,1106.8309032522145,672.9708375072794
60033.333333333336,889.7688837753236,217.25394036987907,1107.0228241452028,672.5149434054446
60066.66666666667,889.6102916907631,217.73885966396568,1107.3491513547287,671.8714320267975
60100.000000000015,889.321494529637,218.27701800301128,1107.5985125326483,671.0444765266257
60133.333333333336,889.6763936233622,217.2237407588035,1106.9001343821656,672.4526528645587
60166.66666666667,889.6597861235106,217.2759932588828,1106.9357793823933,672.3837928646278
60200.000000000015,889.7713145117209,217.1056137619304,1106.8769282736514,672.6657007497905
60233.333333333336,890.1174547859675,216.3697139270195,1106.487168712987,673.7477408589481
60266.66666666667,890.1656586962484,216.22432166642525,1106.3899803626737,673.9413370298232
60300.000000000015,890.4405144439465,216.01859952806004,1106.4591139720067,674.4219149158865
60333.333333333336,890.6031760155174,216.0560746187472,1106.6592506342647,674.5471013967702
60366.66666666667,891.089012200393,215.39016046439545,1106.4791726647884,675.6988517359976
60400.000000000015,891.5486251242622,214.97432016974994,1106.522945294012,676.5743049545123
60433.333333333336,891.7043261800188,214.5105515448012,1106.21487772482,677.1937746352177
60466.66666666667,892.0615416583925,214.0640137818414,1106.125555440234,677.9975278765511
60500.000000000015,892.0717795541553,213.85964248422334,1105.9314220383787,678.2121370699319
60533.333333333336,891.9997359912213,214.074536076294,1106.0742720675153,677.9251999149274
60566.66666666667,891.9283102609729,214.29316856582412,1106.221478826797,677.6351416951488
60600.000000000015,891.882756513188,214.50904579257045,1106.3918023057586,677.3737107206176
60633.333333333336,891.9619482268577,214.37622370858642,1106.338171935444,677.5857245182713
60666.66666666667,891.950067870704,214.2663525413857,1106.2164204120895,677.6837153293183
60700.000000000015,892.0515630217909,214.32189329914348,1106.3734563209343,677.7296697226475
60733.333333333336,892.2267900538143,213.7945427595004,1106.0213328133148,678.4322472943139
60766.66666666667,892.1350900026459,214.07568815379048,1106.2107781564364,678.0594018488555
60800.000000000015,892.2624540636554,213.70028496861318,1105.9627390322685,678.5621690950422
60833.333333333336,891.7609443604752,214.70689329883857,1106.4678376593138,677.0540510616365
60866.66666666667,891.5137901781201,215.2114311201073,1106.7252212982273,676.3023590580128
60900.000000000015,891.3841312327177,215.55345661055458,1106.9375878432722,675.8306746221631
60933.333333333336,891.3159539805673,215.4714053695993,1106.7873593501665,675.844548610968
60966.66666666667,890.3882618483336,216.53818155911407,1106.9264434074478,673.8500802892196
61000.000000000015,889.85861729206,217.58877573382935,1107.4473930258894,672.2698415582306
61033.333333333336,889.857328428393,217.61121289424258,1107.4685413226355,672.2461155341504
61066.66666666667,888.893169589903,218.9951771665335,1107.8883467564365,669.8979924233695
61100.000000000015,888.442459969675,219.71891642628606,1108.161376395961,668.723543543389
61133.333333333336,887.82503155559,220.70884182261696,1108.533873378207,667.1161897329731
61166.66666666667,888.528395021187,219.89456679650297,1108.4229618176898,668.633828224684
61200.000000000015,888.9246049220828,219.2894133677556,1108.2140182898384,669.6351915543272
61233.333333333336,888.6290720068464,219.20802317205602,1107.8370951789025,669.4210488347903
61266.66666666667,888.2946875923927,219.814835765055,1108.1095233574476,668.4798518273377
61300.000000000015,888.2479253893259,219.9958874280389,1108.2438128173649,668.252037961287
61333.333333333336,887.9944195025637,220.3915943194413,1108.386013822005,667.6028251831224
61366.66666666667,887.4768847124851,221.2434433308303,1108.7203280433155,666.2334413816548
61400.000000000015,887.04588773409,222.0256437261034,1109.0715314601935,665.0202440079865
61433.333333333336,887.4022615309804,220.97588160563092,1108.3781431366112,666.4263799253495
61466.66666666667,887.5293268086124,220.5226922843534,1108.0520190929658,667.006634524259
61500.000000000015,887.6627428646472,219.9297478425039,1107.592490707151,667.7329950221433
61533.333333333336,887.0522565118393,220.6627035049368,1107.714960016776,666.3895530069026
61566.66666666667,886.8644964520033,221.03631659589416,1107.9008130478974,665.8281798561092
61600.000000000015,886.8654317401466,221.03390745950492,1107.8993391996514,665.8315242806417
61633.333333333336,887.2970733093991,219.9422380122417,1107.2393113216408,667.3548352971575
61666.66666666667,887.7412450550228,219.0843279606474,1106.8255730156702,668.6569170943753
61700.000000000015,887.6804591006018,219.07285186630148,1106.7533109669032,668.6076072343003
61733.333333333336,888.3461923799092,218.27879737480336,1106.6249897547125,670.0673950051058
61766.66666666667,888.7011595299651,217.89132315089805,1106.5924826808632,670.8098363790671
61800.000000000015,889.3164161080691,217.47922284253565,1106.7956389506048,671.8371932655334
61833.333333333336,889.64701027212,216.80695780407936,1106.4539680761993,672.8400524680407
61866.66666666667,889.6625275944723,216.3832820726348,1106.045809667107,673.2792455218375
61900.000000000015,889.3596528097979,217.15449672137194,1106.5141495311698,672.205156088426
61933.333333333336,889.9745500735921,216.97268296771472,1106.9472330413068,673.0018671058774
61966.66666666667,889.891247310621,217.34563964382357,1107.2368869544446,672.5456076667974
62000.000000000015,889.7789561761498,217.29979817290842,1107.0787543490583,672.4791580032413
62033.333333333336,890.2343854445448,216.64668011344796,1106.8810655579928,673.5877053310969
62066.66666666667,889.678078210793,217.8152454493574,1107.4933236601505,671.8628327614356
62100.000000000015,889.3470634714779,218.6452051927587,1107.9922686642367,670.7018582787192
62133.333333333336,888.9513286216953,218.91278141419613,1107.8641100358914,670.0385472074992
62166.66666666667,888.7918100248039,219.2545013919453,1108.0463114167492,669.5373086328586
62200.000000000015,889.5562336792511,218.38358268269465,1107.9398163619458,671.1726509965565
62233.333333333336,890.002391498589,218.02190746247084,1108.0242989610597,671.9804840361181
62266.66666666667,889.9269523793985,217.87139827915254,1107.798350658551,672.0555541002459
62300.000000000015,889.8912716186748,217.90369150038848,1107.7949631190631,671.9875801182862
62333.333333333336,890.3185864651008,217.42792837440325,1107.746514839504,672.8906580906976
62366.66666666667,890.6141619161882,216.72151259584854,1107.3356745120368,673.8926493203396
62400.000000000015,891.5344823374933,215.65176261824797,1107.1862449557411,675.8827197192453
62433.333333333336,891.5371448576294,215.5219938088081,1107.0591386664375,676.0151510488213
62466.66666666667,891.5987466319897,215.3384077345346,1106.9371543665243,676.2603388974551
62500.000000000015,891.0928860287781,215.8819801523404,1106.9748661811186,675.2109058764378
62533.333333333336,890.7928085954612,216.778053583853,1107.5708621793142,674.0147550116083
62566.66666666667,890.8082371625698,216.72786378558652,1107.5361009481562,674.0803733769833
62600.000000000015,891.2352507307124,215.8664202700949,1107.1016710008073,675.3688304606176
62633.333333333336,891.2200204453883,215.89690767390238,1107.1169281192906,675.323112771486
62666.66666666667,890.9475410612938,216.66379328475674,1107.6113343460506,674.2837477765371
62700.000000000015,890.6161324215171,216.93383057346227,1107.5499629949795,673.6823018480549
62733.333333333336,890.0747814901904,217.76076511563184,1107.8355466058222,672.3140163745586
62766.66666666667,888.9922510164088,218.91700952942972,1107.9092605458386,670.075241486979
62800.000000000015,888.6275779227068,220.01336129970738,1108.640939222414,668.6142166229994
62833.333333333336,888.6265987433798,220.01324691606587,1108.6398456594457,668.6133518273139
62866.66666666667,888.4301226811791,220.37962001640784,1108.809742697587,668.0505026647713
62900.000000000015,888.1878795027912,220.55638999379838,1108.7442694965896,667.6314895089929
62933.333333333336,888.5940752218438,219.99108774179896,1108.5851629636427,668.6029874800448
62966.66666666667,888.6905178825331,219.70059795633145,1108.3911158388646,668.9899199262017
63000.000000000015,888.7741596236385,219.44843479138592,1108.2225944150246,669.3257248322526
63033.333333333336,888.4910073993143,219.93221010266782,1108.4232175019822,668.5587972966465
63066.66666666667,888.4101375818677,220.0046115513627,1108.4147491332305,668.405526030505
63100.000000000015,888.3651812621657,220.14309660308567,1108.5082778652513,668.2220846590801
63133.333333333336,888.2069490808033,220.5126183845456,1108.719567465349,667.6943306962577
63166.66666666667,888.4386110286839,220.2635182334613,1108.7021292621453,668.1750927952226
63200.000000000015,887.9234145472301,221.306682242614,1109.230096789844,666.6167323046161
63233.333333333336,888.1510989052659,221.16212187059892,1109.313220775865,666.988977034667
63266.66666666667,888.0941266980865,221.33920544502638,1109.433332143113,666.75492125306
63300.000000000015,888.2972837679797,220.7285360278304,1109.02581979581,667.5687477401493
63333.333333333336,888.1575777379456,221.0666807150147,1109.2242584529604,667.0908970229309
63366.66666666667,888.3400024091364,220.5044401311283,1108.8444425402647,667.8355622780082
63400.000000000015,888.3872056141385,220.3745776129451,1108.7617832270835,668.0126280011933
63433.333333333336,888.0580149055088,220.9800157826188,1109.0380306881275,667.07799912289
63466.66666666667,888.0024559169339,221.06917087309927,1109.0716267900332,666.9332850438345
63500.000000000015,887.7177553486814,221.75599140403327,1109.4737467527148,665.9617639446482
63533.333333333336,888.3724852048585,220.99197256053995,1109.3644577653986,667.3805126443186
63566.66666666667,888.5993336305165,220.49046519588148,1109.089798826398,668.108868434635
63600.000000000015,888.7227922990129,220.22714661642178,1108.9499389154346,668.4956456825911
63633.333333333336,888.4479573699361,220.49505560258385,1108.94301297252,667.9529017673523
63666.66666666667,887.989527813732,221.23762187682786,1109.2271496905598,666.7519059369042
63700.000000000015,888.5883839366027,220.49603955554304,1109.0844234921458,668.0923443810597
63733.333333333336,888.7181099562696,220.25217881612187,1108.9702887723915,668.4659311401477
63766.66666666667,889.0486954642092,219.7015906351986,1108.7502860994077,669.3471048290106
63800.000000000015,889.239058269237,219.61869711441003,1108.8577553836471,669.620361154827
63833.333333333336,889.1126989039481,220.06087837005444,1109.1735772740026,669.0518205338936
63866.66666666667,889.1273751282707,220.2183932190215,1109.3457683472923,668.9089819092492
63900.000000000015,888.743713641797,221.1624024269525,1109.9061160687495,667.5813112148444
63933.333333333336,888.5469501596684,221.4698374808029,1110.0167876404714,667.0771126788655
63966.66666666667,888.383841278592,221.9020937958519,1110.2859350744438,666.48174748274
64000.000000000015,889.4168402706223,220.48870703236676,1109.9055473029891,668.9281332382556
64033.333333333336,890.3497016482547,219.24356853217395,1109.5932701804286,671.1061331160807
64066.66666666667,890.8441054825868,218.11764463610604,1108.9617501186929,672.7264608464807
64100.000000000015,890.7246771030564,218.64357894543866,1109.368256048495,672.0810981576177
64133.333333333336,890.5649252565626,219.01947090505257,1109.5843961616151,671.54545435151
64166.66666666667,890.5486797666783,218.98480593092054,1109.533485697599,671.5638738357578
64200.000000000015,890.3033450948814,219.72626725300555,1110.029612347887,670.5770778418758
64233.333333333336,890.1044202328562,219.8839837411968,1109.988403974053,670.2204364916595
64266.66666666667,889.7434189665049,220.95337677009408,1110.696795736599,668.7900421964108
64300.000000000015,889.9336174069512,220.7837386726845,1110.7173560796357,669.1498787342666
64333.333333333336,890.072785741769,220.72779634158803,1110.800582083357,669.344989400181
64366.66666666667,890.5653772999414,220.26628496843486,1110.8316622683762,670.2990923315065
64400.000000000015,890.6462887021744,220.437525371933,1111.0838140741073,670.2087633302414
64433.333333333336,891.0997971229451,219.67442762572014,1110.7742247486653,671.425369497225
64466.66666666667,890.7051071233195,220.0365413855535,1110.741648508873,670.668565737766
64500.000000000015,890.4490297668647,220.3417307321376,1110.7907604990023,670.107299034727
64533.333333333336,890.6237321671949,219.79285363661387,1110.4165858038089,670.830878530581
64566.66666666667,891.0545244939343,218.80311571205343,1109.8576402059878,672.2514087818809
64600.000000000015,890.6152940602543,219.82529591202982,1110.4405899722842,670.7899981482245
64633.333333333336,890.6100622039046,219.83551518437412,1110.4455773882787,670.7745470195305
64666.66666666667,890.8361997975958,219.16778301778115,1110.003982815377,671.6684167798146
64700.000000000015,891.105509144914,218.79664529371217,1109.9021544386262,672.3088638512017
64733.333333333336,891.5897807444521,217.96614071139862,1109.5559214558507,673.6236400330536
64766.66666666667,891.946746798862,217.68444553770303,1109.6311923365652,674.262301261159
64800.000000000015,892.2895790301716,217.22739551595043,1109.5169745461221,675.0621835142211
64833.333333333336,892.142254048363,217.43958703209734,1109.5818410804604,674.7026670162657
64866.66666666667,891.8539950550858,218.02332980835808,1109.8773248634438,673.8306652467277
64900.000000000015,892.0817579023696,218.04534366761285,1110.1271015699824,674.0364142347568
64933.333333333336,891.7299399272275,218.71970119935975,1110.4496411265873,673.0102387278678
64966.66666666667,891.6283724425599,219.15699187068444,1110.7853643132444,672.4713805718754
65000.000000000015,891.5859297306608,219.4601445014594,1111.0460742321202,672.1257852292015
65033.333333333336,891.9532664122814,218.3703051513456,1110.323571563627,673.5829612609358
65066.66666666667,891.5321451124807,219.06372165835046,1110.5958667708312,672.4684234541303
65100.000000000015,891.3679800185043,219.45629560839,1110.8242756268944,671.9116844101143
65133.333333333336,890.8746867601778,219.79152245880505,1110.6662092189829,671.0831643013728
65166.66666666667,890.7810735202613,220.07299918209122,1110.8540727023526,670.70807433817
65200.000000000015,891.1720546230299,219.75438933632603,1110.926443959356,671.4176652867038
65233.333333333336,891.9394121130889,218.58114092760596,1110.520553040695,673.358271185483
65266.66666666667,891.9459111089534,218.5961664196848,1110.5420775286382,673.3497446892686
65300.000000000015,892.2430762991003,218.16608214980306,1110.4091584489033,674.0769941492972
65333.333333333336,891.9685309769602,218.63089241409756,1110.5994233910578,673.3376385628626
65366.66666666667,891.9450673713783,218.7432567269535,1110.6883240983318,673.2018106444248
65400.000000000015,891.7206258029207,219.41072444816194,1111.1313502510827,672.3099013547587
65433.333333333336,891.6895082851364,219.51062563398327,1111.2001339191197,672.1788826511531
65466.66666666667,891.6737353372172,219.56321000835158,1111.2369453455688,672.1105253288656
65500.000000000015,891.6370214049589,219.4023083957061,1111.039329800665,672.2347130092528
65533.333333333336,891.8210728084142,218.87066990646773,1110.691742714882,672.9504029019465
65566.66666666666,891.7450138776308,219.07475998187817,1110.819773859509,672.6702538957526
65600.0,891.438384161772,219.99862289900122,1111.437007060773,671.4397612627707
65633.33333333336,891.6506142047647,219.83384508909316,1111.4844592938578,671.8167691156715
65666.66666666666,891.1757258416017,220.16330954099664,1111.3390353825982,671.0124163006051
65700.0,890.9302965734546,220.13754609606966,1111.0678426695242,670.792750477385
65733.33333333336,891.0770125193446,219.85403437140727,1110.931046890752,671.2229781479374
65766.66666666666,891.1921007951906,219.68873284550023,1110.880833640691,671.5033679496904
65800.0,890.423512642557,220.5715737413894,1110.9950863839463,669.8519389011676
65833.33333333336,890.3031318204786,220.74500594329024,1111.0481377637689,669.5581258771883
65866.66666666666,891.0247639961171,219.90335211343367,1110.9281161095507,671.1214118826834
65900.0,890.7029298393749,220.46016386866557,1111.1630937080404,670.2427659707093
65933.33333333336,891.2565694471322,219.89288671516042,1111.1494561622926,671.3636827319717
65966.66666666666,891.3019927932469,219.69502046947406,1110.9970132627209,671.6069723237729
66000.0,892.4098203302199,218.8922693618255,1111.3020896920455,673.5175509683944
66033.33333333336,891.7678865692989,220.01073189326559,1111.7786184625645,671.7571546760332
66066.66666666666,891.2567128442205,220.7624060253554,1112.0191188695758,670.4943068188651
66100.0,891.2073768203613,220.9076840072811,1112.1150608276425,670.2996928130802
66133.33333333336,890.9904042515476,221.5564124801975,1112.5468167317451,669.4339917713501
66166.66666666666,891.341874197712,220.50636653706655,1111.8482407347785,670.8355076606454
66200.0,891.5007014943208,220.0942286283106,1111.5949301226315,671.4064728660102
66233.33333333336,891.2320485091774,220.90567436355792,1112.1377228727354,670.3263741456194
66266.66666666666,890.5386713481801,221.2091061195209,1111.7477774677009,669.3295652286591
66300.0,890.639145041904,220.9008445925662,1111.5399896344702,669.7383004493379
66333.33333333336,890.7853692111219,220.72492359654763,1111.5102928076694,670.0604456145743
66366.66666666666,890.6013455965226,221.27956968570007,1111.8809152822228,669.3217759108226
66400.0,891.0589113908749,220.81063958224846,1111.8695509731233,670.2482718086264
66433.33333333336,890.4353858847514,222.02957247745948,1112.4649583622108,668.4058134072919
66466.66666666666,891.117160830011,220.94048881473992,1112.0576496447509,670.1766720152712
66500.0,891.0553134495965,220.95480081442014,1112.0101142640167,670.1005126351763
66533.33333333336,890.9498719164632,221.1912781367402,1112.1411500532033,669.758593779723
66566.66666666666,891.4658233596101,220.18160826074927,1111.6474316203594,671.2842150988608
66600.0,892.3259247841833,219.0345295878568,1111.36045437204,673.2913951963264
66633.33333333336,892.1695813495296,219.64237005385465,1111.8119514033842,672.527211295675
66666.66666666666,892.472508093189,218.73766835153634,1111.2101764447254,673.7348397416526
66700.0,892.4666439443047,218.7499000395573,1111.216543983862,673.7167439047473
66733.33333333336,892.3139465204384,218.99630749524346,1111.310254015682,673.3176390251949
66766.66666666666,893.1527877938131,217.55642694732376,1110.7092147411367,675.5963608464893
66800.0,893.0676998460295,218.21220355850943,1111.279903404539,674.85549628752
66833.33333333336,893.4910170359262,217.27780848923157,1110.7688255251578,676.2132085466947
66866.66666666666,893.2875117549423,217.8633139463024,1111.1508257012447,675.42419780864
66900.0,892.6937772045484,218.54162706718844,1111.2354042717368,674.15215013736
66933.33333333336,892.3564838757973,218.78171853949488,1111.1382024152922,673.5747653363023
66966.66666666666,892.6719358754948,218.37901175798007,1111.0509476334748,674.2929241175148
67000.0,892.8165218592981,218.34104056498612,1111.1575624242842,674.475481294312
67033.33333333336,892.3139623949149,218.83609928282368,1111.1500616777387,673.4778631120912
67066.66666666666,892.2832448574086,218.7119257099306,1110.9951705673393,673.571319147478
67100.0,892.6465340914273,218.43352472968178,1111.080058821109,674.2130093617454
67133.33333333336,892.8582578356073,218.02289732494427,1110.8811551605515,674.8353605106631
67166.66666666666,893.2235806081953,217.2711169404107,1110.494697548606,675.9524636677846
67200.0,894.3249739546095,215.95735783736896,1110.2823317919785,678.3676161172406
67233.33333333336,894.2194244069211,216.4495738944033,1110.6689983013243,677.7698505125178
67266.66666666666,894.5347099394459,216.07981917516852,1110.6145291146145,678.4548907642774
67300.0,894.4892936430252,216.21218311394645,1110.7014767569717,678.2771105290788
67333.33333333336,894.3518605147851,216.13322521869526,1110.4850857334804,678.2186352960898
67366.66666666666,894.0860802573435,216.61021724128233,1110.6962974986259,677.4758630160611
67400.0,893.4126674777326,217.91715118541558,1111.3298186631482,675.495516292317
67433.33333333336,893.2870860781126,218.29783529543377,1111.5849213735464,674.9892507826788
67466.66666666666,894.007257371967,217.63121814633485,1111.6384755183017,676.3760392256321
67500.0,894.0179907794704,217.49751078408758,1111.515501563558,676.5204799953829
67533.33333333336,893.3315652832634,217.95282431122598,1111.2843895944893,675.3787409720375
67566.66666666666,893.5443995070943,217.69160598814344,1111.2360054952378,675.8527935189509
67600.0,893.8104500082776,216.963785496686,1110.7742355049636,676.8466645115916
67633.33333333336,894.0180531888587,216.630687125794,1110.6487403146527,677.3873660630647
67666.66666666666,894.2145544945441,216.30697872401916,1110.5215332185633,677.907575770525
67700.0,893.9432551326133,217.1360892970256,1111.079344429639,676.8071658355877
67733.33333333336,894.7375484346322,216.15719398279967,1110.8947424174319,678.5803544518326
67766.66666666666,894.5997760142591,216.4218660229627,1111.0216420372217,678.1779099912964
67800.0,894.6258185348689,216.3369181300625,1110.9627366649315,678.2889004048064
67833.33333333336,894.5624428636859,216.4979191314903,1111.0603619951762,678.0645237321955
67866.66666666666,894.7081889661828,216.0360910448581,1110.744280011041,678.6720979213246
67900.0,894.9585347110805,215.55820831994572,1110.5167430310262,679.4003263911347
67933.33333333336,894.8435311377656,215.9022969643978,1110.7458281021634,678.9412341733678
67966.66666666666,894.4765193296297,216.99697479510027,1111.47349412473,677.4795445345294
68000.0,893.8529895616664,217.65676069342936,1111.5097502550957,676.1962288682371
68033.33333333336,893.6373270007592,218.1627214144787,1111.800048415238,675.4746055862805
68066.66666666666,892.7986351987707,218.75944081416006,1111.5580760129308,674.0391943846107
68100.0,892.6863603011728,219.0150712584825,1111.7014315596552,673.6712890426903
68133.33333333336,892.0681097826613,220.1355560886292,1112.2036658712905,671.9325536940321
68166.66666666666,892.275019468605,220.08101934332038,1112.3560388119254,672.1940001252847
68200.0,891.9010106585549,221.05905060291258,1112.9600612614674,670.8419600556424
68233.33333333336,891.828738040053,221.26142961487653,1113.0901676549297,670.5673084251765
68266.66666666666,892.5486485852789,220.37248506438291,1112.921133649662,672.176163520896
68300.0,893.2168620026501,219.32462584179623,1112.5414878444465,673.8922361608539
68333.33333333336,892.9368687281616,220.16641583065265,1113.1032845588143,672.7704528975089
68366.66666666666,892.952276370818,220.1224861885906,1113.0747625594086,672.8297901822274
68400.0,893.2302868908994,219.73095156392858,1112.961238454828,673.4993353269708
68433.33333333336,892.99048220669,220.35236699674064,1113.3428492034307,672.6381152099493
68466.66666666666,892.1180358505121,221.71253860681006,1113.8305744573222,670.405497243702
68500.0,891.1099195594617,223.06616779531672,1114.1760873547785,668.043751764145
68533.33333333336,891.4493078830213,222.21139939247803,1113.6607072754994,669.2379084905433
68566.66666666666,892.1504435952734,220.81109977069505,1112.9615433659685,671.3393438245783
68600.0,891.695119129719,221.7567059429122,1113.4518250726312,669.9384131868069
68633.33333333336,892.0987269783593,221.06396704550824,1113.1626940238675,671.0347599328511
68666.66666666666,892.2733083844932,220.68585345520168,1112.9591618396948,671.5874549292915
68700.0,892.0258132194566,220.70117498500895,1112.7269882044657,671.3246382344477
68733.33333333336,891.7963737349816,221.16754108479944,1112.963914819781,670.6288326501822
68766.66666666666,891.91324177738,220.81544096627482,1112.7286827436549,671.0978008111051
68800.0,891.6534386880494,221.1360107599293,1112.7894494479788,670.5174279281201
68833.33333333336,892.2950268079896,220.1557454527834,1112.450772260773,672.1392813552062
68866.66666666666,892.7911110619194,219.3001864410232,1112.0912975029426,673.4909246208963
68900.0,892.7585179293255,219.29807926824904,1112.0565971975745,673.4604386610765
68933.33333333336,892.8675269948601,219.17032300585453,1112.0378500007146,673.6972039890056
68966.66666666666,892.8578442512286,219.1860030518102,1112.0438473030388,673.6718411994184
69000.0,892.4375518689907,219.37903868414193,1111.8165905531325,673.0585131848487
69033.33333333336,892.3660704589574,219.36246068685037,1111.728531145808,673.0036097721071
69066.66666666666,891.9293186960052,220.45590016717338,1112.3852188631786,671.4734185288319
69100.0,892.3613722809513,220.1357829971292,1112.4971552780805,672.225589283822
69133.33333333336,891.7855053958484,220.53058474316396,1112.3160901390124,671.2549206526844
69166.66666666666,890.9810394272781,221.88788657479137,1112.8689260020694,669.0931528524868
69200.0,890.5982629774259,222.982475726962,1113.5807387043878,667.6157872504639
69233.33333333336,890.1551180445952,223.97341108191776,1114.1285291265128,666.1817069626774
69266.66666666666,889.73865847578,224.3483294408915,1114.0869879166714,665.3903290348885
69300.0,889.3331126962648,225.089934481774,1114.4230471780388,664.2431782144909
69333.33333333336,889.1477746359551,225.34699899443626,1114.4947736303914,663.8007756415188
69366.66666666666,888.1608203300516,226.85355493702352,1115.0143752670751,661.307265393028
69400.0,887.8199949733623,227.8820698593935,1115.702064832756,659.9379251139688
69433.33333333336,888.6035545204866,226.5808427159987,1115.1843972364852,662.0227118044879
69466.66666666666,889.2550154759415,225.37567339717245,1114.630688873114,663.879342078769
69500.0,889.1247546085419,225.75273838172487,1114.8774929902668,663.3720162268171
69533.33333333336,889.3119675250463,225.23088203437894,1114.5428495594251,664.0810854906673
69566.66666666666,888.6531815845783,226.26923460059538,1114.9224161851737,662.3839469839829
69600.0,887.9649581300141,226.4953832050498,1114.460341335064,661.4695749249643
69633.33333333336,887.5766900379482,227.33750586932976,1114.9141959072779,660.2391841686184
69666.66666666666,888.6002837911897,226.11864935436378,1114.7189331455534,662.4816344368259
69700.0,888.7102713985884,226.15201224432408,1114.8622836429124,662.5582591542643
69733.33333333336,888.9824329990693,225.54473012998233,1114.5271631290516,663.4377028690869
69766.66666666666,888.7526270514293,225.77318056704289,1114.525807618472,662.9794464843864
69800.0,887.6368272810776,226.84678431490906,1114.4836115959865,660.7900429661685
69833.33333333336,887.2209183867932,227.65791038213825,1114.8788287689315,659.5630080046549
69866.66666666666,887.6549143899518,226.9812504553523,1114.6361648453042,660.6736639345995
69900.0,887.5275546077473,227.3597559036647,1114.8873105114121,660.1677987040827
69933.33333333336,887.3471445479408,227.6955200516093,1115.04266459955,659.6516244963316
69966.66666666666,887.5040743049466,227.45031148838387,1114.9543857933304,660.0537628165628
70000.0,887.6930164572109,227.1997775201621,1114.892793977373,660.4932389370488
70033.33333333336,888.0257209248091,226.2827307295623,1114.3084516543713,661.7429901952468
70066.66666666666,888.1031115652814,226.05119399673703,1114.1543055620184,662.0519175685445
70100.0,887.8052620508005,226.38870000364557,1114.193962054446,661.4165620471549
70133.33333333336,887.1500441258577,227.36200814003817,1114.5120522658958,659.7880359858195
70166.66666666666,886.4121633798471,228.48633985188724,1114.8985032317344,657.9258235279599
70200.0,886.5021012529983,228.3940490981844,1114.8961503511828,658.1080521548139
70233.33333333336,884.9476211148825,229.6956333743483,1114.643254489231,655.2519877405342
70266.66666666666,883.8152375310694,231.11288954808924,1114.9281270791587,652.7023479829802
70300.0,883.4165271551958,231.5509728134204,1114.9674999686163,651.8655543417754
70333.33333333336,883.312201048935,231.86400045081393,1115.176201499749,651.448200598121
70366.66666666666,883.534901670032,231.4968911180311,1115.031792788063,652.038010552001
70400.0,883.7250410943267,230.9256814371144,1114.650722531441,652.7993596572123
70433.33333333336,883.6934427340578,231.0151685216243,1114.7086112556822,652.6782742124335
70466.66666666666,883.6371887378222,231.20648164805496,1114.8436703858772,652.4307070897672
70500.0,883.9131670060035,230.87069176466304,1114.7838587706665,653.0424752413405
70533.33333333336,883.2975022151478,232.00122304524692,1115.2987252603948,651.2962791699009
70566.66666666666,882.9773881297509,232.61391318490058,1115.5913013146514,650.3634749448504
70600.0,882.4944303673653,233.08419412588592,1115.5786244932513,649.4102362414794
70633.33333333336,882.7214698970994,232.53311413434278,1115.2545840314422,650.1883557627566
70666.66666666666,882.692145175327,232.5275780988964,1115.2197232742235,650.1645670764306
70700.0,882.2074516203717,232.91933019198248,1115.1267818123542,649.2881214283892
70733.33333333336,881.1117193894181,234.23001946027398,1115.341738849692,646.8816999291441
70766.66666666666,880.775357948647,234.39725979928247,1115.1726177479295,646.3780981493645
70800.0,880.25695823865,235.30949075518348,1115.5664489938335,644.9474674834665
70833.33333333336,880.4891229828334,234.8731532520748,1115.3622762349082,645.6159697307586
70866.66666666666,880.1560034581154,235.37735449811237,1115.5333579562277,644.778648960003
70900.0,880.2311878751024,235.1628975274534,1115.3940854025557,645.0682903476489
70933.33333333336,880.5438856784158,234.80643521497495,1115.3503208933907,645.7374504634408
70966.66666666666,881.4741450132652,233.7360430437834,1115.2101880570485,647.7381019694818
71000.0,881.6945421408859,233.60002266858626,1115.2945648094721,648.0945194722997
71033.33333333336,882.4331806181374,232.7513644957308,1115.1845451138681,649.6818161224066
71066.66666666666,883.2817733824616,231.70696980987054,1114.988743192332,651.574803572591
71100.0,883.5566490033369,231.2078645586797,1114.7645135620166,652.3487844446572
71133.33333333336,883.729666684065,231.31235399842225,1115.0420206824872,652.4173126856427
71166.66666666666,883.7694261439531,231.19780986224464,1114.9672360061977,652.5716162817084
71200.0,883.6999745413538,231.5212617313802,1115.221236272734,652.1787128099736
71233.33333333336,884.4033564315022,230.81047067066103,1115.2138271021631,653.5928857608411
71266.66666666666,884.6034683203101,230.48682962676733,1115.0902979470775,654.1166386935428
71300.0,884.7874603898795,230.12385406051422,1114.9113144503938,654.6636063293653
71333.33333333336,884.786154100653,230.0896329755635,1114.8757870762165,654.6965211250895
71366.66666666666,884.8807119806302,229.96947307657433,1114.8501850572045,654.9112389040558
71400.0,885.1387784357205,229.703703906622,1114.8424823423425,655.4350745290985
71433.33333333336,884.7687612503278,230.70485564771,1115.4736168980378,654.0639056026178
71466.66666666666,883.5107500316473,231.89170681791208,1115.4024568495593,651.6190432137352
71500.0,883.6032011072195,231.8025585729018,1115.4057596801213,651.8006425343177
71533.33333333336,883.9937232777173,231.62138467599976,1115.6151079537171,652.3723386017175
71566.66666666666,883.997129463671,231.82015754185312,1115.8172870055241,652.1769719218178
71600.0,883.9651078339724,231.91739126018786,1115.8824990941603,652.0477165737846
71633.33333333336,883.9637343645473,231.91748717056916,1115.8812215351165,652.0462471939782
71666.66666666666,883.976529648573,231.88162081613905,1115.858150464712,652.0949088324339
71700.0,884.0530397366975,231.8813417628483,1115.934381499546,652.1716979738492
71733.33333333336,883.8635850332367,232.24804918199163,1116.1116342152284,651.6155358512451
71766.66666666666,883.5481372722913,232.56401675189753,1116.1121540241888,650.9841205203938
71800.0,883.6864326209209,231.89701156332097,1115.583444184242,651.7894210575998
71833.33333333336,883.5433155390547,232.122074778143,1115.6653903171978,651.4212407609117
71866.66666666666,883.4692758614981,232.08484706963102,1115.554122931129,651.3844287918671
71900.0,883.4164906013408,231.95028264920694,1115.3667732505478,651.4662079521338
71933.33333333336,883.6213453076142,231.29987899470999,1114.9212243023242,652.3214663129042
71966.66666666666,883.5303586298952,231.2408190890729,1114.7711777189681,652.2895395408223
72000.0,883.7775066280544,230.85271455230347,1114.630221180358,652.9247920757509
72033.33333333336,883.651804839535,231.05578701288525,1114.7075918524201,652.5960178266497
72066.66666666666,883.5705628746751,230.5536845219929,1114.1242473966681,653.0168783526823
72100.0,883.4763938172377,230.41741667741053,1113.8938104946483,653.0589771398272
72133.33333333336,883.7189842289847,230.20232071596655,1113.9213049449513,653.5166635130181
72166.66666666666,883.555657357437,230.5923498122235,1114.1480071696606,652.9633075452135
72200.0,882.7639600672306,231.76718663901855,1114.5311467062493,650.9967734282121
72233.33333333336,882.5072650290903,232.0424968796639,1114.5497619087541,650.4647681494264
72266.66666666666,883.1112690831513,231.12023159573104,1114.2315006788824,651.9910374874203
72300.0,883.1911047434877,231.32750252558534,1114.518607269073,651.8636022179023
72333.33333333336,883.2930154108835,231.18015061084114,1114.4731660217246,652.1128648000424
72366.66666666666,883.4212988871628,230.80606598154975,1114.2273648687126,652.6152329056131
72400.0,882.8867286854861,231.64445561158,1114.5311842970661,651.2422730739061
72433.33333333336,882.7845989797187,231.77329916980224,1114.557898149521,651.0112998099164
72466.66666666666,882.7491923599315,231.5153605565154,1114.264552916447,651.2338318034161
72500.0,883.0610854805575,231.0254989295972,1114.0865844101547,652.0355865509603
72533.33333333336,883.1303400462813,230.60281942315748,1113.7331594694388,652.5275206231238
72566.66666666666,882.737494055479,231.23970516675902,1113.9771992222381,651.49778888872
72600.0,882.6186450916076,231.61210731973006,1114.2307524113376,651.0065377718776
72633.33333333336,882.4475840268142,231.65868567656028,1114.1062697033744,650.7888983502539
72666.66666666666,882.7573064272807,230.78437645939474,1113.5416828866755,651.972929967886
72700.0,882.9376336493375,230.8000420232224,1113.7376756725598,652.1375916261151
72733.33333333336,883.1303736161797,231.0176761474023,1114.148049763582,652.1126974687774
72766.66666666666,883.2570198058246,231.06550106336448,1114.322520869189,652.1915187424602
72800.0,883.4745723069271,230.2739056675204,1113.7484779744475,653.2006666394068
72833.33333333336,883.0756673321686,231.36380181712073,1114.4394691492894,651.7118655150479
72866.66666666666,883.4904792671886,230.33698622726212,1113.8274654944507,653.1534930399264
72900.0,883.2709734876639,230.39915661566542,1113.6701301033293,652.8718168719985
72933.33333333336,882.8576848120745,231.0284429868261,1113.8861277989006,651.8292418252483
72966.66666666666,882.400762094958,231.34386373668428,1113.7446258316422,651.0568983582738
73000.0,881.8851075291941,231.88485406770613,1113.7699615969002,650.000253461488
73033.33333333336,881.8754764356352,232.2447429577579,1114.120219393393,649.6307334778772
73066.66666666666,881.6835979289872,232.47979754817058,1114.1633954771578,649.2038003808166
73100.0,881.8463411239672,231.9947371499805,1113.8410782739477,649.8516039739868
73133.33333333336,881.6988978797739,232.54480526385586,1114.2437031436298,649.154092615918
73166.66666666666,882.3815677794704,231.36651181690365,1113.748079596374,651.0150559625667
73200.0,882.5601312882897,231.05490106512,1113.6150323534096,651.5052302231696
73233.33333333336,882.2983781838205,231.23746079341848,1113.535838977239,651.0609173904021
73266.66666666666,882.2414574743151,231.1328942346889,1113.374351709004,651.1085632396262
73300.0,881.674537226482,231.99648840787899,1113.671025634361,649.678048818603
73333.33333333336,881.864050883868,231.76137295699198,1113.62542384086,650.102677926876
73366.66666666666,881.0029935508619,232.85582833380712,1113.858821884669,648.1471652170547
73400.0,880.458737798793,233.51578619029613,1113.974523989089,646.9429516084969
73433.33333333336,880.9293707303243,232.79189122670357,1113.7212619570278,648.1374795036207
73466.66666666666,880.9259831328695,232.73412062592993,1113.6601037587996,648.1918625069396
73500.0,880.3648520664128,233.18251325491082,1113.5473653213237,647.182338811502
73533.33333333336,880.4458319832953,232.93992134287487,1113.3857533261703,647.5059106404204
73566.66666666666,880.8931664008235,232.86951725673617,1113.7626836575596,648.0236491440874
73600.0,880.9344454417163,233.34016439874355,1114.2746098404598,647.5942810429727
73633.33333333336,881.8780563106569,232.11336894150725,1113.9914252521642,649.7646873691497
73666.66666666666,882.177806454925,231.68625475629855,1113.8640612112235,650.4915516986264
73700.0,881.9977861110816,232.22216441613585,1114.2199505272174,649.7756216949458
73733.33333333336,880.9705810923751,232.95343591991744,1113.9240170122926,648.0171451724577
73766.66666666666,880.5208319347181,233.55952276475256,1114.0803546994707,646.9613091699655
73800.0,879.9021788053353,233.76659698184002,1113.6687757871753,646.1355818234953
73833.33333333336,880.2595245647314,233.07802906994576,1113.337553634677,647.1814954947856
73866.66666666666,880.4205393188208,232.4467887458724,1112.8673280646933,647.9737505729485
73900.0,880.0608072621332,232.6477753663846,1112.7085826285177,647.4130318957485
73933.33333333336,880.0872506357771,232.80473732158893,1112.891987957366,647.2825133141881
73966.66666666666,879.7409858301479,233.32656760371128,1113.0675534338593,646.4144182264366
74000.0,879.25061691302,234.12743125181086,1113.378048164831,645.1231856612092
74033.33333333336,878.5322885495414,235.5714023842717,1114.1036909338131,642.9608861652697
74066.66666666666,878.5374261840683,235.56834549921774,1114.105771683286,642.9690806848505
74100.0,878.0923846103657,235.99466118960046,1114.087045799966,642.0977234207652
74133.33333333336,878.0535267575192,235.7958118546838,1113.849338612203,642.2577149028355
74166.66666666666,877.50248745558,236.33639249136033,1113.8388799469403,641.1660949642196
74200.0,877.5849993866482,235.9113782866226,1113.4963776732707,641.6736211000256
74233.33333333336,877.989661580284,235.1483349296579,1113.1379965099418,642.8413266506261
74266.66666666666,878.0776402625534,234.60735735978182,1112.6849976223352,643.4702829027715
74300.0,878.5791789145663,233.58821935936723,1112.1673982739335,644.9909595551991
74333.33333333336,878.8615109547111,232.77042153421505,1111.6319324889262,646.091089420496
74366.66666666666,878.8492732234068,232.97080634018369,1111.8200795635905,645.8784668832232
74400.0,879.2794012061036,231.99925948361556,1111.2786606897191,647.280141722488
74433.33333333336,879.605085460574,231.33429665762617,1110.9393821182002,648.2707888029478
74466.66666666666,880.2490540954485,230.62572113246114,1110.8747752279096,649.6233329629874
74500.0,880.7148874611349,229.81342839087404,1110.528315852009,650.9014590702609
74533.33333333336,880.4767093806893,230.52728834029597,1111.0039977209854,649.9494210403933
74566.66666666666,880.1888119506871,231.1385870861846,1111.3273990368716,649.0502248645025
74600.0,880.2374795336027,230.84100496587044,1111.0784844994732,649.3964745677323
74633.33333333336,880.468266369689,230.14685496504495,1110.6151213347339,650.3214114046441
74666.66666666666,879.7737326091341,231.02321169234867,1110.7969443014827,648.7505209167854
74700.0,879.401898369642,231.9725246061144,1111.3744229757565,647.4293737635276
74733.33333333336,879.3627227638514,232.09478735898475,1111.457510122836,647.2679354048666
74766.66666666666,879.3206832851191,232.11862616406532,1111.4393094491845,647.2020571210538
74800.0,879.4479731265235,231.85143235037913,1111.2994054769026,647.5965407761444
74833.33333333336,879.6279602530772,231.59497353918806,1111.2229337922652,648.0329867138892
74866.66666666666,879.643205358804,231.60344793095896,1111.246653289763,648.0397574278451
74900.0,879.4764340716913,231.7304656179596,1111.206899689651,647.7459684537317
74933.33333333336,880.0851779220081,230.52060462205742,1110.6057825440655,649.5645732999508
74966.66666666666,880.5771093322828,229.72661957732035,1110.3037289096033,650.8504897549625
75000.0,880.6381071753326,229.49347077382365,1110.1315779491563,651.1446364015089
75033.33333333336,880.0786091638612,230.65027260647972,1110.7288817703409,649.4283365573815
75066.66666666666,880.2974201369009,230.4640378364674,1110.7614579733684,649.8333823004334
75100.0,880.1669049489379,230.88139540901602,1111.0483003579538,649.2855095399219
75133.33333333336,880.274938046338,230.79777776742554,1111.0727158137636,649.4771602789124
75166.66666666666,880.2616897266254,230.83269901821436,1111.0943887448398,649.428990708411
75200.0,880.4791563245986,230.1771278590362,1110.6562841836349,650.3020284655624
75233.33333333336,880.2936195137316,230.4675149634911,1110.7611344772226,649.8261045502405
75266.66666666666,880.5845527170901,230.1242190833691,1110.708771800459,650.460333633721
75300.0,879.6675283248577,230.73667736852246,1110.4042056933802,648.9308509563352
75333.33333333336,880.0200595594825,230.0363969023301,1110.0564564618126,649.9836626571524
75366.66666666666,880.2997483323003,229.53285483427263,1109.8326031665729,650.7668934980277
75400.0,880.5213242270704,228.8723937783274,1109.393718005398,651.648930448743
75433.33333333336,880.3793283625005,228.9192315900113,1109.2985599525118,651.4600967724891
75466.66666666666,880.3228588165489,228.8948585732272,1109.217717389776,651.4280002433217
75500.0,880.513195129197,228.6976966697564,1109.2108917989535,651.8154984594406
75533.33333333336,879.8633542389623,229.93975310147354,1109.8031073404359,649.9236011374887
75566.66666666666,879.5138701981232,230.30723420814837,1109.8211044062716,649.2066359899748
75600.0,879.4318879763797,230.4403577684617,1109.8722457448414,648.991530207918
75633.33333333336,878.7132075771356,231.1977378943007,1109.9109454714362,647.5154696828349
75666.66666666666,878.4893973280563,231.33904409096004,1109.8284414190164,647.1503532370962
75700.0,878.5084854845526,231.52709184985912,1110.0355773344118,646.9813936346934
75733.33333333336,878.3111143580508,231.68177879902476,1109.9928931570755,646.629335559026
75766.66666666666,878.0450105197657,231.99238586043603,1110.0373963802017,646.0526246593297
75800.0,878.396604571453,231.61957880423017,1110.0161833756833,646.7770257672229
75833.33333333336,878.5664287281323,231.21793197304544,1109.7843607011778,647.3484967550869
75866.66666666666,878.7511419815643,230.92501371633077,1109.676155697895,647.8261282652335
75900.0,878.6493765169723,231.07424045466388,1109.7236169716361,647.5751360623085
75933.33333333336,878.8615473490363,230.81316981200052,1109.6747171610368,648.0483775370358
75966.66666666666,878.1597002074616,231.56238498861526,1109.722085196077,646.5973152188463
76000.0,877.9789868362328,232.1063620062039,1110.0853488424368,645.8726248300289
76033.33333333336,878.5837888068354,231.09039271426334,1109.6741815210987,647.4933960925721
76066.66666666666,878.801431471568,231.04093563561912,1109.842367107187,647.7604958359489
76100.0,878.5926494273896,230.91680553925607,1109.5094549666455,647.6758438881335
76133.33333333336,878.4885101967684,230.92726965029826,1109.4157798470667,647.5612405464701
76166.66666666666,877.8598750831917,232.20618115050394,1110.0660562336957,645.6536939326877
76200.0,876.799721815674,233.8252022378485,1110.6249240535226,642.9745195778255
76233.33333333336,876.0397043004422,234.43995442233188,1110.479658722774,641.5997498781103
76266.66666666666,876.8100286645255,233.7015375368945,1110.51156620142,643.1084911276309
76300.0,876.4189893721564,233.96901904708724,1110.3880084192435,642.4499703250691
76333.33333333336,876.5390630215056,233.61326873010196,1110.1523317516076,642.9257942914037
76366.66666666666,876.4528127758429,233.59447434633424,1110.047287122177,642.8583384295086
76400.0,876.6064367572855,233.12154352958544,1109.727980286871,643.4848932277
76433.33333333336,876.9731001299855,232.38947788944714,1109.3625780194327,644.5836222405384
76466.66666666666,876.3116535225024,233.6205167746806,1109.932170297183,642.6911367478218
76500.0,876.1372296174247,233.6275743572083,1109.764803974633,642.5096552602165
76533.33333333336,876.215670310126,233.31987379758806,1109.535544107714,642.895796512538
76566.66666666666,875.7644321621619,234.15681468675038,1109.9212468489122,641.6076174754115
76600.0,875.695853450366,234.36557929100857,1110.0614327413746,641.3302741593575
76633.33333333336,875.7859760929332,233.89190696261662,1109.6778830555497,641.8940691303166
76666.66666666666,875.3410983855447,234.97247722185483,1110.3135756073996,640.3686211636898
76700.0,874.8524749866921,235.9932986007227,1110.845773587415,638.8591763859694
76733.33333333336,874.5597166057688,236.0920816938828,1110.6517982996515,638.4676349118861
76766.66666666666,874.1696345011617,237.02310961751326,1111.192744118675,637.1465248836485
76800.0,874.340219803203,236.43195987943673,1110.7721796826397,637.9082599237663
76833.33333333336,874.3367183168884,236.43999636373562,1110.776714680624,637.8967219531528
76866.66666666666,873.8651485734669,236.80030446850824,1110.665453041975,637.0648441049586
76900.0,874.1718939726599,236.74490938423682,1110.9168033568967,637.426984588423
76933.33333333336,874.5189470108191,236.35869578930038,1110.8776428001195,638.1602512215188
76966.66666666666,874.636941290558,235.96451867259913,1110.6014599631571,638.6724226179588
77000.0,874.3577633820769,235.7777397511399,1110.1355031332168,638.5800236309369
77033.33333333336,874.8996137160716,235.16211415942007,1110.0617278754917,639.7374995566515
77066.66666666666,874.921191364513,235.00831213020453,1109.9295034947174,639.9128792343084
77100.0,874.1675388885437,235.4716768433421,1109.6392157318858,638.6958620452017
77133.33333333336,873.6350286835317,236.54075833380975,1110.1757870173415,637.0942703497219
77166.66666666666,873.506179879299,236.816290896065,1110.322470775364,636.689888983234
77200.0,872.9940013314249,237.8627931384874,1110.8567944699123,635.1312081929375
77233.33333333336,873.3059344312848,236.93098247720476,1110.2369169084895,636.37495195408
77266.66666666666,873.2782176355436,236.72599346917045,1110.004211104714,636.5522241663731
77300.0,873.1958965794719,236.88731875769648,1110.0832153371684,636.3085778217754
77333.33333333336,873.0719419320784,237.01770055562673,1110.089642487705,636.0542413764517
77366.66666666666,873.1564727067122,236.82162743715412,1109.9781001438664,636.3348452695581
77400.0,873.5711307658845,236.00555045299612,1109.5766812188806,637.5655803128884
77433.33333333336,873.2956125451517,236.1767029125764,1109.4723154577282,637.1189096325753
77466.66666666666,873.2737100681761,236.24878167566192,1109.5224917438381,637.0249283925142
77500.0,873.4486140530264,236.11947807456082,1109.5680921275873,637.3291359784656
77533.33333333336,873.7503131992139,236.02407546512663,1109.7743886643404,637.7262377340872
77566.66666666666,873.883217657199,235.63261364263417,1109.5158312998333,638.2506040145648
77600.0,873.7614912430895,235.99690705300318,1109.7583982960928,637.7645841900863
77633.33333333336,873.800587949111,235.94916447072643,1109.7497524198375,637.8514234783845
77666.66666666666,873.7599711666281,235.98305007993144,1109.7430212465597,637.7769210866967
77700.0,873.764358344227,235.9726978494919,1109.737056193719,637.7916604947352
77733.33333333336,873.3246966661842,236.67399651092066,1109.9986931771048,636.6507001552635
77766.66666666666,873.2324280167923,236.6276766384247,1109.860104655217,636.6047513783676
77800.0,873.6011460035911,235.93557085097166,1109.5367168545627,637.6655751526195
77833.33333333336,873.5195491339886,235.84272669914094,1109.3622758331294,637.6768224348476
77866.66666666666,873.6328240412952,235.57987197521794,1109.212696016513,638.0529520660773
77900.0,873.3260310560274,236.26842318853184,1109.5944542445593,637.0576078674956
77933.33333333336,873.1548567079897,236.5061325676303,1109.66098927562,636.6487241403594
77966.66666666666,872.9849329477346,236.42475121594512,1109.4096841636797,636.5601817317895
78000.0,873.9686219092623,234.8971749340155,1108.8657968432778,639.0714469752468
78033.33333333336,874.071149592042,234.7479917566815,1108.8191413487236,639.3231578353606
78066.66666666666,874.7293034321773,234.69542144497626,1109.4247248771535,640.0338819872011
78100.0,874.4102679437738,235.02475492811493,1109.4350228718886,639.3855130156588
78133.33333333336,874.4374790157405,234.91461102367953,1109.35209003942,639.5228679920609
78166.66666666666,874.3796907801849,234.9673166687534,1109.3470074489383,639.4123741114315
78200.0,874.370663739001,235.1380201855285,1109.5086839245296,639.2326435534725
78233.33333333336,874.276578395875,235.3190435260983,1109.5956219219734,638.9575348697767
78266.66666666666,873.2694617543252,236.77175289699034,1110.0412146513156,636.4977088573348
78300.0,872.1578371447432,238.2203718678236,1110.378209012567,633.9374652769196
78333.33333333336,871.8252212986239,238.41648114698242,1110.2417024456063,633.4087401516415
78366.66666666666,870.8963046197101,239.90855421413383,1110.804858833844,630.9877504055763
78400.0,870.1578986337291,240.62024588866774,1110.7781445223968,629.5376527450615
78433.33333333336,869.5802507313218,241.2735270968504,1110.8537778281723,628.3067236344714
78466.66666666666,870.4521572710227,239.9136549597036,1110.3658122307263,630.538502311319
78500.0,871.2311794829174,239.2427696161602,1110.4739490990776,631.9884098667571
78533.33333333336,871.0797698589643,239.512633353112,1110.5924032120763,631.5671365058522
78566.66666666666,870.9998709195102,239.74240294321905,1110.7422738627292,631.2574679762911
78600.0,871.11332689572,239.81974022090574,1110.9330671166258,631.2935866748143
78633.33333333336,870.6616524468167,240.58229468385645,1111.2439471306732,630.0793577629602
78666.66666666666,870.4865177011777,241.10449335560375,1111.5910110567816,629.382024345574
78700.0,870.6393616258873,241.16617556207473,1111.805537187962,629.4731860638126
78733.33333333336,870.1199293021768,241.86340278515402,1111.9833320873308,628.2565265170228
78766.66666666666,869.668974859181,242.54306220666732,1112.2120370658483,627.1259126525138
78800.0,869.3630768577416,242.87567071089498,1112.2387475686367,626.4874061468466
78833.33333333336,869.3568068374966,242.9016868029131,1112.2584936404096,626.4551200345835
78866.66666666666,869.4938404498821,242.61000917073903,1112.103849620621,626.8838312791431
78900.0,869.7522262640075,242.11128527435184,1111.8635115383593,627.6409409896556
78933.33333333336,869.6280241911373,242.00821072220057,1111.6362349133378,627.6198134689367
78966.66666666666,869.5956813543575,241.93115270810657,1111.526834062464,627.6645286462509
79000.0,870.6197929136691,241.03431175689113,1111.6541046705602,629.585481156778
79033.33333333336,870.5042809186803,241.62181606948354,1112.1260969881637,628.8824648491967
79066.66666666666,870.5855872945702,241.5923696897176,1112.177956984288,628.9932176048526
79100.0,870.9795600836595,240.70242122372758,1111.681981307387,630.2771388599319
79133.33333333336,871.6169375711368,240.21727960582894,1111.8342171769657,631.3996579653078
79166.66666666666,872.1847450748023,239.4895763951152,1111.6743214699175,632.6951686796872
79200.0,871.4743951018824,239.87526365678858,1111.349658758671,631.5991314450938
79233.33333333336,871.3464483025163,239.893103694262,1111.2395519967783,631.4533446082543
79266.66666666666,871.3776953917612,239.87892564944858,1111.2566210412099,631.4987697423127
79300.0,871.4056037100357,240.26924781062252,1111.6748515206582,631.1363558994133
79333.33333333336,871.0779504876995,240.42417809561525,1111.5021285833147,630.6537723920842
79366.66666666666,871.3088566199151,239.87291328223202,1111.1817699021472,631.435943337683
79400.0,871.0154236998804,239.89256774131997,1110.9079914412005,631.1228559585604
79433.33333333336,870.6526683297933,240.66662772220434,1111.3192960519978,629.986040607589
79466.66666666666,870.3828489488552,241.44715611163096,1111.8300050604862,628.9356928372242
79500.0,869.7502305348643,241.80114582758262,1111.551376362447,627.9490847072816
79533.33333333336,868.9499449862419,242.4921929168238,1111.4421379030657,626.4577520694181
79566.66666666666,868.9295742900694,242.73639714663602,1111.6659714367054,626.1931771434333
79600.0,868.9599237699067,243.05209466678068,1112.0120184366874,625.907829103126
79633.33333333336,869.0348835093897,243.1539209476841,1112.1888044570737,625.8809625617056
79666.66666666666,868.9779275655288,243.3275532677542,1112.3054808332831,625.6503742977746
79700.0,869.2099508080631,243.1500782182984,1112.3600290263616,626.0598725897647
79733.33333333336,868.7143812916813,243.81190209917253,1112.526283390854,624.9024791925087
79766.66666666666,868.6620288496613,243.96851899144391,1112.6305478411052,624.6935098582173
79800.0,869.2867777047086,243.7059173850919,1112.9926950898005,625.5808603196167
79833.33333333336,869.498703687817,243.39673010933544,1112.8954337971525,626.1019735784816
79866.66666666666,869.6492495286819,243.09213519961196,1112.741384728294,626.5571143290699
79900.0,869.4665156169967,243.16063146149887,1112.6271470784957,626.3058841554979
79933.33333333336,869.4055838536236,243.1277270706717,1112.5333109242954,626.2778567829519
79966.66666666666,869.7715987543031,242.38293904500676,1112.1545377993098,627.3886597092963
80000.0,869.3150770889068,243.16280906579965,1112.4778861547065,626.1522680231071
80033.33333333336,868.7123809933603,244.17519857987105,1112.8875795732313,624.5371824134893
80066.66666666666,868.3183938849623,245.03358001491972,1113.351973899882,623.2848138700426
80100.0,868.8196199631087,244.35215264304009,1113.1717726061488,624.4674673200686
80133.33333333336,868.5463303993505,244.70127407013413,1113.2476044694847,623.8450563292164
80166.66666666666,868.3555116808125,244.9946543729433,1113.3501660537559,623.3608573078692
80200.0,867.8522012747869,245.5033953261022,1113.3555966008892,622.3488059486847
80233.33333333336,868.4801664100909,245.7082179246453,1114.1883843347362,622.7719484854456
80266.66666666666,868.6005242737251,245.65529074048501,1114.2558150142102,622.9452335332401
80300.0,868.518625119368,245.6198092959342,1114.1384344153023,622.8988158234338
80333.33333333336,868.5154736179974,245.60235138477802,1114.1178250027754,622.9131222332194
80366.66666666666,867.8652809577158,246.6894150044866,1114.5546959622025,621.1758659532292
80400.0,867.4196646714374,247.25899253110128,1114.6786572025387,620.1606721403361
80433.33333333336,866.7132670438428,248.3590374744872,1115.07230451833,618.3542295693557
80466.66666666666,866.6366046269738,248.48296935032621,1115.1195739773,618.1536352766476
80500.0,866.3166556795433,249.07665562502643,1115.3933113045696,617.2400000545168
80533.33333333336,866.5423969090155,248.7403858407083,1115.2827827497238,617.8020110683071
80566.66666666666,866.7649135490168,248.18418105852265,1114.9490946075393,618.5807324904941
80600.0,866.467989400061,248.61594579257934,1115.0839351926404,617.8520436074816
80633.33333333336,866.1113028386916,249.39986937558413,1115.5111722142758,616.7114334631075
80666.66666666666,865.4901853062167,249.86303443424634,1115.3532197404631,615.6271508719703
80700.0,865.9184350287718,249.36807838991024,1115.286513418682,616.5503566388616
80733.33333333336,866.2648695815996,249.21417046710377,1115.4790400487034,617.0506991144957
80766.66666666666,866.510075541452,248.97651823872354,1115.4865937801756,617.5335573027285
80800.0,866.7926492779403,248.50850496617824,1115.3011542441186,618.284144311762
80833.33333333336,866.0711281582146,249.30124182140943,1115.372369979624,616.7698863368051
80866.66666666666,865.5434380281623,249.55256564850077,1115.096003676663,615.9908723796616
80900.0,865.1083978036504,250.53992861500197,1115.6483264186525,614.5684691886485
80933.33333333336,864.9458071861139,250.91802961625626,1115.8638368023703,614.0277775698577
80966.66666666666,864.7219491809564,251.57194819332588,1116.2938973742823,613.1500009876305
81000.0,864.7797488886052,251.17597391311597,1115.955722801721,613.6037749754893
81033.33333333336,864.7217506144552,251.33134300444533,1116.0530936189007,613.3904076100099
81066.66666666666,864.4403835931084,251.88198479211601,1116.3223683852245,612.5583988009924
81100.0,864.5174483324664,251.95685836193334,1116.4743066943997,612.5605899705331
81133.33333333336,864.800224029421,251.34447246543232,1116.1446964948532,613.4557515639887
81166.66666666666,864.193531231495,252.29903057647294,1116.4925618079678,611.8945006550221
81200.0,864.0766831051801,252.3872210248755,1116.4639041300557,611.6894620803046
81233.33333333336,863.8114671171836,252.9976781078366,1116.8091452250203,610.813789009347
81266.66666666666,863.1841540386391,253.43102755154894,1116.615181590188,609.7531264870902
81300.0,862.8370864955232,253.81116358015737,1116.6482500756806,609.0259229153658
81333.33333333336,862.669515984479,254.08276220360185,1116.7522781880807,608.5867537808771
81366.66666666666,863.1536942227109,253.17281845287593,1116.3265126755869,609.9808757698349
81400.0,863.4325213807562,252.34676409254695,1115.7792854733032,611.0857572882092
81433.33333333336,863.7977233310297,251.36733296596802,1115.1650562969978,612.4303903650617
81466.66666666666,865.1384104304115,249.98900282607403,1115.1274132564854,615.1494076043374
81500.0,865.022404108976,250.32920967928962,1115.3516137882657,614.6931944296864
81533.33333333336,865.2055393453437,249.85188174785665,1115.0574210932004,615.3536575974871
81566.66666666666,865.1858038293682,249.87681498549654,1115.0626188148647,615.3089888438717
81600.0,865.2061426692475,249.81856641965408,1115.0247090889015,615.3875762495934
81633.33333333336,864.9228508803117,250.34706516910143,1115.269916049413,614.5757857112103
81666.66666666666,864.9776181911888,250.1833035151958,1115.1609217063847,614.794314675993
81700.0,865.2520685647729,249.35467401021637,1114.6067425749893,615.8973945545565
81733.33333333336,865.1340897956843,249.361171490661,1114.4952612863453,615.7729183050233
81766.66666666666,864.8743029678009,249.45257428969302,1114.3268772574938,615.4217286781079
81800.0,864.6560139823815,249.94341022449552,1114.599424206877,614.712603757886
81833.33333333336,864.4866528189725,250.0805394049105,1114.567192223883,614.406113414062
81866.66666666666,864.495256954411,250.4329003439732,1114.9281572983841,614.0623566104379
81900.0,864.017751841626,251.006012624601,1115.023764466227,613.011739217025
81933.33333333336,864.1766825049034,250.57333201205176,1114.7500145169552,613.6033504928516
81966.66666666666,863.8808598588058,250.7785294799677,1114.6593893387735,613.1023303788381
82000.0,863.8665454910978,250.8464092965853,1114.712954787683,613.0201361945125
82033.33333333336,863.8800502380843,250.86764764267153,1114.7476978807558,613.0124025954128
82066.66666666666,863.9567608523716,251.28555855614687,1115.2423194085186,612.6712022962248
82100.0,864.0394868197035,251.52577899752663,1115.56526581723,612.5137078221769
82133.33333333336,863.8576628581669,251.82395381155078,1115.6816166697176,612.0337090466162
82166.66666666666,863.4760276629663,252.042915171787,1115.5189428347533,611.4331124911794
82200.0,863.9599330513107,251.42647439060008,1115.3864074419107,612.5334586607106
82233.33333333336,864.0220676489587,251.6909667351623,1115.7130343841209,612.3311009137964
82266.66666666666,863.4664619921836,252.65690967756277,1116.1233716697463,610.8095523146208
82300.0,863.7422845942251,251.83247795815467,1115.5747625523798,611.9098066360705
82333.33333333336,863.6462842342003,252.0315666285403,1115.6778508627406,611.61471760566
82366.66666666666,862.722651092873,253.17863685364946,1115.9012879465224,609.5440142392235
82400.0,862.4217625015605,253.60069130066668,1116.0224538022271,608.8210712008938
82433.33333333336,862.3383704375818,253.6710598269487,1116.0094302645305,608.6673106106332
82466.66666666666,862.4038321678408,253.74109035740804,1116.1449225252488,608.6627418104329
82500.0,862.2122076674657,253.69765859239413,1115.9098662598599,608.5145490750715
82533.33333333336,861.0749930809753,254.52340019120666,1115.598393272182,606.5515928897687
82566.66666666666,860.7676221162876,254.70073764694354,1115.468359763231,606.0668844693441
82600.0,860.4240730785986,255.07745944973053,1115.501532528329,605.346613628868
82633.33333333336,860.4406566146071,255.4992447160768,1115.9399013306838,604.9414118985303
82666.66666666666,860.0205432840776,256.4086865374025,1116.42922982148,603.6118567466751
82700.0,860.6873970891829,255.07733543268526,1115.7647325218682,605.6100616564977
82733.33333333336,860.5047832332829,254.7607852794049,1115.2655685126879,605.743997953878
82766.66666666666,860.9979780044772,254.4903200537326,1115.4882980582097,606.5076579507446
82800.0,860.7405997708356,255.27556527058815,1116.0161650414238,605.4650345002475
82833.33333333336,860.7181071124563,255.03640205213415,1115.7545091645904,605.6817050603222
82866.66666666666,860.1886413876172,255.97559054504015,1116.1642319326572,604.213050842577
82900.0,860.4873866436874,255.5110811562851,1115.9984677999726,604.9763054874023
82933.33333333336,861.1932914779396,254.3224508238268,1115.5157423017665,606.8708406541128
82966.66666666666,861.8876447617058,254.0817928308548,1115.9694375925606,607.8058519308511
83000.0,862.3011372365568,253.37922441863623,1115.6803616551929,608.9219128179205
83033.33333333336,862.5775145728475,252.57066827113172,1115.1481828439792,610.0068463017158
83066.66666666666,862.9720329581548,251.8979402624753,1114.86997322063,611.0740926956796
83100.0,862.6396691799389,252.66011227815892,1115.2997814580979,609.9795569017799
83133.33333333336,862.5454057178316,252.25088241828647,1114.7962881361182,610.2945232995452
83166.66666666666,862.0958450502783,253.16150060661028,1115.2573456568884,608.934344443668
83200.0,862.0251131149655,253.46938450904403,1115.4944976240095,608.5557286059214
83233.33333333336,862.1316528201255,253.28673747931836,1115.418390299444,608.8449153408071
83266.66666666666,862.0111384983727,253.58419236250867,1115.5953308608814,608.426946135864
83300.0,861.8266233232458,253.4403960994602,1115.267019422706,608.3862272237857
83333.33333333336,861.3605956521358,253.57558666902074,1114.9361823211566,607.7850089831151
83366.66666666666,862.1634987400685,252.56851205374517,1114.7320107938135,609.5949866863233
83400.0,862.7001362458202,251.92558287911862,1114.6257191249388,610.7745533667016
83433.33333333336,862.3865042176066,252.41119370685513,1114.7976979244618,609.9753105107515
83466.66666666666,861.7799395742463,252.9721953520128,1114.752134926259,608.8077442222335
83500.0,862.257439215325,252.45454653907356,1114.7119857543985,609.8028926762514
83533.33333333336,861.994976165705,253.0448993630661,1115.039875528771,608.9500768026389
83566.66666666666,861.6277542004914,253.45830404768873,1115.08605824818,608.1694501528027
83600.0,861.910785902687,252.6106971125053,1114.5214830151924,609.3000887901817
83633.33333333336,861.9468720283584,252.50324688138807,1114.4501189097464,609.4436251469704
83666.66666666666,861.8874830707337,252.6222941307264,1114.50977720146,609.2651889400072
83700.0,861.5924464309513,252.8786684647959,1114.4711148957472,608.7137779661555
83733.33333333336,862.4921076019049,252.51686609038828,1115.0089736922932,609.9752415115166
83766.66666666666,862.4307780719594,252.7309215289017,1115.161699600861,609.6998565430576
83800.0,862.4220879524181,252.95028227998188,1115.3723702324,609.4718056724362
83833.33333333336,861.7062980210334,253.86078622921153,1115.567084250245,607.8455117918219
83866.66666666666,861.6712551535121,254.11488204505875,1115.786137198571,607.5563731084534
83900.0,861.5084450629231,254.16933944397744,1115.6777845069005,607.3391056189457
83933.33333333336,861.7248594961025,253.57904040387535,1115.3038998999778,608.1458190922272
83966.66666666666,862.174077949259,252.67456811657127,1114.8486460658303,609.4995098326876
84000.0,862.0218902534652,252.92366943964583,1114.9455596931111,609.0982208138194
84033.33333333336,861.6704787585167,252.8690698381846,1114.5395485967013,608.801408920332
84066.66666666666,860.5506390839167,254.31777207599848,1114.8684111599152,606.2328670079182
84100.0,860.379248085849,254.41091057970272,1114.7901586655516,605.9683375061463
84133.33333333336,860.3514917362336,254.81193213791036,1115.163423874144,605.5395595983232
84166.66666666666,861.0928660455796,254.01639946277257,1115.109265508352,607.076466582807
84200.0,861.0845812273961,254.21284904674047,1115.2974302741366,606.8717321806557
84233.33333333336,861.0875841167441,254.20858237719796,1115.296166493942,606.8790017395461
84266.66666666666,860.6204558744091,254.90629452482537,1115.5267503992345,605.7141613495837
84300.0,859.9288183137626,256.0060111454557,1115.9348294592182,603.9228071683069
84333.33333333336,859.449361985752,257.0019203752728,1116.4512823610248,602.4474416104792
84366.66666666666,859.6727967468421,256.34124939940176,1116.0140461462438,603.3315473474404
84400.0,859.6399259669724,256.4429120716654,1116.0828380386379,603.197013895307
84433.33333333336,859.5271468706146,256.77947645701505,1116.3066233276297,602.7476704135995
84466.66666666666,859.3379485037606,257.2841529872192,1116.6221014909797,602.0537955165414
84500.0,858.526730539627,258.3092542343402,1116.835984773967,600.2174763052868
84533.33333333336,858.1518558179102,258.55362880561137,1116.7054846235217,599.5982270122988
84566.66666666666,857.9873969310418,259.04091809508446,1117.0283150261262,598.9464788359574
84600.0,858.1843013672824,258.81077130007554,1116.9950726673578,599.3735300672068
84633.33333333336,857.3967515581693,259.7748767729619,1117.1716283311312,597.6218747852074
84666.66666666666,857.882778956545,259.18177259776746,1117.0645515543124,598.7010063587776
84700.0,858.1304357896687,258.61328979906534,1116.743725588734,599.5171459906034
84733.33333333336,858.1693816136618,258.49209919526214,1116.661480808924,599.6772824183997
84766.66666666666,857.7959049914995,258.79154857134046,1116.58745356284,599.004356420159
84800.0,857.6257388484046,258.99112067832533,1116.61685952673,598.6346181700792
84833.33333333336,857.5338511094277,258.9567223587047,1116.4905734681324,598.577128750723
84866.66666666666,856.8806102069249,259.78094815344764,1116.6615583603725,597.0996620534772
84900.0,857.2063372339062,259.48671635084156,1116.6930535847478,597.7196208830646
84933.33333333336,857.1474246501518,259.65925796496117,1116.806682615113,597.4881666851907
84966.66666666666,856.8002451356132,260.18291599016476,1116.983161125778,596.6173291454484
85000.0,856.2946510126532,260.7493703553021,1117.0440213679553,595.545280657351
85033.33333333336,855.989094226203,260.56413514971626,1116.5532293759193,595.4249590764866
85066.66666666666,855.909781246562,260.5088182135016,1116.4185994600637,595.4009630330604
85100.0,855.8371356211686,260.79322081841485,1116.6303564395835,595.0439148027538
85133.33333333336,856.1597074978183,260.7296485944275,1116.8893560922459,595.4300589033908
85166.66666666666,856.2089760723006,260.5873258098587,1116.7963018821592,595.6216502624419
85200.0,855.6711583173773,261.5975507159562,1117.2687090333334,594.0736076014211
85233.33333333336,855.5412328977798,261.7982061362466,1117.3394390340263,593.7430267615332
85266.66666666666,855.7028359421373,261.7606353878372,1117.4634713299745,593.9422005543001
85300.0,856.6865616246985,261.4249826404138,1118.1115442651123,595.2615789842846
85333.33333333336,856.5147396807953,261.94584909177735,1118.4605887725727,594.5688905890179
85366.66666666666,856.4659073294656,261.8488106609428,1118.3147179904083,594.6170966685229
85400.0,855.2275457411276,263.2365546610199,1118.4641004021476,591.9909910801077
85433.33333333336,855.2583575352086,263.52632759295483,1118.7846851281633,591.7320299422538
85466.66666666666,855.4195256728977,263.24451953772973,1118.6640452106276,592.175006135168
85500.0,855.5996230242955,262.7002401185758,1118.2998631428713,592.8993829057197
85533.33333333336,855.9247621215429,262.2713113582776,1118.1960734798206,593.6534507632653
85566.66666666666,856.3299130112373,262.00184061792845,1118.3317536291656,594.3280723933088
85600.0,856.6097787084199,261.2725394959589,1117.8823182043789,595.337239212461
85633.33333333336,856.7465785766518,261.0952052577006,1117.8417838343526,595.6513733189512
85666.66666666666,857.370852042915,260.55577135456724,1117.9266233974822,596.8150806883477
85700.0,857.5960276828445,260.587903828333,1118.1839315111774,597.0081238545115
85733.33333333336,857.8905428200912,260.53862400453994,1118.4291668246312,597.3519188155512
85766.66666666666,858.4543684291536,259.6524348410176,1118.1068032701712,598.8019335881361
85800.0,857.9769024327401,259.8957768686901,1117.8726793014303,598.0811255640499
85833.33333333336,857.8267097975819,260.06922292083294,1117.8959327184148,597.757486876749
85866.66666666666,857.5451728643964,260.4033767925993,1117.9485496569957,597.141796071797
85900.0,857.2494420942315,260.6170129423477,1117.8664550365793,596.6324291518838
85933.33333333336,857.4361981636613,260.1445094062167,1117.580707569878,597.2916887574446
85966.66666666666,858.3403908406804,259.07373674418176,1117.4141275848622,599.2666540964985
86000.0,857.6648050054985,259.5826691176932,1117.2474741231918,598.0821358878053
86033.33333333336,857.5380507531206,259.96222323469584,1117.5002739878164,597.5758275184248
86066.66666666666,857.797785860852,259.4223439647683,1117.2201298256202,598.3754418960837
86100.0,857.6729110922828,259.64840075417214,1117.321311846455,598.0245103381106
86133.33333333336,857.9550434427887,259.1089550507667,1117.0639984935553,598.846088392022
86166.66666666666,858.5877098194637,257.8258555011477,1116.4135653206115,600.761854318316
86200.0,859.2232251319117,257.12656733996124,1116.349792471873,602.0966577919505
86233.33333333336,859.6955470069879,256.5952852921459,1116.2908322991339,603.100261714842
86266.66666666666,859.6719796175213,256.63834853019085,1116.3103281477122,603.0336310873304
86300.0,859.8781645767582,256.65614731156114,1116.5343118883193,603.2220172651971
86333.33333333336,859.6330342163409,257.3877736550652,1117.020807871406,602.2452605612757
86366.66666666666,859.6270314365128,257.45025352740765,1117.0772849639204,602.1767779091051
86400.0,859.2397650951174,257.96344786745226,1117.2032129625695,601.2763172276651
86433.33333333336,858.7025284647912,258.57704785355446,1117.2795763183456,600.1254806112368
86466.66666666666,858.6063077049346,258.72932196743596,1117.3356296723705,599.8769857374987
86500.0,858.657593986867,258.7819775846943,1117.4395715715614,599.8756164021727
86533.33333333336,858.9393462804794,258.27970370011445,1117.2190499805938,600.659642580365
86566.66666666666,858.9907753384173,258.24552484983076,1117.2363001882482,600.7452504885865
86600.0,858.7121895274367,258.5986520701754,1117.3108415976121,600.1135374572614
86633.33333333336,858.0973592344282,259.5230787055155,1117.6204379399437,598.5742805289126
86666.66666666666,858.0334586111865,259.5113868621998,1117.5448454733862,598.5220717489867
86700.0,858.1823357561024,259.3927542434217,1117.5750899995242,598.7895815126807
86733.33333333336,858.825450478068,258.46418773346164,1117.2896382115296,600.3612627446064
86766.66666666666,859.0647929105513,257.94838668780784,1117.013179598359,601.1164062227435
86800.0,859.0721239104561,257.98711292023836,1117.0592368306943,601.0850109902177
86833.33333333336,858.7755160977109,258.70717953170913,1117.48269562942,600.0683365660018
86866.66666666666,859.2768886035735,258.4547707949368,1117.7316593985104,600.8221178086367
86900.0,859.4546627262152,258.2273375166573,1117.6820002428726,601.2273252095579
86933.33333333336,859.8042852410279,257.78853770080804,1117.592822941836,602.0157475402198
86966.66666666666,859.3235208812204,258.819042216946,1118.1425630981664,600.5044786642743
87000.0,859.4250607194338,259.0173539995231,1118.4424147189568,600.4077067199107
87033.33333333336,859.4397132066127,258.9574519677536,1118.3971651743664,600.4822612388591
87066.66666666666,859.8549219405147,258.32254042093473,1118.1774623614494,601.53238151958
87100.0,860.7538851408194,257.425155104963,1118.1790402457823,603.3287300358564
87133.33333333336,860.3614406372247,257.71421949379356,1118.0756601310184,602.6472211434311
87166.66666666666,860.04961982688,258.2097660422902,1118.2593858691703,601.8398537845898
87200.0,860.5597708556885,257.162423310798,1117.7221941664866,603.3973475448905
87233.33333333336,860.558057095275,257.1652327768263,1117.7232898721013,603.3928243184487
87266.66666666666,860.751746185005,256.88161071246475,1117.6333568974696,603.8701354725403
87300.0,860.6673323766976,257.2258590622393,1117.8931914389368,603.4414733144583
87333.33333333336,860.400584354933,257.26619552460625,1117.6667798795393,603.1343888303268
87366.66666666666,859.8541735679752,257.9263037571684,1117.7804773251437,601.9278698108068
87400.0,860.011295724502,257.74663392266433,1117.7579296471663,602.2646618018377
87433.33333333336,860.5727150090286,257.0289517464283,1117.6016667554568,603.5437632626004
87466.66666666666,859.2770454652904,258.0950970118319,1117.3721424771222,601.1819484534585
87500.0,859.0902120512682,258.3071373714936,1117.3973494227616,600.7830746797746
87533.33333333336,859.1648974068515,258.2089705558852,1117.3738679627368,600.9559268509663
87566.66666666666,859.1613294840445,258.2179952634504,1117.3793247474948,600.9433342205941
87600.0,858.8176071573592,258.58548995475843,1117.4030971121176,600.2321172026009
87633.33333333336,858.8325507459698,258.6541010024842,1117.486651748454,600.1784497434855
87666.66666666666,858.4601876708506,259.093278241841,1117.5534659126915,599.3669094290096
87700.0,857.2004390950051,259.6699161815196,1116.8703552765246,597.5305229134855
87733.33333333336,856.7798041390746,260.02241307124655,1116.802217210321,596.757391067828
87766.66666666666,857.2534819765887,259.2980781208514,1116.55156009744,597.9554038557372
87800.0,856.7483259627984,260.287681793582,1117.0360077563805,596.4606441692164
87833.33333333336,856.7738743392553,260.5723588438315,1117.3462331830867,596.2015154954238
87866.66666666666,856.1290120067954,261.6922859533873,1117.8212979601826,594.4367260534082
87900.0,856.1308130684218,261.65838964822086,1117.7892027166426,594.472423420201
87933.33333333336,856.2222381661907,261.66316393785894,1117.8854021040497,594.5590742283317
87966.66666666666,856.6464015026496,260.8545665027035,1117.5009680053531,595.7918349999461
88000.0,855.9781070318787,261.7300304603366,1117.7081374922154,594.2480765715421
88033.33333333336,855.9236327477382,261.45503289406497,1117.3786656418033,594.4685998536733
88066.66666666666,856.0323366803841,261.13100980873344,1117.1633464891174,594.9013268716507
88100.0,856.2670712697142,260.7991620858028,1117.066233355517,595.4679091839114
88133.33333333336,856.0237488364234,260.6591159471045,1116.6828647835277,595.3646328893188
88166.66666666666,856.3198881553141,259.88021652325205,1116.200104678566,596.4396716320621
88200.0,855.9856421011766,260.0303800297778,1116.0160221309543,595.9552620713988
88233.33333333336,855.5786782088221,259.972210104982,1115.550888313804,595.6064681038401
88266.66666666666,856.3714775275711,259.1190849519731,1115.4905624795442,597.2523925755979
88300.0,857.2650554276795,258.3538440770805,1115.61889950476,598.9112113505989
88333.33333333336,857.7973058027945,257.5221638375805,1115.319469640375,600.2751419652141
88366.66666666666,858.6722616634555,256.18889251254717,1114.8611541760026,602.4833691509084
88400.0,859.1360271516239,255.70380293508865,1114.8398300867125,603.4322242165352
88433.33333333336,859.420081379615,255.29801929326848,1114.7181006728836,604.1220620863465
88466.66666666666,858.7894802091446,256.39906831463514,1115.1885485237797,602.3904118945095
88500.0,858.6347001487587,256.8064337911402,1115.441133939899,601.8282663576185
88533.33333333336,858.5469632428448,257.2337202538527,1115.7806834966975,601.313242988992
88566.66666666666,858.3029101300575,257.9570099885076,1116.259920118565,600.3459001415499
88600.0,858.409778064376,257.64079770525854,1116.0505757696346,600.7689803591174
88633.33333333336,858.3383540891524,257.79917869305433,1116.1375327822068,600.539175396098
88666.66666666666,857.8973047082283,258.35702900751375,1116.254333715742,599.5402757007146
88700.0,857.6849423028793,258.7221667708612,1116.4071090737405,598.9627755320182
88733.33333333336,858.0692199412921,258.4767508833306,1116.5459708246226,599.5924690579615
88766.66666666666,857.8540038574062,258.9328358759346,1116.7868397333407,598.9211679814716
88800.0,857.88008153998,259.1319722607926,1117.0120538007727,598.7481092791874
88833.33333333336,856.9401465096413,260.4765536982635,1117.4167002079048,596.4635928113778
88866.66666666666,856.6089890524631,261.176871676045,1117.7858607285082,595.4321173764181
88900.0,856.2698206624254,262.1844213596763,1118.4542420221019,594.0853993027491
88933.33333333336,856.2445984488054,262.7353993955019,1118.9799978443073,593.5091990533035
88966.66666666666,856.5980147496315,262.46832524602894,1119.0663399956604,594.1296895036025
89000.0,856.447270169322,262.910070133932,1119.357340303254,593.53720003539
89033.33333333336,855.8916698612202,263.4719939643796,1119.3636638255998,592.4196758968405
89066.66666666666,856.2272127136198,262.47063096017564,1118.6978436737954,593.7565817534442
89100.0,855.8218129725806,263.255374590843,1119.0771875634236,592.5664383817375
89133.33333333336,855.802217559708,263.6304115625141,1119.4326291222221,592.1718059971938
89166.66666666666,855.3327443722064,264.1655249167449,1119.4982692889514,591.1672194554615
89200.0,855.6702385479581,263.68384618196495,1119.354084729923,591.9863923659932
89233.33333333336,855.9685923481397,263.2795460450302,1119.24813839317,592.6890463031095
89266.66666666666,856.8158157869086,262.11185538511256,1118.9276711720213,594.703960401796
89300.0,856.9768666848753,261.6354596030907,1118.612326287966,595.3414070817846
89333.33333333336,857.3815631397555,261.3640680318199,1118.7456311715755,596.0174951079356
89366.66666666666,857.5650887754396,261.41225932835,1118.9773481037896,596.1528294470895
89400.0,857.8404831914279,261.08997481593366,1118.9304580073615,596.7505083754943
89433.33333333336,858.087353511133,260.5475056223541,1118.634859133487,597.5398478887789
89466.66666666666,857.7895866613335,260.5997532204764,1118.38933988181,597.1898334408571
89500.0,858.4833511119797,259.9117963264418,1118.3951474384214,598.571554785538
89533.33333333336,858.6507682584593,260.0467048671531,1118.6974731256123,598.6040633913062
89566.66666666666,859.090882310778,259.2680705545155,1118.3589528652935,599.8228117562626
89600.0,860.0825687475277,257.7310492758862,1117.813618023414,602.3515194716415
89633.33333333336,860.3729977917873,256.8622258117784,1117.2352236035656,603.5107719800089
89666.66666666666,859.9412984389508,257.63228876396334,1117.573587202914,602.3090096749875
89700.0,859.7415920335096,257.6986738585513,1117.4402658920608,602.0429181749583
89733.33333333336,860.3065565330722,257.2108394450746,1117.5173959781469,603.0957170879976
89766.66666666666,860.5209829540315,257.1683638269857,1117.6893467810173,603.3526191270458
89800.0,860.4653192807685,257.4982998595118,1117.9636191402803,602.9670194212567
89833.33333333336,860.5028632919607,257.4707576006771,1117.9736208926379,603.0321056912836
89866.66666666666,859.3200996819853,258.9423019918782,1118.2624016738635,600.3777976901072
89900.0,859.1473340822333,259.4032073725278,1118.550541454761,599.7441267097056
89933.33333333336,859.230709493848,259.5781945334401,1118.8089040272882,599.6525149604079
89966.66666666666,859.0071032456364,260.24779137140683,1119.2548946170432,598.7593118742295
90000.0,859.298171193236,259.66740707898356,1118.9655782722195,599.6307641142525
90033.33333333336,859.5683722974521,259.4358120111759,1119.004184308628,600.1325602862762
90066.66666666666,859.979516724874,258.5327808322905,1118.5122975571644,601.4467358925835
90100.0,859.8502950766788,258.994378043531,1118.8446731202098,600.8559170331478
90133.33333333336,860.3227620958739,258.5811794568705,1118.9039415527445,601.7415826390035
90166.66666666666,860.2095538502027,258.4254659481733,1118.635019798376,601.7840879020293
90200.0,860.7390398931329,257.80422324245404,1118.543263135587,602.9348166506788
90233.33333333336,861.4397220120401,256.8786758829032,1118.3183978949432,604.5610461291369
90266.66666666666,862.239064720329,255.94788247206307,1118.1869471923922,606.291182248266
90300.0,862.3054829040068,256.1020335845605,1118.4075164885674,606.2034493194462
90333.33333333336,861.9274182374724,255.98672869148982,1117.914146928962,605.9406895459825
90366.66666666666,862.5461926776532,254.8574935386068,1117.40368621626,607.6886991390463
90400.0,862.760882216767,254.69762463136,1117.458506848127,608.063257585407
90433.33333333336,863.4191919358043,253.70860386534846,1117.1277958011528,609.7105880704559
90466.66666666666,863.7856764605004,252.95223054289818,1116.7379070033985,610.8334459176023
90500.0,864.0313510826672,252.50535570356487,1116.5367067862321,611.5259953791024
90533.33333333336,864.2278656481815,252.29731064099846,1116.5251762891799,611.930555007183
90566.66666666666,864.1234694480873,252.852150419903,1116.9756198679904,611.2713190281843
90600.0,864.9978466834932,251.67297800026083,1116.670824683754,613.3248686832324
90633.33333333336,865.2859321026798,251.4343709388278,1116.7203030415076,613.851561163852
90666.66666666666,865.5267103325546,251.47498064154846,1117.001690974103,614.0517296910061
90700.0,865.0118116458195,252.0478546982831,1117.0596663441027,612.9639569475364
90733.33333333336,865.524903694342,251.35608391268548,1116.8809876070275,614.1688197816566
90766.66666666666,865.3420378403241,251.4187508544732,1116.7607886947974,613.923286985851
90800.0,865.5393759918643,251.09259314805638,1116.6319691399208,614.4467828438079
90833.33333333336,865.5350043737005,251.26793003287656,1116.8029344065772,614.2670743408239
90866.66666666666,866.5197181629293,250.36830277705383,1116.888020939983,616.1514153858755
90900.0,866.3484869098228,250.44120309251713,1116.78969000234,615.9072838173056
90933.33333333336,866.504760305045,250.27696458396647,1116.7817248890115,616.2277957210786
90966.66666666666,866.5543349071187,250.1457810129347,1116.7001159200533,616.408553894184
91000.0,866.4658475969869,250.53966791476276,1117.0055155117498,615.9261796822242
91033.33333333336,866.7309935786913,249.76827001071683,1116.4992635894082,616.9627235679744
91066.66666666666,867.1263773680542,248.89049760611434,1116.0168749741686,618.2358797619399
91100.0,865.9528921459955,249.50263717521213,1115.4555293212077,616.4502549707834
91133.33333333336,865.6406161852155,249.9883140857926,1115.6289302710081,615.652302099423
91166.66666666666,866.0431963637399,249.64434010686512,1115.687536470605,616.3988562568748
91200.0,865.7695278799201,250.00082652394627,1115.7703544038663,615.7687013559739
91233.33333333336,866.2446558800975,248.93724364758708,1115.1818995276847,617.3074122325104
91266.66666666666,866.9727731707583,248.3227354534017,1115.29550862416,618.6500377173566
91300.0,867.1588942954523,248.12739289484642,1115.2862871902987,619.031501400606
91333.33333333336,867.2301378535174,248.12622151565742,1115.3563593691747,619.1039163378599
91366.66666666666,867.0402432851607,248.4537912453638,1115.4940345305245,618.586452039797
91400.0,866.5617484251089,249.39836027180587,1115.9601086969149,617.163388153303
91433.33333333336,865.8767286083743,250.42901522829078,1116.305743836665,615.4477133800835
91466.66666666666,865.5579216159069,251.06140707703227,1116.6193286929392,614.4965145388746
91500.0,864.8670621122792,251.6135739172091,1116.4806360294883,613.2534881950701
91533.33333333336,865.0865193749746,250.99928041042932,1116.0857997854039,614.0872389645453
91566.66666666666,864.9641175500551,251.02568127271715,1115.9897988227722,613.9384362773379
91600.0,864.978580983528,250.98672846442815,1115.965309447956,613.9918525190999
91633.33333333336,864.8065978076264,251.3085146579532,1116.1151124655796,613.4980831496732
91666.66666666666,864.2093600848337,252.07997388757047,1116.2893339724042,612.1293861972633
91700.0,863.4632468693394,252.69427640878504,1116.1575232781245,610.7689704605543
91733.33333333336,863.5969743479137,252.68293530928938,1116.279909657203,610.9140390386243
91766.66666666666,863.709399041086,252.7604411551559,1116.4698401962419,610.9489578859302
91800.0,863.9727303447615,252.38578329906164,1116.3585136438232,611.5869470456998
91833.33333333336,864.2390225793422,252.19736737404594,1116.4363899533882,612.0416552052963
91866.66666666666,864.4398643556084,251.82786561713692,1116.2677299727452,612.6119987384715
91900.0,863.8192978300154,251.7061437958188,1115.5254416258342,612.1131540341967
91933.33333333336,863.4635695110624,252.44001984665778,1115.9035893577202,611.0235496644045
91966.66666666666,864.0060836625646,251.9135690824891,1115.9196527450538,612.0925145800755
92000.0,863.8049953457137,252.23003629786666,1116.0350316435804,611.574959047847
92033.33333333336,863.8029531693334,252.3485444989041,1116.1514976682374,611.4544086704293
92066.66666666666,863.5016018447775,252.41685083453194,1115.9184526793094,611.0847510102456
92100.0,862.9023370652882,252.68403564717622,1115.5863727124645,610.218301418112
92133.33333333336,863.1112233626858,252.3418982568921,1115.4531216195778,610.7693251057937
92166.66666666666,863.9443737680542,251.18553454251264,1115.1299083105669,612.7588392255416
92200.0,863.5866949012833,251.6245973939836,1115.211292295267,611.9620975072996
92233.33333333336,863.7772209442376,251.27804235523462,1115.0552632994722,612.4991785890029
92266.66666666666,863.6094301342061,251.43347825417501,1115.0429083883812,612.1759518800311
92300.0,863.1620263257046,252.29885447039183,1115.4608807960965,610.8631718553128
92333.33333333336,862.968215445517,252.17807801494405,1115.146293460461,610.7901374305729
92366.66666666666,862.9025863715506,252.5623361678154,1115.464922539366,610.3402502037352
92400.0,862.9124057577327,252.336824473249,1115.2492302309818,610.5755812844836
92433.33333333336,862.9779675035737,252.31469087337103,1115.2926583769447,610.6632766302027
92466.66666666666,862.8868588348317,252.68693999431716,1115.573798829149,610.1999188405146
92500.0,863.0201787293591,252.84777387301693,1115.8679526023761,610.1724048563422
92533.33333333336,863.5707550752276,252.82814131413917,1116.3988963893667,610.7426137610884
92566.66666666666,864.139114036604,252.41761401471697,1116.556728051321,611.7215000218871
92600.0,864.3201696862224,252.5292653410839,1116.8494350273063,611.7909043451384
92633.33333333336,864.3077624959211,252.32666091489142,1116.6344234108126,611.9811015810296
92666.66666666666,864.1599426097338,252.2521148122868,1116.4120574220206,611.907827797447
92700.0,863.6178747848585,253.41575828173654,1117.033633066595,610.2021165031219
92733.33333333336,863.6325325331313,253.79910812820282,1117.431640661334,609.8334244049286
92766.66666666666,863.8632750577341,253.3330507446847,1117.1963258024189,610.5302243130494
92800.0,863.751263657435,253.15887632332743,1116.9101399807623,610.5923873341076
92833.33333333336,864.0307551387867,252.6683205139721,1116.699075652759,611.3624346248146
92866.66666666666,863.4628492415559,253.09309770759717,1116.5559469491532,610.3697515339587
92900.0,863.4309466867246,253.43177778362406,1116.8627244703487,609.9991689031006
92933.33333333336,862.9040027206153,254.5428665560332,1117.4468692766484,608.361136164582
92966.66666666666,862.9758716824963,254.3284894402866,1117.304361122783,608.6473822422097
93000.0,862.8431702931882,254.95183122584493,1117.7950015190331,607.8913390673433
93033.33333333336,862.7837859020702,255.14604036348962,1117.9298262655598,607.6377455385806
93066.66666666666,862.6355500616355,255.59476240447228,1118.2303124661078,607.0407876571633
93100.0,862.7009824378157,255.38673413062827,1118.087716568444,607.3142483071874
93133.33333333336,862.8038428429709,255.44893440028054,1118.2527772432513,607.3549084426903
93166.66666666666,862.4980830811961,255.56939881101323,1118.0674818922093,606.9286842701829
93200.0,862.3580109456536,255.62881554583115,1117.9868264914849,606.7291953998225
93233.33333333336,862.6751264431723,255.07944262951963,1117.754569072692,607.5956838136526
93266.66666666666,862.8968376035738,254.75355421616962,1117.6503918197434,608.1432833874042
93300.0,863.1441165018698,254.90135787954432,1118.0454743814141,608.2427586223255
93333.33333333336,862.9885898687077,255.35464184756066,1118.3432317162683,607.633948021147
93366.66666666666,862.6660582163606,255.86539489243265,1118.5314531087934,606.800663323928
93400.0,862.0809566784054,256.6250729233914,1118.7060296017967,605.455883755014
93433.33333333336,862.2190752932928,256.32591658362855,1118.5449918769214,605.8931587096642
93466.66666666666,863.1365652199212,254.97618225817754,1118.1127474780988,608.1603829617436
93500.0,862.6948774612781,255.36680641591332,1118.0616838771914,607.3280710453648
93533.33333333336,862.7378201773478,255.21211668659063,1117.9499368639383,607.5257034907571
93566.66666666666,862.744582148327,254.76667547057502,1117.5112576189022,607.977906677752
93600.0,861.7183659712781,255.79354753656497,1117.511913507843,605.9248184347132
93633.33333333336,861.2907040507132,256.7001486207562,1117.9908526714694,604.590555429957
93666.66666666666,860.9966253921697,257.01957287310114,1118.0161982652708,603.9770525190686
93700.0,860.896332312915,257.23388187745945,1118.1302141903743,603.6624504354555
93733.33333333336,860.9911373057222,256.96013578202513,1117.9512730877473,604.0310015236971
93766.66666666666,861.2879520069973,256.3255788010132,1117.6135308080106,604.9623732059841
93800.0,861.6713035193787,255.9002534068892,1117.571556926268,605.7710501124895
93833.33333333336,861.8001624861793,255.77520111729112,1117.5753636034704,606.0249613688882
93866.66666666666,861.0096567599878,256.4626985536461,1117.472355313634,604.5469582063417
93900.0,860.6241503847547,256.5531608399158,1117.1773112246706,604.0709895448389
93933.33333333336,860.1219303645257,257.50434972191454,1117.6262800864401,602.6175806426112
93966.66666666666,859.5026830639891,258.45863087968445,1117.9613139436735,601.0440521843047
94000.0,859.7379602397126,258.27997793659677,1118.0179381763094,601.4579823031158
94033.33333333336,860.1565755300368,258.1472469859856,1118.3038225160224,602.0093285440512
94066.66666666666,861.2760716861621,256.69911621772815,1117.9751879038904,604.576955468434
94100.0,862.0096490347239,255.82531856724265,1117.8349676019666,606.1843304674812
94133.33333333336,861.5143931367558,256.0009824177267,1117.5153755544825,605.513410719029
94166.66666666666,861.7459578280886,255.30857741344474,1117.0545352415334,606.4373804146439
94200.0,860.964714200143,255.68669667347996,1116.651410873623,605.278017526663
94233.33333333336,860.4845726893848,256.7752106177946,1117.2597833071793,603.7093620715902
94266.66666666666,861.0853558204185,255.86095657442164,1116.94631239484,605.2243992459969
94300.0,861.6413619257971,255.0574514137751,1116.6988133395723,606.583910512022
94333.33333333336,861.3203803513909,255.06204926674764,1116.3824296181385,606.2583310846433
94366.66666666666,860.6870592901189,256.04560790739527,1116.7326671975143,604.6414513827236
94400.0,860.22410681669,256.9828227945067,1117.2069296111968,603.2412840221832
94433.33333333336,859.490926805023,257.96443383393694,1117.45536063896,601.5264929710861
94466.66666666666,858.9461964065423,258.26279450877826,1117.2089909153206,600.683401897764
94500.0,859.9118068497148,256.7874151336363,1116.699221983351,603.1243917160785
94533.33333333336,860.4319665162565,256.1371701023987,1116.5691366186552,604.2947964138577
94566.66666666666,860.8761156255594,255.06755811311314,1115.9436737386725,605.8085575124462
94600.0,860.6854338764509,255.38621299897272,1116.0716468754235,605.2992208774782
94633.33333333336,861.1090798693435,254.70172248055718,1115.8108023499008,606.4073573887863
94666.66666666666,861.1166920263539,254.6819546089527,1115.7986466353066,606.4347374174013
94700.0,860.436052771248,255.52073060035815,1115.9567833716062,604.9153221708898
94733.33333333336,860.024590107766,256.19445025942827,1116.2190403671943,603.8301398483377
94766.66666666666,860.1999408974843,256.0500723753991,1116.2500132728835,604.1498685220852
94800.0,860.0801381185862,256.0405196889442,1116.1206578075303,604.039618429642
94833.33333333336,860.2708627576443,255.6812470443483,1115.9521098019927,604.589615713296
94866.66666666666,860.6171652043923,255.45832322745304,1116.0754884318453,605.1588419769394
94900.0,860.8888123765404,254.88257017540917,1115.7713825519495,606.0062422011313
94933.33333333336,860.8706803986228,254.9408852587481,1115.811565657371,605.9297951398746
94966.66666666666,861.4085053138823,253.85391396454511,1115.2624192784274,607.5545913493372
95000.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95033.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95066.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95100.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95133.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95166.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95200.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95233.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95266.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95300.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95333.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95366.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95400.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95433.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95466.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95500.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95533.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95566.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95600.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95633.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95666.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95700.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95733.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95766.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95800.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95833.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95866.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95900.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95933.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
95966.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96000.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96033.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96066.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96100.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96133.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96166.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96200.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96233.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96266.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96300.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96333.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96366.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96400.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96433.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96466.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96500.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96533.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96566.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96600.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96633.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96666.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96700.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96733.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96766.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96800.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96833.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96866.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96900.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96933.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
96966.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97000.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97033.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97066.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97100.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97133.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97166.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97200.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97233.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97266.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97300.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97333.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97366.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97400.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97433.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97466.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97500.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97533.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97566.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97600.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97633.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97666.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97700.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97733.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97766.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97800.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97833.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97866.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97900.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97933.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
97966.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98000.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98033.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98066.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98100.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98133.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98166.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98200.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98233.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98266.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98300.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98333.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98366.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98400.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98433.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98466.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98500.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98533.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98566.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98600.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98633.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98666.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98700.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98733.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98766.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98800.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98833.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98866.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98900.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98933.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
98966.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99000.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99033.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99066.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99100.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99133.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99166.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99200.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99233.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99266.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99300.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99333.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99366.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99400.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99433.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99466.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99500.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99533.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99566.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99600.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99633.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99666.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99700.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99733.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99766.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99800.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99833.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99866.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99900.0,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99933.33333333336,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378
99966.66666666666,861.4085053138836,253.85391396454574,1115.2624192784292,607.5545913493378

